Automatic dimensionality selection for principal component analysis models with the ignorance score

Principal component analysis (PCA) is by far the most widespread tool for unsupervised learning with high-dimensional data sets. Its application is popularly studied for the purpose of exploratory data analysis and online process monitoring. Unfortunately, fine-tuning PCA models and particularly the number of components remains a challenging task. Today, this selection is often based on a combination of guiding principles, experience, and process understanding. Unlike the case of regression, where cross-validation of the prediction error is a widespread and trusted approach for model selection, there are no tools for PCA model selection which reach this level of acceptance. In this work, we address this challenge and evaluate the utility of the cross-validated ignorance score with both simulated and experimental data sets. Application of this method is based on the interpretation of PCA as a density model, as in probabilistic principal component analysis, and is shown to be a valuable tool to identify an optimal number of principal components.

==> anc/LVM_v0.2/result_simulation/SetC1.10_Modelppcanonenone_CVrkf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;1;0;0;0;0;0;0;
  1;    0.012525;   14.208031;   11.923810;   11.780946;   11.603083;   11.500151;   11.507271;   11.502491;   11.506146;   11.510398;   11.508603;   11.508603;
  2;    0.012801;   14.238473;   12.028005;   11.903624;   11.748081;   11.599646;   11.603022;   11.605390;   11.607709;   11.608790;   11.610699;   11.610699;
  3;    0.012168;   14.015531;   11.956532;   11.823982;   11.649444;   11.543201;   11.546183;   11.554653;   11.549274;   11.548937;   11.550011;   11.550011;
  4;    0.012108;   14.480478;   12.098516;   11.937627;   11.789419;   11.648120;   11.650008;   11.650103;   11.653385;   11.653616;   11.653733;   11.653733;
  5;    0.012457;   14.115607;   11.975459;   11.787015;   11.624516;   11.492233;   11.495871;   11.495362;   11.498379;   11.502364;   11.503998;   11.503998;
  6;    0.011907;   14.068733;   11.947899;   11.802580;   11.640044;   11.473407;   11.476555;   11.484273;   11.478328;   11.477725;   11.478075;   11.478075;
  7;    0.012117;   14.307836;   12.075054;   11.924222;   11.698167;   11.591467;   11.591256;   11.592794;   11.594932;   11.598501;   11.598672;   11.598672;
  8;    0.012277;   14.149677;   11.889759;   11.732558;   11.568958;   11.438960;   11.440749;   11.448113;   11.450325;   11.447562;   11.447792;   11.447792;
  9;    0.011719;   14.321598;   12.033297;   11.845078;   11.705199;   11.582654;   11.584501;   11.591268;   11.590998;   11.591959;   11.596015;   11.596015;
 10;    0.011872;   14.303429;   11.988142;   11.841775;   11.693285;   11.565483;   11.573468;   11.580346;   11.580054;   11.575151;   11.576870;   11.576870;
 11;    0.011710;   14.070529;   11.926719;   11.767626;   11.612220;   11.460890;   11.465731;   11.475139;   11.475809;   11.471993;   11.471608;   11.471608;
 12;    0.011384;   14.171764;   11.898230;   11.711709;   11.579055;   11.448475;   11.460408;   11.454847;   11.454608;   11.455631;   11.456080;   11.456080;
 13;    0.011778;   14.017782;   12.001726;   11.812572;   11.624402;   11.478942;   11.480698;   11.485797;   11.487453;   11.487747;   11.489067;   11.489067;
 14;    0.012043;   14.215756;   11.846287;   11.684642;   11.533557;   11.375722;   11.379572;   11.388254;   11.384655;   11.386887;   11.387407;   11.387407;
 15;    0.011930;   14.186419;   11.843748;   11.675219;   11.559742;   11.417083;   11.421239;   11.421395;   11.427617;   11.426980;   11.427275;   11.427275;
 16;    0.011579;   14.311608;   12.096076;   11.904504;   11.783158;   11.603119;   11.599232;   11.601347;   11.606527;   11.607757;   11.608647;   11.608647;
 17;    0.011999;   14.206849;   11.895287;   11.725250;   11.561928;   11.424532;   11.425567;   11.424536;   11.427865;   11.428970;   11.429446;   11.429446;
 18;    0.014047;   13.970908;   11.864677;   11.688496;   11.519587;   11.392624;   11.395634;   11.394958;   11.397711;   11.396610;   11.398995;   11.398995;
 19;    0.012121;   14.139584;   11.900844;   11.721760;   11.608413;   11.422005;   11.434317;   11.433488;   11.433193;   11.437098;   11.434140;   11.434140;
 20;    0.011451;   14.303861;   11.972206;   11.803567;   11.646208;   11.518663;   11.526823;   11.527007;   11.533570;   11.534158;   11.535745;   11.535745;
 21;    0.016519;   14.177195;   12.024653;   11.856082;   11.637157;   11.490437;   11.493147;   11.497328;   11.495995;   11.499078;   11.499145;   11.499145;
 22;    0.011957;   14.212609;   12.018209;   11.893001;   11.702878;   11.550435;   11.548490;   11.551393;   11.553680;   11.556443;   11.558195;   11.558195;
 23;    0.011879;   14.267567;   11.954675;   11.772434;   11.634005;   11.475712;   11.483297;   11.482444;   11.486137;   11.486756;   11.486546;   11.486546;
 24;    0.012278;   14.410717;   12.076661;   11.918102;   11.747018;   11.606692;   11.609402;   11.612665;   11.616065;   11.621668;   11.623085;   11.623085;
 25;    0.011566;   14.136040;   11.877190;   11.712323;   11.538465;   11.429992;   11.437254;   11.444459;   11.444341;   11.445046;   11.443086;   11.443086;
 26;    0.012169;   14.290131;   12.023121;   11.855668;   11.728994;   11.577352;   11.583116;   11.590731;   11.594610;   11.595323;   11.592807;   11.592807;
 27;    0.011912;   14.216453;   11.948847;   11.819862;   11.654135;   11.498118;   11.503590;   11.501195;   11.506853;   11.506189;   11.508640;   11.508640;
 28;    0.012044;   14.352477;   12.025950;   11.854418;   11.686020;   11.564222;   11.566623;   11.575405;   11.568104;   11.569750;   11.570232;   11.570232;
 29;    0.012566;   14.344715;   12.149587;   11.974109;   11.806725;   11.631747;   11.636428;   11.638198;   11.640418;   11.640848;   11.640223;   11.640223;
 30;    0.012434;   14.222197;   11.951111;   11.800573;   11.661371;   11.521877;   11.528334;   11.529932;   11.534382;   11.535705;   11.538076;   11.538076;
 31;    0.012050;   14.290295;   11.962416;   11.781305;   11.617584;   11.493638;   11.498679;   11.499788;   11.505416;   11.504297;   11.505360;   11.505360;
 32;    0.012797;   13.952133;   11.911152;   11.727875;   11.622542;   11.494175;   11.494685;   11.504921;   11.499023;   11.500622;   11.502445;   11.502445;
 33;    0.011858;   14.278439;   11.882122;   11.724250;   11.591188;   11.467145;   11.472353;   11.472523;   11.476067;   11.476400;   11.478094;   11.478094;
 34;    0.011627;   14.170740;   11.985193;   11.805863;   11.689408;   11.579274;   11.584811;   11.585913;   11.591332;   11.595285;   11.596730;   11.596730;
 35;    0.011642;   14.302831;   11.915008;   11.787627;   11.638860;   11.482298;   11.486025;   11.495900;   11.490755;   11.495579;   11.497247;   11.497247;
 36;    0.012151;   14.021702;   11.906815;   11.719532;   11.579774;   11.429582;   11.435781;   11.444971;   11.445606;   11.443358;   11.445784;   11.445784;
 37;    0.011157;   14.243447;   11.871414;   11.701903;   11.532646;   11.432791;   11.435074;   11.442215;   11.440897;   11.441940;   11.443201;   11.443201;
 38;    0.011803;   14.260364;   11.914128;   11.779742;   11.589743;   11.448695;   11.451886;   11.452996;   11.460049;   11.461072;   11.454323;   11.454323;
 39;    0.011578;   14.015695;   11.771112;   11.577373;   11.421596;   11.314168;   11.314149;   11.316598;   11.320110;   11.323115;   11.322934;   11.322934;
 40;    0.012042;   14.190530;   11.928116;   11.745021;   11.616588;   11.504247;   11.505473;   11.511867;   11.514382;   11.511376;   11.512709;   11.512709;
 41;    0.011854;   14.132456;   11.856283;   11.719152;   11.574528;   11.449378;   11.454117;   11.459786;   11.460065;   11.465512;   11.459689;   11.459689;
 42;    0.012347;   14.351307;   11.976740;   11.792478;   11.627068;   11.530857;   11.536745;   11.535787;   11.536833;   11.539665;   11.539237;   11.539237;
 43;    0.011677;   14.269654;   11.988860;   11.844701;   11.691532;   11.548406;   11.550195;   11.557242;   11.554862;   11.557021;   11.558262;   11.558262;
 44;    0.012174;   14.389700;   11.992355;   11.818431;   11.659907;   11.530509;   11.533812;   11.538600;   11.542548;   11.545150;   11.544376;   11.544376;
 45;    0.011291;   14.057837;   11.852105;   11.667159;   11.502073;   11.393315;   11.396658;   11.399918;   11.406545;   11.402619;   11.404073;   11.404073;
 46;    0.011665;   14.143425;   12.008244;   11.846529;   11.674573;   11.549869;   11.549155;   11.556874;   11.559080;   11.557467;   11.559627;   11.559627;
 47;    0.011646;   14.304181;   12.017950;   11.845492;   11.710523;   11.580682;   11.584092;   11.589123;   11.590388;   11.595931;   11.597080;   11.597080;
 48;    0.012030;   14.157098;   11.934475;   11.761146;   11.602094;   11.463805;   11.465211;   11.471304;   11.472341;   11.474382;   11.474882;   11.474882;
 49;    0.011943;   14.118519;   11.855463;   11.719157;   11.558489;   11.423600;   11.425848;   11.426253;   11.429635;   11.432606;   11.433552;   11.433552;
 50;    0.011145;   14.350823;   11.903257;   11.731728;   11.594636;   11.433941;   11.440661;   11.438462;   11.442843;   11.447157;   11.446369;   11.446369;
 51;    0.011764;   14.470809;   12.115924;   11.938720;   11.767054;   11.655863;   11.657781;   11.663997;   11.665647;   11.669184;   11.667552;   11.667552;
 52;    0.012015;   14.208197;   11.893656;   11.745647;   11.556898;   11.439794;   11.442774;   11.451346;   11.451284;   11.452598;   11.454028;   11.454028;
 53;    0.011955;   14.074961;   11.941543;   11.785233;   11.629778;   11.481774;   11.488224;   11.496886;   11.493752;   11.493909;   11.495627;   11.495627;
 54;    0.011933;   14.316094;   11.954818;   11.822549;   11.674863;   11.566530;   11.565925;   11.569773;   11.572495;   11.575639;   11.574840;   11.574840;
 55;    0.011647;   13.961807;   11.819505;   11.668496;   11.492937;   11.356411;   11.363683;   11.367674;   11.368263;   11.372194;   11.370363;   11.370363;
 56;    0.011930;   14.067815;   11.790067;   11.626410;   11.492292;   11.387478;   11.392582;   11.401505;   11.391806;   11.393318;   11.393157;   11.393157;
 57;    0.011847;   14.457131;   12.060076;   11.836411;   11.718636;   11.561190;   11.565218;   11.566926;   11.570382;   11.571971;   11.572708;   11.572708;
 58;    0.012197;   14.345804;   11.932228;   11.775588;   11.620983;   11.510081;   11.510886;   11.515304;   11.516462;   11.518452;   11.521250;   11.521250;
 59;    0.012180;   14.265822;   11.911310;   11.707238;   11.586846;   11.465981;   11.472758;   11.470599;   11.476425;   11.477733;   11.478345;   11.478345;
 60;    0.012054;   14.110848;   11.909537;   11.759164;   11.625628;   11.500856;   11.507889;   11.507560;   11.507829;   11.511020;   11.505615;   11.505615;
 61;    0.011888;   14.043005;   11.909534;   11.725056;   11.586364;   11.438763;   11.441582;   11.445941;   11.451659;   11.448928;   11.451515;   11.451515;
 62;    0.011889;   14.237086;   11.879246;   11.706790;   11.540974;   11.409232;   11.411011;   11.410777;   11.412479;   11.416265;   11.417973;   11.417973;
 63;    0.011136;   14.274867;   11.858871;   11.712499;   11.571076;   11.414126;   11.417171;   11.419759;   11.419790;   11.423430;   11.424194;   11.424194;
 64;    0.011890;   14.236238;   11.916361;   11.772779;   11.660777;   11.494732;   11.501223;   11.505667;   11.508346;   11.509952;   11.512058;   11.512058;
 65;    0.012024;   13.877228;   11.786144;   11.660608;   11.500740;   11.349388;   11.350824;   11.354415;   11.361750;   11.357030;   11.356602;   11.356602;
 66;    0.011996;   14.141504;   11.923660;   11.760400;   11.607380;   11.493454;   11.503086;   11.500660;   11.507268;   11.508415;   11.508820;   11.508820;
 67;    0.011850;   14.114427;   11.899797;   11.777797;   11.629456;   11.451477;   11.456254;   11.457055;   11.452049;   11.453806;   11.454267;   11.454267;
 68;    0.011947;   14.125992;   11.999033;   11.825536;   11.631348;   11.478085;   11.478959;   11.485503;   11.491147;   11.488309;   11.489856;   11.489856;
 69;    0.011887;   14.018625;   11.890214;   11.690188;   11.559858;   11.426915;   11.432312;   11.440882;   11.442046;   11.443025;   11.441285;   11.441285;
 70;    0.011972;   14.234608;   12.035242;   11.847554;   11.725947;   11.572599;   11.579052;   11.581682;   11.587434;   11.586884;   11.583786;   11.583786;
 71;    0.011797;   14.252490;   11.899611;   11.719815;   11.576736;   11.482100;   11.485101;   11.490490;   11.495195;   11.494250;   11.493804;   11.493804;
 72;    0.011922;   14.245238;   12.033304;   11.851025;   11.695128;   11.527344;   11.537488;   11.535437;   11.535516;   11.537768;   11.540190;   11.540190;
 73;    0.011710;   14.264234;   12.107274;   11.955100;   11.751024;   11.623424;   11.626821;   11.636266;   11.640042;   11.637471;   11.638869;   11.638869;
 74;    0.012008;   14.318524;   12.031581;   11.833729;   11.657493;   11.479652;   11.483702;   11.485766;   11.489549;   11.487919;   11.487917;   11.487917;
 75;    0.011875;   14.188222;   11.880572;   11.732765;   11.559428;   11.437447;   11.438435;   11.441465;   11.446064;   11.447510;   11.449084;   11.449084;
 76;    0.012395;   14.200442;   11.981950;   11.810524;   11.654025;   11.510295;   11.513396;   11.513766;   11.516119;   11.518682;   11.519454;   11.519454;
 77;    0.012444;   14.094644;   11.790766;   11.633605;   11.438288;   11.317946;   11.316894;   11.325299;   11.324361;   11.324356;   11.324653;   11.324653;
 78;    0.011930;   14.197065;   11.851595;   11.687878;   11.517928;   11.415249;   11.415227;   11.420716;   11.419921;   11.424149;   11.422830;   11.422830;
 79;    0.011698;   14.206075;   12.003866;   11.819820;   11.680015;   11.533366;   11.536040;   11.540707;   11.543928;   11.540235;   11.540856;   11.540856;
 80;    0.011182;   14.227537;   11.916222;   11.719686;   11.582854;   11.396771;   11.402104;   11.403045;   11.411126;   11.412338;   11.408616;   11.408616;
 81;    0.011240;   14.144965;   11.857638;   11.721730;   11.553278;   11.410843;   11.419007;   11.421001;   11.427727;   11.425865;   11.426762;   11.426762;
 82;    0.011693;   14.055445;   11.855218;   11.688289;   11.516870;   11.386334;   11.391961;   11.398916;   11.401105;   11.404651;   11.402867;   11.402867;
 83;    0.011572;   13.947863;   11.794456;   11.590141;   11.454566;   11.329454;   11.335073;   11.336721;   11.340601;   11.340478;   11.341388;   11.341388;
 84;    0.015101;   14.176401;   11.911050;   11.705558;   11.587133;   11.488914;   11.490362;   11.497822;   11.497327;   11.499425;   11.501162;   11.501162;
 85;    0.011600;   14.067527;   11.975162;   11.778747;   11.663759;   11.536957;   11.543031;   11.551583;   11.547223;   11.547966;   11.550379;   11.550379;
 86;    0.012100;   14.238613;   11.948406;   11.774155;   11.629429;   11.469904;   11.467558;   11.472678;   11.477313;   11.477701;   11.479080;   11.479080;
 87;    0.012367;   14.222817;   11.958568;   11.743486;   11.614375;   11.437573;   11.443176;   11.441545;   11.441104;   11.443098;   11.445787;   11.445787;
 88;    0.012229;   14.357005;   12.025690;   11.863397;   11.678478;   11.532995;   11.541151;   11.547863;   11.548215;   11.551840;   11.552341;   11.552341;
 89;    0.011994;   14.195952;   11.921867;   11.773483;   11.662171;   11.542507;   11.550148;   11.549071;   11.550353;   11.551676;   11.555304;   11.555304;
 90;    0.012062;   13.985933;   11.924422;   11.709196;   11.602996;   11.460690;   11.461409;   11.463634;   11.470459;   11.473234;   11.474856;   11.474856;
 91;    0.012032;   14.232197;   11.975042;   11.844396;   11.673398;   11.534052;   11.538690;   11.537283;   11.540458;   11.539502;   11.540598;   11.540598;
 92;    0.012022;   14.182905;   11.894220;   11.700172;   11.543509;   11.420649;   11.420306;   11.426049;   11.430713;   11.427832;   11.430459;   11.430459;
 93;    0.012141;   14.210328;   11.983204;   11.804020;   11.640976;   11.505336;   11.512325;   11.513584;   11.516156;   11.515098;   11.517579;   11.517579;
 94;    0.011987;   14.257110;   11.991290;   11.796048;   11.672466;   11.510037;   11.511805;   11.512814;   11.514541;   11.516421;   11.517253;   11.517253;
 95;    0.011795;   14.228943;   11.957931;   11.812973;   11.659462;   11.541330;   11.543002;   11.549096;   11.547528;   11.549986;   11.551468;   11.551468;
 96;    0.011464;   14.168719;   11.882724;   11.725172;   11.567162;   11.442312;   11.446674;   11.452986;   11.454497;   11.457772;   11.458261;   11.458261;
 97;    0.012214;   14.278985;   12.063091;   11.900085;   11.741652;   11.622558;   11.616613;   11.614188;   11.617268;   11.619380;   11.621595;   11.621595;
 98;    0.012023;   14.283106;   11.962665;   11.784308;   11.624907;   11.505503;   11.515271;   11.512654;   11.516689;   11.515923;   11.518915;   11.518915;
 99;    0.012200;   14.028728;   11.870402;   11.696424;   11.545367;   11.385997;   11.394949;   11.393746;   11.399259;   11.400518;   11.401108;   11.401108;
100;    0.011400;   14.155621;   11.942565;   11.737106;   11.583642;   11.416206;   11.418755;   11.425358;   11.427117;   11.426007;   11.427934;   11.427934;


==> anc/LVM_v0.2/result_simulation/SetC1.1_Modelpca-none-none_CVekf-ctri.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;1;0;0;0;0;0;0;
  1;    0.130334;    1.006370;    0.278972;    0.213578;    0.137986;    0.093030;    0.112925;    0.133978;    0.159501;    0.186407;    0.215733;    0.251592;
  2;    0.135429;    1.007148;    0.281922;    0.216090;    0.147880;    0.092988;    0.112336;    0.132435;    0.156431;    0.184405;    0.216950;    0.251787;
  3;    0.133475;    0.949385;    0.276053;    0.207831;    0.140291;    0.091538;    0.107051;    0.126631;    0.147726;    0.175417;    0.205261;    0.237346;
  4;    0.129888;    1.059167;    0.287278;    0.215309;    0.146003;    0.096768;    0.113947;    0.135007;    0.162245;    0.193717;    0.225492;    0.264792;
  5;    0.133937;    0.987110;    0.280141;    0.204590;    0.141273;    0.092881;    0.107685;    0.126597;    0.150922;    0.181216;    0.212615;    0.246777;
  6;    0.131318;    0.968721;    0.283349;    0.213818;    0.147455;    0.091964;    0.108253;    0.128301;    0.150510;    0.175462;    0.206260;    0.242180;
  7;    0.123293;    1.009336;    0.287729;    0.215346;    0.142487;    0.095037;    0.109916;    0.131401;    0.156268;    0.185808;    0.218321;    0.252334;
  8;    0.118004;    0.988985;    0.272966;    0.203464;    0.139749;    0.091696;    0.104716;    0.126738;    0.151956;    0.180064;    0.211240;    0.247246;
  9;    0.119834;    1.023054;    0.286408;    0.211358;    0.146515;    0.096127;    0.110833;    0.136730;    0.161683;    0.187105;    0.221512;    0.255763;
 10;    0.119885;    1.008889;    0.281194;    0.212674;    0.142138;    0.093794;    0.113633;    0.133277;    0.157934;    0.184517;    0.215678;    0.252222;
 11;    0.133544;    0.955905;    0.280670;    0.209875;    0.146356;    0.091711;    0.112386;    0.131131;    0.152575;    0.176293;    0.204727;    0.238976;
 12;    0.119608;    0.993267;    0.276111;    0.203822;    0.142972;    0.092928;    0.112498;    0.133515;    0.160854;    0.185157;    0.213359;    0.248317;
 13;    0.118736;    0.965943;    0.287575;    0.212422;    0.142076;    0.091543;    0.105860;    0.126572;    0.151659;    0.177096;    0.206617;    0.241486;
 14;    0.117776;    1.006061;    0.274973;    0.205252;    0.145751;    0.091767;    0.109127;    0.131009;    0.153694;    0.183318;    0.215446;    0.251515;
 15;    0.121961;    1.018067;    0.265931;    0.195858;    0.138992;    0.091768;    0.110321;    0.127828;    0.154179;    0.185088;    0.215803;    0.254517;
 16;    0.120537;    1.011450;    0.295305;    0.218026;    0.153927;    0.096387;    0.109770;    0.131847;    0.155832;    0.182794;    0.215834;    0.252862;
 17;    0.116662;    0.992884;    0.280439;    0.210643;    0.140291;    0.093284;    0.112781;    0.130522;    0.154317;    0.180620;    0.212474;    0.248221;
 18;    0.115953;    0.939540;    0.275971;    0.203964;    0.138533;    0.090254;    0.109862;    0.125234;    0.148421;    0.173887;    0.202736;    0.234885;
 19;    0.117038;    0.994460;    0.276223;    0.203997;    0.143798;    0.091894;    0.110122;    0.130561;    0.153266;    0.182515;    0.214481;    0.248615;
 20;    0.117458;    1.040575;    0.280929;    0.209556;    0.141599;    0.093825;    0.111717;    0.134882;    0.159472;    0.189982;    0.223167;    0.260144;
 21;    0.116683;    1.006281;    0.289480;    0.216846;    0.141782;    0.093319;    0.113298;    0.134526;    0.156960;    0.187621;    0.219075;    0.251570;
 22;    0.131342;    0.998231;    0.278281;    0.209211;    0.144918;    0.093352;    0.113152;    0.135540;    0.155107;    0.186616;    0.217828;    0.249558;
 23;    0.116614;    1.018107;    0.281504;    0.207820;    0.145868;    0.094106;    0.109532;    0.129312;    0.155112;    0.185969;    0.216842;    0.254527;
 24;    0.115725;    1.040551;    0.281986;    0.210637;    0.144558;    0.094768;    0.114268;    0.134157;    0.159794;    0.190327;    0.223783;    0.260138;
 25;    0.118140;    0.966926;    0.274281;    0.204931;    0.134732;    0.091288;    0.106696;    0.127789;    0.151672;    0.179608;    0.207091;    0.241731;
 26;    0.112242;    1.014272;    0.278445;    0.205768;    0.147804;    0.095380;    0.115478;    0.138809;    0.162705;    0.190563;    0.221354;    0.253568;
 27;    0.116228;    1.012180;    0.280902;    0.215373;    0.145692;    0.092791;    0.111112;    0.130287;    0.156698;    0.186219;    0.219967;    0.253045;
 28;    0.117370;    1.051615;    0.280001;    0.206493;    0.143527;    0.095433;    0.117648;    0.137928;    0.160360;    0.188546;    0.223593;    0.262904;
 29;    0.116766;    1.051828;    0.294268;    0.220157;    0.150864;    0.095814;    0.115284;    0.138433;    0.162787;    0.190323;    0.223281;    0.262957;
 30;    0.117066;    1.019835;    0.276764;    0.207115;    0.146266;    0.093005;    0.110003;    0.132671;    0.157565;    0.185809;    0.219912;    0.254959;
 31;    0.116814;    1.025423;    0.280911;    0.208573;    0.143586;    0.093271;    0.110656;    0.130268;    0.155484;    0.186467;    0.220270;    0.256356;
 32;    0.117885;    0.931806;    0.273289;    0.198893;    0.144775;    0.092119;    0.107657;    0.129574;    0.150323;    0.174826;    0.201350;    0.232951;
 33;    0.115978;    1.051260;    0.267684;    0.198696;    0.138784;    0.092944;    0.107825;    0.131379;    0.159246;    0.188247;    0.223954;    0.262815;
 34;    0.118425;    1.013510;    0.277916;    0.204407;    0.146091;    0.095172;    0.113256;    0.132419;    0.156544;    0.186768;    0.218462;    0.253378;
 35;    0.116165;    1.025347;    0.272975;    0.209354;    0.141391;    0.092412;    0.109651;    0.131650;    0.154683;    0.185908;    0.219750;    0.256337;
 36;    0.120056;    0.949249;    0.281533;    0.207482;    0.145003;    0.091510;    0.105495;    0.124806;    0.148339;    0.174199;    0.205572;    0.237312;
 37;    0.122857;    1.000138;    0.272848;    0.202911;    0.135206;    0.092892;    0.106619;    0.128988;    0.155258;    0.184131;    0.215478;    0.250035;
 38;    0.122308;    1.026484;    0.273894;    0.206342;    0.142264;    0.091411;    0.110819;    0.131741;    0.156054;    0.182813;    0.216864;    0.256621;
 39;    0.123898;    0.961741;    0.270507;    0.199188;    0.135980;    0.090582;    0.106608;    0.126424;    0.148055;    0.173382;    0.205133;    0.240435;
 40;    0.120932;    1.000742;    0.275764;    0.204151;    0.142033;    0.093080;    0.113268;    0.134092;    0.157697;    0.184434;    0.215750;    0.250186;
 41;    0.118596;    0.986131;    0.268322;    0.202378;    0.139402;    0.091691;    0.107340;    0.130740;    0.154215;    0.180664;    0.210863;    0.246533;
 42;    0.120335;    1.051286;    0.280443;    0.206210;    0.140280;    0.094695;    0.113525;    0.136665;    0.160995;    0.191209;    0.225820;    0.262821;
 43;    0.118544;    1.022129;    0.278827;    0.209770;    0.145823;    0.093808;    0.109419;    0.134399;    0.160071;    0.189467;    0.220117;    0.255532;
 44;    0.121051;    1.042584;    0.276665;    0.204238;    0.140650;    0.094194;    0.111901;    0.137411;    0.165650;    0.194313;    0.224617;    0.260646;
 45;    0.122092;    0.973663;    0.275761;    0.203165;    0.139530;    0.091147;    0.106109;    0.129479;    0.152087;    0.177029;    0.209262;    0.243416;
 46;    0.120756;    0.985849;    0.286135;    0.213892;    0.142360;    0.093016;    0.109694;    0.131329;    0.155049;    0.182043;    0.211753;    0.246462;
 47;    0.120485;    1.032904;    0.279013;    0.206188;    0.144192;    0.095088;    0.112960;    0.135931;    0.160075;    0.187094;    0.220577;    0.258226;
 48;    0.119576;    0.980233;    0.279215;    0.206671;    0.142776;    0.091829;    0.108317;    0.130119;    0.152348;    0.179077;    0.210070;    0.245058;
 49;    0.117934;    0.988980;    0.273753;    0.207396;    0.140803;    0.090339;    0.109768;    0.129637;    0.152271;    0.180277;    0.212236;    0.247245;
 50;    0.116715;    1.036450;    0.278044;    0.210051;    0.143601;    0.092935;    0.114163;    0.135248;    0.158758;    0.186746;    0.220213;    0.259112;
 51;    0.120728;    1.069592;    0.287056;    0.211704;    0.144343;    0.096870;    0.116303;    0.138854;    0.166236;    0.195807;    0.229653;    0.267398;
 52;    0.140110;    1.002079;    0.276703;    0.209070;    0.142025;    0.092178;    0.107904;    0.126932;    0.153127;    0.183356;    0.215049;    0.250520;
 53;    0.116751;    0.944140;    0.281549;    0.210214;    0.144613;    0.091933;    0.108768;    0.127611;    0.148291;    0.175814;    0.204875;    0.236035;
 54;    0.118391;    1.028737;    0.273692;    0.206984;    0.142355;    0.094563;    0.115701;    0.135237;    0.162230;    0.192620;    0.221888;    0.257184;
 55;    0.123412;    0.954316;    0.278124;    0.210254;    0.142106;    0.089024;    0.104101;    0.123605;    0.148585;    0.175826;    0.204810;    0.238579;
 56;    0.120251;    0.988028;    0.266502;    0.197599;    0.136611;    0.091032;    0.106743;    0.127795;    0.152797;    0.179910;    0.211312;    0.247007;
 57;    0.118893;    1.060924;    0.285410;    0.205799;    0.150404;    0.097171;    0.116478;    0.140761;    0.165285;    0.194567;    0.227340;    0.265231;
 58;    0.117206;    1.031726;    0.274030;    0.205902;    0.140263;    0.093468;    0.108134;    0.130771;    0.157387;    0.187708;    0.222227;    0.257932;
 59;    0.121486;    1.020875;    0.276959;    0.201777;    0.144755;    0.093918;    0.113686;    0.135905;    0.159020;    0.186834;    0.219758;    0.255219;
 60;    0.132403;    0.968399;    0.273534;    0.204769;    0.143155;    0.092832;    0.110213;    0.130165;    0.152028;    0.181223;    0.210017;    0.242100;
 61;    0.120630;    0.974432;    0.281136;    0.208046;    0.141379;    0.092600;    0.106479;    0.128854;    0.153963;    0.179449;    0.208621;    0.243608;
 62;    0.122246;    1.011336;    0.274308;    0.203487;    0.142338;    0.092177;    0.108522;    0.131292;    0.154004;    0.183027;    0.215961;    0.252834;
 63;    0.128441;    1.038767;    0.272559;    0.205733;    0.142967;    0.091085;    0.113886;    0.133072;    0.157866;    0.190178;    0.222059;    0.259692;
 64;    0.122224;    1.009652;    0.274295;    0.207315;    0.144294;    0.092213;    0.113534;    0.134954;    0.158442;    0.189637;    0.220935;    0.252413;
 65;    0.118112;    0.935583;    0.272062;    0.207890;    0.140330;    0.088067;    0.103247;    0.123735;    0.146361;    0.170038;    0.201120;    0.233896;
 66;    0.122671;    0.981581;    0.274125;    0.203337;    0.138988;    0.092807;    0.113480;    0.133808;    0.157339;    0.183334;    0.211534;    0.245395;
 67;    0.127455;    0.977826;    0.270236;    0.204589;    0.148031;    0.091113;    0.108315;    0.129994;    0.153723;    0.181262;    0.210884;    0.244456;
 68;    0.121441;    0.986048;    0.287942;    0.216470;    0.145036;    0.092751;    0.113175;    0.136198;    0.159949;    0.183476;    0.213142;    0.246512;
 69;    0.123416;    0.956337;    0.280256;    0.204722;    0.142487;    0.092155;    0.108273;    0.131466;    0.155600;    0.178415;    0.204526;    0.239084;
 70;    0.124116;    1.001591;    0.282099;    0.206096;    0.147523;    0.095151;    0.113996;    0.136379;    0.159024;    0.183390;    0.213666;    0.250398;
 71;    0.118357;    1.015827;    0.269299;    0.197454;    0.138185;    0.094152;    0.116285;    0.135256;    0.159469;    0.185820;    0.216640;    0.253957;
 72;    0.147511;    1.027951;    0.286390;    0.212164;    0.148618;    0.094566;    0.111189;    0.131167;    0.155918;    0.186099;    0.219482;    0.256988;
 73;    0.118619;    1.021377;    0.284607;    0.217273;    0.143512;    0.093623;    0.110857;    0.134145;    0.160540;    0.188330;    0.221593;    0.255344;
 74;    0.122333;    1.039715;    0.291919;    0.217055;    0.147615;    0.094183;    0.112082;    0.135194;    0.160394;    0.187018;    0.220355;    0.259929;
 75;    0.121651;    1.010940;    0.274031;    0.206692;    0.140825;    0.092159;    0.111394;    0.132646;    0.159814;    0.186265;    0.217803;    0.252735;
 76;    0.121181;    1.025345;    0.283458;    0.210199;    0.146508;    0.094278;    0.109096;    0.130937;    0.156901;    0.185589;    0.218897;    0.256336;
 77;    0.140197;    0.980569;    0.274932;    0.207232;    0.133903;    0.090250;    0.105738;    0.130698;    0.152989;    0.182178;    0.211011;    0.245142;
 78;    0.120919;    0.983428;    0.272906;    0.204500;    0.136015;    0.092170;    0.108733;    0.131192;    0.150832;    0.179462;    0.208761;    0.245857;
 79;    0.120515;    1.006911;    0.283771;    0.210009;    0.144683;    0.093501;    0.110645;    0.131488;    0.154763;    0.182482;    0.215693;    0.251728;
 80;    0.118297;    1.025451;    0.283882;    0.209591;    0.147416;    0.092596;    0.109422;    0.133280;    0.158560;    0.184876;    0.218268;    0.256363;
 81;    0.118416;    0.982326;    0.271538;    0.205543;    0.141060;    0.091378;    0.112429;    0.131814;    0.154239;    0.180645;    0.210272;    0.245581;
 82;    0.119423;    0.972541;    0.273052;    0.202652;    0.139237;    0.091155;    0.106784;    0.126441;    0.150251;    0.177602;    0.207085;    0.243135;
 83;    0.120588;    0.942712;    0.274718;    0.200101;    0.138425;    0.091132;    0.108306;    0.126815;    0.148846;    0.171725;    0.202348;    0.235678;
 84;    0.154314;    0.978329;    0.277280;    0.201568;    0.143062;    0.094507;    0.110742;    0.131186;    0.152683;    0.179299;    0.208976;    0.244582;
 85;    0.210864;    0.967315;    0.280564;    0.204357;    0.143188;    0.094029;    0.114417;    0.132111;    0.151981;    0.177255;    0.208390;    0.241829;
 86;    0.162486;    1.016742;    0.280537;    0.211134;    0.144366;    0.092978;    0.116747;    0.139924;    0.161083;    0.190496;    0.220060;    0.254185;
 87;    0.143129;    1.022675;    0.284274;    0.206263;    0.146570;    0.093852;    0.113983;    0.135075;    0.163147;    0.188383;    0.218674;    0.255669;
 88;    0.130038;    1.049835;    0.291103;    0.220850;    0.146839;    0.094021;    0.114233;    0.137763;    0.164284;    0.195081;    0.227196;    0.262459;
 89;    0.131347;    0.995451;    0.272413;    0.205934;    0.141139;    0.093335;    0.110916;    0.129289;    0.152341;    0.178914;    0.213064;    0.248863;
 90;    0.129754;    0.948552;    0.284423;    0.206466;    0.145844;    0.092884;    0.107621;    0.125444;    0.147640;    0.175588;    0.205033;    0.237138;
 91;    0.161132;    1.018477;    0.280460;    0.213217;    0.146626;    0.092837;    0.108473;    0.127870;    0.154802;    0.182585;    0.215082;    0.254619;
 92;    0.209025;    0.992170;    0.279105;    0.205490;    0.139703;    0.092559;    0.108320;    0.130296;    0.154446;    0.185085;    0.214849;    0.248043;
 93;    0.135951;    1.004412;    0.284232;    0.212718;    0.145735;    0.093190;    0.112164;    0.130412;    0.152369;    0.181397;    0.213767;    0.251103;
 94;    0.119156;    1.022194;    0.282811;    0.207032;    0.150976;    0.094854;    0.111051;    0.128667;    0.153813;    0.183847;    0.218665;    0.255548;
 95;    0.118956;    1.026588;    0.278731;    0.209924;    0.142636;    0.093276;    0.108778;    0.130173;    0.154146;    0.184913;    0.218349;    0.256647;
 96;    0.119568;    1.004683;    0.278563;    0.214318;    0.142081;    0.092027;    0.111551;    0.133745;    0.158998;    0.185725;    0.218206;    0.251171;
 97;    0.123590;    0.997249;    0.285232;    0.215581;    0.142221;    0.094379;    0.110503;    0.131072;    0.154480;    0.179177;    0.214474;    0.249312;
 98;    0.118998;    1.013138;    0.281507;    0.208161;    0.140106;    0.093251;    0.111231;    0.131512;    0.156582;    0.186279;    0.218212;    0.253285;
 99;    0.122494;    0.978904;    0.277713;    0.205696;    0.144014;    0.090981;    0.105756;    0.126877;    0.152970;    0.179679;    0.208492;    0.244726;
100;    0.118865;    0.999237;    0.287366;    0.211437;    0.144100;    0.092736;    0.108583;    0.131309;    0.154229;    0.181438;    0.214438;    0.249809;


==> anc/LVM_v0.2/result_simulation/SetC1.1_Modelppca-none-none_CVekf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;1;0;0;0;0;0;0;
  1;    0.113695;    1.422776;    0.831260;    0.773515;    0.579295;    0.238036;    0.238975;    0.238731;    0.239480;    0.241005;    0.240512;    0.240512;
  2;    0.108154;    1.423011;    0.836547;    0.780041;    0.615721;    0.244587;    0.245864;    0.247139;    0.246679;    0.247036;    0.247764;    0.247764;
  3;    0.106402;    1.393383;    0.826227;    0.753028;    0.578033;    0.247685;    0.247814;    0.250137;    0.248888;    0.249229;    0.249763;    0.249763;
  4;    0.108686;    1.448420;    0.845724;    0.773322;    0.593655;    0.249051;    0.250089;    0.249209;    0.250039;    0.250959;    0.250616;    0.250616;
  5;    0.105792;    1.413342;    0.833269;    0.747370;    0.580509;    0.238455;    0.238936;    0.238868;    0.239542;    0.240214;    0.241005;    0.241005;
  6;    0.106598;    1.403671;    0.839216;    0.766499;    0.604251;    0.231254;    0.232401;    0.232138;    0.232605;    0.232081;    0.232223;    0.232223;
  7;    0.098039;    1.423968;    0.846842;    0.773038;    0.602312;    0.245459;    0.244768;    0.245207;    0.245781;    0.246689;    0.246849;    0.246849;
  8;    0.098325;    1.413705;    0.820253;    0.745412;    0.577589;    0.230869;    0.231033;    0.232440;    0.233561;    0.233836;    0.233012;    0.233012;
  9;    0.098303;    1.430842;    0.844385;    0.760254;    0.598598;    0.244743;    0.245134;    0.247202;    0.247271;    0.247281;    0.248214;    0.248214;
 10;    0.100528;    1.423670;    0.835434;    0.769228;    0.584146;    0.244244;    0.246271;    0.247749;    0.248563;    0.247372;    0.247772;    0.247772;
 11;    0.097852;    1.396768;    0.834486;    0.761538;    0.608357;    0.236139;    0.237324;    0.240529;    0.240935;    0.238781;    0.238754;    0.238754;
 12;    0.099773;    1.416070;    0.826147;    0.746113;    0.605073;    0.233468;    0.234750;    0.235735;    0.236017;    0.235393;    0.235531;    0.235531;
 13;    0.098091;    1.402396;    0.846785;    0.769072;    0.587177;    0.234250;    0.234880;    0.236842;    0.236408;    0.236422;    0.236739;    0.236739;
 14;    0.097453;    1.422340;    0.823972;    0.745351;    0.599675;    0.219214;    0.220041;    0.221619;    0.220478;    0.220903;    0.221001;    0.221001;
 15;    0.098517;    1.428310;    0.807173;    0.726575;    0.586193;    0.231437;    0.231941;    0.231927;    0.232915;    0.233680;    0.232835;    0.232835;
 16;    0.098058;    1.425680;    0.859943;    0.775418;    0.626490;    0.242935;    0.242201;    0.242663;    0.243909;    0.244318;    0.244564;    0.244564;
 17;    0.099032;    1.415586;    0.833932;    0.761196;    0.585382;    0.228429;    0.229705;    0.229498;    0.229894;    0.229939;    0.230279;    0.230279;
 18;    0.098882;    1.388034;    0.826163;    0.746529;    0.581722;    0.229130;    0.231035;    0.230746;    0.231324;    0.231178;    0.231711;    0.231711;
 19;    0.098703;    1.417165;    0.826389;    0.747327;    0.586092;    0.229251;    0.232269;    0.232907;    0.231379;    0.232653;    0.232085;    0.232085;
 20;    0.099397;    1.439176;    0.834845;    0.760409;    0.578663;    0.234994;    0.236808;    0.236932;    0.238164;    0.238739;    0.238972;    0.238972;
 21;    0.099317;    1.422497;    0.849837;    0.773027;    0.577635;    0.231262;    0.231521;    0.232593;    0.232462;    0.233280;    0.233150;    0.233150;
 22;    0.099255;    1.418584;    0.830025;    0.757337;    0.602006;    0.248053;    0.250627;    0.248691;    0.248660;    0.249369;    0.249748;    0.249748;
 23;    0.098912;    1.428440;    0.835669;    0.753644;    0.607325;    0.230636;    0.232699;    0.232717;    0.232732;    0.233342;    0.233027;    0.233027;
 24;    0.098245;    1.439189;    0.836444;    0.763096;    0.601359;    0.247867;    0.250651;    0.248468;    0.249171;    0.250641;    0.250983;    0.250983;
 25;    0.101201;    1.403105;    0.822838;    0.751458;    0.561815;    0.233603;    0.234517;    0.236859;    0.237571;    0.236724;    0.236427;    0.236427;
 26;    0.124771;    1.426304;    0.830167;    0.746425;    0.603565;    0.251794;    0.252818;    0.253479;    0.255230;    0.255739;    0.255069;    0.255069;
 27;    0.098076;    1.425577;    0.834864;    0.773493;    0.597049;    0.233111;    0.233347;    0.234045;    0.235414;    0.235218;    0.235818;    0.235818;
 28;    0.099661;    1.444501;    0.832760;    0.749027;    0.591858;    0.244316;    0.246822;    0.246636;    0.245203;    0.245567;    0.245788;    0.245788;
 29;    0.099126;    1.444819;    0.857900;    0.786680;    0.624770;    0.244310;    0.245137;    0.245944;    0.246544;    0.246302;    0.246107;    0.246107;
 30;    0.098387;    1.429436;    0.827064;    0.752675;    0.599714;    0.236791;    0.238155;    0.238410;    0.239486;    0.240124;    0.240735;    0.240735;
 31;    0.099680;    1.431975;    0.834848;    0.764065;    0.600705;    0.231920;    0.232861;    0.233339;    0.234280;    0.234382;    0.234956;    0.234956;
 32;    0.098725;    1.383997;    0.821047;    0.734682;    0.606883;    0.249919;    0.250436;    0.252449;    0.251946;    0.253100;    0.252897;    0.252897;
 33;    0.098360;    1.444413;    0.810290;    0.732573;    0.568765;    0.232437;    0.233410;    0.234202;    0.234221;    0.234760;    0.234973;    0.234973;
 34;    0.099558;    1.426112;    0.829253;    0.747376;    0.596585;    0.248702;    0.250951;    0.250368;    0.251191;    0.252601;    0.252980;    0.252980;
 35;    0.099325;    1.431970;    0.820160;    0.763745;    0.596379;    0.234201;    0.235681;    0.236527;    0.236327;    0.237429;    0.237850;    0.237850;
 36;    0.103188;    1.393528;    0.835993;    0.753219;    0.609424;    0.230380;    0.231133;    0.232546;    0.234253;    0.233767;    0.234391;    0.234391;
 37;    0.098333;    1.419676;    0.820178;    0.740180;    0.551476;    0.232360;    0.232951;    0.234928;    0.234679;    0.235179;    0.235463;    0.235463;
 38;    0.099831;    1.432559;    0.821868;    0.749131;    0.580681;    0.226646;    0.228069;    0.227463;    0.227768;    0.228304;    0.227605;    0.227605;
 39;    0.097791;    1.400217;    0.815860;    0.738551;    0.555982;    0.222257;    0.222255;    0.223779;    0.222904;    0.223201;    0.223607;    0.223607;
 40;    0.098469;    1.419757;    0.825496;    0.753341;    0.587273;    0.239666;    0.240543;    0.243451;    0.243454;    0.242466;    0.242694;    0.242694;
 41;    0.097459;    1.412895;    0.811734;    0.742364;    0.572775;    0.236614;    0.237501;    0.239061;    0.238671;    0.239298;    0.238577;    0.238577;
 42;    0.097371;    1.444454;    0.833721;    0.748107;    0.567444;    0.239003;    0.240924;    0.240313;    0.240435;    0.240800;    0.240886;    0.240886;
 43;    0.098142;    1.430428;    0.830816;    0.759080;    0.606896;    0.242984;    0.243816;    0.245471;    0.244774;    0.245508;    0.245727;    0.245727;
 44;    0.097989;    1.440255;    0.826895;    0.750212;    0.597351;    0.241117;    0.242066;    0.243023;    0.243938;    0.244116;    0.244346;    0.244346;
 45;    0.099724;    1.405915;    0.825418;    0.743375;    0.577812;    0.226657;    0.227038;    0.229563;    0.228763;    0.228442;    0.228890;    0.228890;
 46;    0.098472;    1.412532;    0.844058;    0.767532;    0.579929;    0.243493;    0.243425;    0.245055;    0.245984;    0.245926;    0.246254;    0.246254;
 47;    0.098096;    1.435622;    0.831186;    0.748549;    0.589115;    0.247783;    0.248162;    0.249325;    0.250259;    0.250762;    0.251333;    0.251333;
 48;    0.098472;    1.409480;    0.831806;    0.752476;    0.587920;    0.234255;    0.235495;    0.235955;    0.236637;    0.237492;    0.237522;    0.237522;
 49;    0.099552;    1.414061;    0.821783;    0.752525;    0.586477;    0.225090;    0.225989;    0.225560;    0.226535;    0.227088;    0.227516;    0.227516;
 50;    0.099065;    1.437391;    0.829540;    0.767615;    0.602206;    0.221402;    0.222639;    0.222426;    0.223937;    0.224557;    0.224139;    0.224139;
 51;    0.098871;    1.453057;    0.845263;    0.762061;    0.595367;    0.249524;    0.250093;    0.251145;    0.251716;    0.252459;    0.252752;    0.252752;
 52;    0.120297;    1.420534;    0.827196;    0.757799;    0.584208;    0.226903;    0.227553;    0.228675;    0.229838;    0.229345;    0.230059;    0.230059;
 53;    0.098724;    1.390691;    0.836048;    0.758856;    0.595294;    0.237294;    0.238624;    0.240188;    0.239948;    0.240028;    0.240319;    0.240319;
 54;    0.098407;    1.433795;    0.821591;    0.751216;    0.590015;    0.246169;    0.246921;    0.248867;    0.248699;    0.249574;    0.249736;    0.249736;
 55;    0.108447;    1.396461;    0.829898;    0.759589;    0.594295;    0.215388;    0.216147;    0.217221;    0.218949;    0.220051;    0.219068;    0.219068;
 56;    0.103372;    1.413943;    0.808128;    0.730086;    0.569762;    0.227565;    0.228880;    0.229836;    0.229033;    0.228841;    0.228908;    0.228908;
 57;    0.097283;    1.449054;    0.842422;    0.748353;    0.625030;    0.241254;    0.242709;    0.243828;    0.244160;    0.244349;    0.244539;    0.244539;
 58;    0.097959;    1.435167;    0.822228;    0.754594;    0.600771;    0.235218;    0.234951;    0.236073;    0.236796;    0.237119;    0.237699;    0.237699;
 59;    0.100784;    1.429579;    0.827375;    0.740738;    0.601738;    0.232783;    0.233517;    0.234142;    0.235406;    0.235591;    0.236268;    0.236268;
 60;    0.097770;    1.403330;    0.821435;    0.742386;    0.585440;    0.245103;    0.246517;    0.247003;    0.247522;    0.249564;    0.247036;    0.247036;
 61;    0.099507;    1.406480;    0.835316;    0.752034;    0.582503;    0.230734;    0.231429;    0.232402;    0.233236;    0.233333;    0.233780;    0.233780;
 62;    0.101294;    1.425041;    0.822728;    0.744706;    0.586302;    0.225884;    0.226091;    0.226483;    0.226897;    0.227634;    0.228237;    0.228237;
 63;    0.102564;    1.438196;    0.819193;    0.753971;    0.593399;    0.221809;    0.224031;    0.222882;    0.223583;    0.224476;    0.224919;    0.224919;
 64;    0.101650;    1.424644;    0.822772;    0.752334;    0.595925;    0.234699;    0.236213;    0.237867;    0.238368;    0.239100;    0.239523;    0.239523;
 65;    0.097220;    1.385885;    0.818731;    0.754174;    0.580023;    0.220939;    0.221749;    0.222355;    0.224020;    0.222853;    0.222727;    0.222727;
 66;    0.100737;    1.410280;    0.822510;    0.747163;    0.584276;    0.242013;    0.244403;    0.245741;    0.245099;    0.245715;    0.245613;    0.245613;
 67;    0.104394;    1.408304;    0.815242;    0.747892;    0.627303;    0.233941;    0.234684;    0.235418;    0.235008;    0.235492;    0.235739;    0.235739;
 68;    0.101069;    1.412576;    0.847227;    0.781907;    0.591193;    0.233277;    0.233228;    0.235399;    0.236308;    0.235624;    0.235944;    0.235944;
 69;    0.098791;    1.396995;    0.833845;    0.745989;    0.591280;    0.233498;    0.234614;    0.236946;    0.237634;    0.237838;    0.237287;    0.237287;
 70;    0.097995;    1.420299;    0.837007;    0.750178;    0.601653;    0.248917;    0.251247;    0.252498;    0.253013;    0.253130;    0.251717;    0.251717;
 71;    0.097736;    1.427083;    0.813455;    0.727643;    0.560786;    0.242742;    0.244054;    0.244416;    0.245684;    0.245747;    0.245695;    0.245695;
 72;    0.106510;    1.433135;    0.844482;    0.763582;    0.607971;    0.234015;    0.236127;    0.235581;    0.236125;    0.237134;    0.237050;    0.237050;
 73;    0.097864;    1.429733;    0.841183;    0.783972;    0.588615;    0.248612;    0.249788;    0.251172;    0.252274;    0.251766;    0.252320;    0.252320;
 74;    0.099853;    1.439088;    0.854029;    0.782363;    0.607204;    0.222188;    0.222988;    0.223852;    0.224489;    0.224369;    0.224379;    0.224379;
 75;    0.100899;    1.425184;    0.822172;    0.753987;    0.589908;    0.229529;    0.230521;    0.230724;    0.232463;    0.232307;    0.232702;    0.232702;
 76;    0.099262;    1.431976;    0.839180;    0.758858;    0.607268;    0.233374;    0.233971;    0.233948;    0.234802;    0.235324;    0.235709;    0.235709;
 77;    0.113122;    1.410165;    0.823928;    0.755708;    0.547563;    0.213560;    0.214378;    0.216464;    0.215997;    0.216304;    0.216489;    0.216489;
 78;    0.099362;    1.411183;    0.820211;    0.744646;    0.557580;    0.229498;    0.229514;    0.230005;    0.230550;    0.231909;    0.231391;    0.231391;
 79;    0.098689;    1.423048;    0.839654;    0.765243;    0.593111;    0.237666;    0.238426;    0.239211;    0.240991;    0.240074;    0.240395;    0.240395;
 80;    0.100657;    1.431998;    0.839828;    0.757292;    0.610440;    0.215552;    0.216992;    0.217277;    0.219331;    0.219511;    0.219532;    0.219532;
 81;    0.099274;    1.410642;    0.817605;    0.748998;    0.588838;    0.230660;    0.231688;    0.232131;    0.233023;    0.233588;    0.233808;    0.233808;
 82;    0.097179;    1.405406;    0.820375;    0.740079;    0.584200;    0.228025;    0.230928;    0.231066;    0.231729;    0.233035;    0.232304;    0.232304;
 83;    0.105632;    1.389768;    0.823742;    0.736000;    0.566617;    0.224402;    0.225878;    0.226410;    0.227383;    0.227192;    0.227393;    0.227393;
 84;    0.154108;    1.408723;    0.828179;    0.737788;    0.594174;    0.240957;    0.241212;    0.242582;    0.242465;    0.243708;    0.243737;    0.243737;
 85;    0.150208;    1.402683;    0.834296;    0.750182;    0.591573;    0.250553;    0.251425;    0.252622;    0.252945;    0.253084;    0.253808;    0.253808;
 86;    0.147562;    1.427625;    0.834072;    0.773431;    0.589823;    0.231469;    0.231417;    0.232345;    0.233176;    0.233651;    0.234179;    0.234179;
 87;    0.119808;    1.430790;    0.840544;    0.746012;    0.589516;    0.226761;    0.227609;    0.227428;    0.227998;    0.228183;    0.228743;    0.228743;
 88;    0.109750;    1.443711;    0.852549;    0.784645;    0.606390;    0.227673;    0.229950;    0.231661;    0.231967;    0.233026;    0.232808;    0.232808;
 89;    0.127754;    1.416942;    0.819174;    0.755440;    0.578492;    0.247650;    0.250433;    0.248969;    0.249642;    0.249809;    0.250772;    0.250772;
 90;    0.114611;    1.392858;    0.841436;    0.749676;    0.601161;    0.235535;    0.235429;    0.236330;    0.237624;    0.239092;    0.239252;    0.239252;
 91;    0.120501;    1.428319;    0.834035;    0.767535;    0.614175;    0.234989;    0.236626;    0.235474;    0.237134;    0.236157;    0.236384;    0.236384;
 92;    0.115381;    1.415482;    0.831490;    0.747315;    0.582199;    0.227137;    0.227046;    0.228394;    0.228795;    0.228926;    0.229488;    0.229488;
 93;    0.112348;    1.421433;    0.840522;    0.768417;    0.605792;    0.232519;    0.233531;    0.234590;    0.234709;    0.234298;    0.235088;    0.235088;
 94;    0.097132;    1.430337;    0.837997;    0.750735;    0.624298;    0.234379;    0.234519;    0.234665;    0.235651;    0.235816;    0.236194;    0.236194;
 95;    0.099115;    1.432913;    0.830674;    0.760533;    0.581145;    0.237768;    0.237984;    0.238815;    0.238816;    0.239653;    0.239884;    0.239884;
 96;    0.097503;    1.421830;    0.830418;    0.776445;    0.594452;    0.226899;    0.229809;    0.229584;    0.230630;    0.230678;    0.230930;    0.230930;
 97;    0.098735;    1.418332;    0.842337;    0.779933;    0.578067;    0.251613;    0.250337;    0.249695;    0.250569;    0.251127;    0.251825;    0.251825;
 98;    0.099689;    1.426443;    0.835910;    0.753329;    0.573460;    0.235565;    0.238107;    0.237300;    0.237937;    0.237994;    0.238727;    0.238727;
 99;    0.097909;    1.408925;    0.829096;    0.746273;    0.590040;    0.221155;    0.222856;    0.223880;    0.225135;    0.225644;    0.225458;    0.225458;
100;    0.096914;    1.419387;    0.846137;    0.763559;    0.588910;    0.220104;    0.221080;    0.222455;    0.222298;    0.222604;    0.223262;    0.223262;


==> anc/LVM_v0.2/result_simulation/SetC1.1_Modelppca-none-none_CVrkf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;1;0;0;0;0;0;0;
  1;    0.014130;   14.227758;    9.597458;    8.865760;    7.539413;    5.656274;    5.660799;    5.660319;    5.663300;    5.669598;    5.667177;    5.667177;
  2;    0.014128;   14.230111;    9.635367;    8.924803;    7.852623;    5.757516;    5.762486;    5.767409;    5.765385;    5.766590;    5.769273;    5.769273;
  3;    0.014307;   13.933832;    9.511972;    8.772346;    7.642352;    5.699700;    5.701633;    5.711095;    5.705715;    5.706833;    5.708585;    5.708585;
  4;    0.014429;   14.484203;    9.755553;    8.978800;    7.856824;    5.805667;    5.810254;    5.806971;    5.809962;    5.813534;    5.812307;    5.812307;
  5;    0.014932;   14.133425;    9.613509;    8.723282;    7.654717;    5.652835;    5.655087;    5.654719;    5.657207;    5.659870;    5.662571;    5.662571;
  6;    0.013372;   14.036706;    9.636011;    8.909823;    7.803435;    5.632064;    5.636670;    5.636129;    5.638050;    5.636285;    5.636649;    5.636649;
  7;    0.012163;   14.239684;    9.731008;    8.952056;    7.671030;    5.752034;    5.749159;    5.751179;    5.753154;    5.756701;    5.757245;    5.757245;
  8;    0.012050;   14.137048;    9.489894;    8.700221;    7.576288;    5.597904;    5.598799;    5.604535;    5.609266;    5.609195;    5.606366;    5.606366;
  9;    0.012714;   14.308421;    9.718917;    8.871532;    7.777760;    5.740943;    5.743045;    5.750842;    5.750910;    5.751249;    5.754588;    5.754588;
 10;    0.012083;   14.236697;    9.630454;    8.881860;    7.731379;    5.721749;    5.729243;    5.735385;    5.738647;    5.734048;    5.735444;    5.735444;
 11;    0.012754;   13.967684;    9.588596;    8.804269;    7.756705;    5.619592;    5.623748;    5.637065;    5.638569;    5.630302;    5.630181;    5.630181;
 12;    0.011744;   14.160702;    9.548358;    8.689930;    7.656966;    5.607664;    5.612544;    5.615782;    5.616426;    5.614198;    5.614654;    5.614654;
 13;    0.012258;   14.023963;    9.711611;    8.877278;    7.698070;    5.637827;    5.640552;    5.647461;    5.646135;    5.646336;    5.647641;    5.647641;
 14;    0.012132;   14.223403;    9.533577;    8.748321;    7.741362;    5.538503;    5.541934;    5.549165;    5.543877;    5.545669;    5.545980;    5.545980;
 15;    0.015885;   14.283103;    9.399743;    8.548942;    7.533362;    5.578318;    5.581355;    5.581971;    5.585880;    5.589145;    5.585849;    5.585849;
 16;    0.012543;   14.256801;    9.852633;    9.027413;    7.988896;    5.762043;    5.758433;    5.760276;    5.764736;    5.766224;    5.767221;    5.767221;
 17;    0.012074;   14.155861;    9.607002;    8.831605;    7.570412;    5.579878;    5.584621;    5.584287;    5.586631;    5.586767;    5.588019;    5.588019;
 18;    0.011096;   13.880336;    9.504157;    8.672051;    7.572501;    5.548240;    5.555459;    5.554017;    5.555794;    5.555458;    5.557568;    5.557568;
 19;    0.012841;   14.171647;    9.554402;    8.715745;    7.729091;    5.581014;    5.593194;    5.595895;    5.590089;    5.595205;    5.592714;    5.592714;
 20;    0.012679;   14.391763;    9.649598;    8.855202;    7.685649;    5.677608;    5.685484;    5.686006;    5.691371;    5.693415;    5.694318;    5.694318;
 21;    0.012379;   14.224973;    9.753650;    8.987844;    7.699016;    5.650409;    5.651848;    5.656646;    5.655217;    5.658142;    5.657719;    5.657719;
 22;    0.012249;   14.185838;    9.578305;    8.832038;    7.760570;    5.709673;    5.718306;    5.711759;    5.712097;    5.715019;    5.716768;    5.716768;
 23;    0.012032;   14.284404;    9.640599;    8.803690;    7.789653;    5.635439;    5.643692;    5.643611;    5.644000;    5.646003;    5.645120;    5.645120;
 24;    0.012785;   14.391889;    9.664436;    8.885841;    7.795057;    5.768972;    5.779799;    5.771923;    5.774506;    5.780387;    5.781659;    5.781659;
 25;    0.012185;   14.031046;    9.500965;    8.702469;    7.436546;    5.590846;    5.594860;    5.604390;    5.606418;    5.602741;    5.601660;    5.601660;
 26;    0.012013;   14.263043;    9.591907;    8.758491;    7.812404;    5.738665;    5.742739;    5.745183;    5.752139;    5.754137;    5.751381;    5.751381;
 27;    0.012234;   14.255771;    9.626886;    8.937936;    7.776230;    5.656710;    5.658116;    5.660869;    5.665600;    5.664969;    5.667214;    5.667214;
 28;    0.012125;   14.445010;    9.640358;    8.800566;    7.735829;    5.722617;    5.731518;    5.732189;    5.726595;    5.727996;    5.728805;    5.728805;
 29;    0.011744;   14.448194;    9.859107;    9.062639;    7.977209;    5.791296;    5.793801;    5.797453;    5.800198;    5.799557;    5.798796;    5.798796;
 30;    0.011715;   14.294364;    9.568573;    8.796822;    7.791752;    5.680674;    5.686734;    5.687516;    5.691737;    5.694369;    5.696650;    5.696650;
 31;    0.012211;   14.319745;    9.640966;    8.800308;    7.713156;    5.652632;    5.656665;    5.658628;    5.662069;    5.662031;    5.663934;    5.663934;
 32;    0.012136;   13.839970;    9.467367;    8.565366;    7.645529;    5.650319;    5.651880;    5.659105;    5.657020;    5.661677;    5.661019;    5.661019;
 33;    0.011489;   14.444125;    9.445987;    8.630669;    7.575291;    5.626553;    5.631025;    5.633791;    5.633871;    5.635920;    5.636668;    5.636668;
 34;    0.012301;   14.261118;    9.585870;    8.719356;    7.731649;    5.739491;    5.749666;    5.745950;    5.749056;    5.754231;    5.755304;    5.755304;
 35;    0.012344;   14.319696;    9.501877;    8.797785;    7.689263;    5.641680;    5.647517;    5.651346;    5.650436;    5.654515;    5.655821;    5.655821;
 36;    0.012306;   13.935282;    9.602611;    8.760806;    7.699482;    5.588574;    5.591953;    5.597452;    5.604251;    5.602080;    5.604358;    5.604358;
 37;    0.012368;   14.196756;    9.499167;    8.697216;    7.424737;    5.589682;    5.592524;    5.599552;    5.598752;    5.600689;    5.601775;    5.601775;
 38;    0.011858;   14.325592;    9.525767;    8.797846;    7.724078;    5.607928;    5.613826;    5.611399;    5.613056;    5.615813;    5.612897;    5.612897;
 39;    0.012235;   14.002166;    9.438455;    8.571626;    7.438284;    5.476076;    5.475704;    5.481366;    5.478592;    5.479971;    5.481507;    5.481507;
 40;    0.012200;   14.197570;    9.542299;    8.691072;    7.658715;    5.660205;    5.662934;    5.674342;    5.674333;    5.670399;    5.671283;    5.671283;
 41;    0.012797;   14.128952;    9.411489;    8.665665;    7.557195;    5.609189;    5.613521;    5.619172;    5.618254;    5.621651;    5.618262;    5.618262;
 42;    0.012457;   14.444540;    9.653842;    8.808334;    7.634024;    5.689959;    5.697936;    5.695303;    5.696058;    5.697658;    5.697810;    5.697810;
 43;    0.011104;   14.304277;    9.603415;    8.852378;    7.754688;    5.706182;    5.709700;    5.715023;    5.713041;    5.715896;    5.716836;    5.716836;
 44;    0.012524;   14.402547;    9.585423;    8.745339;    7.646225;    5.690459;    5.694178;    5.697490;    5.701007;    5.702047;    5.702949;    5.702949;
 45;    0.012331;   14.059151;    9.529792;    8.690362;    7.576973;    5.553996;    5.555563;    5.565286;    5.562650;    5.561097;    5.562646;    5.562646;
 46;    0.012282;   14.125316;    9.696817;    8.923618;    7.700910;    5.707504;    5.707221;    5.713506;    5.717188;    5.716800;    5.718201;    5.718201;
 47;    0.011969;   14.356224;    9.616723;    8.777387;    7.709344;    5.741599;    5.743264;    5.748079;    5.752209;    5.753693;    5.755654;    5.755654;
 48;    0.012195;   14.094797;    9.588847;    8.767580;    7.732869;    5.620498;    5.625131;    5.627191;    5.630158;    5.633285;    5.633456;    5.633456;
 49;    0.011996;   14.140615;    9.497322;    8.789450;    7.655186;    5.582911;    5.586235;    5.584674;    5.588576;    5.590723;    5.592126;    5.592126;
 50;    0.012184;   14.373912;    9.596029;    8.814349;    7.706825;    5.594045;    5.599122;    5.598614;    5.604586;    5.606954;    5.604942;    5.604942;
 51;    0.012000;   14.530565;    9.764541;    8.923180;    7.777789;    5.812884;    5.815850;    5.820298;    5.822859;    5.825677;    5.826126;    5.826126;
 52;    0.012209;   14.205341;    9.555187;    8.818852;    7.646441;    5.600543;    5.603386;    5.607468;    5.611386;    5.610041;    5.612602;    5.612602;
 53;    0.012037;   13.906906;    9.590643;    8.813685;    7.733058;    5.642516;    5.647704;    5.653838;    5.652766;    5.652763;    5.654201;    5.654201;
 54;    0.016595;   14.337948;    9.519433;    8.777644;    7.652103;    5.720391;    5.722509;    5.729681;    5.729380;    5.732565;    5.733414;    5.733414;
 55;    0.012242;   13.964611;    9.545360;    8.819920;    7.664704;    5.514499;    5.518121;    5.522049;    5.528531;    5.532398;    5.528937;    5.528937;
 56;    0.013679;   14.139428;    9.388403;    8.565605;    7.440980;    5.546578;    5.552144;    5.554974;    5.552082;    5.551531;    5.551730;    5.551730;
 57;    0.012371;   14.490542;    9.739008;    8.784403;    7.840699;    5.719113;    5.724359;    5.728490;    5.730136;    5.730635;    5.731282;    5.731282;
 58;    0.012349;   14.351666;    9.524311;    8.734651;    7.626337;    5.669333;    5.669398;    5.673951;    5.676638;    5.677803;    5.679824;    5.679824;
 59;    0.011822;   14.295786;    9.576359;    8.669633;    7.689939;    5.624187;    5.625963;    5.628635;    5.634359;    5.634608;    5.636919;    5.636919;
 60;    0.012914;   14.033299;    9.478517;    8.713844;    7.645765;    5.657918;    5.663082;    5.664764;    5.666363;    5.673405;    5.664189;    5.664189;
 61;    0.012726;   14.064796;    9.609197;    8.780716;    7.625200;    5.598683;    5.601719;    5.605026;    5.607974;    5.608435;    5.610089;    5.610089;
 62;    0.013274;   14.250415;    9.529912;    8.722871;    7.653398;    5.566514;    5.567559;    5.569112;    5.571338;    5.574489;    5.576547;    5.576547;
 63;    0.012555;   14.381962;    9.511170;    8.763599;    7.738716;    5.570511;    5.578730;    5.574640;    5.577685;    5.581225;    5.582768;    5.582768;
 64;    0.012176;   14.246445;    9.522631;    8.792032;    7.730488;    5.652003;    5.657812;    5.664583;    5.666106;    5.669097;    5.670632;    5.670632;
 65;    0.011449;   13.858846;    9.433068;    8.756087;    7.633907;    5.507835;    5.510838;    5.513745;    5.519837;    5.515518;    5.515176;    5.515176;
 66;    0.012627;   14.102804;    9.504276;    8.680607;    7.562578;    5.653001;    5.662685;    5.667583;    5.665102;    5.667638;    5.667394;    5.667394;
 67;    0.012686;   14.083043;    9.431964;    8.695845;    7.787500;    5.608042;    5.609871;    5.611858;    5.609907;    5.611771;    5.612840;    5.612840;
 68;    0.012565;   14.125756;    9.722265;    8.929484;    7.765380;    5.638435;    5.637277;    5.645608;    5.649592;    5.647014;    5.648430;    5.648430;
 69;    0.012151;   13.969952;    9.593863;    8.714032;    7.640117;    5.586361;    5.590086;    5.598301;    5.601021;    5.601919;    5.599859;    5.599859;
 70;    0.012307;   14.202985;    9.651453;    8.766967;    7.801935;    5.730687;    5.740306;    5.744639;    5.746830;    5.747455;    5.742360;    5.742360;
 71;    0.012216;   14.270832;    9.450704;    8.570484;    7.507716;    5.641143;    5.645542;    5.647214;    5.652306;    5.652579;    5.652377;    5.652377;
 72;    0.013084;   14.331349;    9.728750;    8.907739;    7.855245;    5.686951;    5.696321;    5.693645;    5.695547;    5.699047;    5.698764;    5.698764;
 73;    0.011895;   14.297329;    9.690154;    8.958477;    7.794504;    5.782752;    5.787513;    5.792682;    5.797457;    5.795289;    5.797443;    5.797443;
 74;    0.011795;   14.390884;    9.819947;    9.000364;    7.839966;    5.637164;    5.640247;    5.643925;    5.646809;    5.646354;    5.646491;    5.646491;
 75;    0.013176;   14.251838;    9.515400;    8.756385;    7.628104;    5.594958;    5.598974;    5.599955;    5.606764;    5.606056;    5.607658;    5.607658;
 76;    0.015707;   14.319762;    9.678934;    8.866400;    7.768883;    5.668707;    5.671097;    5.671144;    5.674745;    5.676685;    5.678027;    5.678027;
 77;    0.012362;   14.101652;    9.511609;    8.753450;    7.434406;    5.473080;    5.475744;    5.483158;    5.481487;    5.482522;    5.483227;    5.483227;
 78;    0.013539;   14.111833;    9.480109;    8.720684;    7.502408;    5.572345;    5.572922;    5.575525;    5.578275;    5.583771;    5.581403;    5.581403;
 79;    0.012872;   14.230480;    9.672674;    8.829015;    7.775942;    5.688567;    5.692292;    5.695151;    5.702563;    5.698388;    5.699430;    5.699430;
 80;    0.017444;   14.319982;    9.691201;    8.856105;    7.796846;    5.552779;    5.558338;    5.559290;    5.567442;    5.567174;    5.567190;    5.567190;
 81;    0.011949;   14.106421;    9.457721;    8.722564;    7.608037;    5.571791;    5.576147;    5.578701;    5.582322;    5.584267;    5.585336;    5.585336;
 82;    0.012289;   14.054057;    9.480616;    8.669941;    7.527168;    5.543972;    5.555241;    5.556140;    5.558662;    5.564256;    5.561441;    5.561441;
 83;    0.013302;   13.897680;    9.491413;    8.588792;    7.514161;    5.487525;    5.493754;    5.495916;    5.500081;    5.499298;    5.499962;    5.499962;
 84;    0.031505;   14.087228;    9.553204;    8.638644;    7.613635;    5.647972;    5.649516;    5.655759;    5.655055;    5.659901;    5.659735;    5.659735;
 85;    0.019196;   14.026834;    9.603348;    8.697222;    7.692657;    5.696139;    5.699311;    5.704244;    5.705712;    5.706179;    5.708953;    5.708953;
 86;    0.016376;   14.276251;    9.628065;    8.809885;    7.725719;    5.629669;    5.627040;    5.630569;    5.633686;    5.635598;    5.637653;    5.637653;
 87;    0.018093;   14.307902;    9.697115;    8.789008;    7.826867;    5.597258;    5.600099;    5.598531;    5.600794;    5.602164;    5.604360;    5.604360;
 88;    0.014307;   14.437115;    9.806377;    9.093484;    7.844878;    5.691405;    5.700174;    5.706588;    5.707811;    5.711947;    5.710914;    5.710914;
 89;    0.012179;   14.169420;    9.484546;    8.718023;    7.608383;    5.701160;    5.712876;    5.707041;    5.709683;    5.710501;    5.713878;    5.713878;
 90;    0.014902;   13.928584;    9.656598;    8.739892;    7.705972;    5.618794;    5.618918;    5.622839;    5.627760;    5.632912;    5.633430;    5.633430;
 91;    0.012635;   14.283195;    9.621143;    8.905810;    7.834169;    5.692698;    5.700287;    5.695395;    5.701862;    5.698418;    5.699172;    5.699172;
 92;    0.013495;   14.154817;    9.592660;    8.744204;    7.583188;    5.580502;    5.580253;    5.585488;    5.586791;    5.587060;    5.589033;    5.589033;
 93;    0.015219;   14.214333;    9.676575;    8.876064;    7.780845;    5.665346;    5.669672;    5.674254;    5.675181;    5.673437;    5.676152;    5.676152;
 94;    0.012118;   14.303374;    9.670170;    8.786978;    7.859704;    5.667802;    5.669327;    5.670080;    5.674094;    5.674526;    5.675827;    5.675827;
 95;    0.011619;   14.329127;    9.600347;    8.848080;    7.728113;    5.700857;    5.702548;    5.706356;    5.706363;    5.709413;    5.710042;    5.710042;
 96;    0.012033;   14.218296;    9.579605;    8.819273;    7.648359;    5.601204;    5.612325;    5.611682;    5.616115;    5.616186;    5.616835;    5.616835;
 97;    0.012322;   14.183317;    9.680998;    8.914417;    7.733340;    5.778523;    5.773914;    5.772049;    5.775623;    5.777630;    5.780168;    5.780168;
 98;    0.012419;   14.264426;    9.646288;    8.829734;    7.668262;    5.665647;    5.675808;    5.672607;    5.674665;    5.674820;    5.677489;    5.677489;
 99;    0.012476;   14.089252;    9.566670;    8.759634;    7.669199;    5.542849;    5.550067;    5.553577;    5.558802;    5.560559;    5.559682;    5.559682;
100;    0.012132;   14.193867;    9.729681;    8.878772;    7.706606;    5.574116;    5.578261;    5.583470;    5.582831;    5.584136;    5.586507;    5.586507;


==> anc/LVM_v0.2/result_simulation/SetC1.2_Modelpca-none-none_CVekf-ctri.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;1;0;0;0;0;0;0;
  1;    0.127994;    1.003119;    0.309868;    0.244040;    0.172401;    0.127242;    0.142548;    0.158421;    0.178743;    0.199814;    0.222056;    0.250780;
  2;    0.130487;    1.005150;    0.315305;    0.250289;    0.182872;    0.127636;    0.142519;    0.157884;    0.176326;    0.198058;    0.223813;    0.251288;
  3;    0.131376;    0.950597;    0.310232;    0.242350;    0.175311;    0.126622;    0.138039;    0.154038;    0.168669;    0.189713;    0.213415;    0.237649;
  4;    0.128866;    1.060667;    0.320272;    0.248384;    0.181490;    0.131582;    0.144706;    0.160696;    0.183198;    0.208632;    0.233197;    0.265167;
  5;    0.132977;    0.985569;    0.313369;    0.238092;    0.175498;    0.126755;    0.138129;    0.152105;    0.171222;    0.195501;    0.220334;    0.246392;
  6;    0.129916;    0.969508;    0.315995;    0.246597;    0.181293;    0.125521;    0.138456;    0.153678;    0.170759;    0.189449;    0.213500;    0.242377;
  7;    0.115269;    1.012349;    0.321483;    0.249669;    0.176437;    0.129552;    0.140352;    0.156913;    0.176383;    0.201083;    0.225973;    0.253087;
  8;    0.116455;    0.990720;    0.306314;    0.237106;    0.173692;    0.125382;    0.134943;    0.152966;    0.173046;    0.193968;    0.218504;    0.247680;
  9;    0.115483;    1.024129;    0.318368;    0.243293;    0.180461;    0.130702;    0.141565;    0.163201;    0.182305;    0.202032;    0.230471;    0.256032;
 10;    0.115908;    1.014025;    0.313037;    0.244819;    0.176753;    0.128654;    0.144543;    0.161216;    0.179404;    0.199211;    0.224165;    0.253506;
 11;    0.116718;    0.960737;    0.313130;    0.242652;    0.180053;    0.125695;    0.142055;    0.158188;    0.174000;    0.190485;    0.212640;    0.240184;
 12;    0.116305;    0.991650;    0.307769;    0.235642;    0.176717;    0.126606;    0.141976;    0.158353;    0.178972;    0.197491;    0.219585;    0.247913;
 13;    0.118310;    0.964701;    0.321107;    0.246323;    0.176026;    0.125112;    0.135461;    0.151006;    0.170766;    0.190512;    0.213915;    0.241175;
 14;    0.117903;    1.006089;    0.306084;    0.236724;    0.178213;    0.124309;    0.138036;    0.156759;    0.173469;    0.196722;    0.222253;    0.251522;
 15;    0.114314;    1.014808;    0.298726;    0.229096;    0.173684;    0.125421;    0.139650;    0.153168;    0.174378;    0.198483;    0.222227;    0.253702;
 16;    0.115940;    1.014493;    0.327381;    0.250101;    0.189042;    0.130582;    0.140062;    0.157066;    0.176453;    0.197819;    0.224171;    0.253623;
 17;    0.113552;    0.996866;    0.312069;    0.242125;    0.174310;    0.126647;    0.141938;    0.154844;    0.173863;    0.194925;    0.220399;    0.249217;
 18;    0.113629;    0.941908;    0.308570;    0.236778;    0.171324;    0.123735;    0.138087;    0.150028;    0.167790;    0.187202;    0.210971;    0.235477;
 19;    0.113375;    0.992647;    0.308181;    0.236056;    0.178266;    0.125126;    0.140452;    0.155925;    0.172358;    0.195644;    0.220089;    0.248162;
 20;    0.114620;    1.037193;    0.312737;    0.241549;    0.175742;    0.127670;    0.143739;    0.160285;    0.181459;    0.203754;    0.230255;    0.259298;
 21;    0.114428;    1.003841;    0.322283;    0.249987;    0.175681;    0.126632;    0.142276;    0.158982;    0.175998;    0.201179;    0.225506;    0.250960;
 22;    0.119739;    0.999551;    0.313240;    0.244555;    0.179970;    0.128179;    0.142484;    0.160363;    0.175385;    0.200817;    0.225634;    0.249888;
 23;    0.113533;    1.018552;    0.313507;    0.240079;    0.179686;    0.127584;    0.140412;    0.155237;    0.175784;    0.200180;    0.224367;    0.254638;
 24;    0.113517;    1.041759;    0.316719;    0.245765;    0.179982;    0.129541;    0.144394;    0.159369;    0.180865;    0.206867;    0.233363;    0.260440;
 25;    0.113150;    0.972415;    0.306469;    0.237717;    0.168889;    0.125207;    0.137259;    0.154111;    0.172213;    0.193779;    0.214950;    0.243104;
 26;    0.113023;    1.016559;    0.312170;    0.239549;    0.182594;    0.130355;    0.146021;    0.164475;    0.184201;    0.205458;    0.228599;    0.254140;
 27;    0.114200;    1.010350;    0.312835;    0.247443;    0.180138;    0.126724;    0.141399;    0.155589;    0.177139;    0.199592;    0.227198;    0.252587;
 28;    0.113898;    1.048368;    0.313285;    0.239901;    0.177445;    0.129838;    0.147192;    0.163407;    0.179742;    0.202502;    0.230371;    0.262092;
 29;    0.113764;    1.045701;    0.327963;    0.254444;    0.185737;    0.129910;    0.145030;    0.162892;    0.182122;    0.203924;    0.229911;    0.261425;
 30;    0.114156;    1.016192;    0.309649;    0.240062;    0.180284;    0.126986;    0.140968;    0.157962;    0.179144;    0.201798;    0.228908;    0.254048;
 31;    0.113886;    1.024694;    0.312803;    0.241173;    0.176468;    0.126866;    0.140607;    0.155906;    0.176542;    0.200209;    0.227161;    0.256174;
 32;    0.112587;    0.933770;    0.306248;    0.232183;    0.180073;    0.127293;    0.139009;    0.156385;    0.170942;    0.189366;    0.209318;    0.233442;
 33;    0.113673;    1.042852;    0.300338;    0.231475;    0.173313;    0.126550;    0.138348;    0.156538;    0.178684;    0.201367;    0.230048;    0.260713;
 34;    0.114052;    1.008215;    0.310408;    0.237067;    0.180380;    0.130262;    0.144679;    0.158473;    0.178160;    0.203187;    0.228451;    0.252054;
 35;    0.114423;    1.024915;    0.305828;    0.242679;    0.177071;    0.126298;    0.139816;    0.157479;    0.174524;    0.201138;    0.227944;    0.256229;
 36;    0.116286;    0.951134;    0.313658;    0.239793;    0.178695;    0.124858;    0.135675;    0.152574;    0.169510;    0.188751;    0.214268;    0.237784;
 37;    0.117209;    1.003092;    0.304861;    0.234855;    0.169038;    0.126524;    0.137133;    0.156054;    0.176259;    0.198978;    0.223227;    0.250773;
 38;    0.115907;    1.024273;    0.306914;    0.239488;    0.175203;    0.124599;    0.140353;    0.156224;    0.175045;    0.196691;    0.223126;    0.256068;
 39;    0.116504;    0.962012;    0.301081;    0.230002;    0.168458;    0.123604;    0.135465;    0.150789;    0.167703;    0.187312;    0.212422;    0.240503;
 40;    0.115399;    1.000967;    0.307586;    0.236497;    0.175485;    0.127494;    0.142667;    0.159956;    0.178294;    0.197449;    0.222543;    0.250242;
 41;    0.115387;    0.985908;    0.301252;    0.235402;    0.173905;    0.125909;    0.138050;    0.156579;    0.174236;    0.195124;    0.217816;    0.246477;
 42;    0.117755;    1.048769;    0.311887;    0.237701;    0.173364;    0.128930;    0.144961;    0.161660;    0.181453;    0.204817;    0.232482;    0.262192;
 43;    0.115899;    1.019932;    0.312107;    0.243228;    0.180577;    0.128174;    0.139655;    0.159663;    0.179255;    0.202815;    0.226780;    0.254983;
 44;    0.115872;    1.042902;    0.310218;    0.238370;    0.175243;    0.128371;    0.142548;    0.163071;    0.186346;    0.208827;    0.232575;    0.260726;
 45;    0.115138;    0.973914;    0.306453;    0.233845;    0.171860;    0.124598;    0.136179;    0.154343;    0.172517;    0.191034;    0.216441;    0.243478;
 46;    0.115205;    0.986221;    0.318521;    0.246375;    0.176735;    0.127546;    0.139984;    0.158016;    0.177445;    0.196959;    0.221865;    0.246555;
 47;    0.118001;    1.031378;    0.312881;    0.240242;    0.179628;    0.129790;    0.143294;    0.161849;    0.180491;    0.203705;    0.230531;    0.257844;
 48;    0.117440;    0.984763;    0.311676;    0.239363;    0.176251;    0.125784;    0.138722;    0.156069;    0.172863;    0.194589;    0.218545;    0.246191;
 49;    0.113734;    0.988431;    0.306449;    0.240245;    0.174734;    0.123947;    0.139089;    0.155154;    0.172341;    0.195004;    0.220087;    0.247108;
 50;    0.113642;    1.036774;    0.309253;    0.241375;    0.177427;    0.125849;    0.142564;    0.159061;    0.179278;    0.201708;    0.227513;    0.259194;
 51;    0.112773;    1.066447;    0.321086;    0.245967;    0.179570;    0.131482;    0.146556;    0.166480;    0.188588;    0.211114;    0.237298;    0.266612;
 52;    0.137904;    1.003410;    0.308564;    0.241524;    0.174179;    0.125584;    0.137743;    0.153033;    0.174068;    0.198155;    0.223249;    0.250853;
 53;    0.115137;    0.950496;    0.313737;    0.242606;    0.178238;    0.125949;    0.139057;    0.154751;    0.169434;    0.190506;    0.213245;    0.237624;
 54;    0.114789;    1.027938;    0.306084;    0.239787;    0.177049;    0.129526;    0.145850;    0.161300;    0.182802;    0.206663;    0.229005;    0.256985;
 55;    0.123629;    0.954489;    0.308913;    0.241184;    0.174188;    0.121861;    0.133491;    0.148909;    0.169524;    0.190790;    0.211828;    0.238622;
 56;    0.122593;    0.982805;    0.297426;    0.228383;    0.170187;    0.124588;    0.136918;    0.154751;    0.172458;    0.192393;    0.216322;    0.245701;
 57;    0.115666;    1.061324;    0.317848;    0.238333;    0.184571;    0.131027;    0.146161;    0.165761;    0.186993;    0.208337;    0.234740;    0.265331;
 58;    0.116901;    1.033312;    0.306737;    0.239484;    0.174544;    0.127600;    0.138890;    0.157380;    0.178047;    0.202500;    0.231060;    0.258328;
 59;    0.117299;    1.021374;    0.308065;    0.233100;    0.177367;    0.127650;    0.143351;    0.161162;    0.180039;    0.200636;    0.226750;    0.255343;
 60;    0.116008;    0.972595;    0.306816;    0.238330;    0.177572;    0.127718;    0.142278;    0.156558;    0.173077;    0.195746;    0.217198;    0.243149;
 61;    0.119064;    0.971807;    0.312852;    0.239840;    0.175970;    0.126085;    0.136307;    0.154268;    0.174242;    0.193239;    0.216329;    0.242952;
 62;    0.119124;    1.012435;    0.306078;    0.235374;    0.174610;    0.125340;    0.138096;    0.155198;    0.173471;    0.198217;    0.224288;    0.253109;
 63;    0.121771;    1.033258;    0.303411;    0.236977;    0.175852;    0.124045;    0.142317;    0.156834;    0.175827;    0.203287;    0.228445;    0.258315;
 64;    0.115627;    1.010917;    0.306808;    0.239769;    0.179386;    0.126232;    0.143766;    0.160850;    0.179326;    0.204981;    0.229069;    0.252729;
 65;    0.116973;    0.934480;    0.303616;    0.239856;    0.173583;    0.121275;    0.132509;    0.148419;    0.167139;    0.183620;    0.207696;    0.233620;
 66;    0.117857;    0.984023;    0.307115;    0.236502;    0.173914;    0.127418;    0.144104;    0.159175;    0.178216;    0.198793;    0.219816;    0.246006;
 67;    0.118639;    0.979120;    0.304767;    0.239871;    0.182957;    0.124971;    0.138313;    0.155089;    0.173301;    0.194997;    0.217361;    0.244780;
 68;    0.117757;    0.984462;    0.320933;    0.250145;    0.178990;    0.126181;    0.141482;    0.160394;    0.179690;    0.196985;    0.221036;    0.246116;
 69;    0.116181;    0.956437;    0.311196;    0.235758;    0.176016;    0.125769;    0.138835;    0.157893;    0.175682;    0.192594;    0.211781;    0.239109;
 70;    0.115107;    1.001197;    0.315146;    0.239182;    0.182202;    0.129805;    0.144520;    0.160187;    0.180295;    0.198217;    0.220546;    0.250299;
 71;    0.116117;    1.015747;    0.302207;    0.230321;    0.172178;    0.128691;    0.147408;    0.160997;    0.181145;    0.200717;    0.223951;    0.253937;
 72;    0.123159;    1.024265;    0.320172;    0.246183;    0.183149;    0.128013;    0.141662;    0.156516;    0.175417;    0.199536;    0.226250;    0.256066;
 73;    0.115087;    1.018543;    0.320406;    0.255106;    0.178406;    0.128440;    0.141200;    0.161180;    0.182332;    0.201950;    0.229014;    0.254636;
 74;    0.116421;    1.039446;    0.324626;    0.250493;    0.180972;    0.126807;    0.140948;    0.160119;    0.179767;    0.200621;    0.226971;    0.259861;
 75;    0.118725;    1.005477;    0.305293;    0.237994;    0.173824;    0.125589;    0.140153;    0.156979;    0.180504;    0.200481;    0.224594;    0.251369;
 76;    0.117742;    1.019159;    0.315354;    0.242392;    0.180175;    0.128002;    0.138892;    0.155918;    0.177631;    0.198714;    0.224869;    0.254790;
 77;    0.116175;    0.979680;    0.305123;    0.237439;    0.166531;    0.122743;    0.134452;    0.155216;    0.172364;    0.195627;    0.217203;    0.244920;
 78;    0.124373;    0.988602;    0.304386;    0.235580;    0.169378;    0.125905;    0.137754;    0.155358;    0.170535;    0.194918;    0.217175;    0.247151;
 79;    0.115316;    1.005503;    0.316542;    0.243149;    0.178737;    0.127512;    0.140596;    0.156587;    0.175602;    0.196260;    0.222232;    0.251376;
 80;    0.145598;    1.021902;    0.314634;    0.240428;    0.180596;    0.124709;    0.138686;    0.157459;    0.178552;    0.198455;    0.224510;    0.255476;
 81;    0.115748;    0.985108;    0.304230;    0.238354;    0.175068;    0.125069;    0.141792;    0.156440;    0.174689;    0.195174;    0.218150;    0.246277;
 82;    0.114723;    0.972087;    0.305739;    0.235423;    0.172682;    0.124503;    0.137411;    0.152647;    0.171287;    0.193096;    0.214736;    0.243022;
 83;    0.118147;    0.943725;    0.305152;    0.230652;    0.171213;    0.124332;    0.137703;    0.152419;    0.169142;    0.186248;    0.210000;    0.235931;
 84;    0.147800;    0.981856;    0.308845;    0.233254;    0.176209;    0.128794;    0.140825;    0.157314;    0.173877;    0.194734;    0.218260;    0.245464;
 85;    0.172171;    0.967873;    0.313164;    0.237325;    0.178089;    0.129093;    0.144521;    0.158803;    0.172775;    0.191838;    0.216765;    0.241968;
 86;    0.157364;    1.017964;    0.313187;    0.244436;    0.178749;    0.126682;    0.144676;    0.163285;    0.180087;    0.203465;    0.227256;    0.254491;
 87;    0.138508;    1.019594;    0.315742;    0.237797;    0.179494;    0.126727;    0.142771;    0.158839;    0.181676;    0.201178;    0.226175;    0.254899;
 88;    0.130099;    1.045004;    0.322214;    0.251468;    0.179979;    0.127256;    0.144699;    0.164275;    0.185436;    0.210124;    0.234034;    0.261251;
 89;    0.155767;    0.995718;    0.304744;    0.237701;    0.177024;    0.128459;    0.143012;    0.156148;    0.174096;    0.194226;    0.222597;    0.248929;
 90;    0.133279;    0.948748;    0.315635;    0.237699;    0.179768;    0.126652;    0.137374;    0.151522;    0.169032;    0.192052;    0.213699;    0.237187;
 91;    0.157718;    1.015296;    0.312739;    0.245895;    0.180121;    0.126775;    0.138823;    0.153605;    0.175538;    0.196022;    0.221993;    0.253824;
 92;    0.121773;    0.994977;    0.310586;    0.237065;    0.173098;    0.125907;    0.137859;    0.155232;    0.174367;    0.198519;    0.222196;    0.248744;
 93;    0.138837;    1.004203;    0.316397;    0.245122;    0.178986;    0.126752;    0.142450;    0.156597;    0.173607;    0.195637;    0.221471;    0.251051;
 94;    0.116920;    1.019987;    0.315170;    0.239503;    0.184641;    0.128372;    0.140651;    0.154219;    0.174103;    0.197943;    0.225339;    0.254997;
 95;    0.115587;    1.020063;    0.310661;    0.241944;    0.176645;    0.127357;    0.139061;    0.155479;    0.173996;    0.200176;    0.225582;    0.255016;
 96;    0.117022;    1.002329;    0.309429;    0.246127;    0.175366;    0.125637;    0.141760;    0.160059;    0.179365;    0.200570;    0.225514;    0.250582;
 97;    0.116401;    1.001321;    0.318733;    0.249826;    0.177620;    0.129538;    0.140960;    0.155972;    0.174645;    0.194366;    0.223485;    0.250330;
 98;    0.116686;    1.013524;    0.313088;    0.239788;    0.173812;    0.127084;    0.142282;    0.157213;    0.176853;    0.200186;    0.226533;    0.253381;
 99;    0.117562;    0.975426;    0.309818;    0.237859;    0.177272;    0.123683;    0.135872;    0.152013;    0.173521;    0.194330;    0.215913;    0.243856;
100;    0.117034;    0.997864;    0.318417;    0.242601;    0.177583;    0.125169;    0.137658;    0.156372;    0.173408;    0.195265;    0.221409;    0.249466;


==> anc/LVM_v0.2/result_simulation/SetC1.2_Modelppca-none-none_CVekf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;1;0;0;0;0;0;0;
  1;    0.109554;    1.421130;    0.884169;    0.835397;    0.698896;    0.518142;    0.519218;    0.518718;    0.519532;    0.520830;    0.520381;    0.520381;
  2;    0.109211;    1.421953;    0.892877;    0.848217;    0.728776;    0.523950;    0.524887;    0.525971;    0.525848;    0.526245;    0.526898;    0.526898;
  3;    0.104934;    1.393978;    0.884921;    0.830046;    0.703836;    0.526181;    0.526311;    0.528543;    0.527225;    0.527460;    0.527949;    0.527949;
  4;    0.111010;    1.449114;    0.900507;    0.843436;    0.716993;    0.527961;    0.528763;    0.528150;    0.529013;    0.529622;    0.529393;    0.529393;
  5;    0.105325;    1.412467;    0.889729;    0.822910;    0.701804;    0.516601;    0.517324;    0.517076;    0.517696;    0.518391;    0.519186;    0.519186;
  6;    0.105664;    1.404014;    0.894060;    0.838435;    0.720401;    0.510451;    0.511309;    0.511647;    0.511632;    0.511254;    0.511387;    0.511387;
  7;    0.096279;    1.425419;    0.902667;    0.845861;    0.713683;    0.523351;    0.522812;    0.523242;    0.523747;    0.524695;    0.524822;    0.524822;
  8;    0.098441;    1.414551;    0.878330;    0.821049;    0.698925;    0.508474;    0.508653;    0.510072;    0.510987;    0.510887;    0.510531;    0.510531;
  9;    0.101635;    1.431308;    0.897653;    0.830922;    0.715163;    0.524321;    0.524659;    0.526647;    0.526785;    0.526749;    0.527755;    0.527755;
 10;    0.097658;    1.426172;    0.889400;    0.837375;    0.705498;    0.523447;    0.525267;    0.527324;    0.527354;    0.526297;    0.526716;    0.526716;
 11;    0.098000;    1.399290;    0.889503;    0.832228;    0.720510;    0.514477;    0.515520;    0.518738;    0.518971;    0.517058;    0.516988;    0.516988;
 12;    0.097657;    1.415229;    0.880813;    0.817400;    0.714560;    0.512592;    0.514127;    0.514854;    0.514799;    0.514545;    0.514667;    0.514667;
 13;    0.112939;    1.401714;    0.902247;    0.842369;    0.706027;    0.512327;    0.512823;    0.514413;    0.514411;    0.514465;    0.514787;    0.514787;
 14;    0.097934;    1.422334;    0.877910;    0.817610;    0.710601;    0.498516;    0.499192;    0.500999;    0.499907;    0.500402;    0.500491;    0.500491;
 15;    0.095787;    1.426680;    0.865813;    0.803937;    0.701734;    0.509035;    0.510344;    0.509576;    0.511008;    0.511314;    0.510668;    0.510668;
 16;    0.098558;    1.427073;    0.911797;    0.845508;    0.741770;    0.522602;    0.521817;    0.522263;    0.523394;    0.523830;    0.524104;    0.524104;
 17;    0.098666;    1.417584;    0.887731;    0.829863;    0.703992;    0.506918;    0.507737;    0.507641;    0.508159;    0.508211;    0.508453;    0.508453;
 18;    0.100636;    1.389293;    0.882266;    0.820312;    0.694885;    0.507459;    0.509053;    0.508752;    0.509631;    0.509180;    0.509748;    0.509748;
 19;    0.098706;    1.416150;    0.881495;    0.819316;    0.707580;    0.507993;    0.510894;    0.511382;    0.510186;    0.511342;    0.510820;    0.510820;
 20;    0.098065;    1.437519;    0.888865;    0.830674;    0.700122;    0.514332;    0.516643;    0.516200;    0.517691;    0.517963;    0.518256;    0.518256;
 21;    0.100540;    1.421246;    0.903843;    0.845491;    0.700735;    0.509881;    0.510191;    0.511285;    0.511083;    0.511935;    0.511823;    0.511823;
 22;    0.098972;    1.419249;    0.889594;    0.834877;    0.718574;    0.524505;    0.525368;    0.526086;    0.525468;    0.526125;    0.526517;    0.526517;
 23;    0.098195;    1.428620;    0.889897;    0.825668;    0.717878;    0.509602;    0.511653;    0.511475;    0.511810;    0.512316;    0.512081;    0.512081;
 24;    0.097991;    1.439747;    0.894952;    0.839068;    0.720067;    0.524941;    0.527805;    0.525813;    0.526623;    0.528071;    0.528401;    0.528401;
 25;    0.099393;    1.405854;    0.878693;    0.823563;    0.686467;    0.511319;    0.512294;    0.514439;    0.514893;    0.514416;    0.514096;    0.514096;
 26;    0.098540;    1.427392;    0.887718;    0.823780;    0.721468;    0.529189;    0.530171;    0.531093;    0.532928;    0.532955;    0.532518;    0.532518;
 27;    0.099557;    1.424601;    0.889061;    0.841125;    0.716217;    0.512656;    0.513174;    0.513488;    0.514834;    0.514821;    0.515365;    0.515365;
 28;    0.099563;    1.442948;    0.889405;    0.824733;    0.707717;    0.522637;    0.525193;    0.524912;    0.523475;    0.523886;    0.524072;    0.524072;
 29;    0.099996;    1.441811;    0.912515;    0.857506;    0.736756;    0.523460;    0.524345;    0.525048;    0.525549;    0.525459;    0.525310;    0.525310;
 30;    0.098301;    1.427596;    0.883643;    0.825395;    0.715675;    0.515987;    0.517461;    0.517612;    0.518667;    0.519304;    0.519897;    0.519897;
 31;    0.099209;    1.431608;    0.888996;    0.832437;    0.709050;    0.511253;    0.512240;    0.512632;    0.513672;    0.513709;    0.514215;    0.514215;
 32;    0.098479;    1.384981;    0.878315;    0.811170;    0.720959;    0.528136;    0.528511;    0.530534;    0.530072;    0.530784;    0.530920;    0.530920;
 33;    0.097307;    1.440389;    0.868348;    0.808390;    0.693544;    0.511145;    0.512205;    0.512701;    0.513005;    0.513375;    0.513662;    0.513662;
 34;    0.099945;    1.423457;    0.884975;    0.820551;    0.713509;    0.528696;    0.530669;    0.530328;    0.531322;    0.532592;    0.533075;    0.533075;
 35;    0.099809;    1.431726;    0.877445;    0.832507;    0.714067;    0.512140;    0.513421;    0.515026;    0.514176;    0.515331;    0.515807;    0.515807;
 36;    0.098098;    1.394504;    0.890323;    0.825657;    0.719628;    0.509067;    0.509960;    0.512365;    0.513004;    0.512503;    0.513144;    0.513144;
 37;    0.098076;    1.421090;    0.876041;    0.813998;    0.680948;    0.510162;    0.510784;    0.512747;    0.512474;    0.512883;    0.513145;    0.513145;
 38;    0.097904;    1.431441;    0.879230;    0.824110;    0.699129;    0.505086;    0.506237;    0.505855;    0.506322;    0.506921;    0.506001;    0.506001;
 39;    0.098062;    1.400279;    0.869771;    0.808195;    0.679036;    0.501240;    0.501193;    0.502735;    0.502113;    0.502493;    0.502832;    0.502832;
 40;    0.096760;    1.419815;    0.880458;    0.822728;    0.701435;    0.518985;    0.519623;    0.522223;    0.522271;    0.521341;    0.521651;    0.521651;
 41;    0.098224;    1.412746;    0.870042;    0.816494;    0.697816;    0.514677;    0.515621;    0.517121;    0.516902;    0.517634;    0.516739;    0.516739;
 42;    0.097812;    1.443194;    0.887286;    0.820727;    0.690618;    0.518665;    0.521073;    0.520095;    0.520128;    0.520549;    0.520600;    0.520600;
 43;    0.100067;    1.429297;    0.887598;    0.832266;    0.722066;    0.521442;    0.522080;    0.523706;    0.523024;    0.523730;    0.523960;    0.523960;
 44;    0.098748;    1.440359;    0.884571;    0.824996;    0.709915;    0.518377;    0.519288;    0.520196;    0.521304;    0.521533;    0.521693;    0.521693;
 45;    0.097672;    1.406025;    0.878562;    0.813543;    0.692822;    0.506674;    0.507143;    0.509254;    0.508801;    0.508499;    0.508984;    0.508984;
 46;    0.097503;    1.412644;    0.898015;    0.838754;    0.703801;    0.522757;    0.522689;    0.524424;    0.525456;    0.525173;    0.525581;    0.525581;
 47;    0.097604;    1.434870;    0.888925;    0.825854;    0.712866;    0.525249;    0.525637;    0.526835;    0.527396;    0.528251;    0.528937;    0.528937;
 48;    0.096967;    1.411753;    0.887154;    0.825545;    0.705337;    0.512640;    0.513502;    0.514274;    0.514819;    0.515608;    0.515674;    0.515674;
 49;    0.098885;    1.413709;    0.878611;    0.825593;    0.703747;    0.504081;    0.504720;    0.504683;    0.505561;    0.506206;    0.506580;    0.506580;
 50;    0.098605;    1.437547;    0.883142;    0.831422;    0.714124;    0.500787;    0.502650;    0.501808;    0.503326;    0.504020;    0.503579;    0.503579;
 51;    0.098919;    1.451540;    0.901725;    0.837572;    0.714848;    0.527960;    0.528442;    0.529899;    0.530341;    0.530962;    0.531098;    0.531098;
 52;    0.103890;    1.421147;    0.882096;    0.830059;    0.698475;    0.505908;    0.506555;    0.507641;    0.508645;    0.508690;    0.509188;    0.509188;
 53;    0.098728;    1.394023;    0.890432;    0.830305;    0.711798;    0.516041;    0.517320;    0.519220;    0.518777;    0.518891;    0.519147;    0.519147;
 54;    0.097972;    1.433371;    0.877921;    0.823979;    0.708667;    0.525354;    0.525753;    0.527233;    0.527521;    0.528328;    0.528370;    0.528370;
 55;    0.104335;    1.396463;    0.882729;    0.828009;    0.703730;    0.495991;    0.496828;    0.497897;    0.499227;    0.500396;    0.499562;    0.499562;
 56;    0.099814;    1.411210;    0.863486;    0.800543;    0.688605;    0.507349;    0.508658;    0.510719;    0.508602;    0.508582;    0.508611;    0.508611;
 57;    0.098406;    1.449198;    0.896687;    0.822481;    0.732481;    0.519537;    0.520768;    0.521658;    0.522599;    0.522445;    0.522689;    0.522689;
 58;    0.097191;    1.435914;    0.879008;    0.825568;    0.709025;    0.513556;    0.513373;    0.514515;    0.514913;    0.515419;    0.516063;    0.516063;
 59;    0.099695;    1.429801;    0.881031;    0.812216;    0.709256;    0.512235;    0.513126;    0.513685;    0.515130;    0.515025;    0.515611;    0.515611;
 60;    0.097076;    1.405440;    0.879231;    0.820112;    0.707310;    0.522900;    0.524377;    0.524641;    0.524995;    0.526646;    0.524623;    0.524623;
 61;    0.100127;    1.405106;    0.889094;    0.824369;    0.704326;    0.510101;    0.510718;    0.511789;    0.512885;    0.512658;    0.513208;    0.513208;
 62;    0.101245;    1.425572;    0.877924;    0.816957;    0.700207;    0.504669;    0.504874;    0.505054;    0.505595;    0.506393;    0.506964;    0.506964;
 63;    0.102008;    1.435508;    0.873314;    0.821554;    0.704679;    0.501991;    0.502938;    0.502992;    0.503487;    0.504378;    0.504755;    0.504755;
 64;    0.098572;    1.425241;    0.879196;    0.824835;    0.715967;    0.513239;    0.514848;    0.516536;    0.516843;    0.517409;    0.517934;    0.517934;
 65;    0.097754;    1.385298;    0.873969;    0.825364;    0.698402;    0.500687;    0.501385;    0.502090;    0.503831;    0.502539;    0.502418;    0.502418;
 66;    0.099475;    1.411478;    0.879712;    0.819681;    0.703862;    0.519802;    0.521918;    0.522669;    0.522924;    0.523487;    0.523451;    0.523451;
 67;    0.101982;    1.408934;    0.875809;    0.825423;    0.733544;    0.510948;    0.511969;    0.512364;    0.511781;    0.512283;    0.512460;    0.512460;
 68;    0.098102;    1.411702;    0.901761;    0.850690;    0.711958;    0.511644;    0.511611;    0.513934;    0.514883;    0.514015;    0.514367;    0.514367;
 69;    0.098960;    1.397035;    0.886504;    0.817246;    0.706848;    0.513117;    0.514368;    0.516737;    0.517163;    0.517446;    0.516883;    0.516883;
 70;    0.099326;    1.420124;    0.892778;    0.824472;    0.719966;    0.527564;    0.529365;    0.530362;    0.532303;    0.531676;    0.530221;    0.530221;
 71;    0.096799;    1.427008;    0.871541;    0.803988;    0.687395;    0.520194;    0.521772;    0.522015;    0.523320;    0.523149;    0.523100;    0.523100;
 72;    0.100865;    1.431257;    0.900618;    0.838909;    0.724777;    0.512471;    0.514544;    0.514048;    0.514419;    0.515147;    0.515478;    0.515478;
 73;    0.109118;    1.428312;    0.900870;    0.859541;    0.711553;    0.525980;    0.526971;    0.528900;    0.529993;    0.529261;    0.529762;    0.529762;
 74;    0.097940;    1.438934;    0.907469;    0.851859;    0.720150;    0.501064;    0.501800;    0.502758;    0.503507;    0.503135;    0.503067;    0.503067;
 75;    0.103323;    1.422424;    0.876603;    0.821782;    0.701634;    0.509531;    0.510116;    0.510532;    0.512122;    0.512198;    0.512539;    0.512539;
 76;    0.099673;    1.428924;    0.892921;    0.830605;    0.717583;    0.513503;    0.514056;    0.514173;    0.515138;    0.515432;    0.515757;    0.515757;
 77;    0.097566;    1.409646;    0.876371;    0.820738;    0.673450;    0.493244;    0.493838;    0.495926;    0.495603;    0.495799;    0.495918;    0.495918;
 78;    0.104519;    1.413774;    0.875169;    0.815228;    0.683661;    0.507959;    0.507849;    0.508895;    0.508857;    0.510150;    0.509736;    0.509736;
 79;    0.098855;    1.422291;    0.894706;    0.835834;    0.709717;    0.516842;    0.517577;    0.518297;    0.520065;    0.518944;    0.519216;    0.519216;
 80;    0.119749;    1.430218;    0.891682;    0.826808;    0.721377;    0.495581;    0.497031;    0.497310;    0.499233;    0.499398;    0.499298;    0.499298;
 81;    0.097868;    1.411976;    0.874852;    0.821907;    0.705442;    0.508356;    0.509679;    0.510093;    0.511210;    0.511526;    0.511687;    0.511687;
 82;    0.096446;    1.405134;    0.877319;    0.815396;    0.699587;    0.505999;    0.508514;    0.509068;    0.509638;    0.510838;    0.510121;    0.510121;
 83;    0.100971;    1.390246;    0.876566;    0.806286;    0.687238;    0.503795;    0.505159;    0.505676;    0.506592;    0.506472;    0.506667;    0.506667;
 84;    0.111105;    1.410447;    0.882441;    0.811425;    0.705721;    0.519969;    0.520194;    0.521779;    0.521506;    0.522427;    0.522738;    0.522738;
 85;    0.132005;    1.402965;    0.889619;    0.823744;    0.710333;    0.529166;    0.530120;    0.531664;    0.531458;    0.531600;    0.532310;    0.532310;
 86;    0.136853;    1.428176;    0.889508;    0.839894;    0.710843;    0.509496;    0.509500;    0.510508;    0.511308;    0.511735;    0.512203;    0.512203;
 87;    0.121040;    1.429233;    0.893422;    0.819572;    0.707196;    0.506026;    0.507108;    0.506875;    0.507371;    0.507564;    0.508156;    0.508156;
 88;    0.111815;    1.441388;    0.903706;    0.848716;    0.718538;    0.508529;    0.510834;    0.512315;    0.512731;    0.513602;    0.513555;    0.513555;
 89;    0.117168;    1.417036;    0.875685;    0.822410;    0.706703;    0.526439;    0.529154;    0.527819;    0.528374;    0.528606;    0.529625;    0.529625;
 90;    0.133764;    1.392929;    0.893753;    0.821262;    0.716473;    0.515581;    0.515543;    0.516358;    0.517723;    0.519090;    0.519259;    0.519259;
 91;    0.125887;    1.426747;    0.888894;    0.837885;    0.720904;    0.514934;    0.516218;    0.515464;    0.517161;    0.516116;    0.516368;    0.516368;
 92;    0.110763;    1.416854;    0.885280;    0.819342;    0.699147;    0.506098;    0.505924;    0.507425;    0.507773;    0.507791;    0.508416;    0.508416;
 93;    0.115658;    1.421308;    0.894509;    0.837876;    0.716794;    0.512152;    0.513257;    0.514224;    0.514392;    0.513970;    0.514728;    0.514728;
 94;    0.099457;    1.429224;    0.892554;    0.823840;    0.730700;    0.513609;    0.513750;    0.513867;    0.514668;    0.514953;    0.515221;    0.515221;
 95;    0.097804;    1.429667;    0.885303;    0.830023;    0.702649;    0.518085;    0.518313;    0.518915;    0.519093;    0.519841;    0.520161;    0.520161;
 96;    0.096293;    1.420616;    0.883339;    0.838139;    0.706068;    0.507268;    0.509652;    0.510169;    0.510713;    0.510981;    0.511264;    0.511264;
 97;    0.097258;    1.420272;    0.898220;    0.849513;    0.706065;    0.529952;    0.528596;    0.527958;    0.528831;    0.529423;    0.530081;    0.530081;
 98;    0.097127;    1.426544;    0.889430;    0.825029;    0.695902;    0.514781;    0.517086;    0.516553;    0.517329;    0.517291;    0.518057;    0.518057;
 99;    0.100042;    1.407110;    0.884160;    0.820425;    0.707993;    0.500370;    0.502184;    0.502869;    0.504246;    0.504683;    0.504465;    0.504465;
100;    0.097872;    1.418621;    0.897782;    0.832277;    0.708096;    0.499921;    0.500796;    0.502233;    0.502083;    0.502458;    0.503004;    0.503004;


==> anc/LVM_v0.2/result_simulation/SetC1.2_Modelppca-none-none_CVrkf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;1;0;0;0;0;0;0;
  1;    0.012684;   14.211304;   10.035392;    9.469074;    8.565063;    7.602037;    7.606971;    7.605422;    7.608738;    7.614276;    7.612091;    7.612091;
  2;    0.012271;   14.219533;   10.102304;    9.562148;    8.819247;    7.702943;    7.706735;    7.710957;    7.710295;    7.711693;    7.714187;    7.714187;
  3;    0.015539;   13.939784;    9.999858;    9.441039;    8.644937;    7.645728;    7.647636;    7.656959;    7.651126;    7.651870;    7.653499;    7.653499;
  4;    0.013532;   14.491144;   10.212648;    9.614641;    8.842118;    7.750999;    7.754820;    7.752477;    7.755625;    7.758083;    7.757221;    7.757221;
  5;    0.012939;   14.124665;   10.079493;    9.394964;    8.650360;    7.597428;    7.600737;    7.599497;    7.601924;    7.604781;    7.607485;    7.607485;
  6;    0.012935;   14.040139;   10.090701;    9.531012;    8.751754;    7.577193;    7.580636;    7.582438;    7.582499;    7.581203;    7.581563;    7.581563;
  7;    0.011984;   14.254186;   10.196182;    9.599874;    8.679361;    7.696533;    7.694231;    7.696157;    7.697952;    7.701730;    7.702159;    7.702159;
  8;    0.012092;   14.145507;    9.972845;    9.370403;    8.584339;    7.542927;    7.544042;    7.549906;    7.553886;    7.552541;    7.551279;    7.551279;
  9;    0.011996;   14.313082;   10.161812;    9.497498;    8.744259;    7.685789;    7.687721;    7.695390;    7.695698;    7.695797;    7.699502;    7.699502;
 10;    0.012139;   14.261724;   10.082353;    9.503027;    8.717015;    7.667400;    7.674329;    7.682646;    7.683020;    7.678866;    7.680357;    7.680357;
 11;    0.012037;   13.992897;   10.047289;    9.443851;    8.706460;    7.564737;    7.568415;    7.581861;    7.582938;    7.575405;    7.575095;    7.575095;
 12;    0.012161;   14.152288;   10.000371;    9.332963;    8.630171;    7.552431;    7.558496;    7.560895;    7.560080;    7.559172;    7.559568;    7.559568;
 13;    0.025812;   14.017138;   10.167832;    9.519460;    8.682631;    7.582490;    7.584890;    7.590721;    7.590892;    7.591197;    7.592555;    7.592555;
 14;    0.012295;   14.223336;    9.982486;    9.376254;    8.665468;    7.482413;    7.485205;    7.493547;    7.488481;    7.490577;    7.490894;    7.490894;
 15;    0.012269;   14.266799;    9.884674;    9.234897;    8.559438;    7.522355;    7.528691;    7.526048;    7.531947;    7.533340;    7.530763;    7.530763;
 16;    0.012330;   14.270728;   10.283621;    9.633554;    8.928066;    7.707119;    7.703360;    7.705262;    7.709448;    7.711034;    7.712135;    7.712135;
 17;    0.012040;   14.175837;   10.056154;    9.451001;    8.582114;    7.525814;    7.529244;    7.529159;    7.531826;    7.532029;    7.532933;    7.532933;
 18;    0.011424;   13.892930;    9.970314;    9.328184;    8.545997;    7.493971;    7.500172;    7.498777;    7.501863;    7.500252;    7.502482;    7.502482;
 19;    0.012434;   14.161496;   10.010249;    9.358591;    8.699454;    7.525428;    7.537618;    7.539810;    7.535198;    7.539989;    7.537627;    7.537627;
 20;    0.011962;   14.375188;   10.095911;    9.476616;    8.679973;    7.622328;    7.632049;    7.630670;    7.637211;    7.638097;    7.639232;    7.639232;
 21;    0.012453;   14.212464;   10.199785;    9.606071;    8.689786;    7.595167;    7.596771;    7.601569;    7.599938;    7.602985;    7.602632;    7.602632;
 22;    0.012108;   14.192493;   10.073452;    9.514907;    8.746883;    7.653503;    7.655982;    7.659182;    7.657103;    7.659872;    7.661682;    7.661682;
 23;    0.012212;   14.286201;   10.091166;    9.440746;    8.740495;    7.579954;    7.588287;    7.587446;    7.588959;    7.590671;    7.590033;    7.590033;
 24;    0.012426;   14.397469;   10.151936;    9.557297;    8.786116;    7.712421;    7.723850;    7.716414;    7.719390;    7.725285;    7.726572;    7.726572;
 25;    0.011479;   14.058542;    9.967885;    9.352894;    8.482627;    7.535400;    7.539838;    7.549091;    7.549949;    7.547843;    7.546574;    7.546574;
 26;    0.011812;   14.273924;   10.071649;    9.431729;    8.784599;    7.683183;    7.687088;    7.690663;    7.698147;    7.698070;    7.696294;    7.696294;
 27;    0.012210;   14.246010;   10.075161;    9.544147;    8.740399;    7.601310;    7.603734;    7.605162;    7.610060;    7.610059;    7.612127;    7.612127;
 28;    0.011120;   14.429480;   10.109443;    9.463466;    8.712016;    7.667662;    7.676872;    7.677348;    7.671487;    7.673038;    7.673719;    7.673719;
 29;    0.012102;   14.418112;   10.308416;    9.687284;    8.922698;    7.735860;    7.738703;    7.742082;    7.744448;    7.744325;    7.743710;    7.743710;
 30;    0.012759;   14.275962;   10.036691;    9.446802;    8.745884;    7.625315;    7.631785;    7.632435;    7.636676;    7.639273;    7.641563;    7.641563;
 31;    0.011644;   14.316080;   10.089966;    9.435066;    8.670027;    7.597806;    7.601926;    7.603579;    7.607479;    7.607171;    7.608848;    7.608848;
 32;    0.011894;   13.849815;    9.940790;    9.247252;    8.643256;    7.595819;    7.596769;    7.604288;    7.602371;    7.605193;    7.605933;    7.605933;
 33;    0.012392;   14.403893;    9.924391;    9.300542;    8.589998;    7.571326;    7.576267;    7.577908;    7.579054;    7.580531;    7.581582;    7.581582;
 34;    0.012077;   14.234569;   10.043975;    9.371034;    8.708678;    7.683470;    7.692500;    7.690049;    7.693942;    7.698672;    7.700218;    7.700218;
 35;    0.012151;   14.317257;    9.979584;    9.442605;    8.694431;    7.586184;    7.591439;    7.598363;    7.594859;    7.599135;    7.600735;    7.600735;
 36;    0.011446;   13.945041;   10.053036;    9.398585;    8.662666;    7.532805;    7.536830;    7.546352;    7.549147;    7.546871;    7.549272;    7.549272;
 37;    0.011799;   14.210904;    9.965659;    9.348094;    8.474937;    7.534924;    7.537873;    7.544981;    7.544056;    7.545683;    7.546688;    7.546688;
 38;    0.012371;   14.314415;   10.002081;    9.447729;    8.675826;    7.552974;    7.557906;    7.556329;    7.558609;    7.561628;    7.557811;    7.557811;
 39;    0.011657;   14.002787;    9.885613;    9.206854;    8.427051;    7.419910;    7.419566;    7.425442;    7.423358;    7.425103;    7.426421;    7.426421;
 40;    0.012224;   14.198153;    9.998107;    9.333305;    8.638175;    7.606151;    7.607963;    7.618633;    7.618969;    7.615041;    7.616197;    7.616197;
 41;    0.011549;   14.127457;    9.896026;    9.329960;    8.571580;    7.553613;    7.558206;    7.563830;    7.563445;    7.567289;    7.563176;    7.563176;
 42;    0.012226;   14.431938;   10.095959;    9.434751;    8.622584;    7.634520;    7.644380;    7.640550;    7.640819;    7.642711;    7.642724;    7.642724;
 43;    0.011400;   14.292974;   10.073900;    9.499386;    8.737950;    7.651554;    7.654500;    7.659908;    7.658002;    7.660760;    7.661750;    7.661750;
 44;    0.011365;   14.403586;   10.065380;    9.421241;    8.656690;    7.634828;    7.638480;    7.641795;    7.646022;    7.647256;    7.647863;    7.647863;
 45;    0.011361;   14.060247;    9.970014;    9.311415;    8.538226;    7.498304;    7.500311;    7.508927;    7.507247;    7.505824;    7.507560;    7.507560;
 46;    0.013830;   14.126439;   10.143223;    9.542346;    8.695259;    7.652074;    7.651767;    7.658389;    7.662769;    7.661357;    7.663114;    7.663114;
 47;    0.012635;   14.348701;   10.094435;    9.450144;    8.725878;    7.685851;    7.687559;    7.692559;    7.695032;    7.698093;    7.700567;    7.700567;
 48;    0.012041;   14.117527;   10.049988;    9.414669;    8.680955;    7.566035;    7.569374;    7.572526;    7.575134;    7.578041;    7.578370;    7.578370;
 49;    0.011875;   14.137086;    9.968414;    9.429176;    8.627867;    7.527422;    7.529649;    7.529663;    7.533246;    7.535775;    7.537040;    7.537040;
 50;    0.011774;   14.375471;   10.042823;    9.431137;    8.674655;    7.538576;    7.546131;    7.543104;    7.549192;    7.551894;    7.549856;    7.549856;
 51;    0.011643;   14.515399;   10.232245;    9.585186;    8.781432;    7.758049;    7.760506;    7.766578;    7.768635;    7.771165;    7.771040;    7.771040;
 52;    0.012234;   14.211472;   10.011556;    9.443129;    8.603909;    7.544870;    7.547729;    7.551961;    7.555316;    7.555761;    7.557515;    7.557515;
 53;    0.011730;   13.940227;   10.046451;    9.446933;    8.690730;    7.586738;    7.591908;    7.599575;    7.597630;    7.597762;    7.599114;    7.599114;
 54;    0.011873;   14.333707;    9.988192;    9.422259;    8.654654;    7.667263;    7.667898;    7.673544;    7.674951;    7.677963;    7.678328;    7.678328;
 55;    0.012002;   13.964632;    9.982149;    9.416223;    8.595845;    7.459476;    7.463399;    7.467423;    7.472700;    7.476854;    7.473851;    7.473851;
 56;    0.012188;   14.112101;    9.843881;    9.212473;    8.460960;    7.491543;    7.497021;    7.504819;    7.496463;    7.496633;    7.496644;    7.496644;
 57;    0.011961;   14.491982;   10.189009;    9.440794;    8.804765;    7.664113;    7.668932;    7.672142;    7.676224;    7.675374;    7.676196;    7.676196;
 58;    0.012122;   14.359137;    9.998303;    9.394452;    8.630824;    7.614018;    7.614357;    7.619072;    7.620503;    7.622448;    7.624738;    7.624738;
 59;    0.012734;   14.298012;   10.021699;    9.311089;    8.642158;    7.569256;    7.571656;    7.573898;    7.580591;    7.579832;    7.581832;    7.581832;
 60;    0.012143;   14.054401;    9.961190;    9.378178;    8.640041;    7.603374;    7.609169;    7.609914;    7.610878;    7.616592;    7.609103;    7.609103;
 61;    0.012519;   14.051055;   10.052963;    9.405418;    8.625406;    7.543114;    7.545846;    7.549603;    7.553654;    7.552876;    7.555002;    7.555002;
 62;    0.012101;   14.255718;    9.989776;    9.365065;    8.602509;    7.511647;    7.512701;    7.513532;    7.516101;    7.519468;    7.521461;    7.521461;
 63;    0.012694;   14.355082;    9.958144;    9.381625;    8.679114;    7.516702;    7.519787;    7.520394;    7.522801;    7.526366;    7.527681;    7.527681;
 64;    0.011967;   14.252413;    9.992195;    9.429919;    8.718991;    7.596915;    7.603270;    7.610503;    7.611228;    7.613467;    7.615546;    7.615546;
 65;    0.012600;   13.852984;    9.889940;    9.373172;    8.586909;    7.452896;    7.455623;    7.458794;    7.465358;    7.460450;    7.460089;    7.460089;
 66;    0.012387;   14.114778;    9.980729;    9.350570;    8.586452;    7.597480;    7.606315;    7.609045;    7.610003;    7.612349;    7.612307;    7.612307;
 67;    0.013364;   14.089335;    9.936345;    9.388758;    8.741191;    7.553959;    7.556968;    7.557584;    7.554922;    7.556976;    7.557754;    7.557754;
 68;    0.012568;   14.117020;   10.172513;    9.555518;    8.728401;    7.582785;    7.581800;    7.591189;    7.595187;    7.591815;    7.593343;    7.593343;
 69;    0.012770;   13.970351;   10.029268;    9.338303;    8.612477;    7.530983;    7.535236;    7.543842;    7.545766;    7.546980;    7.544772;    7.544772;
 70;    0.012268;   14.201242;   10.113492;    9.429017;    8.772984;    7.675872;    7.683651;    7.687358;    7.694607;    7.692640;    7.687273;    7.687273;
 71;    0.011942;   14.270082;    9.933248;    9.261137;    8.534061;    7.585841;    7.591358;    7.592687;    7.598060;    7.597495;    7.597291;    7.597291;
 72;    0.013520;   14.312571;   10.191843;    9.556569;    8.811676;    7.631816;    7.641245;    7.638618;    7.639976;    7.642525;    7.643678;    7.643678;
 73;    0.012731;   14.283122;   10.183635;    9.627256;    8.783020;    7.727198;    7.731467;    7.738757;    7.743324;    7.740404;    7.742357;    7.742357;
 74;    0.012524;   14.389341;   10.262198;    9.617700;    8.789287;    7.582511;    7.585514;    7.589594;    7.592964;    7.591476;    7.591405;    7.591405;
 75;    0.013067;   14.224244;    9.965664;    9.379096;    8.593163;    7.540399;    7.542813;    7.544680;    7.550991;    7.551124;    7.552572;    7.552572;
 76;    0.012714;   14.289239;   10.119792;    9.488884;    8.725883;    7.613572;    7.616004;    7.616473;    7.620395;    7.621767;    7.622941;    7.622941;
 77;    0.012342;   14.096457;    9.946593;    9.358809;    8.437187;    7.418666;    7.420601;    7.428338;    7.427095;    7.427674;    7.428140;    7.428140;
 78;    0.012684;   14.137738;    9.941450;    9.350154;    8.504492;    7.517527;    7.517835;    7.522506;    7.523036;    7.528301;    7.526317;    7.526317;
 79;    0.011964;   14.222907;   10.127367;    9.470831;    8.747774;    7.634468;    7.638161;    7.641012;    7.648875;    7.643426;    7.644344;    7.644344;
 80;    0.015797;   14.302182;   10.118642;    9.457671;    8.731755;    7.498396;    7.504158;    7.504963;    7.512732;    7.512489;    7.512104;    7.512104;
 81;    0.013014;   14.119765;    9.935582;    9.376642;    8.597345;    7.515838;    7.521439;    7.523787;    7.528441;    7.529364;    7.530250;    7.530250;
 82;    0.012528;   14.051344;    9.952562;    9.329370;    8.527867;    7.489054;    7.499256;    7.501701;    7.503932;    7.509215;    7.506354;    7.506354;
 83;    0.011974;   13.902458;    9.928524;    9.221589;    8.492633;    7.432660;    7.438557;    7.440713;    7.444805;    7.444200;    7.444875;    7.444875;
 84;    0.013759;   14.104471;   10.005210;    9.290097;    8.593898;    7.592881;    7.594126;    7.601406;    7.599891;    7.603643;    7.604649;    7.604649;
 85;    0.019221;   14.029648;   10.060620;    9.356805;    8.686995;    7.641113;    7.644789;    7.651087;    7.650684;    7.651156;    7.653867;    7.653867;
 86;    0.022488;   14.281758;   10.087895;    9.455418;    8.703845;    7.574275;    7.571839;    7.575815;    7.578955;    7.580733;    7.582567;    7.582567;
 87;    0.013494;   14.292325;   10.132474;    9.418039;    8.756538;    7.541567;    7.545441;    7.543609;    7.545558;    7.546927;    7.549274;    7.549274;
 88;    0.014820;   14.413882;   10.228055;    9.662853;    8.783277;    7.636262;    7.645278;    7.651121;    7.652687;    7.656191;    7.655828;    7.655828;
 89;    0.013214;   14.170363;    9.953947;    9.366643;    8.641927;    7.645641;    7.657149;    7.651728;    7.653973;    7.655047;    7.658791;    7.658791;
 90;    0.052219;   13.929293;   10.087296;    9.364125;    8.672947;    7.563615;    7.563958;    7.567451;    7.572778;    7.577676;    7.578344;    7.578344;
 91;    0.032667;   14.267474;   10.074675;    9.525301;    8.776069;    7.637413;    7.643611;    7.640263;    7.647040;    7.643231;    7.644086;    7.644086;
 92;    0.013133;   14.168543;   10.040479;    9.375650;    8.572149;    7.525272;    7.524571;    7.530664;    7.531863;    7.531663;    7.533947;    7.533947;
 93;    0.016338;   14.213083;   10.124473;    9.497926;    8.726567;    7.610127;    7.614840;    7.619080;    7.620210;    7.618424;    7.621066;    7.621066;
 94;    0.012460;   14.292239;   10.120880;    9.436225;    8.795519;    7.613261;    7.614785;    7.615511;    7.618930;    7.619783;    7.620741;    7.620741;
 95;    0.011880;   14.296674;   10.050565;    9.470199;    8.702435;    7.645720;    7.647412;    7.650400;    7.651160;    7.653984;    7.654955;    7.654955;
 96;    0.011813;   14.206156;   10.017538;    9.423843;    8.616764;    7.545979;    7.555209;    7.557485;    7.559898;    7.560901;    7.561749;    7.561749;
 97;    0.012532;   14.202720;   10.148546;    9.556022;    8.743863;    7.723967;    7.718913;    7.716935;    7.720496;    7.722655;    7.725082;    7.725082;
 98;    0.012170;   14.265445;   10.090694;    9.453180;    8.654936;    7.609876;    7.619256;    7.617060;    7.620104;    7.619582;    7.622403;    7.622403;
 99;    0.012323;   14.071100;   10.019428;    9.393927;    8.635893;    7.488143;    7.496161;    7.498271;    7.504034;    7.505614;    7.504596;    7.504596;
100;    0.012385;   14.186211;   10.155885;    9.483592;    8.677545;    7.519153;    7.522888;    7.528331;    7.527752;    7.529416;    7.531421;    7.531421;


==> anc/LVM_v0.2/result_simulation/SetC1.3_Modelpca-none-none_CVekf-ctri.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;1;0;0;0;0;0;0;
  1;    0.129807;    1.001809;    0.338775;    0.272933;    0.203942;    0.158598;    0.169771;    0.180595;    0.196252;    0.212455;    0.228178;    0.250452;
  2;    0.128873;    1.004784;    0.345923;    0.281732;    0.214948;    0.159461;    0.170070;    0.181526;    0.194994;    0.211057;    0.230605;    0.251196;
  3;    0.130025;    0.952387;    0.341197;    0.273718;    0.207316;    0.158704;    0.166375;    0.178961;    0.187763;    0.202752;    0.220678;    0.238097;
  4;    0.128626;    1.060930;    0.350363;    0.278522;    0.213725;    0.163318;    0.172838;    0.184299;    0.202364;    0.221705;    0.239956;    0.265232;
  5;    0.128900;    0.984987;    0.343731;    0.268664;    0.206812;    0.157637;    0.166153;    0.175611;    0.189879;    0.209102;    0.227546;    0.246247;
  6;    0.129223;    0.970268;    0.345570;    0.276338;    0.212200;    0.156190;    0.165679;    0.177108;    0.188970;    0.202168;    0.220150;    0.242567;
  7;    0.117485;    1.014893;    0.351956;    0.280658;    0.207652;    0.161047;    0.168171;    0.180275;    0.194913;    0.214811;    0.232797;    0.253723;
  8;    0.117206;    0.991339;    0.336299;    0.267408;    0.204515;    0.156035;    0.162630;    0.177217;    0.192183;    0.206541;    0.225082;    0.247835;
  9;    0.116834;    1.024605;    0.347965;    0.272950;    0.211885;    0.162339;    0.169759;    0.187305;    0.201064;    0.215485;    0.238724;    0.256151;
 10;    0.114692;    1.016720;    0.342642;    0.274717;    0.208595;    0.160414;    0.172757;    0.186564;    0.198478;    0.212312;    0.231526;    0.254180;
 11;    0.117662;    0.963988;    0.342693;    0.272471;    0.210887;    0.156670;    0.168833;    0.182183;    0.193214;    0.203313;    0.219668;    0.240997;
 12;    0.115746;    0.991725;    0.337009;    0.265058;    0.207621;    0.157440;    0.169305;    0.180741;    0.195543;    0.209190;    0.225793;    0.247931;
 13;    0.131518;    0.963977;    0.351217;    0.276894;    0.206945;    0.155768;    0.162707;    0.174344;    0.188504;    0.202899;    0.220672;    0.240994;
 14;    0.115068;    1.006055;    0.334495;    0.265417;    0.207894;    0.154098;    0.164593;    0.180029;    0.191538;    0.209233;    0.228720;    0.251514;
 15;    0.117278;    1.012012;    0.328653;    0.259488;    0.205239;    0.156089;    0.166553;    0.176249;    0.192744;    0.210718;    0.228222;    0.253003;
 16;    0.117001;    1.016436;    0.356756;    0.279532;    0.220699;    0.161757;    0.167673;    0.180167;    0.195370;    0.211479;    0.231650;    0.254109;
 17;    0.114743;    0.998826;    0.340587;    0.270618;    0.205168;    0.157018;    0.168222;    0.176994;    0.191460;    0.207576;    0.227094;    0.249707;
 18;    0.114642;    0.944391;    0.338149;    0.266616;    0.201685;    0.154344;    0.164472;    0.172756;    0.185752;    0.199324;    0.218694;    0.236098;
 19;    0.113679;    0.991781;    0.337680;    0.265754;    0.209595;    0.155408;    0.167847;    0.178917;    0.190239;    0.208274;    0.225782;    0.247945;
 20;    0.114621;    1.034394;    0.342116;    0.271181;    0.206889;    0.158686;    0.172044;    0.183436;    0.201078;    0.216686;    0.236825;    0.258599;
 21;    0.113780;    1.002046;    0.352046;    0.280134;    0.206504;    0.157005;    0.168730;    0.181395;    0.193509;    0.213458;    0.231234;    0.250511;
 22;    0.114214;    1.000511;    0.344716;    0.276432;    0.211953;    0.159678;    0.169299;    0.183352;    0.193853;    0.213922;    0.233001;    0.250128;
 23;    0.113643;    1.018596;    0.342797;    0.269593;    0.210515;    0.158089;    0.168533;    0.178963;    0.194708;    0.213041;    0.231127;    0.254649;
 24;    0.112914;    1.042977;    0.347878;    0.277367;    0.212154;    0.161116;    0.171911;    0.182698;    0.199996;    0.221921;    0.241990;    0.260744;
 25;    0.114261;    0.976022;    0.335852;    0.267577;    0.200057;    0.156078;    0.165121;    0.178234;    0.191420;    0.206847;    0.221933;    0.244005;
 26;    0.112685;    1.017858;    0.343078;    0.270573;    0.214488;    0.162140;    0.173877;    0.188022;    0.203930;    0.218942;    0.234998;    0.254464;
 27;    0.114659;    1.009081;    0.342191;    0.276983;    0.211407;    0.157672;    0.168907;    0.178609;    0.195900;    0.212031;    0.234068;    0.252270;
 28;    0.112008;    1.045352;    0.343787;    0.270584;    0.208749;    0.161179;    0.174277;    0.186514;    0.197409;    0.215152;    0.236414;    0.261338;
 29;    0.113297;    1.042014;    0.358578;    0.285687;    0.217610;    0.161080;    0.172309;    0.185500;    0.200122;    0.216634;    0.236115;    0.260504;
 30;    0.113112;    1.013733;    0.339569;    0.270046;    0.211399;    0.158165;    0.169468;    0.181427;    0.198805;    0.216527;    0.236864;    0.253433;
 31;    0.112359;    1.024134;    0.342175;    0.271249;    0.206959;    0.157618;    0.167942;    0.179268;    0.195830;    0.212938;    0.233546;    0.256033;
 32;    0.115248;    0.936667;    0.336953;    0.263181;    0.212197;    0.159322;    0.167034;    0.180422;    0.189520;    0.202391;    0.216971;    0.234167;
 33;    0.118103;    1.037359;    0.330358;    0.261712;    0.204764;    0.157338;    0.166289;    0.179626;    0.196683;    0.213773;    0.236006;    0.259340;
 34;    0.114306;    1.004650;    0.340774;    0.267659;    0.212130;    0.162401;    0.173471;    0.182634;    0.198283;    0.219891;    0.237603;    0.251163;
 35;    0.113914;    1.024809;    0.335727;    0.273238;    0.209112;    0.157174;    0.167214;    0.181323;    0.192768;    0.215045;    0.235606;    0.256202;
 36;    0.116678;    0.953585;    0.342704;    0.268996;    0.209318;    0.155426;    0.163554;    0.177905;    0.188886;    0.201889;    0.222305;    0.238396;
 37;    0.117021;    1.004753;    0.333951;    0.263873;    0.199832;    0.157223;    0.164968;    0.180615;    0.195101;    0.212058;    0.230783;    0.251188;
 38;    0.116118;    1.022327;    0.336791;    0.269522;    0.205461;    0.154960;    0.166935;    0.178378;    0.192699;    0.209520;    0.228869;    0.255582;
 39;    0.116817;    0.962352;    0.329374;    0.258550;    0.198357;    0.153770;    0.161834;    0.172967;    0.185662;    0.200319;    0.219196;    0.240588;
 40;    0.119207;    1.000691;    0.337310;    0.266782;    0.206438;    0.159032;    0.169632;    0.183681;    0.196776;    0.209521;    0.228999;    0.250173;
 41;    0.118391;    0.986041;    0.331294;    0.265546;    0.205378;    0.157126;    0.165982;    0.180066;    0.192703;    0.208554;    0.224244;    0.246510;
 42;    0.119902;    1.045761;    0.341103;    0.267000;    0.204033;    0.160318;    0.174335;    0.184462;    0.199722;    0.217262;    0.238410;    0.261440;
 43;    0.115550;    1.018738;    0.342391;    0.273732;    0.212331;    0.159548;    0.167392;    0.183036;    0.197024;    0.215207;    0.233166;    0.254684;
 44;    0.115862;    1.043115;    0.340695;    0.269518;    0.206985;    0.159458;    0.170315;    0.186629;    0.205387;    0.222488;    0.239648;    0.260779;
 45;    0.115427;    0.973653;    0.335112;    0.262551;    0.201819;    0.155217;    0.163640;    0.176512;    0.190911;    0.203798;    0.223000;    0.243413;
 46;    0.116614;    0.986370;    0.348264;    0.276245;    0.208257;    0.159142;    0.167439;    0.182908;    0.196880;    0.209885;    0.229808;    0.246593;
 47;    0.115253;    1.029791;    0.343518;    0.271050;    0.211661;    0.161465;    0.171095;    0.185807;    0.199446;    0.218993;    0.239620;    0.257448;
 48;    0.114996;    0.987041;    0.341256;    0.269172;    0.207005;    0.156688;    0.166163;    0.179514;    0.191588;    0.207968;    0.225874;    0.246760;
 49;    0.113744;    0.987820;    0.335721;    0.269665;    0.205516;    0.154641;    0.165840;    0.177762;    0.190826;    0.208767;    0.227404;    0.246955;
 50;    0.113346;    1.036605;    0.337832;    0.270222;    0.208236;    0.155898;    0.169133;    0.180830;    0.197888;    0.215790;    0.234286;    0.259151;
 51;    0.113582;    1.064634;    0.351670;    0.276725;    0.211429;    0.163197;    0.174233;    0.191070;    0.208266;    0.224920;    0.244099;    0.266158;
 52;    0.114344;    1.003891;    0.337545;    0.271009;    0.203914;    0.156161;    0.165076;    0.177199;    0.193199;    0.211640;    0.230332;    0.250973;
 53;    0.113794;    0.955582;    0.343368;    0.272462;    0.209357;    0.157011;    0.166662;    0.179679;    0.188779;    0.203907;    0.220905;    0.238895;
 54;    0.114802;    1.027674;    0.336303;    0.270421;    0.209100;    0.161541;    0.173147;    0.185091;    0.201500;    0.219588;    0.235714;    0.256918;
 55;    0.117332;    0.954283;    0.337131;    0.269548;    0.203889;    0.151980;    0.160561;    0.172371;    0.187932;    0.204399;    0.218159;    0.238571;
 56;    0.117398;    0.980161;    0.326442;    0.257384;    0.201006;    0.155406;    0.164640;    0.178739;    0.189919;    0.204237;    0.221614;    0.245040;
 57;    0.115314;    1.060854;    0.347712;    0.268326;    0.215711;    0.161919;    0.173441;    0.188151;    0.206201;    0.220895;    0.241259;    0.265214;
 58;    0.114790;    1.034030;    0.336602;    0.270216;    0.205861;    0.158772;    0.166828;    0.181487;    0.197091;    0.215835;    0.239182;    0.258508;
 59;    0.116159;    1.020768;    0.336930;    0.262187;    0.207666;    0.158605;    0.170329;    0.183444;    0.197774;    0.213189;    0.233021;    0.255192;
 60;    0.116432;    0.975127;    0.337098;    0.268968;    0.209128;    0.159477;    0.170628;    0.180491;    0.192048;    0.208862;    0.223411;    0.243782;
 61;    0.117765;    0.970573;    0.342023;    0.269186;    0.207371;    0.156687;    0.163679;    0.177455;    0.192983;    0.205930;    0.223579;    0.242643;
 62;    0.118074;    1.012289;    0.335091;    0.264527;    0.204505;    0.155579;    0.164969;    0.177234;    0.191159;    0.212108;    0.231735;    0.253072;
 63;    0.115731;    1.029858;    0.332215;    0.266210;    0.206088;    0.154294;    0.167965;    0.178659;    0.192660;    0.215514;    0.234489;    0.257464;
 64;    0.115357;    1.010864;    0.336526;    0.269530;    0.211244;    0.157295;    0.171596;    0.184910;    0.198444;    0.218545;    0.236237;    0.252716;
 65;    0.116390;    0.934437;    0.332607;    0.269293;    0.204160;    0.151692;    0.159332;    0.171179;    0.186195;    0.196132;    0.213923;    0.233609;
 66;    0.123177;    0.985440;    0.337364;    0.266955;    0.205781;    0.158883;    0.172278;    0.182620;    0.197393;    0.212750;    0.227170;    0.246360;
 67;    0.118266;    0.980470;    0.335690;    0.271603;    0.214347;    0.155721;    0.165623;    0.177809;    0.190817;    0.207211;    0.223742;    0.245118;
 68;    0.125035;    0.984225;    0.350582;    0.280421;    0.209669;    0.156716;    0.167470;    0.182750;    0.198061;    0.209463;    0.228227;    0.246056;
 69;    0.125147;    0.957294;    0.339945;    0.264600;    0.206778;    0.156610;    0.166646;    0.182141;    0.194126;    0.205794;    0.218630;    0.239323;
 70;    0.115086;    1.002315;    0.345802;    0.269918;    0.214272;    0.161380;    0.172438;    0.183484;    0.199734;    0.212048;    0.227181;    0.250579;
 71;    0.115209;    1.015488;    0.332420;    0.260529;    0.203379;    0.160165;    0.175069;    0.184562;    0.200624;    0.214304;    0.230686;    0.253872;
 72;    0.123530;    1.021473;    0.350327;    0.276561;    0.214229;    0.158511;    0.169539;    0.179684;    0.193457;    0.211807;    0.233215;    0.255368;
 73;    0.114983;    1.017235;    0.352376;    0.289018;    0.210286;    0.160166;    0.169631;    0.186192;    0.202795;    0.214946;    0.235769;    0.254309;
 74;    0.114474;    1.037246;    0.353612;    0.280050;    0.211177;    0.156504;    0.167149;    0.182482;    0.197525;    0.212644;    0.232895;    0.259311;
 75;    0.120893;    1.003101;    0.334479;    0.267348;    0.204435;    0.156303;    0.166682;    0.179347;    0.198901;    0.213319;    0.231208;    0.250775;
 76;    0.118372;    1.014959;    0.344905;    0.272204;    0.211149;    0.158857;    0.166407;    0.179048;    0.195632;    0.211248;    0.230982;    0.253740;
 77;    0.129556;    0.979701;    0.333027;    0.265452;    0.196519;    0.152461;    0.160671;    0.177627;    0.189918;    0.207462;    0.223056;    0.244925;
 78;    0.115387;    0.991758;    0.333326;    0.264442;    0.200001;    0.156606;    0.164534;    0.178056;    0.188675;    0.208824;    0.224656;    0.247940;
 79;    0.115577;    1.004825;    0.346567;    0.273527;    0.210015;    0.158607;    0.167946;    0.179676;    0.194299;    0.208706;    0.228463;    0.251206;
 80;    0.147493;    1.018959;    0.342834;    0.268801;    0.210646;    0.154125;    0.165366;    0.179380;    0.197186;    0.211160;    0.230230;    0.254740;
 81;    0.116090;    0.986703;    0.333812;    0.268138;    0.205971;    0.155664;    0.168450;    0.178919;    0.193250;    0.207968;    0.225135;    0.246676;
 82;    0.135361;    0.972038;    0.335375;    0.265205;    0.203345;    0.154876;    0.164728;    0.177296;    0.190756;    0.207231;    0.221786;    0.243009;
 83;    0.121124;    0.945227;    0.333467;    0.259060;    0.201319;    0.154671;    0.164596;    0.175386;    0.187553;    0.199483;    0.217112;    0.236307;
 84;    0.127605;    0.984821;    0.337979;    0.262520;    0.206933;    0.160282;    0.168425;    0.181672;    0.193232;    0.208834;    0.227088;    0.246205;
 85;    0.160550;    0.968756;    0.343360;    0.267873;    0.210054;    0.161101;    0.172120;    0.183064;    0.191864;    0.205384;    0.224280;    0.242189;
 86;    0.149729;    1.017309;    0.342679;    0.274464;    0.209902;    0.157300;    0.170139;    0.184606;    0.197496;    0.215236;    0.233332;    0.254327;
 87;    0.135695;    1.017153;    0.344709;    0.266821;    0.209632;    0.156754;    0.169142;    0.180561;    0.198093;    0.212672;    0.232786;    0.254288;
 88;    0.131757;    1.042066;    0.350799;    0.279825;    0.210460;    0.157820;    0.172356;    0.188463;    0.204509;    0.223738;    0.240485;    0.260517;
 89;    0.142898;    0.996226;    0.334740;    0.267511;    0.209501;    0.160584;    0.172218;    0.180477;    0.193546;    0.208153;    0.231451;    0.249057;
 90;    0.186389;    0.949998;    0.344478;    0.266601;    0.210781;    0.157662;    0.164723;    0.175207;    0.188671;    0.206971;    0.221611;    0.237500;
 91;    0.206932;    1.013396;    0.342544;    0.276195;    0.210958;    0.157944;    0.166800;    0.177109;    0.194242;    0.208658;    0.228538;    0.253349;
 92;    0.121466;    0.996307;    0.339299;    0.265879;    0.203606;    0.156322;    0.164691;    0.178233;    0.192754;    0.210817;    0.228930;    0.249077;
 93;    0.153807;    1.003963;    0.345825;    0.274841;    0.209601;    0.157517;    0.170138;    0.180481;    0.193089;    0.208717;    0.228460;    0.250991;
 94;    0.117525;    1.018693;    0.344841;    0.269235;    0.215224;    0.159056;    0.167766;    0.177679;    0.192537;    0.210886;    0.231556;    0.254673;
 95;    0.116011;    1.016254;    0.340303;    0.271740;    0.207922;    0.158763;    0.166962;    0.179327;    0.192711;    0.213484;    0.232678;    0.254064;
 96;    0.117108;    1.000458;    0.338053;    0.275753;    0.205971;    0.156394;    0.169273;    0.183995;    0.197870;    0.214078;    0.232127;    0.250115;
 97;    0.116693;    1.004639;    0.349296;    0.281171;    0.209938;    0.161653;    0.168702;    0.178820;    0.192968;    0.208205;    0.231023;    0.251160;
 98;    0.115491;    1.014432;    0.342216;    0.268975;    0.204688;    0.158108;    0.170651;    0.180760;    0.195656;    0.212911;    0.234203;    0.253608;
 99;    0.117080;    0.973179;    0.338896;    0.266997;    0.207468;    0.153633;    0.163585;    0.174946;    0.192627;    0.207924;    0.223063;    0.243295;
100;    0.115226;    0.996453;    0.346723;    0.271000;    0.207932;    0.154878;    0.164263;    0.179193;    0.190990;    0.207837;    0.227540;    0.249113;


==> anc/LVM_v0.2/result_simulation/SetC1.3_Modelppca-none-none_CVekf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;1;0;0;0;0;0;0;
  1;    0.110611;    1.420433;    0.928988;    0.888876;    0.786582;    0.670884;    0.672072;    0.671408;    0.672253;    0.673428;    0.672991;    0.672991;
  2;    0.107500;    1.421719;    0.939410;    0.903503;    0.812022;    0.676593;    0.677390;    0.678332;    0.678410;    0.678831;    0.679427;    0.679427;
  3;    0.104983;    1.394889;    0.932636;    0.890175;    0.792927;    0.678351;    0.678517;    0.680654;    0.679364;    0.679532;    0.679975;    0.679975;
  4;    0.111071;    1.449213;    0.945662;    0.899700;    0.805093;    0.680517;    0.681174;    0.680755;    0.681641;    0.682062;    0.681902;    0.681902;
  5;    0.107079;    1.412099;    0.936194;    0.882652;    0.789767;    0.668431;    0.669183;    0.668975;    0.669573;    0.670372;    0.671060;    0.671060;
  6;    0.106801;    1.404352;    0.938952;    0.895008;    0.804308;    0.663336;    0.664094;    0.664711;    0.664441;    0.664145;    0.664272;    0.664272;
  7;    0.097192;    1.426639;    0.948125;    0.903066;    0.797319;    0.675225;    0.674794;    0.675210;    0.675694;    0.676634;    0.676748;    0.676748;
  8;    0.097963;    1.414843;    0.925268;    0.879794;    0.785769;    0.660352;    0.660545;    0.662082;    0.662837;    0.662529;    0.662367;    0.662367;
  9;    0.098379;    1.431494;    0.942313;    0.888282;    0.800593;    0.676979;    0.677307;    0.679198;    0.679320;    0.679332;    0.680359;    0.680359;
 10;    0.100188;    1.427475;    0.934772;    0.892986;    0.793797;    0.675828;    0.677620;    0.679736;    0.679468;    0.678509;    0.678935;    0.678935;
 11;    0.098266;    1.400968;    0.934764;    0.888791;    0.802848;    0.666575;    0.667593;    0.670642;    0.670817;    0.669121;    0.669045;    0.669045;
 12;    0.100591;    1.415238;    0.926416;    0.875011;    0.796169;    0.664811;    0.666574;    0.666925;    0.666828;    0.666771;    0.666887;    0.666887;
 13;    0.098051;    1.401290;    0.947203;    0.899151;    0.792254;    0.664640;    0.665040;    0.666506;    0.666614;    0.666747;    0.667069;    0.667069;
 14;    0.097969;    1.422306;    0.922507;    0.874706;    0.792156;    0.651249;    0.651896;    0.653778;    0.652760;    0.653277;    0.653368;    0.653368;
 15;    0.099206;    1.425279;    0.913835;    0.864531;    0.786833;    0.660596;    0.662309;    0.661206;    0.662635;    0.662837;    0.662379;    0.662379;
 16;    0.099734;    1.427946;    0.954927;    0.901427;    0.824191;    0.675644;    0.674836;    0.675276;    0.676389;    0.676827;    0.677100;    0.677100;
 17;    0.099455;    1.418559;    0.931652;    0.884594;    0.789482;    0.659369;    0.659956;    0.659852;    0.660445;    0.660535;    0.660735;    0.660735;
 18;    0.098180;    1.390604;    0.928165;    0.878391;    0.779852;    0.659451;    0.660763;    0.660528;    0.661572;    0.660964;    0.661548;    0.661548;
 19;    0.098645;    1.415635;    0.927405;    0.877283;    0.794429;    0.660023;    0.662858;    0.663189;    0.662264;    0.663348;    0.662809;    0.662809;
 20;    0.099626;    1.436147;    0.933981;    0.887103;    0.787879;    0.667049;    0.669347;    0.668865;    0.670385;    0.670575;    0.670890;    0.670890;
 21;    0.099494;    1.420323;    0.948178;    0.902279;    0.788645;    0.662347;    0.662715;    0.663773;    0.663586;    0.664413;    0.664349;    0.664349;
 22;    0.099539;    1.419717;    0.937674;    0.895212;    0.804065;    0.675451;    0.675852;    0.677574;    0.676524;    0.677165;    0.677560;    0.677560;
 23;    0.099343;    1.428601;    0.934775;    0.882966;    0.799766;    0.662103;    0.664112;    0.663871;    0.664363;    0.664808;    0.664618;    0.664618;
 24;    0.098414;    1.440309;    0.942121;    0.897681;    0.805444;    0.676361;    0.678156;    0.677376;    0.678235;    0.679659;    0.679984;    0.679984;
 25;    0.098904;    1.407629;    0.924690;    0.880455;    0.776039;    0.662896;    0.663967;    0.665915;    0.666315;    0.666058;    0.665690;    0.665690;
 26;    0.099457;    1.428002;    0.935150;    0.884628;    0.806765;    0.680325;    0.681322;    0.682450;    0.684237;    0.684153;    0.683726;    0.683726;
 27;    0.099742;    1.423923;    0.934103;    0.895865;    0.801615;    0.665555;    0.666232;    0.666314;    0.667662;    0.667671;    0.668214;    0.668214;
 28;    0.099709;    1.441494;    0.936140;    0.884718;    0.793671;    0.674507;    0.676453;    0.676753;    0.675322;    0.675763;    0.675923;    0.675923;
 29;    0.098347;    1.439988;    0.957355;    0.913127;    0.818870;    0.676149;    0.677057;    0.677703;    0.678173;    0.678152;    0.678015;    0.678015;
 30;    0.098715;    1.426343;    0.930013;    0.883427;    0.799930;    0.668758;    0.670249;    0.670399;    0.671451;    0.672056;    0.672617;    0.672617;
 31;    0.099905;    1.431316;    0.934078;    0.887718;    0.791703;    0.663784;    0.664808;    0.665159;    0.666310;    0.666275;    0.666725;    0.666725;
 32;    0.098979;    1.386489;    0.926257;    0.872455;    0.805391;    0.679458;    0.679774;    0.681849;    0.681278;    0.681798;    0.682098;    0.682098;
 33;    0.098770;    1.437741;    0.916290;    0.868703;    0.782475;    0.663237;    0.664325;    0.664668;    0.665159;    0.665434;    0.665762;    0.665762;
 34;    0.098867;    1.421647;    0.931886;    0.879883;    0.799719;    0.681409;    0.683188;    0.683011;    0.684087;    0.685315;    0.685779;    0.685779;
 35;    0.100199;    1.431642;    0.924355;    0.888018;    0.798422;    0.664014;    0.665176;    0.667188;    0.665973;    0.667102;    0.667643;    0.667643;
 36;    0.097468;    1.395758;    0.934757;    0.882536;    0.801014;    0.661576;    0.662549;    0.665333;    0.665323;    0.664975;    0.665621;    0.665621;
 37;    0.098455;    1.421873;    0.921833;    0.872263;    0.772193;    0.661989;    0.662598;    0.664549;    0.664244;    0.664604;    0.664872;    0.664872;
 38;    0.099661;    1.430461;    0.925943;    0.882691;    0.784968;    0.657377;    0.658391;    0.658163;    0.658752;    0.659367;    0.658313;    0.658313;
 39;    0.097925;    1.400385;    0.914885;    0.864525;    0.767795;    0.653418;    0.653356;    0.654665;    0.654442;    0.654878;    0.655164;    0.655164;
 40;    0.098221;    1.419637;    0.926798;    0.879430;    0.787406;    0.671257;    0.671812;    0.674190;    0.674227;    0.673389;    0.673730;    0.673730;
 41;    0.098290;    1.412763;    0.917805;    0.875330;    0.786529;    0.666482;    0.667437;    0.668876;    0.668754;    0.669591;    0.668586;    0.668586;
 42;    0.099277;    1.441711;    0.932319;    0.879082;    0.780051;    0.671378;    0.674004;    0.672756;    0.672833;    0.673289;    0.673326;    0.673326;
 43;    0.099790;    1.428669;    0.934144;    0.890242;    0.806034;    0.673527;    0.674053;    0.675658;    0.675017;    0.675684;    0.675928;    0.675928;
 44;    0.101117;    1.440424;    0.931697;    0.883829;    0.794173;    0.669650;    0.670530;    0.671487;    0.672615;    0.672960;    0.672991;    0.672991;
 45;    0.101419;    1.405873;    0.923477;    0.870799;    0.778292;    0.659496;    0.660026;    0.661638;    0.661642;    0.661363;    0.661845;    0.661845;
 46;    0.098118;    1.412671;    0.942834;    0.895532;    0.792749;    0.675461;    0.675361;    0.677329;    0.678128;    0.677769;    0.678213;    0.678213;
 47;    0.097338;    1.434092;    0.935890;    0.885770;    0.800314;    0.676979;    0.677427;    0.678617;    0.679023;    0.680065;    0.680741;    0.680741;
 48;    0.097357;    1.412885;    0.932676;    0.883292;    0.790837;    0.664787;    0.665439;    0.666401;    0.666871;    0.667570;    0.667680;    0.667680;
 49;    0.098332;    1.413340;    0.924449;    0.882413;    0.788620;    0.657060;    0.657651;    0.657697;    0.658539;    0.659238;    0.659567;    0.659567;
 50;    0.098857;    1.437452;    0.927577;    0.884059;    0.796133;    0.653590;    0.655676;    0.654618;    0.656086;    0.656850;    0.656426;    0.656426;
 51;    0.099389;    1.450647;    0.947484;    0.896059;    0.801001;    0.680373;    0.680826;    0.682359;    0.682819;    0.683370;    0.683416;    0.683416;
 52;    0.119159;    1.421349;    0.927204;    0.886220;    0.783102;    0.658610;    0.659253;    0.660416;    0.661174;    0.661602;    0.661952;    0.661952;
 53;    0.099519;    1.396670;    0.935694;    0.887834;    0.797150;    0.668170;    0.669393;    0.671552;    0.670939;    0.671068;    0.671317;    0.671317;
 54;    0.098774;    1.433205;    0.925234;    0.883001;    0.795452;    0.677484;    0.677721;    0.679025;    0.679461;    0.680210;    0.680201;    0.680201;
 55;    0.097676;    1.396289;    0.926607;    0.882710;    0.785726;    0.649761;    0.650685;    0.651780;    0.652867;    0.653966;    0.653246;    0.653246;
 56;    0.098327;    1.409778;    0.910306;    0.859683;    0.776135;    0.659813;    0.661093;    0.663187;    0.660942;    0.661016;    0.661033;    0.661033;
 57;    0.098126;    1.448937;    0.941860;    0.881568;    0.812472;    0.671377;    0.672519;    0.673120;    0.674572;    0.674164;    0.674416;    0.674416;
 58;    0.097629;    1.436235;    0.925708;    0.882339;    0.790852;    0.665659;    0.665534;    0.666653;    0.666988;    0.667504;    0.668182;    0.668182;
 59;    0.099181;    1.429482;    0.926079;    0.870018;    0.791250;    0.664841;    0.665866;    0.666271;    0.667582;    0.667585;    0.668093;    0.668093;
 60;    0.099835;    1.406705;    0.926488;    0.880711;    0.794777;    0.674568;    0.676121;    0.676252;    0.676535;    0.677972;    0.676174;    0.676174;
 61;    0.102708;    1.404444;    0.933832;    0.882025;    0.791615;    0.662807;    0.663395;    0.664503;    0.665720;    0.665343;    0.665927;    0.665927;
 62;    0.103006;    1.425479;    0.923441;    0.874499;    0.784381;    0.656979;    0.657199;    0.657301;    0.657825;    0.658674;    0.659199;    0.659199;
 63;    0.097887;    1.433844;    0.918970;    0.877355;    0.787640;    0.654814;    0.655651;    0.655855;    0.656205;    0.657094;    0.657423;    0.657423;
 64;    0.111275;    1.425185;    0.925657;    0.882457;    0.801671;    0.665630;    0.667332;    0.668834;    0.669138;    0.669659;    0.670185;    0.670185;
 65;    0.099804;    1.385270;    0.919755;    0.882117;    0.784485;    0.653657;    0.654255;    0.655033;    0.656829;    0.655484;    0.655369;    0.655369;
 66;    0.104094;    1.412156;    0.926889;    0.878306;    0.790681;    0.671379;    0.673451;    0.673873;    0.674551;    0.675033;    0.675036;    0.675036;
 67;    0.123334;    1.409590;    0.924361;    0.885325;    0.812203;    0.662384;    0.663547;    0.663779;    0.663139;    0.663580;    0.663754;    0.663754;
 68;    0.106464;    1.411531;    0.946097;    0.904476;    0.797570;    0.664009;    0.664037;    0.666253;    0.667296;    0.666400;    0.666766;    0.666766;
 69;    0.104381;    1.397466;    0.930831;    0.874816;    0.791665;    0.665720;    0.667042;    0.669363;    0.669692;    0.669994;    0.669453;    0.669453;
 70;    0.101293;    1.420684;    0.939399;    0.884500;    0.806348;    0.679223;    0.680793;    0.681686;    0.683958;    0.683269;    0.681813;    0.681813;
 71;    0.099324;    1.426858;    0.919440;    0.865424;    0.777760;    0.671412;    0.672907;    0.673303;    0.674597;    0.674327;    0.674269;    0.674269;
 72;    0.102108;    1.429843;    0.945827;    0.896567;    0.808257;    0.665108;    0.667184;    0.666711;    0.666977;    0.667627;    0.668100;    0.668100;
 73;    0.096513;    1.427659;    0.948654;    0.916182;    0.799550;    0.677716;    0.678596;    0.680736;    0.681965;    0.681026;    0.681492;    0.681492;
 74;    0.098834;    1.437841;    0.950418;    0.904770;    0.802259;    0.654308;    0.655042;    0.655998;    0.656685;    0.656315;    0.656218;    0.656218;
 75;    0.107189;    1.421196;    0.922500;    0.878125;    0.785448;    0.662082;    0.662530;    0.663006;    0.664502;    0.664678;    0.665003;    0.665003;
 76;    0.104626;    1.426827;    0.937941;    0.888127;    0.800730;    0.666609;    0.667151;    0.667318;    0.668161;    0.668510;    0.668798;    0.668798;
 77;    0.098756;    1.409595;    0.920330;    0.875129;    0.763517;    0.646058;    0.646474;    0.648565;    0.648285;    0.648422;    0.648519;    0.648519;
 78;    0.098097;    1.415333;    0.920796;    0.872762;    0.773018;    0.659968;    0.659809;    0.660991;    0.660785;    0.662018;    0.661666;    0.661666;
 79;    0.098210;    1.421899;    0.940242;    0.892140;    0.795887;    0.669385;    0.670053;    0.670768;    0.672346;    0.671277;    0.671513;    0.671513;
 80;    0.133246;    1.428743;    0.934840;    0.882207;    0.801816;    0.648942;    0.650372;    0.650648;    0.652508;    0.652740;    0.652478;    0.652478;
 81;    0.096701;    1.412727;    0.921476;    0.879625;    0.790201;    0.660091;    0.661565;    0.661972;    0.663223;    0.663363;    0.663509;    0.663509;
 82;    0.097751;    1.405079;    0.923799;    0.874387;    0.784578;    0.657844;    0.659806;    0.660911;    0.661424;    0.662518;    0.661851;    0.661851;
 83;    0.098551;    1.391002;    0.921089;    0.863897;    0.774713;    0.656148;    0.657461;    0.657951;    0.658822;    0.658746;    0.658947;    0.658947;
 84;    0.110112;    1.411887;    0.927714;    0.870212;    0.789745;    0.672208;    0.672433;    0.674035;    0.673798;    0.674563;    0.674965;    0.674965;
 85;    0.147233;    1.403415;    0.935831;    0.882612;    0.797673;    0.681063;    0.682093;    0.683855;    0.683302;    0.683455;    0.684147;    0.684147;
 86;    0.121372;    1.427816;    0.934720;    0.893332;    0.796836;    0.661737;    0.661760;    0.662824;    0.663614;    0.664008;    0.664432;    0.664432;
 87;    0.112170;    1.427996;    0.937547;    0.877958;    0.792310;    0.658575;    0.659786;    0.659504;    0.659900;    0.660130;    0.660741;    0.660741;
 88;    0.110740;    1.439957;    0.946423;    0.901245;    0.800996;    0.662389;    0.664550;    0.665983;    0.666475;    0.667303;    0.667321;    0.667321;
 89;    0.112233;    1.417267;    0.922877;    0.879320;    0.796645;    0.678560;    0.681112;    0.679957;    0.680436;    0.680698;    0.681705;    0.681705;
 90;    0.190801;    1.393559;    0.937590;    0.878666;    0.800509;    0.668624;    0.668633;    0.669378;    0.670769;    0.672047;    0.672241;    0.672241;
 91;    0.118513;    1.425804;    0.934626;    0.894508;    0.801831;    0.667979;    0.669128;    0.668536;    0.670100;    0.669153;    0.669418;    0.669418;
 92;    0.112992;    1.417493;    0.929700;    0.876245;    0.784180;    0.658628;    0.658462;    0.659994;    0.660360;    0.660308;    0.660953;    0.660953;
 93;    0.133643;    1.421166;    0.939200;    0.893253;    0.799034;    0.665105;    0.666267;    0.667135;    0.667390;    0.666978;    0.667710;    0.667710;
 94;    0.097771;    1.428554;    0.937767;    0.882255;    0.810368;    0.666232;    0.666386;    0.666498;    0.667174;    0.667546;    0.667764;    0.667764;
 95;    0.098150;    1.427736;    0.931105;    0.886826;    0.790436;    0.671205;    0.671430;    0.672200;    0.672232;    0.672946;    0.673290;    0.673290;
 96;    0.096717;    1.419641;    0.927798;    0.889752;    0.789624;    0.660536;    0.662594;    0.663519;    0.663826;    0.664217;    0.664497;    0.664497;
 97;    0.099142;    1.421859;    0.944203;    0.904822;    0.796540;    0.682012;    0.680622;    0.679990;    0.680853;    0.681447;    0.682072;    0.682072;
 98;    0.097602;    1.426912;    0.934116;    0.882429;    0.784061;    0.667296;    0.669468;    0.669110;    0.669830;    0.669820;    0.670594;    0.670594;
 99;    0.099001;    1.405918;    0.929208;    0.878399;    0.792523;    0.653308;    0.655185;    0.655632;    0.657004;    0.657388;    0.657243;    0.657243;
100;    0.096926;    1.417842;    0.940554;    0.887064;    0.793227;    0.653298;    0.654112;    0.655597;    0.655482;    0.655830;    0.656325;    0.656325;


==> anc/LVM_v0.2/result_simulation/SetC1.3_Modelppca-none-none_CVrkf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;1;0;0;0;0;0;0;
  1;    0.013536;   14.204331;   10.406637;    9.955547;    9.292295;    8.688811;    8.694164;    8.691868;    8.695364;    8.700527;    8.698391;    8.698391;
  2;    0.014600;   14.217195;   10.488222;   10.063858;    9.511641;    8.789429;    8.792752;    8.796471;    8.796632;    8.798151;    8.800488;    8.800488;
  3;    0.013164;   13.948890;   10.396160;    9.957527;    9.359185;    8.732537;    8.734526;    8.743642;    8.737796;    8.738304;    8.739800;    8.739800;
  4;    0.013449;   14.492132;   10.588386;   10.110897;    9.541439;    8.837456;    8.840750;    8.839100;    8.842383;    8.844143;    8.843522;    8.843522;
  5;    0.014355;   14.120991;   10.462890;    9.916783;    9.359286;    8.683365;    8.686840;    8.685704;    8.688145;    8.691503;    8.693786;    8.693786;
  6;    0.013340;   14.043522;   10.462513;   10.016178;    9.432461;    8.663565;    8.666621;    8.669494;    8.668544;    8.667507;    8.667864;    8.667864;
  7;    0.012507;   14.266390;   10.574463;   10.100694;    9.398570;    8.782522;    8.780652;    8.782491;    8.784271;    8.788088;    8.788460;    8.788460;
  8;    0.012707;   14.148429;   10.362296;    9.884312;    9.296919;    8.629207;    8.630472;    8.636803;    8.640245;    8.638209;    8.637580;    8.637580;
  9;    0.012260;   14.314939;   10.532462;    9.996564;    9.443076;    8.772097;    8.774004;    8.781447;    8.781712;    8.781938;    8.785803;    8.785803;
 10;    0.012444;   14.274751;   10.461058;   10.000036;    9.423561;    8.754127;    8.761084;    8.769815;    8.769000;    8.765109;    8.766658;    8.766658;
 11;    0.012530;   14.009676;   10.423936;    9.943056;    9.389950;    8.651062;    8.654750;    8.667598;    8.668598;    8.661751;    8.661396;    8.661396;
 12;    0.011413;   14.152379;   10.378067;    9.842268;    9.327237;    8.638630;    8.645807;    8.646732;    8.645754;    8.645492;    8.645868;    8.645868;
 13;    0.012719;   14.012896;   10.537358;   10.014354;    9.382236;    8.668688;    8.670792;    8.676326;    8.676930;    8.677480;    8.678856;    8.678856;
 14;    0.012555;   14.223063;   10.353022;    9.868385;    9.334976;    8.567957;    8.570630;    8.579375;    8.574629;    8.576848;    8.577195;    8.577195;
 15;    0.012562;   14.252791;   10.281502;    9.766611;    9.280375;    8.608118;    8.616125;    8.611937;    8.617995;    8.618961;    8.617063;    8.617063;
 16;    0.012687;   14.279458;   10.641385;   10.113673;    9.599399;    8.793367;    8.789544;    8.791501;    8.795722;    8.797329;    8.798435;    8.798435;
 17;    0.012056;   14.185586;   10.421715;    9.933068;    9.294338;    8.612676;    8.615407;    8.615240;    8.618113;    8.618479;    8.619234;    8.619234;
 18;    0.012307;   13.906041;   10.351655;    9.838066;    9.249519;    8.580774;    8.586053;    8.584926;    8.588829;    8.586493;    8.588783;    8.588783;
 19;    0.012490;   14.156348;   10.389915;    9.868009;    9.389810;    8.611592;    8.623756;    8.625403;    8.621800;    8.626386;    8.623928;    8.623928;
 20;    0.011808;   14.361468;   10.468406;    9.971330;    9.385497;    8.708629;    8.718417;    8.716942;    8.723746;    8.724301;    8.725533;    8.725533;
 21;    0.011266;   14.203232;   10.565643;   10.089138;    9.391733;    8.681240;    8.683045;    8.687663;    8.686132;    8.689135;    8.688933;    8.688933;
 22;    0.012236;   14.197175;   10.472697;   10.036890;    9.450526;    8.739416;    8.740316;    8.747396;    8.743432;    8.746163;    8.747983;    8.747983;
 23;    0.012044;   14.286010;   10.463577;    9.941015;    9.422716;    8.666041;    8.674296;    8.673232;    8.675283;    8.676845;    8.676334;    8.676334;
 24;    0.012292;   14.403085;   10.544485;   10.071736;    9.490552;    8.797923;    8.805458;    8.802541;    8.805685;    8.811569;    8.812873;    8.812873;
 25;    0.012162;   14.076293;   10.351465;    9.860856;    9.218047;    8.621268;    8.626228;    8.634975;    8.635631;    8.634388;    8.632875;    8.632875;
 26;    0.012134;   14.280018;   10.466364;    9.957913;    9.481841;    8.768991;    8.773003;    8.777574;    8.784884;    8.784353;    8.782595;    8.782595;
 27;    0.011403;   14.239226;   10.447667;   10.026439;    9.429306;    8.687542;    8.690575;    8.691212;    8.696321;    8.696337;    8.698428;    8.698428;
 28;    0.012426;   14.414944;   10.495897;    9.981748;    9.415657;    8.753992;    8.761386;    8.763811;    8.757795;    8.759425;    8.760020;    8.760020;
 29;    0.011967;   14.399876;   10.677352;   10.177060;    9.602417;    8.821989;    8.825056;    8.828254;    8.830501;    8.830610;    8.830011;    8.830011;
 30;    0.012413;   14.263425;   10.419993;    9.952148;    9.431762;    8.711523;    8.718107;    8.718882;    8.723197;    8.725621;    8.727864;    8.727864;
 31;    0.012060;   14.313158;   10.463476;    9.937514;    9.364190;    8.684062;    8.688323;    8.689841;    8.694242;    8.693652;    8.695149;    8.695149;
 32;    0.012287;   13.864891;   10.338006;    9.787427;    9.352130;    8.682493;    8.683217;    8.691170;    8.688803;    8.690856;    8.692233;    8.692233;
 33;    0.013116;   14.377409;   10.319672;    9.826003;    9.307663;    8.657440;    8.662564;    8.663627;    8.665502;    8.666652;    8.667883;    8.667883;
 34;    0.011951;   14.216472;   10.430056;    9.892520;    9.412922;    8.769395;    8.777660;    8.776020;    8.780354;    8.784978;    8.786519;    8.786519;
 35;    0.012403;   14.316416;   10.370473;    9.947286;    9.397842;    8.672347;    8.677277;    8.685927;    8.680929;    8.685175;    8.687035;    8.687035;
 36;    0.012636;   13.957584;   10.421516;    9.893833;    9.350701;    8.618901;    8.623311;    8.634445;    8.634612;    8.633115;    8.635573;    8.635573;
 37;    0.012102;   14.218731;   10.347135;    9.853152;    9.210738;    8.621482;    8.624364;    8.631583;    8.630502;    8.631955;    8.632989;    8.632989;
 38;    0.012266;   14.304614;   10.389300;    9.951347;    9.361874;    8.639165;    8.643584;    8.642641;    8.645411;    8.648514;    8.644112;    8.644112;
 39;    0.012322;   14.003845;   10.259445;    9.712247;    9.137005;    8.505497;    8.505227;    8.510413;    8.509583;    8.511576;    8.512722;    8.512722;
 40;    0.011826;   14.196365;   10.382162;    9.848896;    9.343060;    8.692938;    8.694455;    8.704560;    8.704905;    8.701239;    8.702497;    8.702497;
 41;    0.012716;   14.127630;   10.292753;    9.847360;    9.289602;    8.639713;    8.644367;    8.649905;    8.649758;    8.654049;    8.649477;    8.649477;
 42;    0.012074;   14.417114;   10.467251;    9.935060;    9.333732;    8.720687;    8.731389;    8.726600;    8.726993;    8.729073;    8.729025;    8.729025;
 43;    0.012605;   14.286686;   10.459367;   10.004050;    9.439448;    8.738033;    8.740642;    8.746166;    8.744365;    8.746993;    8.748050;    8.748050;
 44;    0.012471;   14.404244;   10.457075;    9.944562;    9.375457;    8.720813;    8.724426;    8.728043;    8.732414;    8.734067;    8.734164;    8.734164;
 45;    0.012400;   14.058729;   10.341506;    9.810719;    9.234983;    8.584243;    8.586577;    8.593391;    8.593380;    8.592087;    8.593861;    8.593861;
 46;    0.012353;   14.126710;   10.513677;   10.032096;    9.403241;    8.738507;    8.738085;    8.745428;    8.749207;    8.747506;    8.749415;    8.749415;
 47;    0.012159;   14.340917;   10.482566;    9.968853;    9.439558;    8.771689;    8.773652;    8.778678;    8.780449;    8.784349;    8.786868;    8.786868;
 48;    0.011158;   14.128853;   10.428146;    9.919543;    9.367644;    8.652679;    8.655340;    8.659170;    8.661575;    8.664177;    8.664671;    8.664671;
 49;    0.012565;   14.133405;   10.347843;    9.920390;    9.320770;    8.613557;    8.615578;    8.615948;    8.619422;    8.622207;    8.623341;    8.623341;
 50;    0.012202;   14.374516;   10.412529;    9.919774;    9.365621;    8.624564;    8.633123;    8.629112;    8.635070;    8.638060;    8.636157;    8.636157;
 51;    0.012386;   14.506472;   10.610844;   10.093631;    9.491356;    8.844638;    8.846877;    8.853315;    8.855394;    8.857819;    8.857341;    8.857341;
 52;    0.012319;   14.213494;   10.386041;    9.931931;    9.296904;    8.630744;    8.633632;    8.638335;    8.640911;    8.642567;    8.643816;    8.643816;
 53;    0.012015;   13.966698;   10.425042;    9.947563;    9.384154;    8.672576;    8.677639;    8.686638;    8.683867;    8.684070;    8.685415;    8.685415;
 54;    0.012293;   14.332052;   10.381842;    9.937111;    9.373587;    8.754546;    8.754542;    8.759637;    8.761627;    8.764469;    8.764629;    8.764629;
 55;    0.011956;   13.962894;   10.344591;    9.889677;    9.273124;    8.545841;    8.550126;    8.554392;    8.558738;    8.562805;    8.560152;    8.560152;
 56;    0.012561;   14.097785;   10.230051;    9.728855;    9.185650;    8.577815;    8.583285;    8.591539;    8.582464;    8.583014;    8.582945;    8.582945;
 57;    0.012546;   14.489375;   10.563016;    9.957537;    9.494195;    8.750510;    8.755264;    8.757349;    8.763404;    8.761647;    8.762497;    8.762497;
 58;    0.012258;   14.362347;   10.387570;    9.908886;    9.343441;    8.700160;    8.700673;    8.705357;    8.706573;    8.708587;    8.711038;    8.711038;
 59;    0.012629;   14.294824;   10.394807;    9.821171;    9.333261;    8.655759;    8.658819;    8.660373;    8.666652;    8.666405;    8.668133;    8.668133;
 60;    0.013428;   14.067053;   10.355084;    9.893636;    9.349785;    8.689955;    8.696144;    8.696455;    8.697157;    8.702193;    8.695403;    8.695403;
 61;    0.012175;   14.044444;   10.422246;    9.900261;    9.332017;    8.629137;    8.631762;    8.635754;    8.640420;    8.638978;    8.641303;    8.641303;
 62;    0.012840;   14.254794;   10.367786;    9.867164;    9.292568;    8.598184;    8.599291;    8.599872;    8.602332;    8.605922;    8.607762;    8.607762;
 63;    0.012239;   14.338441;   10.335624;    9.877821;    9.357961;    8.603507;    8.606130;    8.607320;    8.609237;    8.612829;    8.613982;    8.613982;
 64;    0.012553;   14.251849;   10.377882;    9.930802;    9.418522;    8.683395;    8.690303;    8.696883;    8.697682;    8.699725;    8.701847;    8.701847;
 65;    0.011987;   13.852702;   10.268795;    9.860934;    9.274004;    8.539237;    8.541659;    8.545020;    8.551957;    8.546743;    8.546390;    8.546390;
 66;    0.019140;   14.121556;   10.372888;    9.873427;    9.310018;    8.683517;    8.692430;    8.693769;    8.696533;    8.698527;    8.698608;    8.698608;
 67;    0.017467;   14.095896;   10.340253;    9.915085;    9.422590;    8.640758;    8.644427;    8.644377;    8.641386;    8.643371;    8.644055;    8.644055;
 68;    0.013600;   14.115309;   10.538675;   10.041892;    9.414002;    8.668738;    8.668045;    8.677084;    8.681654;    8.678071;    8.679644;    8.679644;
 69;    0.012885;   13.974657;   10.395792;    9.837167;    9.309193;    8.617129;    8.621706;    8.630362;    8.631958;    8.633266;    8.631073;    8.631073;
 70;    0.012391;   14.206843;   10.500099;    9.953347;    9.473248;    8.762215;    8.769190;    8.772770;    8.781324;    8.779055;    8.773574;    8.773574;
 71;    0.012605;   14.268582;   10.330899;    9.798023;    9.262370;    8.672015;    8.677350;    8.679381;    8.684736;    8.683845;    8.683592;    8.683592;
 72;    0.013280;   14.298432;   10.564132;   10.052974;    9.492690;    8.718016;    8.727616;    8.724991;    8.726009;    8.728315;    8.729979;    8.729979;
 73;    0.012032;   14.276587;   10.578672;   10.137276;    9.488616;    8.813314;    8.817237;    8.825548;    8.830343;    8.826826;    8.828658;    8.828658;
 74;    0.012126;   14.378406;   10.616137;   10.090629;    9.465382;    8.669033;    8.672117;    8.676209;    8.679424;    8.677856;    8.677705;    8.677705;
 75;    0.016236;   14.211960;   10.345887;    9.879633;    9.292839;    8.626949;    8.628797;    8.630945;    8.636921;    8.637451;    8.638873;    8.638873;
 76;    0.013322;   14.268272;   10.489560;    9.984207;    9.416370;    8.699884;    8.702408;    8.703032;    8.706533;    8.708173;    8.709242;    8.709242;
 77;    0.012195;   14.095947;   10.311294;    9.841123;    9.152931;    8.505534;    8.506846;    8.514884;    8.513702;    8.514053;    8.514441;    8.514441;
 78;    0.011538;   14.153332;   10.323130;    9.848169;    9.220645;    8.604020;    8.604243;    8.609460;    8.609305;    8.614384;    8.612618;    8.612618;
 79;    0.012003;   14.218991;   10.503564;    9.976260;    9.443778;    8.721509;    8.725004;    8.728049;    8.735242;    8.729828;    8.730645;    8.730645;
 80;    0.017141;   14.287429;   10.473836;    9.935827;    9.401002;    8.585169;    8.590950;    8.591679;    8.599335;    8.599363;    8.598404;    8.598404;
 81;    0.012057;   14.127270;   10.324075;    9.882962;    9.299801;    8.601652;    8.607908;    8.610209;    8.615474;    8.615716;    8.616551;    8.616551;
 82;    0.011828;   14.050788;   10.337553;    9.840733;    9.240577;    8.575463;    8.583848;    8.588384;    8.590462;    8.595382;    8.592655;    8.592655;
 83;    0.013992;   13.910024;   10.297249;    9.726752;    9.194498;    8.519096;    8.524884;    8.526941;    8.530944;    8.530458;    8.531176;    8.531176;
 84;    0.013571;   14.118867;   10.382166;    9.805031;    9.300762;    8.679116;    8.680279;    8.687747;    8.686313;    8.689505;    8.690950;    8.690950;
 85;    0.019729;   14.034152;   10.442729;    9.878395;    9.395299;    8.727365;    8.731490;    8.738809;    8.737004;    8.737518;    8.740167;    8.740167;
 86;    0.013391;   14.278160;   10.461932;    9.955316;    9.398177;    8.660327;    8.657989;    8.662284;    8.665501;    8.667189;    8.668868;    8.668868;
 87;    0.015006;   14.279961;   10.495707;    9.915865;    9.428001;    8.627608;    8.632112;    8.630110;    8.631662;    8.633137;    8.635575;    8.635575;
 88;    0.015491;   14.399569;   10.580265;   10.120477;    9.461851;    8.722565;    8.731173;    8.737063;    8.738816;    8.742186;    8.742129;    8.742129;
 89;    0.014509;   14.172670;   10.345884;    9.880483;    9.367000;    8.731863;    8.742909;    8.738057;    8.740073;    8.741279;    8.745092;    8.745092;
 90;    0.030448;   13.935595;   10.448724;    9.861629;    9.364640;    8.649948;    8.650440;    8.653620;    8.659136;    8.663810;    8.664644;    8.664644;
 91;    0.014451;   14.258036;   10.452985;   10.018344;    9.456268;    8.723627;    8.729273;    8.726602;    8.732969;    8.729469;    8.730387;    8.730387;
 92;    0.012822;   14.174932;   10.409342;    9.871335;    9.276929;    8.611361;    8.610610;    8.616995;    8.618344;    8.617822;    8.620248;    8.620248;
 93;    0.012261;   14.211665;   10.494553;    9.988742;    9.410524;    8.696210;    8.701163;    8.705022;    8.706518;    8.704769;    8.707367;    8.707367;
 94;    0.012926;   14.285535;   10.494377;    9.944269;    9.469287;    8.699746;    8.701320;    8.702082;    8.705053;    8.706243;    8.707041;    8.707041;
 95;    0.012369;   14.277359;   10.428406;    9.967388;    9.401420;    8.731859;    8.733497;    8.737132;    8.737399;    8.740147;    8.741256;    8.741256;
 96;    0.012462;   14.196412;   10.385325;    9.909670;    9.313381;    8.632194;    8.640256;    8.644156;    8.645578;    8.647151;    8.648050;    8.648050;
 97;    0.012758;   14.218595;   10.532570;   10.058684;    9.459703;    8.810694;    8.805399;    8.803313;    8.806840;    8.809056;    8.811383;    8.811383;
 98;    0.011986;   14.269115;   10.461661;    9.948498;    9.359211;    8.695845;    8.704763;    8.703288;    8.706257;    8.705818;    8.708704;    8.708704;
 99;    0.012419;   14.059177;   10.389634;    9.887322;    9.324206;    8.574746;    8.583231;    8.584395;    8.590186;    8.591632;    8.590897;    8.590897;
100;    0.012375;   14.178416;   10.508154;    9.959885;    9.366126;    8.605517;    8.609011;    8.614669;    8.614273;    8.615878;    8.617722;    8.617722;


==> anc/LVM_v0.2/result_simulation/SetC1.4_Modelpca-none-none_CVekf-ctri.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;1;0;0;0;0;0;0;
  1;    0.127536;    1.001365;    0.365563;    0.299888;    0.232869;    0.187389;    0.194842;    0.200892;    0.212331;    0.224160;    0.233956;    0.250341;
  2;    0.128248;    1.005084;    0.374031;    0.310701;    0.244423;    0.188731;    0.195423;    0.203394;    0.212374;    0.223271;    0.237077;    0.251271;
  3;    0.129927;    0.954361;    0.369495;    0.302479;    0.236705;    0.188132;    0.192415;    0.201849;    0.205304;    0.214740;    0.227306;    0.238590;
  4;    0.151731;    1.060877;    0.378007;    0.306224;    0.243255;    0.192391;    0.198630;    0.206014;    0.219917;    0.233459;    0.246090;    0.265219;
  5;    0.129938;    0.984681;    0.371468;    0.296581;    0.235482;    0.185906;    0.191377;    0.197342;    0.207114;    0.221496;    0.234217;    0.246170;
  6;    0.130810;    0.971039;    0.372607;    0.303565;    0.240558;    0.184353;    0.190569;    0.198790;    0.205536;    0.213801;    0.226278;    0.242760;
  7;    0.115986;    1.016972;    0.379767;    0.308986;    0.236347;    0.189915;    0.193709;    0.201757;    0.211995;    0.227295;    0.239106;    0.254243;
  8;    0.115769;    0.991591;    0.363589;    0.295035;    0.232708;    0.184123;    0.188052;    0.199768;    0.209651;    0.218077;    0.231108;    0.247898;
  9;    0.115110;    1.024953;    0.375258;    0.300340;    0.240857;    0.191382;    0.195693;    0.209387;    0.218235;    0.227784;    0.246232;    0.256238;
 10;    0.116116;    1.018472;    0.369962;    0.302336;    0.237853;    0.189492;    0.198687;    0.209751;    0.215924;    0.224249;    0.238149;    0.254618;
 11;    0.115917;    0.966518;    0.369755;    0.299762;    0.239221;    0.185053;    0.193362;    0.203914;    0.210678;    0.215034;    0.226038;    0.241629;
 12;    0.117125;    0.992275;    0.363921;    0.292160;    0.236015;    0.185718;    0.194678;    0.201301;    0.211019;    0.220055;    0.231671;    0.248069;
 13;    0.120798;    0.963613;    0.378623;    0.304820;    0.235244;    0.183902;    0.187759;    0.195832;    0.204921;    0.214333;    0.226919;    0.240903;
 14;    0.117576;    1.006008;    0.360589;    0.291770;    0.235176;    0.181448;    0.189042;    0.201343;    0.208115;    0.220828;    0.234777;    0.251502;
 15;    0.116397;    1.009495;    0.356053;    0.287374;    0.234082;    0.184157;    0.191029;    0.197383;    0.209728;    0.221806;    0.233769;    0.252374;
 16;    0.115792;    1.017995;    0.383771;    0.306622;    0.249590;    0.190343;    0.192995;    0.201442;    0.212855;    0.224046;    0.238442;    0.254499;
 17;    0.112131;    1.000088;    0.366714;    0.296810;    0.233396;    0.184850;    0.192176;    0.197291;    0.207552;    0.219078;    0.233085;    0.250022;
 18;    0.112686;    0.946699;    0.365180;    0.293928;    0.229648;    0.182408;    0.188816;    0.193619;    0.202649;    0.210476;    0.225754;    0.236675;
 19;    0.112566;    0.991194;    0.364732;    0.293040;    0.238196;    0.183120;    0.193004;    0.199961;    0.206808;    0.220083;    0.231185;    0.247798;
 20;    0.112341;    1.032038;    0.369195;    0.298549;    0.235449;    0.187182;    0.197589;    0.204582;    0.218932;    0.228734;    0.242907;    0.258010;
 21;    0.110942;    1.000705;    0.379237;    0.307774;    0.234697;    0.184826;    0.192983;    0.202172;    0.209614;    0.224778;    0.236469;    0.250176;
 22;    0.111806;    1.001223;    0.373272;    0.305428;    0.241183;    0.188388;    0.193777;    0.203645;    0.210729;    0.225976;    0.239785;    0.250306;
 23;    0.113454;    1.018363;    0.369651;    0.296656;    0.238744;    0.186024;    0.194228;    0.200703;    0.212052;    0.224783;    0.237224;    0.254591;
 24;    0.110786;    1.043844;    0.376179;    0.306163;    0.241556;    0.189952;    0.197399;    0.204379;    0.217502;    0.235630;    0.249698;    0.260961;
 25;    0.114315;    0.978787;    0.362768;    0.294942;    0.228605;    0.184338;    0.190724;    0.200327;    0.209128;    0.218925;    0.228257;    0.244697;
 26;    0.112570;    1.018700;    0.371399;    0.299046;    0.243754;    0.191164;    0.199461;    0.210525;    0.222067;    0.231342;    0.240822;    0.254675;
 27;    0.111382;    1.008076;    0.369193;    0.304205;    0.239995;    0.186042;    0.194054;    0.199674;    0.213119;    0.223515;    0.240650;    0.252019;
 28;    0.112703;    1.042726;    0.371728;    0.298739;    0.237558;    0.189855;    0.198685;    0.207738;    0.213650;    0.226731;    0.241918;    0.260681;
 29;    0.111753;    1.039355;    0.386581;    0.314353;    0.246840;    0.189661;    0.197373;    0.206322;    0.216739;    0.228366;    0.241820;    0.259839;
 30;    0.113703;    1.011866;    0.367026;    0.297574;    0.240000;    0.186841;    0.195571;    0.203231;    0.216896;    0.229648;    0.244078;    0.252966;
 31;    0.112171;    1.023539;    0.369161;    0.298945;    0.235071;    0.185841;    0.193071;    0.200726;    0.213509;    0.224686;    0.239414;    0.255885;
 32;    0.113480;    0.939546;    0.365178;    0.291677;    0.241578;    0.188587;    0.192555;    0.202357;    0.206390;    0.214223;    0.224212;    0.234887;
 33;    0.113302;    1.033080;    0.357886;    0.289502;    0.233533;    0.185606;    0.191917;    0.200912;    0.213335;    0.225300;    0.241567;    0.258270;
 34;    0.112440;    1.002100;    0.368859;    0.296006;    0.241431;    0.191898;    0.199859;    0.204903;    0.216867;    0.234343;    0.245611;    0.250525;
 35;    0.111903;    1.024655;    0.363072;    0.301350;    0.238305;    0.185432;    0.192267;    0.203368;    0.209577;    0.227616;    0.242591;    0.256164;
 36;    0.115402;    0.955948;    0.369329;    0.295781;    0.237385;    0.183529;    0.189248;    0.200877;    0.206799;    0.213847;    0.229841;    0.238987;
 37;    0.115650;    1.006033;    0.360616;    0.290490;    0.228020;    0.185385;    0.190449;    0.202951;    0.212185;    0.223782;    0.237709;    0.251508;
 38;    0.116257;    1.020647;    0.364045;    0.296975;    0.233271;    0.182822;    0.191122;    0.198589;    0.209753;    0.221394;    0.234161;    0.255162;
 39;    0.115222;    0.962791;    0.355476;    0.284914;    0.225832;    0.181404;    0.185991;    0.193364;    0.202142;    0.212887;    0.225480;    0.240698;
 40;    0.115601;    1.000422;    0.364769;    0.294826;    0.234971;    0.187999;    0.194443;    0.205356;    0.213661;    0.220742;    0.235045;    0.250105;
 41;    0.115361;    0.986254;    0.358771;    0.293138;    0.234203;    0.185736;    0.191544;    0.201547;    0.209618;    0.220986;    0.230154;    0.246563;
 42;    0.116156;    1.043034;    0.368120;    0.294118;    0.232368;    0.189176;    0.200488;    0.205449;    0.216250;    0.228736;    0.243841;    0.260759;
 43;    0.115807;    1.017940;    0.370112;    0.301712;    0.241436;    0.188298;    0.192876;    0.204130;    0.213429;    0.226646;    0.239151;    0.254485;
 44;    0.116714;    1.043090;    0.368469;    0.298004;    0.236058;    0.187876;    0.195627;    0.208343;    0.223029;    0.235257;    0.246028;    0.260772;
 45;    0.119722;    0.973435;    0.361642;    0.289159;    0.229490;    0.183311;    0.188837;    0.197725;    0.207817;    0.215530;    0.229043;    0.243359;
 46;    0.115014;    0.986616;    0.375618;    0.303745;    0.237233;    0.188145;    0.192579;    0.204860;    0.214309;    0.221496;    0.236939;    0.246654;
 47;    0.117074;    1.028303;    0.371527;    0.299249;    0.240946;    0.190528;    0.196693;    0.207977;    0.217090;    0.233570;    0.247572;    0.257076;
 48;    0.117014;    0.988504;    0.368337;    0.296489;    0.235266;    0.184982;    0.191197;    0.200960;    0.208760;    0.220247;    0.232456;    0.247126;
 49;    0.113087;    0.987217;    0.362407;    0.296504;    0.233724;    0.182834;    0.190408;    0.198327;    0.207791;    0.221414;    0.234117;    0.246804;
 50;    0.113130;    1.036218;    0.364084;    0.296819;    0.236490;    0.183464;    0.193929;    0.200858;    0.215005;    0.228660;    0.240575;    0.259055;
 51;    0.112877;    1.063261;    0.379583;    0.304787;    0.240578;    0.192354;    0.199655;    0.213208;    0.225905;    0.237472;    0.250112;    0.265815;
 52;    0.114751;    1.004033;    0.364169;    0.298111;    0.231395;    0.184256;    0.190221;    0.199582;    0.210731;    0.223899;    0.236721;    0.251008;
 53;    0.112025;    0.959891;    0.370586;    0.299917;    0.238000;    0.185474;    0.192036;    0.202519;    0.206555;    0.216216;    0.227902;    0.239973;
 54;    0.113168;    1.027380;    0.364173;    0.298715;    0.238612;    0.190922;    0.198183;    0.206841;    0.218625;    0.231521;    0.241870;    0.256845;
 55;    0.113243;    0.954052;    0.363127;    0.295726;    0.231332;    0.179698;    0.185576;    0.194061;    0.204661;    0.216860;    0.223993;    0.238513;
 56;    0.116240;    0.978547;    0.353307;    0.284274;    0.229294;    0.183732;    0.190134;    0.200556;    0.205933;    0.215311;    0.226754;    0.244637;
 57;    0.114326;    1.060116;    0.375132;    0.295893;    0.244221;    0.190227;    0.198486;    0.208884;    0.223209;    0.232456;    0.247199;    0.265029;
 58;    0.115812;    1.034162;    0.363960;    0.298444;    0.234587;    0.187371;    0.192360;    0.203484;    0.214487;    0.227954;    0.246667;    0.258541;
 59;    0.117406;    1.019947;    0.363638;    0.289120;    0.235682;    0.187050;    0.195164;    0.203627;    0.214514;    0.224782;    0.238774;    0.254987;
 60;    0.122707;    0.976976;    0.364786;    0.297063;    0.238116;    0.188575;    0.196433;    0.202317;    0.209295;    0.220858;    0.228987;    0.244244;
 61;    0.116007;    0.969960;    0.368822;    0.296206;    0.236069;    0.184767;    0.188863;    0.198765;    0.210175;    0.217545;    0.230286;    0.242490;
 62;    0.123071;    1.011893;    0.361715;    0.291310;    0.232081;    0.183270;    0.189572;    0.197494;    0.207334;    0.224714;    0.238538;    0.252973;
 63;    0.117139;    1.027237;    0.358807;    0.293241;    0.233910;    0.182073;    0.191594;    0.198779;    0.208257;    0.226802;    0.240075;    0.256809;
 64;    0.115501;    1.010499;    0.363815;    0.296921;    0.240405;    0.185809;    0.197225;    0.206787;    0.215982;    0.230828;    0.242757;    0.252625;
 65;    0.125388;    0.934791;    0.359232;    0.296403;    0.232265;    0.179635;    0.183980;    0.192098;    0.203669;    0.207680;    0.219733;    0.233698;
 66;    0.121175;    0.986460;    0.365082;    0.294896;    0.234957;    0.187646;    0.198142;    0.204083;    0.215241;    0.225551;    0.233856;    0.246615;
 67;    0.141321;    0.981519;    0.363720;    0.300491;    0.242963;    0.183826;    0.190712;    0.198513;    0.206622;    0.218448;    0.229618;    0.245380;
 68;    0.119573;    0.984375;    0.377612;    0.308057;    0.237706;    0.184722;    0.191412;    0.203591;    0.214587;    0.220935;    0.234727;    0.246094;
 69;    0.121562;    0.958508;    0.366524;    0.291274;    0.235060;    0.184947;    0.192110;    0.204377;    0.211088;    0.217971;    0.224994;    0.239627;
 70;    0.117440;    1.003546;    0.373944;    0.298150;    0.243716;    0.190224;    0.198068;    0.205309;    0.217398;    0.224700;    0.233333;    0.250886;
 71;    0.118194;    1.015103;    0.360109;    0.288245;    0.232018;    0.188973;    0.200040;    0.206445;    0.218454;    0.226709;    0.236890;    0.253776;
 72;    0.116215;    1.019186;    0.377721;    0.304186;    0.242571;    0.186481;    0.195148;    0.200996;    0.210080;    0.223080;    0.239762;    0.254797;
 73;    0.124544;    1.016422;    0.381320;    0.319827;    0.239490;    0.189215;    0.195772;    0.209424;    0.221710;    0.227097;    0.241980;    0.254105;
 74;    0.116210;    1.034910;    0.379961;    0.306914;    0.238835;    0.183765;    0.191207;    0.202689;    0.213724;    0.223531;    0.238325;    0.258727;
 75;    0.117907;    1.001809;    0.361448;    0.294539;    0.232663;    0.184497;    0.191094;    0.199915;    0.215485;    0.224994;    0.237439;    0.250452;
 76;    0.119809;    1.011764;    0.372130;    0.299672;    0.239629;    0.187173;    0.191747;    0.200336;    0.211999;    0.222969;    0.236788;    0.252941;
 77;    0.115929;    0.979873;    0.358733;    0.291333;    0.224039;    0.179717;    0.184681;    0.198198;    0.205929;    0.218154;    0.228485;    0.244968;
 78;    0.118044;    0.994066;    0.359919;    0.291114;    0.228140;    0.184713;    0.189191;    0.199126;    0.205419;    0.221385;    0.231425;    0.248516;
 79;    0.123719;    1.004330;    0.374075;    0.301383;    0.238691;    0.187127;    0.192995;    0.201048;    0.211458;    0.220079;    0.234256;    0.251082;
 80;    0.146460;    1.016496;    0.368763;    0.294942;    0.238169;    0.181167;    0.189807;    0.199482;    0.214222;    0.222963;    0.235500;    0.254124;
 81;    0.115635;    0.987786;    0.360827;    0.295411;    0.234249;    0.183624;    0.192881;    0.199581;    0.210304;    0.219579;    0.231486;    0.246946;
 82;    0.115887;    0.972109;    0.362415;    0.292434;    0.231474;    0.182665;    0.190071;    0.199399;    0.208688;    0.220097;    0.228234;    0.243027;
 83;    0.117143;    0.946673;    0.359617;    0.285286;    0.228961;    0.182467;    0.189282;    0.196163;    0.204361;    0.211547;    0.223638;    0.236668;
 84;    0.144171;    0.987392;    0.364884;    0.289573;    0.235321;    0.189257;    0.193842;    0.204127;    0.211016;    0.221847;    0.235394;    0.246848;
 85;    0.167656;    0.969742;    0.371172;    0.296029;    0.239368;    0.190409;    0.197573;    0.205442;    0.209446;    0.217906;    0.231192;    0.242436;
 86;    0.137947;    1.016114;    0.369592;    0.301852;    0.238401;    0.185343;    0.193499;    0.204190;    0.213550;    0.226084;    0.238808;    0.254029;
 87;    0.134767;    1.015007;    0.371311;    0.293478;    0.237258;    0.184291;    0.193358;    0.200547;    0.212972;    0.223154;    0.238726;    0.253752;
 88;    0.129607;    1.039992;    0.377169;    0.306105;    0.238540;    0.185967;    0.197726;    0.210964;    0.221733;    0.236134;    0.246450;    0.259998;
 89;    0.131047;    0.996903;    0.362456;    0.295191;    0.239123;    0.190071;    0.198666;    0.202697;    0.211186;    0.220908;    0.239365;    0.249226;
 90;    0.210415;    0.951477;    0.371084;    0.293275;    0.239293;    0.186208;    0.189910;    0.196856;    0.206682;    0.220451;    0.228811;    0.237869;
 91;    0.135856;    1.012065;    0.369993;    0.304206;    0.239370;    0.186605;    0.192556;    0.198677;    0.211216;    0.220378;    0.234634;    0.253016;
 92;    0.121566;    0.997040;    0.365651;    0.292349;    0.231622;    0.184206;    0.189237;    0.199376;    0.209734;    0.221963;    0.235123;    0.249260;
 93;    0.131716;    1.003832;    0.372850;    0.302203;    0.237822;    0.185796;    0.195343;    0.202146;    0.211007;    0.220796;    0.234927;    0.250958;
 94;    0.116085;    1.017668;    0.372065;    0.296506;    0.243281;    0.187233;    0.192645;    0.199185;    0.209403;    0.222769;    0.237321;    0.254417;
 95;    0.114765;    1.013697;    0.367686;    0.299301;    0.236706;    0.187704;    0.192664;    0.201759;    0.210093;    0.225771;    0.239396;    0.253424;
 96;    0.116537;    0.999038;    0.364490;    0.303206;    0.234124;    0.184638;    0.194401;    0.205685;    0.214778;    0.226538;    0.238190;    0.249760;
 97;    0.116276;    1.007385;    0.377320;    0.310011;    0.239551;    0.191089;    0.194081;    0.199824;    0.209701;    0.220853;    0.237930;    0.251846;
 98;    0.132411;    1.015317;    0.369051;    0.295880;    0.233036;    0.186599;    0.196654;    0.202238;    0.213002;    0.224572;    0.241217;    0.253829;
 99;    0.115527;    0.971572;    0.365495;    0.293662;    0.235120;    0.181168;    0.189047;    0.195958;    0.210169;    0.220324;    0.229801;    0.242893;
100;    0.114777;    0.995370;    0.372734;    0.297107;    0.235700;    0.182196;    0.188693;    0.200154;    0.207225;    0.219237;    0.233219;    0.248842;


==> anc/LVM_v0.2/result_simulation/SetC1.4_Modelppca-none-none_CVekf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;1;0;0;0;0;0;0;
  1;    0.108507;    1.420167;    0.967151;    0.934055;    0.853982;    0.772700;    0.773959;    0.773195;    0.774055;    0.775133;    0.774721;    0.774721;
  2;    0.108293;    1.421828;    0.978552;    0.949239;    0.876479;    0.778534;    0.779268;    0.780114;    0.780318;    0.780748;    0.781301;    0.781301;
  3;    0.106337;    1.395900;    0.972508;    0.938843;    0.860774;    0.779953;    0.780168;    0.782229;    0.780978;    0.781095;    0.781502;    0.781502;
  4;    0.116326;    1.449160;    0.983775;    0.946054;    0.872246;    0.782413;    0.782971;    0.782689;    0.783589;    0.783881;    0.783769;    0.783769;
  5;    0.110273;    1.411884;    0.975097;    0.931149;    0.857049;    0.769869;    0.770500;    0.770461;    0.771054;    0.771862;    0.772529;    0.772529;
  6;    0.109573;    1.404706;    0.976668;    0.941121;    0.868812;    0.765587;    0.766321;    0.767136;    0.766663;    0.766417;    0.766540;    0.766540;
  7;    0.097963;    1.427634;    0.986223;    0.949688;    0.862588;    0.776687;    0.776341;    0.776742;    0.777221;    0.778145;    0.778250;    0.778250;
  8;    0.097570;    1.414953;    0.964394;    0.927360;    0.852187;    0.761919;    0.762123;    0.763789;    0.764395;    0.763965;    0.763908;    0.763908;
  9;    0.096961;    1.431626;    0.980171;    0.935511;    0.866522;    0.778852;    0.779176;    0.780986;    0.781090;    0.781145;    0.782176;    0.782176;
 10;    0.098003;    1.428316;    0.973220;    0.939055;    0.861412;    0.777515;    0.779318;    0.781408;    0.780974;    0.780075;    0.780505;    0.780505;
 11;    0.099324;    1.402264;    0.972819;    0.935190;    0.866649;    0.768163;    0.769192;    0.772054;    0.772268;    0.770688;    0.770614;    0.770614;
 12;    0.103814;    1.415489;    0.964938;    0.922385;    0.859794;    0.766320;    0.768299;    0.768312;    0.768253;    0.768283;    0.768396;    0.768396;
 13;    0.099033;    1.401053;    0.984801;    0.945147;    0.858534;    0.766591;    0.766932;    0.768335;    0.768477;    0.768671;    0.768991;    0.768991;
 14;    0.097948;    1.422274;    0.960182;    0.921370;    0.855419;    0.753260;    0.753916;    0.755824;    0.754871;    0.755393;    0.755489;    0.755489;
 15;    0.098201;    1.424016;    0.954023;    0.913683;    0.852527;    0.761824;    0.763304;    0.762491;    0.763912;    0.763997;    0.763708;    0.763708;
 16;    0.097667;    1.428642;    0.991494;    0.947330;    0.887444;    0.777909;    0.777089;    0.777525;    0.778646;    0.779079;    0.779342;    0.779342;
 17;    0.131393;    1.419182;    0.968699;    0.929762;    0.855120;    0.761244;    0.761683;    0.761556;    0.762179;    0.762321;    0.762497;    0.762497;
 18;    0.119111;    1.391817;    0.966648;    0.925677;    0.845935;    0.760945;    0.762061;    0.761873;    0.763030;    0.762310;    0.762902;    0.762902;
 19;    0.124619;    1.415274;    0.966030;    0.924736;    0.860511;    0.761525;    0.764330;    0.764508;    0.763795;    0.764829;    0.764264;    0.764264;
 20;    0.123478;    1.434990;    0.972177;    0.933567;    0.855116;    0.769068;    0.771159;    0.770843;    0.772341;    0.772512;    0.772841;    0.772841;
 21;    0.099625;    1.419629;    0.985439;    0.948410;    0.855726;    0.764324;    0.764743;    0.765772;    0.765596;    0.766415;    0.766374;    0.766374;
 22;    0.119825;    1.420056;    0.977549;    0.943812;    0.869787;    0.776353;    0.776508;    0.778078;    0.777439;    0.778072;    0.778468;    0.778468;
 23;    0.124255;    1.428449;    0.972592;    0.929823;    0.863352;    0.764011;    0.765974;    0.765715;    0.766295;    0.766701;    0.766544;    0.766544;
 24;    0.125537;    1.440703;    0.981358;    0.944985;    0.870908;    0.777571;    0.778863;    0.778678;    0.779555;    0.780956;    0.781278;    0.781278;
 25;    0.127281;    1.408977;    0.963344;    0.926961;    0.844365;    0.764078;    0.765237;    0.767030;    0.767399;    0.767294;    0.766894;    0.766894;
 26;    0.123222;    1.428391;    0.974920;    0.933946;    0.872218;    0.781116;    0.782141;    0.783706;    0.785105;    0.785032;    0.784573;    0.784573;
 27;    0.122511;    1.423386;    0.972162;    0.941174;    0.866958;    0.767738;    0.768525;    0.768441;    0.769787;    0.769785;    0.770340;    0.770340;
 28;    0.136386;    1.440223;    0.975358;    0.933487;    0.860165;    0.775892;    0.777242;    0.778127;    0.776693;    0.777157;    0.777296;    0.777296;
 29;    0.119973;    1.438665;    0.995049;    0.958572;    0.882486;    0.778231;    0.779160;    0.779763;    0.780220;    0.780240;    0.780105;    0.780105;
 30;    0.126687;    1.425383;    0.969017;    0.931014;    0.864948;    0.770850;    0.772329;    0.772504;    0.773547;    0.774105;    0.774658;    0.774658;
 31;    0.120373;    1.431006;    0.972131;    0.933390;    0.856372;    0.765650;    0.766703;    0.767024;    0.768269;    0.768169;    0.768577;    0.768577;
 32;    0.128266;    1.387995;    0.966529;    0.922367;    0.870561;    0.780300;    0.780582;    0.782713;    0.782003;    0.782469;    0.782821;    0.782821;
 33;    0.120796;    1.435667;    0.956484;    0.917799;    0.850169;    0.764803;    0.765901;    0.766175;    0.766767;    0.766978;    0.767335;    0.767335;
 34;    0.120932;    1.420341;    0.971595;    0.928728;    0.866265;    0.783249;    0.784884;    0.784823;    0.785949;    0.787142;    0.787584;    0.787584;
 35;    0.123050;    1.431536;    0.963649;    0.933809;    0.863112;    0.765475;    0.766549;    0.768805;    0.767381;    0.768517;    0.769066;    0.769066;
 36;    0.096122;    1.396961;    0.972222;    0.929058;    0.864301;    0.763480;    0.764516;    0.767325;    0.767177;    0.766826;    0.767469;    0.767469;
 37;    0.097054;    1.422472;    0.960357;    0.919786;    0.841268;    0.763367;    0.763953;    0.765871;    0.765556;    0.765879;    0.766162;    0.766162;
 38;    0.098855;    1.429614;    0.964992;    0.930231;    0.850910;    0.759189;    0.760108;    0.760004;    0.760979;    0.761307;    0.760155;    0.760155;
 39;    0.100434;    1.400553;    0.953114;    0.911114;    0.835542;    0.754894;    0.754825;    0.755912;    0.756024;    0.756572;    0.756739;    0.756739;
 40;    0.097047;    1.419469;    0.966033;    0.926397;    0.854078;    0.772803;    0.773317;    0.775484;    0.775569;    0.774792;    0.775148;    0.775148;
 41;    0.096774;    1.412820;    0.957753;    0.923320;    0.853957;    0.767844;    0.768799;    0.770195;    0.770136;    0.771058;    0.769969;    0.769969;
 42;    0.097508;    1.440369;    0.970575;    0.926995;    0.848576;    0.773261;    0.775762;    0.774582;    0.774699;    0.775180;    0.775207;    0.775207;
 43;    0.097365;    1.428241;    0.973192;    0.937591;    0.870771;    0.775091;    0.775543;    0.777176;    0.776532;    0.777164;    0.777419;    0.777419;
 44;    0.103318;    1.440383;    0.971029;    0.931528;    0.859561;    0.770688;    0.771537;    0.772568;    0.773669;    0.774109;    0.774027;    0.774027;
 45;    0.096384;    1.405744;    0.961672;    0.918130;    0.844528;    0.761409;    0.761977;    0.763329;    0.763608;    0.763317;    0.763785;    0.763785;
 46;    0.096974;    1.412757;    0.980711;    0.942090;    0.860706;    0.777473;    0.777347;    0.779426;    0.780048;    0.779675;    0.780138;    0.780138;
 47;    0.099624;    1.433360;    0.975205;    0.934302;    0.866943;    0.778391;    0.778899;    0.780079;    0.780400;    0.781599;    0.782193;    0.782193;
 48;    0.097622;    1.413607;    0.970939;    0.930412;    0.856621;    0.766427;    0.766959;    0.768038;    0.768450;    0.769097;    0.769219;    0.769219;
 49;    0.130128;    1.412987;    0.962796;    0.928648;    0.853963;    0.759451;    0.760037;    0.760103;    0.760923;    0.761640;    0.761947;    0.761947;
 50;    0.122813;    1.437247;    0.965127;    0.928128;    0.859635;    0.755690;    0.757822;    0.756721;    0.758041;    0.758948;    0.758555;    0.758555;
 51;    0.120277;    1.449966;    0.985819;    0.943555;    0.867314;    0.782265;    0.782708;    0.784219;    0.784706;    0.785244;    0.785228;    0.785228;
 52;    0.098981;    1.421389;    0.965272;    0.932043;    0.848753;    0.760648;    0.761289;    0.762549;    0.763135;    0.763717;    0.764020;    0.764020;
 53;    0.138004;    1.398899;    0.973883;    0.935007;    0.862832;    0.769700;    0.770913;    0.773152;    0.772476;    0.772611;    0.772866;    0.772866;
 54;    0.132191;    1.433029;    0.965164;    0.931397;    0.862226;    0.778944;    0.779095;    0.780299;    0.780797;    0.781517;    0.781472;    0.781472;
 55;    0.096404;    1.396115;    0.963809;    0.927853;    0.849806;    0.752608;    0.753622;    0.754768;    0.755613;    0.756675;    0.756024;    0.756024;
 56;    0.097016;    1.408878;    0.949994;    0.908582;    0.843455;    0.761450;    0.762667;    0.764744;    0.762500;    0.762639;    0.762652;    0.762652;
 57;    0.098766;    1.448556;    0.979963;    0.929799;    0.874817;    0.772720;    0.773786;    0.774322;    0.775776;    0.775420;    0.775668;    0.775668;
 58;    0.098136;    1.436272;    0.964911;    0.928931;    0.855003;    0.767296;    0.767209;    0.768302;    0.768607;    0.769123;    0.769822;    0.769822;
 59;    0.098796;    1.429060;    0.964365;    0.917736;    0.855586;    0.766635;    0.767793;    0.768019;    0.769288;    0.769348;    0.769793;    0.769793;
 60;    0.105998;    1.407626;    0.966033;    0.929512;    0.861627;    0.775832;    0.777400;    0.777489;    0.777732;    0.779024;    0.777360;    0.777360;
 61;    0.099340;    1.404104;    0.971605;    0.929100;    0.858247;    0.764841;    0.765419;    0.766541;    0.767810;    0.767359;    0.767956;    0.767956;
 62;    0.100326;    1.425263;    0.961793;    0.921596;    0.849589;    0.758646;    0.758890;    0.758937;    0.759428;    0.760324;    0.760803;    0.760803;
 63;    0.100480;    1.432560;    0.957645;    0.923597;    0.852168;    0.756789;    0.757607;    0.757893;    0.758128;    0.759017;    0.759311;    0.759311;
 64;    0.097963;    1.424975;    0.964759;    0.929632;    0.867178;    0.767481;    0.769219;    0.770532;    0.770898;    0.771398;    0.771912;    0.771912;
 65;    0.098467;    1.385452;    0.958326;    0.928471;    0.850562;    0.755887;    0.756413;    0.757234;    0.759058;    0.757705;    0.757594;    0.757594;
 66;    0.102291;    1.412635;    0.966459;    0.926433;    0.857306;    0.772568;    0.774628;    0.774801;    0.775795;    0.776187;    0.776212;    0.776212;
 67;    0.098614;    1.410093;    0.964557;    0.933522;    0.873614;    0.763659;    0.764890;    0.765032;    0.764380;    0.764806;    0.764949;    0.764949;
 68;    0.099999;    1.411566;    0.983288;    0.948588;    0.862956;    0.765898;    0.765988;    0.768099;    0.769129;    0.768301;    0.768673;    0.768673;
 69;    0.098922;    1.398081;    0.968519;    0.922220;    0.857169;    0.767479;    0.768838;    0.771109;    0.771392;    0.771690;    0.771175;    0.771175;
 70;    0.097007;    1.421292;    0.978610;    0.933484;    0.872541;    0.780345;    0.781818;    0.782620;    0.784886;    0.784297;    0.782887;    0.782887;
 71;    0.098888;    1.426652;    0.959576;    0.915493;    0.846472;    0.772291;    0.773643;    0.774256;    0.775489;    0.775167;    0.775102;    0.775102;
 72;    0.099334;    1.428689;    0.983558;    0.943090;    0.872334;    0.767298;    0.769381;    0.768930;    0.769126;    0.769743;    0.770286;    0.770286;
 73;    0.099084;    1.427253;    0.988219;    0.961300;    0.866732;    0.779247;    0.780065;    0.782318;    0.783495;    0.782555;    0.782995;    0.782995;
 74;    0.099609;    1.436679;    0.986436;    0.947938;    0.865769;    0.757012;    0.757762;    0.758665;    0.759327;    0.758970;    0.758866;    0.758866;
 75;    0.100612;    1.420509;    0.961399;    0.924937;    0.850711;    0.763750;    0.764130;    0.764641;    0.766061;    0.766296;    0.766619;    0.766619;
 76;    0.103291;    1.425220;    0.976034;    0.935251;    0.865487;    0.768899;    0.769441;    0.769622;    0.770361;    0.770771;    0.771034;    0.771034;
 77;    0.105504;    1.409625;    0.957608;    0.920549;    0.832044;    0.748140;    0.748413;    0.750492;    0.750229;    0.750339;    0.750425;    0.750425;
 78;    0.103331;    1.416464;    0.959283;    0.919980;    0.840967;    0.761418;    0.761234;    0.762473;    0.762184;    0.763355;    0.763052;    0.763052;
 79;    0.100284;    1.421605;    0.978534;    0.938382;    0.862209;    0.771322;    0.771931;    0.772680;    0.774061;    0.773072;    0.773284;    0.773284;
 80;    0.101954;    1.427505;    0.971416;    0.927737;    0.864120;    0.751510;    0.752910;    0.753189;    0.755022;    0.755324;    0.754910;    0.754910;
 81;    0.096550;    1.413229;    0.960497;    0.926731;    0.855421;    0.761437;    0.763015;    0.763406;    0.764758;    0.764753;    0.764899;    0.764899;
 82;    0.097862;    1.405089;    0.962668;    0.922225;    0.850217;    0.759293;    0.761078;    0.762276;    0.762819;    0.763826;    0.763203;    0.763203;
 83;    0.097980;    1.391738;    0.958891;    0.911477;    0.841715;    0.757740;    0.759024;    0.759489;    0.760326;    0.760284;    0.760492;    0.760492;
 84;    0.116249;    1.413130;    0.966106;    0.918474;    0.855263;    0.773693;    0.773926;    0.775508;    0.775326;    0.776000;    0.776437;    0.776437;
 85;    0.132228;    1.403919;    0.974841;    0.930829;    0.864766;    0.782358;    0.783461;    0.785425;    0.784570;    0.784734;    0.785408;    0.785408;
 86;    0.116656;    1.427199;    0.972625;    0.937586;    0.862475;    0.763601;    0.763628;    0.764730;    0.765522;    0.765886;    0.766280;    0.766280;
 87;    0.119780;    1.426907;    0.974839;    0.925539;    0.857597;    0.760480;    0.761767;    0.761454;    0.761758;    0.762023;    0.762648;    0.762648;
 88;    0.109933;    1.438938;    0.982767;    0.945066;    0.865041;    0.765262;    0.767331;    0.768842;    0.769233;    0.770061;    0.770112;    0.770112;
 89;    0.111138;    1.417588;    0.962777;    0.926879;    0.864628;    0.779998;    0.782366;    0.781401;    0.781822;    0.782102;    0.783084;    0.783084;
 90;    0.161324;    1.394314;    0.974811;    0.925861;    0.865411;    0.770799;    0.770839;    0.771527;    0.772932;    0.774130;    0.774353;    0.774353;
 91;    0.116411;    1.425138;    0.973265;    0.941052;    0.865364;    0.770223;    0.771299;    0.770796;    0.772178;    0.771379;    0.771652;    0.771652;
 92;    0.118677;    1.417838;    0.967202;    0.922825;    0.849791;    0.760514;    0.760372;    0.761890;    0.762311;    0.762201;    0.762851;    0.762851;
 93;    0.110655;    1.421081;    0.976930;    0.938797;    0.863058;    0.767299;    0.768544;    0.769109;    0.769613;    0.769219;    0.769932;    0.769932;
 94;    0.097001;    1.428019;    0.975871;    0.930006;    0.872694;    0.768204;    0.768370;    0.768481;    0.769074;    0.769501;    0.769696;    0.769696;
 95;    0.096455;    1.426418;    0.969919;    0.933821;    0.857736;    0.773424;    0.773654;    0.774719;    0.774483;    0.775163;    0.775526;    0.775526;
 96;    0.097339;    1.418895;    0.965554;    0.933208;    0.854638;    0.762893;    0.764694;    0.765865;    0.766072;    0.766555;    0.766820;    0.766820;
 97;    0.099040;    1.423174;    0.982880;    0.950221;    0.865122;    0.783554;    0.782146;    0.781525;    0.782365;    0.782955;    0.783555;    0.783555;
 98;    0.124687;    1.427276;    0.971964;    0.929527;    0.851529;    0.769107;    0.771226;    0.770920;    0.771625;    0.771622;    0.772396;    0.772396;
 99;    0.098236;    1.405055;    0.967068;    0.925516;    0.857377;    0.755624;    0.757530;    0.757802;    0.759158;    0.759494;    0.759433;    0.759433;
100;    0.099465;    1.417235;    0.976810;    0.932191;    0.858424;    0.755896;    0.756662;    0.758185;    0.758110;    0.758400;    0.758869;    0.758869;


==> anc/LVM_v0.2/result_simulation/SetC1.4_Modelppca-none-none_CVrkf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;1;0;0;0;0;0;0;
  1;    0.013868;   14.201675;   10.722472;   10.354916;    9.844027;    9.426334;    9.432006;    9.429193;    9.432794;    9.437653;    9.435609;    9.435609;
  2;    0.013250;   14.218279;   10.812510;   10.470750;   10.040976;    9.526714;    9.529843;    9.533216;    9.533920;    9.535490;    9.537705;    9.537705;
  3;    0.013889;   13.958998;   10.726787;   10.373186;    9.903497;    9.470010;    9.472131;    9.481073;    9.475300;    9.475627;    9.477017;    9.477017;
  4;    0.014381;   14.491604;   10.904730;   10.513562;   10.074423;    9.574767;    9.577689;    9.576536;    9.579914;    9.581182;    9.580739;    9.580739;
  5;    0.013338;   14.118839;   10.783269;   10.335421;    9.898383;    9.420280;    9.423312;    9.422832;    9.425331;    9.428755;    9.431003;    9.431003;
  6;    0.013937;   14.047057;   10.774335;   10.409549;    9.953676;    9.400772;    9.403745;    9.407395;    9.405613;    9.404727;    9.405081;    9.405081;
  7;    0.012240;   14.276336;   10.890829;   10.504722;    9.946014;    9.519483;    9.517964;    9.519729;    9.521539;    9.525351;    9.525677;    9.525677;
  8;    0.012234;   14.149534;   10.686151;   10.296390;    9.837923;    9.366371;    9.367751;    9.374676;    9.377523;    9.375081;    9.374798;    9.374798;
  9;    0.012522;   14.316256;   10.846057;   10.403623;    9.978468;    9.509353;    9.511261;    9.518505;    9.518715;    9.519073;    9.523020;    9.523020;
 10;    0.012572;   14.283163;   10.781065;   10.405614;    9.962558;    9.491635;    9.498750;    9.507476;    9.506109;    9.502285;    9.503876;    9.503876;
 11;    0.011978;   14.022643;   10.739926;   10.346777;    9.914117;    9.388242;    9.392072;    9.404247;    9.405267;    9.398979;    9.398613;    9.398613;
 12;    0.012331;   14.154886;   10.696900;   10.255905;    9.860167;    9.375763;    9.383994;    9.383533;    9.382664;    9.382712;    9.383086;    9.383086;
 13;    0.012458;   14.010530;   10.845894;   10.412920;    9.914665;    9.405862;    9.407766;    9.413196;    9.413989;    9.414696;    9.416073;    9.416073;
 14;    0.012570;   14.222738;   10.665375;   10.268193;    9.850892;    9.304589;    9.307300;    9.316227;    9.311759;    9.314034;    9.314412;    9.314412;
 15;    0.012363;   14.240160;   10.612902;   10.193679;    9.825485;    9.344971;    9.351898;    9.348905;    9.355051;    9.355531;    9.354281;    9.354281;
 16;    0.011533;   14.286418;   10.944083;   10.505779;   10.113798;    9.530500;    9.526644;    9.528639;    9.532974;    9.534571;    9.535653;    9.535653;
 17;    0.012056;   14.191817;   10.729320;   10.325559;    9.834578;    9.350287;    9.352552;    9.352256;    9.355194;    9.355784;    9.356451;    9.356451;
 18;    0.011359;   13.918174;   10.670913;   10.249296;    9.787768;    9.318360;    9.322984;    9.322056;    9.326525;    9.323676;    9.326000;    9.326000;
 19;    0.012044;   14.152737;   10.708727;   10.280127;    9.915617;    9.348786;    9.360978;    9.362073;    9.359289;    9.363725;    9.361146;    9.361146;
 20;    0.011839;   14.349898;   10.783202;   10.374818;    9.922499;    9.445854;    9.454992;    9.454147;    9.460988;    9.461452;    9.462750;    9.462750;
 21;    0.011982;   14.196289;   10.872525;   10.480161;    9.925466;    9.418247;    9.420238;    9.424736;    9.423269;    9.426276;    9.426151;    9.426151;
 22;    0.013111;   14.200561;   10.803109;   10.453231;    9.986098;    9.476555;    9.476598;    9.483442;    9.480657;    9.483385;    9.485200;    9.485200;
 23;    0.012328;   14.284491;   10.776657;   10.346171;    9.944911;    9.403114;    9.411255;    9.410143;    9.412500;    9.413977;    9.413552;    9.413552;
 24;    0.011969;   14.407027;   10.870255;   10.483812;   10.026721;    9.534650;    9.540318;    9.539709;    9.542914;    9.548775;    9.550091;    9.550091;
 25;    0.012377;   14.089771;   10.673038;   10.271410;    9.773871;    9.358117;    9.363546;    9.371837;    9.372415;    9.371754;    9.370092;    9.370092;
 26;    0.012103;   14.283914;   10.796537;   10.381816;   10.014555;    9.505778;    9.509971;    9.516344;    9.522205;    9.521717;    9.519813;    9.519813;
 27;    0.012137;   14.233857;   10.761953;   10.420134;    9.955666;    9.424773;    9.428245;    9.428309;    9.433549;    9.433487;    9.435646;    9.435646;
 28;    0.012164;   14.402231;   10.819485;   10.399360;    9.953844;    9.491202;    9.496716;    9.501192;    9.495023;    9.496710;    9.497237;    9.497237;
 29;    0.012272;   14.386655;   10.986983;   10.574132;   10.122975;    9.559094;    9.562363;    9.565395;    9.567599;    9.567840;    9.567228;    9.567228;
 30;    0.012118;   14.253833;   10.741799;   10.361008;    9.957677;    9.448717;    9.455311;    9.456265;    9.460601;    9.462823;    9.465081;    9.465081;
 31;    0.012419;   14.310061;   10.778123;   10.345361;    9.896763;    9.421175;    9.425589;    9.427011;    9.431806;    9.431005;    9.432366;    9.432366;
 32;    0.012293;   13.879946;   10.671448;   10.222502;    9.891683;    9.420010;    9.420620;    9.429000;    9.426042;    9.427919;    9.429451;    9.429451;
 33;    0.011841;   14.356667;   10.650531;   10.249481;    9.852056;    9.394508;    9.399708;    9.400506;    9.402814;    9.403740;    9.405100;    9.405100;
 34;    0.011941;   14.203408;   10.756562;   10.316740;    9.952004;    9.506429;    9.514140;    9.513069;    9.517697;    9.522234;    9.523736;    9.523736;
 35;    0.012082;   14.315363;   10.697217;   10.355306;    9.930893;    9.409492;    9.414171;    9.423905;    9.418014;    9.422319;    9.424253;    9.424253;
 36;    0.012058;   13.969613;   10.731776;   10.295590;    9.877102;    9.356084;    9.360804;    9.372165;    9.371783;    9.370312;    9.372790;    9.372790;
 37;    0.012229;   14.224717;   10.667390;   10.261810;    9.766618;    9.358916;    9.361698;    9.368930;    9.367787;    9.369100;    9.370207;    9.370207;
 38;    0.011589;   14.296136;   10.712240;   10.357132;    9.887809;    9.376245;    9.380306;    9.379877;    9.384151;    9.386187;    9.381329;    9.381329;
 39;    0.016857;   14.005525;   10.575685;   10.123958;    9.679172;    9.242232;    9.242027;    9.246405;    9.246783;    9.249238;    9.249939;    9.249939;
 40;    0.012857;   14.194688;   10.706821;   10.268788;    9.882095;    9.430456;    9.431848;    9.441306;    9.441881;    9.438409;    9.439715;    9.439715;
 41;    0.012553;   14.128203;   10.624006;   10.264067;    9.834456;    9.376814;    9.381487;    9.386971;    9.386968;    9.391613;    9.386694;    9.386694;
 42;    0.012119;   14.403690;   10.782158;   10.343750;    9.877542;    9.457850;    9.468113;    9.463575;    9.464116;    9.466337;    9.466242;    9.466242;
 43;    0.013693;   14.282411;   10.782185;   10.412024;    9.974136;    9.475337;    9.477720;    9.483659;    9.481641;    9.484155;    9.485268;    9.485268;
 44;    0.011699;   14.403832;   10.783264;   10.364038;    9.920806;    9.457839;    9.461398;    9.465391;    9.469710;    9.471739;    9.471381;    9.471381;
 45;    0.012121;   14.057436;   10.656820;   10.219181;    9.770194;    9.321196;    9.323759;    9.329633;    9.330640;    9.329320;    9.331078;    9.331078;
 46;    0.012491;   14.127573;   10.826265;   10.431067;    9.942620;    9.475927;    9.475413;    9.483342;    9.486407;    9.484638;    9.486632;    9.486632;
 47;    0.012233;   14.333601;   10.806852;   10.386296;    9.980469;    9.508569;    9.510803;    9.515842;    9.517225;    9.521798;    9.524085;    9.524085;
 48;    0.011429;   14.136073;   10.745165;   10.327566;    9.894778;    9.390129;    9.392406;    9.396700;    9.398923;    9.401342;    9.401888;    9.401888;
 49;    0.012304;   14.129871;   10.664615;   10.316743;    9.849938;    9.350686;    9.352693;    9.353157;    9.356580;    9.359485;    9.360558;    9.360558;
 50;    0.011324;   14.372474;   10.724226;   10.317882;    9.893320;    9.361545;    9.370428;    9.366108;    9.371402;    9.375102;    9.373374;    9.373374;
 51;    0.012488;   14.499658;   10.927377;   10.502789;   10.031603;    9.582102;    9.584222;    9.590657;    9.592799;    9.595286;    9.594558;    9.594558;
 52;    0.012269;   14.213889;   10.701453;   10.329959;    9.829571;    9.367650;    9.370563;    9.375786;    9.377762;    9.379939;    9.381034;    9.381034;
 53;    0.012229;   13.988991;   10.743743;   10.353924;    9.915519;    9.409470;    9.414559;    9.424058;    9.421008;    9.421258;    9.422633;    9.422633;
 54;    0.012259;   14.330285;   10.713407;   10.355199;    9.921394;    9.492354;    9.492024;    9.496813;    9.499088;    9.501830;    9.501846;    9.501846;
 55;    0.011380;   13.961146;   10.651378;   10.277567;    9.794845;    9.283119;    9.287788;    9.292460;    9.295761;    9.299812;    9.297369;    9.297369;
 56;    0.012897;   14.088776;   10.557249;   10.149035;    9.735951;    9.314960;    9.320281;    9.328698;    9.319463;    9.320273;    9.320162;    9.320162;
 57;    0.011465;   14.485559;   10.877820;   10.375369;   10.020830;    9.487813;    9.492454;    9.494337;    9.500448;    9.498872;    9.499714;    9.499714;
 58;    0.012305;   14.362718;   10.713536;   10.323786;    9.885179;    9.437280;    9.437898;    9.442524;    9.443660;    9.445697;    9.448256;    9.448256;
 59;    0.012493;   14.290600;   10.711231;   10.237163;    9.864646;    9.393095;    9.396851;    9.397636;    9.403816;    9.403854;    9.405351;    9.405351;
 60;    0.012775;   14.076260;   10.683958;   10.308600;    9.890577;    9.427356;    9.433684;    9.433866;    9.434427;    9.439026;    9.432621;    9.432621;
 61;    0.012115;   14.041043;   10.733625;   10.302555;    9.868391;    9.366181;    9.368778;    9.372908;    9.377919;    9.376091;    9.378521;    9.378521;
 62;    0.012313;   14.252628;   10.685453;   10.274005;    9.823135;    9.335591;    9.336775;    9.337187;    9.339502;    9.343284;    9.344979;    9.344979;
 63;    0.012493;   14.325597;   10.654990;   10.282530;    9.879284;    9.340956;    9.343537;    9.345031;    9.346550;    9.350164;    9.351200;    9.351200;
 64;    0.012182;   14.249751;   10.701710;   10.337491;    9.950625;    9.420814;    9.428036;    9.433901;    9.435007;    9.436958;    9.439064;    9.439064;
 65;    0.013218;   13.854515;   10.587526;   10.257434;    9.800223;    9.276456;    9.278635;    9.282104;    9.289274;    9.283954;    9.283608;    9.283608;
 66;    0.013374;   14.126350;   10.701038;   10.294393;    9.858460;    9.420577;    9.429635;    9.429927;    9.434105;    9.435669;    9.435826;    9.435826;
 67;    0.014532;   14.100932;   10.673869;   10.333945;    9.943767;    9.378244;    9.382291;    9.381890;    9.378728;    9.380734;    9.381272;    9.381272;
 68;    0.012010;   14.115658;   10.845382;   10.435491;    9.937893;    9.405714;    9.405313;    9.414054;    9.418536;    9.415272;    9.416862;    9.416862;
 69;    0.013640;   13.980815;   10.707110;   10.244843;    9.841955;    9.354247;    9.359044;    9.367704;    9.369119;    9.370425;    9.368290;    9.368290;
 70;    0.012289;   14.212919;   10.824775;   10.376464;   10.008003;    9.499441;    9.506128;    9.509480;    9.518097;    9.516199;    9.510792;    9.510792;
 71;    0.012237;   14.266521;   10.663465;   10.228803;    9.814925;    9.409154;    9.414047;    9.417046;    9.422153;    9.421100;    9.420809;    9.420809;
 72;    0.011886;   14.286894;   10.874119;   10.451791;   10.012958;    9.455099;    9.464854;    9.462263;    9.463042;    9.465260;    9.467196;    9.467196;
 73;    0.011641;   14.272532;   10.905162;   10.544435;   10.026113;    9.550453;    9.554205;    9.563220;    9.567743;    9.564132;    9.565875;    9.565875;
 74;    0.012367;   14.366790;   10.912099;   10.473216;    9.982471;    9.406381;    9.409592;    9.413498;    9.416661;    9.415088;    9.414923;    9.414923;
 75;    0.012310;   14.205090;   10.667822;   10.288424;    9.829331;    9.364292;    9.365852;    9.368176;    9.373870;    9.374654;    9.376090;    9.376090;
 76;    0.013337;   14.252195;   10.802094;   10.387314;    9.945382;    9.437131;    9.439750;    9.440422;    9.443553;    9.445469;    9.446459;    9.446459;
 77;    0.012856;   14.096250;   10.620078;   10.234801;    9.697281;    9.243226;    9.244019;    9.252245;    9.251056;    9.251308;    9.251659;    9.251659;
 78;    0.012294;   14.164637;   10.644175;   10.253365;    9.766446;    9.341410;    9.341592;    9.347085;    9.346543;    9.351431;    9.349835;    9.349835;
 79;    0.012491;   14.216051;   10.819393;   10.385182;    9.974514;    9.459242;    9.462538;    9.465893;    9.472304;    9.467114;    9.467862;    9.467862;
 80;    0.013223;   14.275051;   10.774244;   10.326582;    9.914232;    9.322729;    9.328462;    9.329163;    9.336867;    9.337142;    9.335622;    9.335622;
 81;    0.012590;   14.132288;   10.648465;   10.291151;    9.834774;    9.338562;    9.345296;    9.347530;    9.353254;    9.352939;    9.353768;    9.353768;
 82;    0.012661;   14.050892;   10.658911;   10.252252;    9.782643;    9.312786;    9.320643;    9.325624;    9.327854;    9.332450;    9.329873;    9.329873;
 83;    0.012128;   13.917384;   10.609941;   10.138294;    9.730491;    9.256394;    9.262154;    9.264091;    9.268025;    9.267636;    9.268394;    9.268394;
 84;    0.014458;   14.131304;   10.701369;   10.224311;    9.842124;    9.416263;    9.417423;    9.424936;    9.423666;    9.426528;    9.428167;    9.428167;
 85;    0.016761;   14.039190;   10.764873;   10.300770;    9.934519;    9.464492;    9.469025;    9.477281;    9.474228;    9.474788;    9.477385;    9.477385;
 86;    0.015437;   14.271989;   10.774679;   10.358262;    9.927137;    9.397364;    9.395064;    9.399592;    9.402908;    9.404509;    9.406085;    9.406085;
 87;    0.015227;   14.269066;   10.802113;   10.319915;    9.943371;    9.364696;    9.369611;    9.367525;    9.368700;    9.370289;    9.372792;    9.372792;
 88;    0.015647;   14.389383;   10.879615;   10.498017;    9.983499;    9.459812;    9.468172;    9.474543;    9.475820;    9.479243;    9.479346;    9.479346;
 89;    0.015243;   14.175879;   10.676857;   10.298680;    9.915470;    9.469101;    9.479553;    9.475373;    9.477221;    9.478507;    9.482310;    9.482310;
 90;    0.023904;   13.943136;   10.755412;   10.267592;    9.893629;    9.387235;    9.387820;    9.390759;    9.396402;    9.400872;    9.401862;    9.401862;
 91;    0.015721;   14.251384;   10.772211;   10.420303;    9.978638;    9.460820;    9.466173;    9.463883;    9.469641;    9.466642;    9.467604;    9.467604;
 92;    0.046743;   14.178377;   10.719962;   10.274064;    9.814502;    9.348373;    9.347669;    9.354128;    9.355762;    9.354956;    9.357465;    9.357465;
 93;    0.012638;   14.210814;   10.806323;   10.388203;    9.936068;    9.433215;    9.438618;    9.441325;    9.443694;    9.442017;    9.444584;    9.444584;
 94;    0.012714;   14.280186;   10.808605;   10.354872;    9.987074;    9.437034;    9.438660;    9.439451;    9.442113;    9.443532;    9.444259;    9.444259;
 95;    0.012303;   14.264184;   10.748290;   10.373415;    9.935893;    9.468911;    9.470527;    9.475538;    9.474583;    9.477248;    9.478474;    9.478474;
 96;    0.012275;   14.188948;   10.697232;   10.307533;    9.846579;    9.369355;    9.376503;    9.381393;    9.382376;    9.384390;    9.385267;    9.385267;
 97;    0.012129;   14.231736;   10.854821;   10.465979;   10.003330;    9.548260;    9.542804;    9.540638;    9.544103;    9.546346;    9.548600;    9.548600;
 98;    0.018428;   14.272759;   10.775375;   10.352406;    9.896485;    9.432871;    9.441640;    9.440415;    9.443400;    9.442999;    9.445921;    9.445921;
 99;    0.012372;   14.050549;   10.700296;   10.286635;    9.849700;    9.312194;    9.320947;    9.321439;    9.327198;    9.328520;    9.328114;    9.328114;
100;    0.011753;   14.172354;   10.806212;   10.348680;    9.891131;    9.342807;    9.346112;    9.351972;    9.351770;    9.353156;    9.354939;    9.354939;


==> anc/LVM_v0.2/result_simulation/SetC1.5_Modelpca-none-none_CVekf-ctri.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;1;0;0;0;0;0;0;
  1;    0.130610;    1.001351;    0.390354;    0.324944;    0.259472;    0.213898;    0.217977;    0.219567;    0.227154;    0.234976;    0.239365;    0.250338;
  2;    0.129887;    1.005679;    0.399901;    0.337472;    0.271587;    0.215724;    0.218852;    0.223645;    0.228543;    0.234688;    0.243170;    0.251420;
  3;    0.131246;    0.956364;    0.395480;    0.328989;    0.263780;    0.215216;    0.216429;    0.222981;    0.221491;    0.225807;    0.233299;    0.239091;
  4;    0.128853;    1.060684;    0.403490;    0.331785;    0.270434;    0.219120;    0.222350;    0.226033;    0.236011;    0.244159;    0.251706;    0.265171;
  5;    0.132017;    0.984505;    0.396908;    0.322187;    0.261829;    0.211892;    0.215204;    0.217447;    0.223080;    0.233002;    0.240398;    0.246126;
  6;    0.129428;    0.971822;    0.397458;    0.328627;    0.266678;    0.210311;    0.213459;    0.219413;    0.220714;    0.224491;    0.231941;    0.242956;
  7;    0.115391;    1.018665;    0.405293;    0.335041;    0.262788;    0.216482;    0.217242;    0.221580;    0.227781;    0.238716;    0.244973;    0.254666;
  8;    0.118120;    0.991694;    0.388594;    0.320395;    0.258627;    0.209984;    0.211477;    0.220498;    0.225673;    0.228722;    0.236658;    0.247924;
  9;    0.119093;    1.025252;    0.400448;    0.325646;    0.267601;    0.218133;    0.219610;    0.229706;    0.234064;    0.239101;    0.253160;    0.256313;
 10;    0.141888;    1.019722;    0.395178;    0.327857;    0.264799;    0.216219;    0.222594;    0.231052;    0.232295;    0.235212;    0.244185;    0.254930;
 11;    0.115849;    0.968627;    0.394633;    0.324856;    0.265345;    0.211167;    0.215968;    0.223807;    0.226330;    0.225801;    0.231865;    0.242157;
 12;    0.114476;    0.992953;    0.388722;    0.317162;    0.262183;    0.211730;    0.218277;    0.220257;    0.225333;    0.230111;    0.237160;    0.248238;
 13;    0.114787;    0.963527;    0.403746;    0.330504;    0.261262;    0.209825;    0.210862;    0.215667;    0.220386;    0.224905;    0.232704;    0.240882;
 14;    0.115663;    1.005916;    0.384634;    0.316072;    0.260331;    0.206634;    0.211614;    0.220966;    0.223370;    0.231567;    0.240418;    0.251479;
 15;    0.115880;    1.007224;    0.381233;    0.313059;    0.260563;    0.209949;    0.214024;    0.216820;    0.225406;    0.231983;    0.238901;    0.251806;
 16;    0.117057;    1.019317;    0.408685;    0.331621;    0.276109;    0.216657;    0.216313;    0.221086;    0.229060;    0.235652;    0.244636;    0.254829;
 17;    0.113021;    1.000993;    0.390779;    0.320997;    0.259339;    0.210465;    0.214145;    0.215958;    0.222404;    0.229634;    0.238537;    0.250248;
 18;    0.113828;    0.948801;    0.389996;    0.319042;    0.255432;    0.208227;    0.211333;    0.212823;    0.217813;    0.220773;    0.232093;    0.237200;
 19;    0.115088;    0.990724;    0.389593;    0.318152;    0.264449;    0.208588;    0.216233;    0.219334;    0.222146;    0.231052;    0.236232;    0.247681;
 20;    0.114746;    1.030000;    0.394181;    0.323848;    0.261740;    0.213444;    0.220939;    0.224004;    0.235297;    0.239935;    0.248552;    0.257500;
 21;    0.114614;    0.999680;    0.404194;    0.333261;    0.260604;    0.210413;    0.215302;    0.221421;    0.224466;    0.235293;    0.241302;    0.249920;
 22;    0.113516;    1.001791;    0.399354;    0.332005;    0.268012;    0.214707;    0.216243;    0.222232;    0.226212;    0.237060;    0.246009;    0.250448;
 23;    0.114332;    1.017967;    0.394359;    0.321566;    0.264698;    0.211711;    0.217811;    0.220689;    0.228002;    0.235570;    0.242771;    0.254492;
 24;    0.114638;    1.044407;    0.402072;    0.332602;    0.268560;    0.216415;    0.220791;    0.224564;    0.233608;    0.248145;    0.256588;    0.261102;
 25;    0.112979;    0.981049;    0.387512;    0.320129;    0.254852;    0.210321;    0.214354;    0.220808;    0.225475;    0.230101;    0.234033;    0.245262;
 26;    0.114580;    1.019261;    0.397417;    0.325244;    0.270683;    0.217781;    0.223077;    0.231081;    0.238789;    0.242832;    0.246170;    0.254815;
 27;    0.115633;    1.007256;    0.394083;    0.329340;    0.266260;    0.212159;    0.217168;    0.219025;    0.228940;    0.234108;    0.246747;    0.251814;
 28;    0.113071;    1.040444;    0.397402;    0.324656;    0.264119;    0.216200;    0.221312;    0.227379;    0.228641;    0.237343;    0.246974;    0.260111;
 29;    0.113513;    1.037273;    0.412310;    0.340772;    0.273751;    0.215965;    0.220482;    0.225524;    0.232076;    0.239186;    0.247074;    0.259318;
 30;    0.114459;    1.010372;    0.392325;    0.322952;    0.266375;    0.213289;    0.219570;    0.223491;    0.233579;    0.241422;    0.250675;    0.252593;
 31;    0.113132;    1.022904;    0.394009;    0.324511;    0.261014;    0.211830;    0.216271;    0.220524;    0.229817;    0.235533;    0.244817;    0.255726;
 32;    0.114360;    0.942266;    0.391129;    0.317885;    0.268556;    0.215440;    0.215972;    0.222535;    0.221802;    0.225226;    0.231090;    0.235567;
 33;    0.113249;    1.029505;    0.383202;    0.315109;    0.259973;    0.211648;    0.215502;    0.220503;    0.228754;    0.235979;    0.246714;    0.257376;
 34;    0.115024;    1.000213;    0.394811;    0.322246;    0.268499;    0.219050;    0.223709;    0.225441;    0.234043;    0.247582;    0.252638;    0.250053;
 35;    0.113699;    1.024411;    0.388188;    0.327312;    0.265105;    0.211399;    0.215276;    0.223761;    0.225109;    0.239410;    0.248908;    0.256103;
 36;    0.116910;    0.958120;    0.393862;    0.320478;    0.263219;    0.209445;    0.212984;    0.221592;    0.223258;    0.224814;    0.236698;    0.239530;
 37;    0.117677;    1.007085;    0.385157;    0.315005;    0.253930;    0.211314;    0.213862;    0.223473;    0.227786;    0.234849;    0.244076;    0.251771;
 38;    0.116375;    1.019165;    0.389043;    0.322225;    0.258900;    0.208473;    0.213295;    0.217136;    0.225160;    0.232403;    0.239046;    0.254791;
 39;    0.117655;    0.963256;    0.379571;    0.309274;    0.251127;    0.206802;    0.208185;    0.212120;    0.217323;    0.224485;    0.231304;    0.240814;
 40;    0.118756;    1.000216;    0.390117;    0.320774;    0.261296;    0.214685;    0.217336;    0.225202;    0.229189;    0.231173;    0.240675;    0.250054;
 41;    0.121653;    0.986486;    0.384008;    0.318506;    0.260712;    0.212065;    0.215044;    0.221308;    0.225160;    0.232502;    0.235593;    0.246622;
 42;    0.117312;    1.040648;    0.393101;    0.319214;    0.258561;    0.215779;    0.223838;    0.224814;    0.231326;    0.239349;    0.248852;    0.260162;
 43;    0.118103;    1.017346;    0.395589;    0.327483;    0.268210;    0.214743;    0.216361;    0.224387;    0.228590;    0.237215;    0.244726;    0.254337;
 44;    0.115440;    1.042870;    0.393909;    0.324183;    0.262777;    0.213971;    0.218816;    0.228299;    0.238863;    0.247055;    0.251828;    0.260717;
 45;    0.117890;    0.973317;    0.386174;    0.313792;    0.255060;    0.209162;    0.212041;    0.217307;    0.223876;    0.226360;    0.234622;    0.243329;
 46;    0.119165;    0.986995;    0.400837;    0.329121;    0.263945;    0.214850;    0.215719;    0.225084;    0.230105;    0.232091;    0.243385;    0.246749;
 47;    0.115675;    1.026967;    0.397268;    0.325205;    0.267879;    0.217301;    0.220352;    0.228509;    0.233498;    0.247067;    0.254570;    0.256742;
 48;    0.115720;    0.989580;    0.393235;    0.321628;    0.261309;    0.210997;    0.214162;    0.220724;    0.224561;    0.231623;    0.238451;    0.247395;
 49;    0.113150;    0.986689;    0.386928;    0.321189;    0.259706;    0.208833;    0.213065;    0.217238;    0.223401;    0.233025;    0.240260;    0.246672;
 50;    0.114908;    1.035682;    0.388277;    0.321407;    0.262515;    0.208847;    0.216784;    0.219355;    0.230583;    0.240498;    0.246421;    0.258921;
 51;    0.114429;    1.062087;    0.405232;    0.330578;    0.267393;    0.219242;    0.223083;    0.233376;    0.241916;    0.248978;    0.255512;    0.265522;
 52;    0.114930;    1.004012;    0.388723;    0.323139;    0.256817;    0.210155;    0.213418;    0.220361;    0.226979;    0.235020;    0.242582;    0.251003;
 53;    0.124285;    0.963627;    0.395638;    0.325216;    0.264393;    0.211648;    0.215590;    0.223521;    0.222937;    0.227544;    0.234337;    0.240907;
 54;    0.113376;    1.027017;    0.389879;    0.324859;    0.265835;    0.217977;    0.221248;    0.226791;    0.234453;    0.242635;    0.247520;    0.256754;
 55;    0.115612;    0.953906;    0.387141;    0.319957;    0.256717;    0.205285;    0.208768;    0.214121;    0.219987;    0.228281;    0.229415;    0.238477;
 56;    0.116059;    0.977459;    0.378141;    0.309156;    0.255330;    0.209842;    0.213655;    0.220604;    0.220726;    0.225618;    0.231636;    0.244365;
 57;    0.116065;    1.059248;    0.400357;    0.321280;    0.270424;    0.216267;    0.221525;    0.227969;    0.238515;    0.243142;    0.252660;    0.264812;
 58;    0.116295;    1.033940;    0.389122;    0.324486;    0.261040;    0.213715;    0.215807;    0.223665;    0.230466;    0.239050;    0.253649;    0.258485;
 59;    0.116621;    1.019081;    0.388346;    0.314055;    0.261584;    0.213250;    0.218172;    0.222133;    0.229902;    0.235536;    0.244084;    0.254770;
 60;    0.122465;    0.978481;    0.390219;    0.322948;    0.264828;    0.215355;    0.220135;    0.222324;    0.225082;    0.231860;    0.234068;    0.244620;
 61;    0.115665;    0.969699;    0.393507;    0.321141;    0.262437;    0.210632;    0.212109;    0.218431;    0.226181;    0.228217;    0.236480;    0.242425;
 62;    0.117535;    1.011426;    0.386224;    0.315998;    0.257530;    0.208716;    0.212199;    0.216157;    0.222193;    0.236009;    0.244747;    0.252856;
 63;    0.116307;    1.025028;    0.383348;    0.318233;    0.259570;    0.207655;    0.213458;    0.217375;    0.222692;    0.237224;    0.245229;    0.256257;
 64;    0.120649;    1.010055;    0.388950;    0.322196;    0.267241;    0.212086;    0.220772;    0.226880;    0.232138;    0.242023;    0.248743;    0.252514;
 65;    0.115469;    0.935350;    0.383751;    0.321457;    0.258171;    0.205393;    0.206703;    0.211366;    0.219740;    0.218359;    0.225142;    0.233837;
 66;    0.115571;    0.987261;    0.390559;    0.320616;    0.261780;    0.214057;    0.221947;    0.223731;    0.231912;    0.237364;    0.239994;    0.246815;
 67;    0.134149;    0.982317;    0.389326;    0.327008;    0.269239;    0.209644;    0.213849;    0.217453;    0.221008;    0.228646;    0.234997;    0.245579;
 68;    0.120805;    0.984680;    0.402419;    0.333460;    0.263473;    0.210504;    0.213538;    0.222692;    0.230256;    0.231494;    0.240631;    0.246170;
 69;    0.121123;    0.959843;    0.391089;    0.315937;    0.261129;    0.211049;    0.215525;    0.224817;    0.226733;    0.229197;    0.230884;    0.239961;
 70;    0.115456;    1.004645;    0.399807;    0.324107;    0.270795;    0.216681;    0.221664;    0.225533;    0.233655;    0.236184;    0.239005;    0.251161;
 71;    0.116288;    1.014657;    0.385555;    0.313752;    0.258382;    0.215450;    0.222854;    0.226739;    0.234861;    0.238093;    0.242622;    0.253664;
 72;    0.132414;    1.017260;    0.402817;    0.329524;    0.268587;    0.212243;    0.218758;    0.220687;    0.225438;    0.233506;    0.245837;    0.254315;
 73;    0.116533;    1.015857;    0.407746;    0.348008;    0.266351;    0.215933;    0.219820;    0.231047;    0.239147;    0.238415;    0.247794;    0.253964;
 74;    0.129473;    1.032768;    0.404133;    0.331579;    0.264299;    0.208901;    0.213417;    0.221098;    0.228587;    0.233509;    0.243348;    0.258192;
 75;    0.120204;    1.000985;    0.386346;    0.319688;    0.258706;    0.210438;    0.213598;    0.218886;    0.230556;    0.235687;    0.243250;    0.250246;
 76;    0.120375;    1.009213;    0.397236;    0.325010;    0.265880;    0.213251;    0.215127;    0.219942;    0.227085;    0.233893;    0.242248;    0.252303;
 77;    0.115769;    0.980029;    0.382443;    0.315272;    0.249362;    0.204806;    0.206754;    0.217122;    0.220634;    0.227922;    0.233499;    0.245007;
 78;    0.117936;    0.995862;    0.384418;    0.315796;    0.254077;    0.210553;    0.211917;    0.218591;    0.220904;    0.232749;    0.237584;    0.248965;
 79;    0.120027;    1.003923;    0.399363;    0.327016;    0.265056;    0.213386;    0.216041;    0.220878;    0.227213;    0.230538;    0.239633;    0.250981;
 80;    0.123985;    1.014394;    0.392671;    0.319080;    0.263520;    0.206106;    0.212285;    0.218018;    0.229809;    0.233911;    0.240369;    0.253599;
 81;    0.114374;    0.988581;    0.385624;    0.320508;    0.260242;    0.209293;    0.215397;    0.218643;    0.226069;    0.230224;    0.237315;    0.247145;
 82;    0.117720;    0.972236;    0.387210;    0.317448;    0.257357;    0.208201;    0.213135;    0.219743;    0.225204;    0.231868;    0.234150;    0.243059;
 83;    0.191589;    0.947974;    0.383762;    0.309499;    0.254409;    0.208021;    0.212019;    0.215125;    0.219787;    0.222592;    0.229624;    0.236994;
 84;    0.137034;    0.989608;    0.389754;    0.314601;    0.261563;    0.215984;    0.217309;    0.224780;    0.227411;    0.233854;    0.243214;    0.247402;
 85;    0.161053;    0.970747;    0.396812;    0.322011;    0.266336;    0.217337;    0.221139;    0.226213;    0.225680;    0.229488;    0.237644;    0.242687;
 86;    0.136221;    1.014812;    0.394308;    0.327008;    0.264619;    0.211158;    0.215021;    0.222245;    0.228402;    0.236133;    0.243857;    0.253703;
 87;    0.131925;    1.013086;    0.395798;    0.318025;    0.262687;    0.209644;    0.215664;    0.219008;    0.226594;    0.232787;    0.244171;    0.253271;
 88;    0.131821;    1.038396;    0.401540;    0.330469;    0.264467;    0.211949;    0.221136;    0.231414;    0.237421;    0.247461;    0.251940;    0.259599;
 89;    0.137090;    0.997641;    0.388067;    0.320840;    0.266276;    0.217227;    0.223052;    0.223108;    0.227328;    0.232633;    0.246516;    0.249410;
 90;    0.209682;    0.952994;    0.395664;    0.317930;    0.265606;    0.212559;    0.213159;    0.216737;    0.223246;    0.232693;    0.235554;    0.238248;
 91;    0.137948;    1.011059;    0.395307;    0.330142;    0.265601;    0.213033;    0.216308;    0.218540;    0.226683;    0.231225;    0.240298;    0.252765;
 92;    0.343018;    0.997479;    0.389927;    0.316760;    0.257441;    0.209872;    0.211797;    0.218818;    0.225489;    0.232097;    0.240832;    0.249370;
 93;    0.133640;    1.003779;    0.397745;    0.327472;    0.263888;    0.211866;    0.218562;    0.222314;    0.227524;    0.231978;    0.240972;    0.250945;
 94;    0.117606;    1.016768;    0.397125;    0.321612;    0.269143;    0.213192;    0.215543;    0.218953;    0.224912;    0.233698;    0.242670;    0.254192;
 95;    0.116542;    1.011842;    0.392991;    0.324794;    0.263261;    0.214429;    0.216392;    0.222247;    0.226199;    0.237115;    0.245691;    0.252961;
 96;    0.117494;    0.997958;    0.388921;    0.328655;    0.260080;    0.210658;    0.217436;    0.225556;    0.230292;    0.238082;    0.243784;    0.249490;
 97;    0.117337;    1.009699;    0.403107;    0.336639;    0.266787;    0.218166;    0.217398;    0.219175;    0.225049;    0.232446;    0.244297;    0.252425;
 98;    0.180563;    1.016072;    0.393808;    0.320718;    0.259142;    0.212837;    0.220521;    0.221909;    0.228936;    0.235299;    0.247637;    0.254018;
 99;    0.115936;    0.970379;    0.389955;    0.318198;    0.260564;    0.206572;    0.212493;    0.215285;    0.226291;    0.231695;    0.236097;    0.242595;
100;    0.116023;    0.994553;    0.396721;    0.321197;    0.261232;    0.207390;    0.211182;    0.219479;    0.222272;    0.229551;    0.238495;    0.248638;


==> anc/LVM_v0.2/result_simulation/SetC1.5_Modelppca-none-none_CVekf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;1;0;0;0;0;0;0;
  1;    0.110291;    1.420119;    0.999991;    0.972436;    0.907757;    0.847317;    0.848612;    0.847790;    0.848656;    0.849663;    0.849274;    0.849274;
  2;    0.108431;    1.422091;    1.011992;    0.987750;    0.928230;    0.853362;    0.854070;    0.854848;    0.855142;    0.855565;    0.856085;    0.856085;
  3;    0.127409;    1.396927;    1.006448;    0.979257;    0.914750;    0.854510;    0.854775;    0.856779;    0.855562;    0.855639;    0.856017;    0.856017;
  4;    0.106376;    1.449041;    1.016453;    0.984989;    0.925654;    0.857192;    0.857677;    0.857495;    0.858399;    0.858598;    0.858523;    0.858523;
  5;    0.107756;    1.411743;    1.008231;    0.971465;    0.910631;    0.844381;    0.845084;    0.845005;    0.845604;    0.846408;    0.847063;    0.847063;
  6;    0.109179;    1.405072;    1.008927;    0.979650;    0.920438;    0.840706;    0.841437;    0.842740;    0.841775;    0.841561;    0.841683;    0.841683;
  7;    0.101270;    1.428442;    1.018746;    0.988631;    0.915183;    0.851190;    0.850913;    0.851301;    0.851782;    0.852688;    0.852785;    0.852785;
  8;    0.097133;    1.414991;    0.997677;    0.966925;    0.905175;    0.836554;    0.836769;    0.838465;    0.839019;    0.838522;    0.838527;    0.838527;
  9;    0.098112;    1.431740;    1.012678;    0.975118;    0.919322;    0.853574;    0.853895;    0.855640;    0.855731;    0.855817;    0.856846;    0.856846;
 10;    0.109248;    1.428914;    1.006206;    0.977860;    0.915268;    0.852113;    0.853934;    0.855965;    0.855489;    0.854578;    0.855010;    0.855010;
 11;    0.100835;    1.403340;    1.005358;    0.974057;    0.917929;    0.842731;    0.843782;    0.846475;    0.846663;    0.845241;    0.845171;    0.845171;
 12;    0.099673;    1.415807;    0.997930;    0.962083;    0.911081;    0.840748;    0.842922;    0.842631;    0.842614;    0.842710;    0.842823;    0.842823;
 13;    0.097815;    1.400965;    1.016876;    0.983465;    0.911536;    0.841560;    0.841865;    0.843223;    0.843433;    0.843615;    0.843932;    0.843932;
 14;    0.096965;    1.422219;    0.992505;    0.960405;    0.906311;    0.828124;    0.828804;    0.830716;    0.829818;    0.830339;    0.830439;    0.830439;
 15;    0.101054;    1.422874;    0.988242;    0.954568;    0.905126;    0.836161;    0.837458;    0.836873;    0.838285;    0.838277;    0.838114;    0.838114;
 16;    0.099377;    1.429229;    1.022945;    0.985827;    0.938072;    0.852980;    0.852155;    0.852585;    0.853724;    0.854146;    0.854398;    0.854398;
 17;    0.098890;    1.419626;    1.000497;    0.967801;    0.907572;    0.836027;    0.836363;    0.836209;    0.836851;    0.837037;    0.837196;    0.837196;
 18;    0.097790;    1.392919;    0.999484;    0.965114;    0.899032;    0.835449;    0.836432;    0.836267;    0.837297;    0.836700;    0.837297;    0.837297;
 19;    0.098259;    1.414982;    0.999014;    0.964383;    0.913034;    0.836044;    0.838834;    0.838881;    0.838333;    0.839329;    0.838740;    0.838740;
 20;    0.099824;    1.433987;    1.004948;    0.972587;    0.908746;    0.843967;    0.845932;    0.845711;    0.847178;    0.847347;    0.847687;    0.847687;
 21;    0.098037;    1.419094;    1.017292;    0.986822;    0.909145;    0.839278;    0.839740;    0.840747;    0.840578;    0.841390;    0.841366;    0.841366;
 22;    0.100007;    1.420322;    1.011316;    0.984053;    0.922285;    0.850514;    0.850512;    0.851777;    0.851572;    0.852201;    0.852597;    0.852597;
 23;    0.099055;    1.428221;    1.004970;    0.969015;    0.914514;    0.838849;    0.840769;    0.840510;    0.841145;    0.841524;    0.841390;    0.841390;
 24;    0.099088;    1.440953;    1.014689;    0.984279;    0.923211;    0.851926;    0.852930;    0.853094;    0.853979;    0.855355;    0.855677;    0.855677;
 25;    0.097615;    1.410072;    0.996362;    0.965878;    0.898683;    0.838331;    0.839567;    0.841254;    0.841583;    0.841583;    0.841165;    0.841165;
 26;    0.098686;    1.428647;    1.008803;    0.974899;    0.924497;    0.855053;    0.856112;    0.857767;    0.859071;    0.859036;    0.858551;    0.858551;
 27;    0.099546;    1.422947;    1.004791;    0.979349;    0.919103;    0.842775;    0.843650;    0.843437;    0.844779;    0.844757;    0.845324;    0.845324;
 28;    0.097513;    1.439115;    1.008807;    0.974064;    0.913443;    0.850314;    0.851309;    0.852552;    0.851103;    0.851583;    0.851706;    0.851706;
 29;    0.099452;    1.437626;    1.027278;    0.996619;    0.933638;    0.853240;    0.854191;    0.854755;    0.855206;    0.855253;    0.855118;    0.855118;
 30;    0.097154;    1.424611;    1.002384;    0.970859;    0.917090;    0.845808;    0.847264;    0.847471;    0.848507;    0.849018;    0.849569;    0.849569;
 31;    0.099237;    1.430678;    1.004723;    0.971838;    0.908520;    0.840436;    0.841513;    0.841809;    0.843120;    0.842974;    0.843352;    0.843352;
 32;    0.098839;    1.389418;    1.000827;    0.963880;    0.922706;    0.854237;    0.854499;    0.856682;    0.855836;    0.856277;    0.856656;    0.856656;
 33;    0.099008;    1.433926;    0.990737;    0.958688;    0.903993;    0.839381;    0.840477;    0.840707;    0.841371;    0.841537;    0.841914;    0.841914;
 34;    0.098883;    1.419368;    1.005612;    0.969658;    0.919540;    0.857920;    0.859255;    0.859470;    0.860629;    0.861791;    0.862212;    0.862212;
 35;    0.099615;    1.431390;    0.997149;    0.972305;    0.914847;    0.839979;    0.840982;    0.843383;    0.841847;    0.842997;    0.843536;    0.843536;
 36;    0.097799;    1.398063;    1.004360;    0.968033;    0.915277;    0.838284;    0.839376;    0.842029;    0.841948;    0.841573;    0.842211;    0.842211;
 37;    0.100414;    1.422960;    0.993315;    0.959461;    0.895975;    0.837756;    0.838319;    0.840206;    0.839882;    0.840190;    0.840474;    0.840474;
 38;    0.099788;    1.428864;    0.998252;    0.969824;    0.903629;    0.833991;    0.834841;    0.834834;    0.835909;    0.836215;    0.834985;    0.834985;
 39;    0.099103;    1.400744;    0.985925;    0.950333;    0.889419;    0.829287;    0.829217;    0.830145;    0.830499;    0.831086;    0.831198;    0.831198;
 40;    0.098538;    1.419338;    0.999649;    0.965940;    0.907504;    0.847270;    0.847759;    0.849724;    0.849889;    0.849158;    0.849521;    0.849521;
 41;    0.097260;    1.412890;    0.991767;    0.963370;    0.907519;    0.842241;    0.843195;    0.844561;    0.844546;    0.845532;    0.844379;    0.844379;
 42;    0.099619;    1.439193;    1.003462;    0.967118;    0.903181;    0.847970;    0.850170;    0.849240;    0.849388;    0.849892;    0.849908;    0.849908;
 43;    0.098071;    1.427918;    1.006515;    0.977145;    0.922637;    0.849649;    0.850049;    0.851773;    0.851062;    0.851664;    0.851926;    0.851926;
 44;    0.100001;    1.440254;    1.004473;    0.971193;    0.912050;    0.844895;    0.845716;    0.846795;    0.847858;    0.848352;    0.848221;    0.848221;
 45;    0.100352;    1.405667;    0.994508;    0.957904;    0.897658;    0.836116;    0.836712;    0.837887;    0.838514;    0.838062;    0.838512;    0.838512;
 46;    0.097768;    1.412917;    1.013194;    0.981096;    0.914821;    0.852351;    0.852206;    0.854233;    0.854831;    0.854462;    0.854937;    0.854937;
 47;    0.098650;    1.432700;    1.008734;    0.974684;    0.920023;    0.852878;    0.853439;    0.854612;    0.854882;    0.856197;    0.856701;    0.856701;
 48;    0.098547;    1.414135;    1.003647;    0.969774;    0.909246;    0.841046;    0.841498;    0.842669;    0.843023;    0.843640;    0.843760;    0.843760;
 49;    0.098572;    1.412679;    0.995553;    0.967300;    0.906313;    0.834700;    0.835292;    0.835360;    0.836166;    0.836884;    0.837178;    0.837178;
 50;    0.099368;    1.436970;    0.997347;    0.965556;    0.910673;    0.830652;    0.832731;    0.831682;    0.832993;    0.833889;    0.833536;    0.833536;
 51;    0.099201;    1.449383;    1.018576;    0.983188;    0.920417;    0.857094;    0.857534;    0.859003;    0.859502;    0.860056;    0.859993;    0.859993;
 52;    0.099581;    1.421352;    0.997924;    0.970442;    0.901500;    0.835553;    0.836195;    0.837554;    0.838039;    0.838637;    0.838937;    0.838937;
 53;    0.120908;    1.400822;    1.006572;    0.974449;    0.915330;    0.844192;    0.845426;    0.847665;    0.846962;    0.847096;    0.847364;    0.847364;
 54;    0.098036;    1.432821;    0.999308;    0.971841;    0.915596;    0.853359;    0.853461;    0.854593;    0.855131;    0.855839;    0.855757;    0.855757;
 55;    0.098640;    1.395993;    0.995810;    0.965882;    0.901537;    0.828150;    0.829257;    0.830468;    0.831077;    0.832111;    0.831510;    0.831510;
 56;    0.098367;    1.408253;    0.984011;    0.949553;    0.897188;    0.835963;    0.837126;    0.839173;    0.836961;    0.837147;    0.837159;    0.837159;
 57;    0.098523;    1.448117;    1.012570;    0.970035;    0.925084;    0.847095;    0.848096;    0.848597;    0.849957;    0.849727;    0.849967;    0.849967;
 58;    0.097379;    1.436140;    0.998385;    0.967992;    0.906880;    0.841941;    0.841879;    0.842949;    0.843239;    0.843750;    0.844462;    0.844462;
 59;    0.098219;    1.428618;    0.997291;    0.957836;    0.907549;    0.841267;    0.842550;    0.842609;    0.843845;    0.843965;    0.844356;    0.844356;
 60;    0.100484;    1.408375;    0.999727;    0.969888;    0.914894;    0.850147;    0.851725;    0.851789;    0.852004;    0.853187;    0.851618;    0.851618;
 61;    0.098857;    1.403948;    1.003977;    0.968410;    0.911312;    0.839760;    0.840336;    0.841461;    0.842776;    0.842260;    0.842863;    0.842863;
 62;    0.100365;    1.425011;    0.994619;    0.960992;    0.901913;    0.833237;    0.833507;    0.833510;    0.833969;    0.834874;    0.835340;    0.835340;
 63;    0.099195;    1.431476;    0.990806;    0.962511;    0.904088;    0.831609;    0.832430;    0.832779;    0.832922;    0.833808;    0.834076;    0.834076;
 64;    0.105193;    1.424727;    0.998197;    0.969108;    0.919434;    0.842280;    0.844004;    0.845193;    0.845618;    0.846098;    0.846605;    0.846605;
 65;    0.097586;    1.385742;    0.991323;    0.967187;    0.903332;    0.830962;    0.831432;    0.832281;    0.834115;    0.832776;    0.832667;    0.832667;
 66;    0.100096;    1.413007;    1.000197;    0.966696;    0.910493;    0.846841;    0.848897;    0.848875;    0.850094;    0.850423;    0.850462;    0.850462;
 67;    0.111938;    1.410472;    0.998584;    0.973422;    0.923270;    0.838103;    0.839368;    0.839435;    0.838810;    0.839228;    0.839345;    0.839345;
 68;    0.104129;    1.411686;    1.015082;    0.985679;    0.915133;    0.840755;    0.840901;    0.842903;    0.843991;    0.843165;    0.843539;    0.843539;
 69;    0.111332;    1.398760;    1.000934;    0.961977;    0.909635;    0.842065;    0.843446;    0.845673;    0.845931;    0.846216;    0.845728;    0.845728;
 70;    0.097578;    1.421830;    1.012058;    0.974266;    0.925292;    0.854527;    0.855948;    0.856680;    0.858707;    0.858348;    0.857028;    0.857028;
 71;    0.099092;    1.426419;    0.993760;    0.957108;    0.901019;    0.846302;    0.847517;    0.848308;    0.849488;    0.849141;    0.849071;    0.849071;
 72;    0.097789;    1.427719;    1.015728;    0.981784;    0.923647;    0.842446;    0.844532;    0.844106;    0.844250;    0.844851;    0.845435;    0.845435;
 73;    0.103532;    1.426972;    1.021725;    0.998525;    0.920250;    0.853911;    0.854686;    0.856943;    0.858107;    0.857208;    0.857627;    0.857627;
 74;    0.096992;    1.435610;    1.017288;    0.984242;    0.916828;    0.832569;    0.833340;    0.834171;    0.834837;    0.834487;    0.834384;    0.834384;
 75;    0.103560;    1.420059;    0.994750;    0.964357;    0.903205;    0.838277;    0.838613;    0.839154;    0.840511;    0.840784;    0.841109;    0.841109;
 76;    0.101712;    1.423928;    1.008695;    0.974676;    0.917576;    0.844010;    0.844557;    0.844736;    0.845403;    0.845857;    0.846101;    0.846101;
 77;    0.097827;    1.409652;    0.989635;    0.958895;    0.886460;    0.823090;    0.823247;    0.825304;    0.825057;    0.825152;    0.825232;    0.825232;
 78;    0.101928;    1.417338;    0.992238;    0.959470;    0.894980;    0.835841;    0.835642;    0.836899;    0.836571;    0.837680;    0.837419;    0.837419;
 79;    0.101573;    1.421362;    1.011259;    0.977185;    0.915191;    0.846198;    0.846761;    0.847552;    0.848742;    0.847847;    0.848043;    0.848043;
 80;    0.104456;    1.426446;    1.002864;    0.965977;    0.914297;    0.826867;    0.828236;    0.828524;    0.830364;    0.830705;    0.830161;    0.830161;
 81;    0.100001;    1.413593;    0.993758;    0.966066;    0.907598;    0.835835;    0.837497;    0.837864;    0.839292;    0.839171;    0.839319;    0.839319;
 82;    0.099734;    1.405132;    0.995769;    0.962016;    0.902799;    0.833802;    0.835408;    0.836676;    0.837277;    0.838211;    0.837627;    0.837627;
 83;    0.132423;    1.392404;    0.991366;    0.951400;    0.895112;    0.832224;    0.833488;    0.833933;    0.834748;    0.834731;    0.834945;    0.834945;
 84;    0.116327;    1.414199;    0.999092;    0.958915;    0.907982;    0.848056;    0.848301;    0.849867;    0.849723;    0.850341;    0.850788;    0.850788;
 85;    0.207610;    1.404432;    1.008223;    0.971154;    0.918270;    0.856634;    0.857802;    0.859869;    0.858831;    0.859005;    0.859663;    0.859663;
 86;    0.116176;    1.426534;    1.005014;    0.974986;    0.914819;    0.838471;    0.838495;    0.839623;    0.840425;    0.840760;    0.841134;    0.841134;
 87;    0.112022;    1.425929;    1.006812;    0.965223;    0.909776;    0.835310;    0.836636;    0.836314;    0.836536;    0.836831;    0.837465;    0.837465;
 88;    0.109478;    1.438151;    1.014102;    0.982195;    0.916614;    0.840808;    0.842827;    0.844365;    0.844682;    0.845514;    0.845587;    0.845587;
 89;    0.139724;    1.417943;    0.996950;    0.966984;    0.918440;    0.854356;    0.856527;    0.855763;    0.856137;    0.856425;    0.857383;    0.857383;
 90;    0.150548;    1.395090;    1.006834;    0.965454;    0.917465;    0.845751;    0.845810;    0.846453;    0.847866;    0.848992;    0.849244;    0.849244;
 91;    0.128194;    1.424634;    1.006369;    0.980082;    0.916762;    0.845291;    0.846315;    0.845871;    0.847060;    0.846423;    0.846701;    0.846701;
 92;    0.194231;    1.418038;    0.999370;    0.961851;    0.902388;    0.835295;    0.835180;    0.836661;    0.837161;    0.836994;    0.837644;    0.837644;
 93;    0.108815;    1.421037;    1.009274;    0.977059;    0.914652;    0.842323;    0.843638;    0.844125;    0.844654;    0.844283;    0.844979;    0.844979;
 94;    0.097681;    1.427550;    1.008492;    0.969895;    0.923085;    0.843077;    0.843252;    0.843364;    0.843898;    0.844360;    0.844546;    0.844546;
 95;    0.097741;    1.425450;    1.003230;    0.973350;    0.911446;    0.848429;    0.848666;    0.849766;    0.849519;    0.850172;    0.850548;    0.850548;
 96;    0.098812;    1.418322;    0.998019;    0.970234;    0.906931;    0.838006;    0.839593;    0.840905;    0.841104;    0.841655;    0.841901;    0.841901;
 97;    0.099001;    1.424280;    1.015948;    0.988310;    0.919485;    0.858080;    0.856664;    0.856053;    0.856868;    0.857447;    0.858033;    0.858033;
 98;    0.102004;    1.427584;    1.004459;    0.968974;    0.905314;    0.843803;    0.845887;    0.845587;    0.846299;    0.846302;    0.847074;    0.847074;
 99;    0.097793;    1.404408;    0.999458;    0.964810;    0.909254;    0.830815;    0.832730;    0.832873;    0.834210;    0.834516;    0.834524;    0.834524;
100;    0.098619;    1.416772;    1.008007;    0.970152;    0.910503;    0.831265;    0.831990;    0.833541;    0.833511;    0.833721;    0.834188;    0.834188;


==> anc/LVM_v0.2/result_simulation/SetC1.5_Modelppca-none-none_CVrkf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;1;0;0;0;0;0;0;
  1;    0.014829;   14.201191;   10.993774;   10.688815;   10.281375;    9.974234;    9.980110;    9.976956;    9.980616;    9.985244;    9.983291;    9.983291;
  2;    0.014186;   14.220910;   11.089046;   10.808515;   10.462841;   10.074415;   10.077480;   10.080606;   10.081726;   10.083266;   10.085387;   10.085387;
  3;    0.022203;   13.969272;   11.007621;   10.716760;   10.336284;   10.017824;   10.020095;   10.028904;   10.023214;   10.023392;   10.024699;   10.024699;
  4;    0.014123;   14.490409;   11.175209;   10.848380;   10.498620;   10.122523;   10.125168;   10.124380;   10.127809;   10.128724;   10.128421;   10.128421;
  5;    0.014103;   14.117429;   11.055442;   10.680355;   10.326493;    9.967714;    9.971115;    9.970426;    9.973005;    9.976448;    9.978685;    9.978685;
  6;    0.012990;   14.050724;   11.040428;   10.736640;   10.369630;    9.948408;    9.951381;    9.956919;    9.953200;    9.952412;    9.952763;    9.952763;
  7;    0.012904;   14.284419;   11.160196;   10.839464;   10.380831;   10.066946;   10.065720;   10.067427;   10.069282;   10.073070;   10.073359;   10.073359;
  8;    0.012186;   14.149914;   10.960908;   10.636472;   10.267335;    9.913987;    9.915462;    9.922663;    9.925219;    9.922558;    9.922480;    9.922480;
  9;    0.013010;   14.317399;   11.114692;   10.742562;   10.405351;   10.057086;   10.058995;   10.066083;   10.066249;   10.066708;   10.070702;   10.070702;
 10;    0.014789;   14.289136;   11.054807;   10.743336;   10.391293;   10.039534;   10.046828;   10.055378;   10.053906;   10.049935;   10.051558;   10.051558;
 11;    0.011731;   14.033397;   11.009432;   10.681641;   10.332775;    9.935869;    9.939875;    9.951442;    9.952254;    9.946664;    9.946295;    9.946295;
 12;    0.012105;   14.158068;   10.969487;   10.599333;   10.284924;    9.923373;    9.932568;    9.930825;    9.930094;    9.930389;    9.930768;    9.930768;
 13;    0.012375;   14.009649;   11.108535;   10.742973;   10.337955;    9.953529;    9.955307;    9.960679;    9.961796;    9.962384;    9.963755;    9.963755;
 14;    0.012245;   14.222191;   10.932641;   10.600870;   10.264301;    9.851804;    9.854620;    9.863631;    9.859391;    9.861689;    9.862094;    9.862094;
 15;    0.012797;   14.228742;   10.894311;   10.545797;   10.256931;    9.892392;    9.898636;    9.896418;    9.902625;    9.902718;    9.901963;    9.901963;
 16;    0.012370;   14.292291;   11.203801;   10.833110;   10.524843;   10.078098;   10.074224;   10.076248;   10.080725;   10.082286;   10.083335;   10.083335;
 17;    0.012266;   14.196257;   10.992646;   10.653038;   10.263220;    9.898275;    9.900199;    9.899768;    9.902748;    9.903525;    9.904133;    9.904133;
 18;    0.011974;   13.929191;   10.942725;   10.589605;   10.216453;    9.866337;    9.870509;    9.869688;    9.873764;    9.871337;    9.873682;    9.873682;
 19;    0.012323;   14.149815;   10.980263;   10.621248;   10.334010;    9.896486;    9.908727;    9.909331;    9.907199;    9.911516;    9.908828;    9.908828;
 20;    0.012523;   14.339873;   11.052623;   10.710793;   10.349419;    9.993528;   10.002276;   10.001812;   10.008629;   10.009078;   10.010432;   10.010432;
 21;    0.012200;   14.190943;   11.134199;   10.804559;   10.349541;    9.965745;    9.967900;    9.972311;    9.970887;    9.973906;    9.973833;    9.973833;
 22;    0.011872;   14.203217;   11.082175;   10.795415;   10.411634;   10.024302;   10.023780;   10.029530;   10.028342;   10.031076;   10.032882;   10.032882;
 23;    0.011921;   14.282213;   11.043936;   10.682339;   10.361578;    9.950689;    9.958715;    9.957620;    9.960174;    9.961598;    9.961234;    9.961234;
 24;    0.012297;   14.409533;   11.146198;   10.823661;   10.452903;   10.082009;   10.086593;   10.087390;   10.090617;   10.096438;   10.097773;   10.097773;
 25;    0.012373;   14.100720;   10.947013;   10.611605;   10.213508;    9.905501;    9.911340;    9.919318;    9.919778;    9.919523;    9.917774;    9.917774;
 26;    0.012133;   14.286474;   11.077031;   10.731794;   10.438769;   10.053104;   10.057509;   10.064419;   10.069868;   10.069508;   10.067495;   10.067495;
 27;    0.011891;   14.229470;   11.030794;   10.748386;   10.375179;    9.972501;    9.976328;    9.975929;    9.981243;    9.981101;    9.983328;    9.983328;
 28;    0.011060;   14.391154;   11.094723;   10.744352;   10.382514;   10.038872;   10.043155;   10.049078;   10.042718;   10.044444;   10.044919;   10.044919;
 29;    0.012541;   14.376263;   11.251062;   10.903854;   10.538370;   10.106692;   10.110165;   10.113025;   10.115214;   10.115537;   10.114910;   10.114910;
 30;    0.011894;   14.246110;   11.016416;   10.700282;   10.377716;    9.996406;   10.002964;   10.004101;   10.008447;   10.010476;   10.012764;   10.012764;
 31;    0.012556;   14.306782;   11.046894;   10.683945;   10.321773;    9.968746;    9.973307;    9.974649;    9.979730;    9.978785;    9.980048;    9.980048;
 32;    0.011707;   13.894177;   10.954934;   10.581044;   10.320549;    9.967948;    9.968497;    9.977272;    9.973714;    9.975528;    9.977133;    9.977133;
 33;    0.012061;   14.339263;   10.931779;   10.599268;   10.283843;    9.942078;    9.947299;    9.947924;    9.950565;    9.951326;    9.952782;    9.952782;
 34;    0.011853;   14.193676;   11.035718;   10.668791;   10.381670;   10.054015;   10.060380;   10.060658;   10.065501;   10.069947;   10.071418;   10.071418;
 35;    0.011193;   14.313898;   10.975010;   10.693420;   10.354015;    9.957125;    9.961593;    9.972019;    9.965612;    9.970021;    9.971935;    9.971935;
 36;    0.011923;   13.980627;   10.997356;   10.629885;   10.297118;    9.903806;    9.908805;    9.919790;    9.919513;    9.917992;    9.920472;    9.920472;
 37;    0.011409;   14.229605;   10.940712;   10.601015;   10.206371;    9.906787;    9.909466;    9.916692;    9.915506;    9.916760;    9.917889;    9.917889;
 38;    0.011506;   14.288642;   10.986533;   10.692931;   10.307670;    9.923798;    9.927601;    9.927579;    9.932259;    9.934256;    9.929011;    9.929011;
 39;    0.012100;   14.007438;   10.846485;   10.466374;   10.110666;    9.789575;    9.789423;    9.793192;    9.794489;    9.797153;    9.797621;    9.797621;
 40;    0.012229;   14.193384;   10.984349;   10.617498;   10.311414;    9.978350;    9.979681;    9.988461;    9.989397;    9.986069;    9.987397;    9.987397;
 41;    0.012270;   14.128903;   10.905383;   10.608504;   10.266608;    9.924410;    9.929094;    9.934558;    9.934652;    9.939560;    9.934376;    9.934376;
 42;    0.012347;   14.391930;   11.052276;   10.684318;   10.310645;   10.005510;   10.014671;   10.011061;   10.011726;   10.014066;   10.013924;   10.013924;
 43;    0.012274;   14.279183;   11.057013;   10.750159;   10.399413;   10.023064;   10.025284;   10.031740;   10.029375;   10.031796;   10.032950;   10.032950;
 44;    0.012136;   14.402536;   11.059839;   10.709596;   10.353079;   10.005399;   10.008903;   10.013163;   10.017456;   10.019604;   10.019063;   10.019063;
 45;    0.014100;   14.056668;   10.927257;   10.559648;   10.197679;    9.868665;    9.871403;    9.876613;    9.879097;    9.877039;    9.878760;    9.878760;
 46;    0.012112;   14.129166;   11.093781;   10.763379;   10.371562;   10.023809;   10.023229;   10.031050;   10.034030;   10.032266;   10.034315;   10.034315;
 47;    0.012388;   14.327000;   11.082730;   10.731479;   10.409605;   10.055998;   10.058484;   10.063533;   10.064682;   10.069763;   10.071768;   10.071768;
 48;    0.011873;   14.141346;   11.015408;   10.665767;   10.315831;    9.937985;    9.940003;    9.944709;    9.946713;    9.949036;    9.949570;    9.949570;
 49;    0.012514;   14.126794;   10.934561;   10.645875;   10.271739;    9.898318;    9.900364;    9.900842;    9.904240;    9.907196;    9.908240;    9.908240;
 50;    0.012172;   14.369704;   10.990946;   10.649561;   10.313738;    9.909049;    9.917844;    9.913619;    9.918890;    9.922595;    9.921056;    9.921056;
 51;    0.011976;   14.493825;   11.197140;   10.841516;   10.461222;   10.129986;   10.132034;   10.138388;   10.140535;   10.143166;   10.142240;   10.142240;
 52;    0.012077;   14.213516;   10.971306;   10.661793;   10.255395;    9.915100;    9.918036;    9.923761;    9.925378;    9.927618;    9.928716;    9.928716;
 53;    0.015976;   14.008218;   11.015827;   10.691331;   10.339224;    9.956923;    9.962181;    9.971829;    9.968618;    9.968891;    9.970315;    9.970315;
 54;    0.012067;   14.328212;   10.996163;   10.701978;   10.356594;   10.040426;   10.039919;   10.044481;   10.046965;   10.049676;   10.049528;   10.049528;
 55;    0.012358;   13.959932;   10.914695;   10.602166;   10.212567;    9.830860;    9.835927;    9.841102;    9.843302;    9.847336;    9.845051;    9.845051;
 56;    0.012633;   14.082531;   10.837221;   10.497942;   10.172396;    9.862555;    9.867750;    9.876227;    9.866976;    9.867980;    9.867844;    9.867844;
 57;    0.011962;   14.481173;   11.146497;   10.721210;   10.440383;   10.035572;   10.040082;   10.041882;   10.047660;   10.046572;   10.047396;   10.047396;
 58;    0.012859;   14.361396;   10.991040;   10.667087;   10.315480;    9.984898;    9.985584;    9.990154;    9.991262;    9.993303;    9.995938;    9.995938;
 59;    0.012302;   14.286183;   10.982654;   10.583394;   10.289385;    9.940828;    9.945264;    9.945328;    9.951406;    9.951736;    9.953033;    9.953033;
 60;    0.013364;   14.083749;   10.963468;   10.651681;   10.320530;    9.975172;    9.981611;    9.981707;    9.982180;    9.986447;    9.980303;    9.980303;
 61;    0.012418;   14.039481;   10.999918;   10.637086;   10.294221;    9.913744;    9.916350;    9.920566;    9.925905;    9.923714;    9.926203;    9.926203;
 62;    0.012718;   14.250113;   10.956581;   10.611717;   10.247060;    9.883424;    9.884703;    9.884978;    9.887158;    9.890982;    9.892661;    9.892661;
 63;    0.011827;   14.314756;   10.928187;   10.619240;   10.296006;    9.888751;    9.891398;    9.893119;    9.894302;    9.897931;    9.898882;    9.898882;
 64;    0.014002;   14.247274;   10.977879;   10.675457;   10.373675;    9.968688;    9.975987;    9.981363;    9.982771;    9.984639;    9.986746;    9.986746;
 65;    0.012428;   13.857416;   10.859630;   10.587231;   10.220005;    9.824126;    9.826115;    9.829646;    9.836952;    9.831637;    9.831290;    9.831290;
 66;    0.011641;   14.130073;   10.980047;   10.642029;   10.293130;    9.968168;    9.977364;    9.976838;    9.982060;    9.983299;    9.983508;    9.983508;
 67;    0.012592;   14.104719;   10.955471;   10.677810;   10.359548;    9.926074;    9.930352;    9.929698;    9.926503;    9.928504;    9.928954;    9.928954;
 68;    0.013778;   14.116861;   11.107003;   10.762377;   10.355713;    9.953219;    9.953088;    9.961490;    9.966275;    9.962950;    9.964544;    9.964544;
 69;    0.015932;   13.987603;   10.974389;   10.584620;   10.266576;    9.901855;    9.906813;    9.915470;    9.916771;    9.918037;    9.915973;    9.915973;
 70;    0.012191;   14.218297;   11.101063;   10.725820;   10.433459;   10.047135;   10.053696;   10.056847;   10.064736;   10.063641;   10.058474;   10.058474;
 71;    0.012367;   14.264186;   10.945996;   10.583603;   10.252921;    9.956789;    9.961236;    9.965035;    9.969942;    9.968813;    9.968491;    9.968491;
 72;    0.012074;   14.277190;   11.137673;   10.781754;   10.427864;   10.002639;   10.012514;   10.009987;   10.010585;   10.012771;   10.014878;   10.014878;
 73;    0.012297;   14.269721;   11.180942;   10.879481;   10.453431;   10.098101;   10.101739;   10.110956;   10.115443;   10.111887;   10.113557;   10.113557;
 74;    0.013006;   14.356103;   11.164897;   10.791642;   10.395206;    9.954150;    9.957502;    9.961131;    9.964334;    9.962757;    9.962605;    9.962605;
 75;    0.012865;   14.200585;   10.943246;   10.628658;   10.257168;    9.912039;    9.913426;    9.915894;    9.921347;    9.922310;    9.923772;    9.923772;
 76;    0.013548;   14.239285;   11.069494;   10.722440;   10.367367;    9.984845;    9.987555;    9.988224;    9.991086;    9.993212;    9.994141;    9.994141;
 77;    0.012525;   14.096517;   10.884731;   10.562978;   10.129417;    9.791308;    9.791667;    9.799985;    9.798811;    9.799011;    9.799341;    9.799341;
 78;    0.012438;   14.173384;   10.918274;   10.590539;   10.200434;    9.889253;    9.889405;    9.895028;    9.894273;    9.898955;    9.897517;    9.897517;
 79;    0.013246;   14.213621;   11.088636;   10.724002;   10.396688;   10.007288;   10.010421;   10.014073;   10.019706;   10.014842;   10.015544;   10.015544;
 80;    0.012730;   14.264460;   11.031875;   10.652773;   10.324588;    9.870674;    9.876338;    9.877049;    9.884869;    9.885330;    9.883304;    9.883304;
 81;    0.012148;   14.135925;   10.924219;   10.629039;   10.260248;    9.886032;    9.893186;    9.895304;    9.901386;    9.900612;    9.901450;    9.901450;
 82;    0.012282;   14.051320;   10.931920;   10.592283;   10.213032;    9.860572;    9.867822;    9.873199;    9.875679;    9.879969;    9.877555;    9.877555;
 83;    0.014199;   13.924035;   10.877995;   10.480471;   10.157179;    9.804123;    9.809877;    9.811705;    9.815597;    9.815283;    9.816076;    9.816076;
 84;    0.015298;   14.141994;   10.975029;   10.573143;   10.273717;    9.963879;    9.965068;    9.972568;    9.971478;    9.974126;    9.975849;    9.975849;
 85;    0.036434;   14.044317;   11.039967;   10.650587;   10.363062;   10.012072;   10.016970;   10.025745;   10.021912;   10.022514;   10.025067;   10.025067;
 86;    0.015350;   14.265339;   11.041133;   10.692045;   10.348084;    9.944913;    9.942624;    9.947325;    9.950754;    9.952260;    9.953767;    9.953767;
 87;    0.012440;   14.259291;   11.064127;   10.655401;   10.355190;    9.912309;    9.917488;    9.915400;    9.916233;    9.917922;    9.920474;    9.920474;
 88;    0.015302;   14.381506;   11.137216;   10.815297;   10.400748;   10.007532;   10.015791;   10.022374;   10.023330;   10.026814;   10.027028;   10.027028;
 89;    0.019928;   14.179431;   10.959758;   10.646333;   10.349828;   10.016837;   10.026587;   10.023178;   10.024890;   10.026220;   10.029992;   10.029992;
 90;    0.014713;   13.950904;   11.018855;   10.605946;   10.315527;    9.934998;    9.935641;    9.938392;    9.944136;    9.948413;    9.949544;    9.949544;
 91;    0.015945;   14.246336;   11.045115;   10.755008;   10.396157;   10.008513;   10.013672;   10.011636;   10.016731;   10.014289;   10.015286;   10.015286;
 92;    0.020497;   14.180383;   10.985654;   10.609123;   10.242363;    9.895877;    9.895242;    9.901664;    9.903678;    9.902586;    9.905147;    9.905147;
 93;    0.013761;   14.210372;   11.072906;   10.720758;   10.356191;    9.980706;    9.986555;    9.988828;    9.991308;    9.989721;    9.992266;    9.992266;
 94;    0.012055;   14.275495;   11.076941;   10.695099;   10.401436;    9.984743;    9.986413;    9.987225;    9.989665;    9.991237;    9.991941;    9.991941;
 95;    0.012338;   14.254498;   11.022286;   10.711737;   10.361857;   10.016448;   10.018062;   10.023270;   10.022245;   10.024841;   10.026156;   10.026156;
 96;    0.012487;   14.183221;   10.964882;   10.639733;   10.271710;    9.917002;    9.923396;    9.928838;    9.929770;    9.932124;    9.932949;    9.932949;
 97;    0.012688;   14.242797;   11.129571;   10.804033;   10.434760;   10.096234;   10.090659;   10.088430;   10.091827;   10.094075;   10.096282;   10.096282;
 98;    0.012310;   14.275836;   11.044084;   10.688853;   10.324139;    9.980431;    9.989132;    9.987963;    9.991026;    9.990659;    9.993603;    9.993603;
 99;    0.012025;   14.044078;   10.965503;   10.618230;   10.268447;    9.860063;    9.868965;    9.868962;    9.874685;    9.875933;    9.875796;    9.875796;
100;    0.012342;   14.167716;   11.062108;   10.673357;   10.309247;    9.890566;    9.893709;    9.899745;    9.899747;    9.900820;    9.902621;    9.902621;


==> anc/LVM_v0.2/result_simulation/SetC1.6_Modelpca-none-none_CVekf-ctri.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;1;0;0;0;0;0;0;
  1;    0.129024;    1.003030;    0.490189;    0.426840;    0.365683;    0.320037;    0.312190;    0.294444;    0.286648;    0.278677;    0.261482;    0.250758;
  2;    0.130978;    1.009406;    0.503316;    0.446085;    0.380631;    0.324249;    0.313840;    0.305618;    0.294542;    0.281305;    0.268415;    0.252352;
  3;    0.150262;    0.965392;    0.499094;    0.436138;    0.372416;    0.323682;    0.313089;    0.308238;    0.286824;    0.270437;    0.257147;    0.241348;
  4;    0.130231;    1.058842;    0.505737;    0.434773;    0.379531;    0.325813;    0.317101;    0.306165;    0.299550;    0.286469;    0.273974;    0.264711;
  5;    0.129302;    0.984503;    0.498158;    0.424222;    0.367091;    0.315850;    0.309691;    0.298318;    0.287947;    0.281487;    0.265521;    0.246126;
  6;    0.129584;    0.975559;    0.496851;    0.429388;    0.371550;    0.314667;    0.305242;    0.300442;    0.281182;    0.267225;    0.254773;    0.243890;
  7;    0.117425;    1.023597;    0.507076;    0.439883;    0.368839;    0.323005;    0.311834;    0.301496;    0.291780;    0.284007;    0.268431;    0.255899;
  8;    0.115908;    0.991746;    0.488125;    0.421912;    0.362383;    0.313847;    0.305552;    0.302774;    0.289605;    0.271737;    0.258967;    0.247936;
  9;    0.116642;    1.026318;    0.501569;    0.427493;    0.375156;    0.325487;    0.315690;    0.311185;    0.297360;    0.284603;    0.281155;    0.256580;
 10;    0.116818;    1.022744;    0.496378;    0.430649;    0.372774;    0.322948;    0.318498;    0.314685;    0.298939;    0.279132;    0.268067;    0.255686;
 11;    0.116321;    0.975964;    0.494040;    0.425297;    0.370305;    0.315690;    0.307125;    0.302916;    0.287906;    0.268828;    0.254990;    0.243991;
 12;    0.116024;    0.995838;    0.488026;    0.417604;    0.367215;    0.315645;    0.313773;    0.296208;    0.282779;    0.270553;    0.259435;    0.248960;
 13;    0.116848;    0.965413;    0.503826;    0.433725;    0.365382;    0.314028;    0.303952;    0.295401;    0.283047;    0.267486;    0.256140;    0.241353;
 14;    0.116660;    1.004712;    0.481075;    0.413905;    0.361349;    0.307473;    0.302816;    0.299679;    0.284267;    0.274807;    0.263195;    0.251178;
 15;    0.117842;    0.998854;    0.481741;    0.416337;    0.366146;    0.313010;    0.306266;    0.294627;    0.288141;    0.273190;    0.259643;    0.249714;
 16;    0.115968;    1.023712;    0.508750;    0.432200;    0.381505;    0.322087;    0.309844;    0.300147;    0.294845;    0.282395;    0.268872;    0.255928;
 17;    0.120309;    1.003187;    0.487340;    0.418569;    0.362973;    0.313095;    0.301773;    0.290606;    0.283195;    0.271855;    0.260104;    0.250797;
 18;    0.114867;    0.956811;    0.488891;    0.419580;    0.358846;    0.311577;    0.302077;    0.289661;    0.277683;    0.262271;    0.257812;    0.239203;
 19;    0.113270;    0.989068;    0.488766;    0.418726;    0.369479;    0.310392;    0.309887;    0.297135;    0.284044;    0.275292;    0.256722;    0.247267;
 20;    0.113753;    1.022704;    0.494483;    0.425944;    0.367177;    0.318953;    0.314514;    0.301761;    0.300581;    0.285512;    0.271853;    0.255676;
 21;    0.112926;    0.997092;    0.503647;    0.437072;    0.364163;    0.312803;    0.304702;    0.298972;    0.284179;    0.277862;    0.260992;    0.249273;
 22;    0.114433;    1.003841;    0.502524;    0.439213;    0.374990;    0.319539;    0.305925;    0.297436;    0.287792;    0.280928;    0.271001;    0.250960;
 23;    0.114771;    1.015224;    0.493240;    0.421456;    0.368460;    0.314450;    0.311805;    0.300477;    0.292722;    0.278758;    0.264625;    0.253806;
 24;    0.113150;    1.044790;    0.504905;    0.438747;    0.376451;    0.321918;    0.314215;    0.306759;    0.298189;    0.297489;    0.283126;    0.261197;
 25;    0.114990;    0.988414;    0.486291;    0.421174;    0.359739;    0.314296;    0.309853;    0.303623;    0.291265;    0.275389;    0.256870;    0.247103;
 26;    0.113499;    1.020135;    0.501079;    0.430132;    0.378438;    0.323541;    0.319019;    0.315491;    0.305880;    0.289859;    0.267622;    0.255034;
 27;    0.114054;    1.004841;    0.493918;    0.430694;    0.371134;    0.316969;    0.310050;    0.296196;    0.292453;    0.276553;    0.271184;    0.251210;
 28;    0.114378;    1.032536;    0.499816;    0.428734;    0.370735;    0.321316;    0.312731;    0.307366;    0.289080;    0.279294;    0.267280;    0.258134;
 29;    0.114122;    1.030989;    0.515038;    0.447220;    0.381862;    0.321362;    0.313615;    0.302567;    0.293623;    0.282520;    0.268231;    0.257747;
 30;    0.113815;    1.005808;    0.493840;    0.425013;    0.372437;    0.319660;    0.315807;    0.305797;    0.300727;    0.286993;    0.276796;    0.251452;
 31;    0.112255;    1.019666;    0.493450;    0.427707;    0.365273;    0.316084;    0.309857;    0.300340;    0.295561;    0.279060;    0.266497;    0.254917;
 32;    0.113857;    0.953376;    0.494534;    0.422453;    0.375858;    0.322371;    0.309503;    0.303737;    0.282971;    0.269825;    0.260788;    0.238344;
 33;    0.113133;    1.017133;    0.484409;    0.418081;    0.365765;    0.316238;    0.309996;    0.299061;    0.291218;    0.279119;    0.267400;    0.254283;
 34;    0.114880;    0.995846;    0.499130;    0.428255;    0.377512;    0.327759;    0.320640;    0.307846;    0.303336;    0.298705;    0.279618;    0.248962;
 35;    0.115447;    1.022349;    0.488400;    0.432609;    0.372597;    0.315110;    0.307014;    0.304875;    0.287839;    0.286712;    0.272703;    0.255587;
 36;    0.118528;    0.966277;    0.492344;    0.419885;    0.366656;    0.313610;    0.308822;    0.304172;    0.289693;    0.268699;    0.263536;    0.241569;
 37;    0.116946;    1.010129;    0.483368;    0.413338;    0.357415;    0.315280;    0.307304;    0.305400;    0.289503;    0.278644;    0.270115;    0.252532;
 38;    0.116814;    1.013588;    0.488614;    0.424463;    0.361798;    0.311283;    0.301843;    0.291214;    0.289387;    0.277185;    0.258691;    0.253397;
 39;    0.115127;    0.965159;    0.476292;    0.407397;    0.352247;    0.308088;    0.296545;    0.287059;    0.278345;    0.270991;    0.254790;    0.241290;
 40;    0.120197;    0.999817;    0.491783;    0.425545;    0.367008;    0.321739;    0.309463;    0.303726;    0.291515;    0.273618;    0.263513;    0.249954;
 41;    0.114729;    0.987560;    0.484721;    0.420133;    0.366836;    0.317598;    0.309099;    0.300793;    0.287258;    0.278842;    0.257282;    0.246890;
 42;    0.115549;    1.032435;    0.493642;    0.420487;    0.364085;    0.322589;    0.315486;    0.302588;    0.290952;    0.282395;    0.269068;    0.258109;
 43;    0.114469;    1.015627;    0.497326;    0.431099;    0.375370;    0.320581;    0.310728;    0.306429;    0.289697;    0.279796;    0.267322;    0.253907;
 44;    0.116559;    1.040363;    0.494964;    0.429102;    0.369595;    0.318124;    0.310998;    0.307573;    0.304044;    0.294942;    0.274530;    0.260091;
 45;    0.116546;    0.973669;    0.484848;    0.413219;    0.357939;    0.312465;    0.305048;    0.295726;    0.290490;    0.270069;    0.257012;    0.243417;
 46;    0.115871;    0.990040;    0.501981;    0.431187;    0.371200;    0.321744;    0.308555;    0.304212;    0.292267;    0.274328;    0.269131;    0.247510;
 47;    0.116627;    1.022400;    0.500152;    0.429480;    0.375969;    0.324847;    0.316112;    0.311526;    0.301494;    0.299840;    0.280469;    0.255600;
 48;    0.115623;    0.992840;    0.492727;    0.422404;    0.365779;    0.315013;    0.305699;    0.300635;    0.287854;    0.276884;    0.262208;    0.248210;
 49;    0.115496;    0.985308;    0.485222;    0.420466;    0.364138;    0.313486;    0.304222;    0.293354;    0.285890;    0.279022;    0.264441;    0.246327;
 50;    0.114526;    1.031942;    0.485362;    0.420884;    0.367177;    0.310674;    0.307644;    0.294009;    0.290943;    0.288050;    0.270426;    0.257986;
 51;    0.113605;    1.057417;    0.507919;    0.434026;    0.374880;    0.327341;    0.317155;    0.314011;    0.305034;    0.295167;    0.276679;    0.264354;
 52;    0.113638;    1.003139;    0.487356;    0.424312;    0.359412;    0.314200;    0.306562;    0.305804;    0.292327;    0.278614;    0.266177;    0.250785;
 53;    0.143660;    0.976735;    0.495754;    0.426763;    0.370085;    0.316261;    0.311151;    0.306606;    0.288510;    0.272585;    0.261772;    0.244184;
 54;    0.114439;    1.024769;    0.492966;    0.430362;    0.375328;    0.326570;    0.313966;    0.306269;    0.297908;    0.288159;    0.269998;    0.256192;
 55;    0.115298;    0.954562;    0.483845;    0.418198;    0.359234;    0.308411;    0.303492;    0.294855;    0.281225;    0.273929;    0.251745;    0.238640;
 56;    0.117833;    0.975050;    0.477964;    0.409470;    0.359536;    0.314794;    0.308430;    0.302194;    0.280560;    0.267512;    0.252001;    0.243762;
 57;    0.115140;    1.054385;    0.501117;    0.422981;    0.375000;    0.320506;    0.313554;    0.304525;    0.297692;    0.286397;    0.274597;    0.263596;
 58;    0.118216;    1.030919;    0.489782;    0.429710;    0.367267;    0.319561;    0.309446;    0.304218;    0.294470;    0.283304;    0.280851;    0.257730;
 59;    0.121801;    1.015062;    0.487859;    0.414763;    0.365838;    0.318103;    0.311827;    0.296342;    0.291680;    0.279408;    0.265499;    0.253765;
 60;    0.131888;    0.983922;    0.491735;    0.427232;    0.372095;    0.322789;    0.315289;    0.302026;    0.287890;    0.275449;    0.254270;    0.245981;
 61;    0.122100;    0.970543;    0.492441;    0.421551;    0.367968;    0.314442;    0.305829;    0.297766;    0.290956;    0.270893;    0.261407;    0.242636;
 62;    0.118596;    1.008961;    0.484290;    0.415257;    0.359634;    0.310198;    0.302709;    0.290918;    0.281473;    0.280395;    0.268797;    0.252240;
 63;    0.115048;    1.016930;    0.481792;    0.419222;    0.362711;    0.310186;    0.302036;    0.292553;    0.280957;    0.279088;    0.265936;    0.254232;
 64;    0.117761;    1.008068;    0.489641;    0.423908;    0.375228;    0.317784;    0.314296;    0.307129;    0.296918;    0.286887;    0.272655;    0.252017;
 65;    0.123778;    0.939143;    0.481965;    0.423179;    0.362280;    0.308982;    0.298078;    0.288633;    0.283720;    0.261551;    0.247204;    0.234786;
 66;    0.119618;    0.989764;    0.492273;    0.423841;    0.369090;    0.319389;    0.317137;    0.301842;    0.298453;    0.284984;    0.264648;    0.247441;
 67;    0.153223;    0.984441;    0.490783;    0.433892;    0.374655;    0.312916;    0.306639;    0.294798;    0.277750;    0.268474;    0.256315;    0.246110;
 68;    0.121061;    0.986715;    0.501408;    0.435386;    0.366555;    0.313861;    0.302947;    0.298091;    0.292749;    0.273699;    0.263703;    0.246679;
 69;    0.142117;    0.965954;    0.489824;    0.415203;    0.365732;    0.315623;    0.309164;    0.306525;    0.289730;    0.274163;    0.254545;    0.241488;
 70;    0.116540;    1.008044;    0.502880;    0.427722;    0.379040;    0.321955;    0.316156;    0.306834;    0.299121;    0.280700;    0.261612;    0.252011;
 71;    0.116095;    1.012383;    0.487055;    0.416075;    0.364004;    0.321259;    0.313879;    0.307916;    0.300414;    0.283619;    0.265776;    0.253096;
 72;    0.120348;    1.010898;    0.502864;    0.430981;    0.372515;    0.315693;    0.313717;    0.300413;    0.287505;    0.275980;    0.269925;    0.252725;
 73;    0.122039;    1.014768;    0.512364;    0.458748;    0.373984;    0.323034;    0.316258;    0.318079;    0.308725;    0.284578;    0.271468;    0.253692;
 74;    0.117126;    1.025308;    0.500757;    0.430579;    0.366513;    0.310048;    0.303209;    0.293867;    0.287997;    0.273503;    0.263809;    0.256327;
 75;    0.118371;    0.998815;    0.486184;    0.421075;    0.363218;    0.314121;    0.303753;    0.295344;    0.289670;    0.278197;    0.266794;    0.249704;
 76;    0.116696;    1.001617;    0.497933;    0.426873;    0.371292;    0.317919;    0.309206;    0.298305;    0.287897;    0.278384;    0.264869;    0.250404;
 77;    0.116348;    0.980064;    0.477572;    0.412142;    0.350685;    0.305391;    0.295050;    0.292726;    0.279645;    0.266714;    0.253561;    0.245016;
 78;    0.116504;    1.000795;    0.482556;    0.415846;    0.358326;    0.313803;    0.302812;    0.296525;    0.283329;    0.278642;    0.261567;    0.250199;
 79;    0.118349;    1.002674;    0.500416;    0.429817;    0.370438;    0.318739;    0.308561;    0.301321;    0.290372;    0.272631;    0.261572;    0.250669;
 80;    0.120056;    1.007107;    0.488642;    0.416320;    0.365591;    0.306397;    0.302216;    0.292677;    0.292371;    0.277995;    0.259983;    0.251777;
 81;    0.116077;    0.990623;    0.484461;    0.421442;    0.364105;    0.311631;    0.305803;    0.295378;    0.289564;    0.272751;    0.260606;    0.247656;
 82;    0.119815;    0.973193;    0.485862;    0.417463;    0.360950;    0.310240;    0.304737;    0.301911;    0.290506;    0.278393;    0.257721;    0.243298;
 83;    0.154050;    0.952610;    0.480694;    0.406761;    0.356293;    0.310092;    0.303098;    0.290371;    0.281450;    0.266459;    0.253333;    0.238153;
 84;    0.147528;    0.996785;    0.489821;    0.415592;    0.367160;    0.323458;    0.311858;    0.307830;    0.293348;    0.281505;    0.272863;    0.249196;
 85;    0.221451;    0.975309;    0.499552;    0.426462;    0.374243;    0.324624;    0.316796;    0.310341;    0.291102;    0.276244;    0.263911;    0.243827;
 86;    0.135755;    1.009548;    0.493098;    0.427764;    0.369863;    0.314847;    0.301507;    0.294812;    0.289790;    0.276936;    0.264479;    0.252387;
 87;    0.133783;    1.005962;    0.493806;    0.416435;    0.365045;    0.311405;    0.305172;    0.293638;    0.280980;    0.271489;    0.266034;    0.251490;
 88;    0.153995;    1.033465;    0.499731;    0.429175;    0.368861;    0.316557;    0.314807;    0.312497;    0.299370;    0.292167;    0.273751;    0.258366;
 89;    0.145625;    1.001037;    0.490984;    0.424475;    0.374004;    0.326165;    0.319859;    0.304740;    0.291641;    0.279389;    0.274528;    0.250259;
 90;    0.130656;    0.959810;    0.494623;    0.417350;    0.371681;    0.318768;    0.306704;    0.296092;    0.291029;    0.280516;    0.262673;    0.239952;
 91;    0.160776;    1.008269;    0.496859;    0.435682;    0.371196;    0.319237;    0.311703;    0.298252;    0.288661;    0.274916;    0.263331;    0.252067;
 92;    0.204626;    0.998118;    0.487296;    0.414944;    0.361140;    0.312706;    0.301979;    0.295862;    0.290941;    0.271695;    0.263731;    0.249530;
 93;    0.131564;    1.003891;    0.497521;    0.429469;    0.368950;    0.316566;    0.312653;    0.302889;    0.293580;    0.277254;    0.265658;    0.250973;
 94;    0.115232;    1.013212;    0.497488;    0.422276;    0.373324;    0.317347;    0.307157;    0.298010;    0.286954;    0.277264;    0.264438;    0.253303;
 95;    0.117012;    1.007070;    0.494794;    0.427645;    0.370058;    0.322169;    0.312017;    0.305374;    0.291172;    0.283070;    0.271530;    0.251767;
 96;    0.115990;    0.995293;    0.487249;    0.431997;    0.364202;    0.315053;    0.309106;    0.304067;    0.292086;    0.284826;    0.266291;    0.248823;
 97;    0.115283;    1.017297;    0.506245;    0.444041;    0.375766;    0.326498;    0.310540;    0.296670;    0.286075;    0.278093;    0.268829;    0.254324;
 98;    0.117693;    1.018011;    0.493151;    0.420575;    0.363745;    0.317970;    0.316055;    0.300040;    0.293115;    0.278229;    0.272967;    0.254503;
 99;    0.117304;    0.967629;    0.487878;    0.416659;    0.362551;    0.308898;    0.306389;    0.292635;    0.290624;    0.276986;    0.261401;    0.241907;
100;    0.114438;    0.992505;    0.493084;    0.418168;    0.363390;    0.308602;    0.301038;    0.297070;    0.284870;    0.270492;    0.259928;    0.248126;


==> anc/LVM_v0.2/result_simulation/SetC1.6_Modelppca-none-none_CVekf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;1;0;0;0;0;0;0;
  1;    0.109083;    1.420803;    1.113403;    1.100956;    1.071631;    1.050773;    1.052348;    1.051184;    1.052026;    1.052904;    1.052557;    1.052557;
  2;    0.110670;    1.423847;    1.126392;    1.115738;    1.087654;    1.058003;    1.058753;    1.059330;    1.059872;    1.060180;    1.060624;    1.060624;
  3;    0.106220;    1.401553;    1.122017;    1.110923;    1.079131;    1.058254;    1.058732;    1.060578;    1.059467;    1.059412;    1.059713;    1.059713;
  4;    0.109654;    1.448048;    1.129032;    1.113964;    1.088174;    1.061518;    1.061810;    1.061863;    1.062699;    1.062725;    1.062753;    1.062753;
  5;    0.112307;    1.411561;    1.121242;    1.103113;    1.073935;    1.048520;    1.049261;    1.049204;    1.049875;    1.050789;    1.051253;    1.051253;
  6;    0.105494;    1.406873;    1.119834;    1.106763;    1.079065;    1.046265;    1.047020;    1.048827;    1.047374;    1.047224;    1.047341;    1.047341;
  7;    0.098222;    1.430784;    1.130194;    1.117076;    1.077689;    1.055106;    1.055055;    1.055397;    1.055924;    1.056739;    1.056813;    1.056813;
  8;    0.098112;    1.414968;    1.111169;    1.096574;    1.067332;    1.041025;    1.041276;    1.042918;    1.043440;    1.042875;    1.042971;    1.042971;
  9;    0.099309;    1.432160;    1.124755;    1.105928;    1.081273;    1.057596;    1.057884;    1.059471;    1.059450;    1.059673;    1.060670;    1.060670;
 10;    0.098760;    1.430343;    1.119713;    1.106849;    1.079238;    1.055913;    1.057799;    1.059385;    1.059195;    1.058097;    1.058531;    1.058531;
 11;    0.098234;    1.407053;    1.117038;    1.102413;    1.076175;    1.046568;    1.047733;    1.049850;    1.050008;    1.049047;    1.048985;    1.048985;
 12;    0.099507;    1.417176;    1.111203;    1.093052;    1.069808;    1.043941;    1.046542;    1.045472;    1.045589;    1.045875;    1.045997;    1.045997;
 13;    0.099609;    1.401778;    1.126788;    1.109548;    1.074041;    1.047129;    1.047437;    1.048628;    1.048959;    1.049085;    1.049386;    1.049386;
 14;    0.100114;    1.421576;    1.104000;    1.089261;    1.063668;    1.032681;    1.033570;    1.035376;    1.034629;    1.035113;    1.035237;    1.035237;
 15;    0.097752;    1.418642;    1.104783;    1.088298;    1.066481;    1.039783;    1.040587;    1.040620;    1.041969;    1.041786;    1.041884;    1.041884;
 16;    0.103703;    1.431161;    1.131902;    1.113360;    1.093720;    1.058108;    1.057283;    1.057697;    1.058940;    1.059282;    1.059485;    1.059485;
 17;    0.098854;    1.420685;    1.110428;    1.094541;    1.068132;    1.040377;    1.040464;    1.040194;    1.040926;    1.041187;    1.041310;    1.041310;
 18;    0.099127;    1.397091;    1.111762;    1.094626;    1.062336;    1.039286;    1.039947;    1.039799;    1.040444;    1.040204;    1.040801;    1.040801;
 19;    0.098472;    1.413958;    1.111864;    1.094761;    1.073161;    1.040052;    1.042776;    1.042452;    1.042358;    1.043235;    1.042587;    1.042587;
 20;    0.098174;    1.430386;    1.117800;    1.101916;    1.072546;    1.048881;    1.050622;    1.050553;    1.051886;    1.052093;    1.052475;    1.052475;
 21;    0.099749;    1.417720;    1.126626;    1.112445;    1.072172;    1.044767;    1.045369;    1.046308;    1.046149;    1.046932;    1.046956;    1.046956;
 22;    0.100295;    1.421261;    1.125579;    1.115278;    1.082988;    1.053951;    1.053575;    1.054130;    1.054761;    1.055381;    1.055769;    1.055769;
 23;    0.099756;    1.426757;    1.116354;    1.098333;    1.072735;    1.043660;    1.045425;    1.045215;    1.046128;    1.046271;    1.046199;    1.046199;
 24;    0.098772;    1.441072;    1.128144;    1.113035;    1.083558;    1.055634;    1.056151;    1.056887;    1.057798;    1.059080;    1.059406;    1.059406;
 25;    0.098514;    1.413604;    1.109411;    1.094386;    1.063632;    1.041344;    1.042847;    1.044256;    1.044422;    1.044664;    1.044209;    1.044209;
 26;    0.099129;    1.429013;    1.124182;    1.108337;    1.084648;    1.057300;    1.058594;    1.060299;    1.061223;    1.061438;    1.060878;    1.060878;
 27;    0.099015;    1.421645;    1.117119;    1.106422;    1.078742;    1.048042;    1.049286;    1.048587;    1.049935;    1.049792;    1.050396;    1.050396;
 28;    0.099658;    1.435248;    1.123024;    1.106647;    1.076869;    1.054012;    1.054459;    1.056284;    1.054747;    1.055211;    1.055338;    1.055338;
 29;    0.097762;    1.434472;    1.137930;    1.122550;    1.091820;    1.058816;    1.059936;    1.060287;    1.060735;    1.060824;    1.060702;    1.060702;
 30;    0.098642;    1.422220;    1.116950;    1.102269;    1.077647;    1.050826;    1.052192;    1.052492;    1.053523;    1.053849;    1.054404;    1.054404;
 31;    0.098992;    1.429030;    1.116756;    1.099763;    1.069767;    1.045100;    1.046232;    1.046455;    1.047853;    1.047656;    1.047969;    1.047969;
 32;    0.099474;    1.395213;    1.117364;    1.099143;    1.082395;    1.056207;    1.056439;    1.058814;    1.057468;    1.057835;    1.058283;    1.058283;
 33;    0.099301;    1.427844;    1.107565;    1.092597;    1.067985;    1.043629;    1.044706;    1.044814;    1.045659;    1.045709;    1.046128;    1.046128;
 34;    0.098895;    1.417074;    1.122226;    1.104462;    1.082876;    1.061791;    1.062903;    1.063264;    1.064498;    1.065497;    1.065883;    1.065883;
 35;    0.099329;    1.430283;    1.111571;    1.100075;    1.073903;    1.043925;    1.044708;    1.046872;    1.045708;    1.046915;    1.047375;    1.047375;
 36;    0.096682;    1.402170;    1.115301;    1.097020;    1.073064;    1.042726;    1.044057;    1.046125;    1.046364;    1.045779;    1.046384;    1.046384;
 37;    0.097942;    1.424345;    1.106485;    1.089931;    1.061488;    1.041011;    1.041481;    1.043255;    1.042895;    1.043144;    1.043450;    1.043450;
 38;    0.098066;    1.426036;    1.111771;    1.100027;    1.065331;    1.038920;    1.039619;    1.039865;    1.041386;    1.041511;    1.040001;    1.040001;
 39;    0.099218;    1.401569;    1.098897;    1.080532;    1.053233;    1.032328;    1.032259;    1.032849;    1.033751;    1.034369;    1.034346;    1.034346;
 40;    0.103367;    1.419053;    1.114918;    1.097208;    1.071137;    1.050703;    1.051125;    1.052414;    1.052950;    1.052318;    1.052684;    1.052684;
 41;    0.097352;    1.413246;    1.107688;    1.094937;    1.070391;    1.045658;    1.046613;    1.047943;    1.048019;    1.049139;    1.047838;    1.047838;
 42;    0.098166;    1.435131;    1.116937;    1.099356;    1.069485;    1.051880;    1.053282;    1.052974;    1.053216;    1.053821;    1.053769;    1.053769;
 43;    0.098287;    1.426965;    1.120473;    1.107300;    1.082129;    1.053642;    1.053908;    1.055620;    1.055010;    1.055524;    1.055797;    1.055797;
 44;    0.098261;    1.438970;    1.118300;    1.101066;    1.073482;    1.048207;    1.048935;    1.050085;    1.050985;    1.051633;    1.051435;    1.051435;
 45;    0.097939;    1.405784;    1.107742;    1.089457;    1.060773;    1.039919;    1.040609;    1.041285;    1.042801;    1.042006;    1.042363;    1.042363;
 46;    0.097850;    1.414343;    1.125057;    1.109974;    1.079634;    1.056967;    1.056781;    1.058684;    1.059099;    1.058778;    1.059274;    1.059274;
 47;    0.097898;    1.430418;    1.123368;    1.107006;    1.082299;    1.056812;    1.057552;    1.058686;    1.058993;    1.060356;    1.060628;    1.060628;
 48;    0.099604;    1.415710;    1.115852;    1.099385;    1.070640;    1.045100;    1.045364;    1.046800;    1.046932;    1.047461;    1.047576;    1.047576;
 49;    0.099303;    1.411852;    1.108196;    1.095197;    1.067322;    1.040606;    1.041216;    1.041267;    1.042038;    1.042720;    1.042977;    1.042977;
 50;    0.098625;    1.435082;    1.108592;    1.091626;    1.068341;    1.035656;    1.037182;    1.036654;    1.037711;    1.038738;    1.038553;    1.038553;
 51;    0.098736;    1.447081;    1.131145;    1.113769;    1.083546;    1.061784;    1.062229;    1.063590;    1.063976;    1.064717;    1.064491;    1.064491;
 52;    0.128924;    1.420820;    1.110505;    1.097936;    1.064036;    1.040306;    1.040941;    1.042938;    1.042948;    1.043295;    1.043675;    1.043675;
 53;    0.123678;    1.407496;    1.118739;    1.104074;    1.076012;    1.047762;    1.049162;    1.051063;    1.050458;    1.050534;    1.050879;    1.050879;
 54;    0.099062;    1.431609;    1.116146;    1.104648;    1.078904;    1.056705;    1.056759;    1.057671;    1.058267;    1.058991;    1.058802;    1.058802;
 55;    0.098477;    1.396181;    1.106625;    1.092729;    1.061881;    1.034699;    1.036296;    1.037257;    1.037389;    1.038335;    1.037872;    1.037872;
 56;    0.102375;    1.406781;    1.100684;    1.084187;    1.061154;    1.039426;    1.040485;    1.042508;    1.040309;    1.040614;    1.040634;    1.040634;
 57;    0.097161;    1.445713;    1.124472;    1.102040;    1.080927;    1.050582;    1.051387;    1.051814;    1.052641;    1.053013;    1.053211;    1.053211;
 58;    0.099251;    1.434580;    1.113015;    1.097264;    1.068072;    1.046296;    1.046286;    1.047283;    1.047561;    1.048037;    1.048766;    1.048766;
 59;    0.121504;    1.426582;    1.110954;    1.090577;    1.068382;    1.044957;    1.046613;    1.046187;    1.047351;    1.047667;    1.047882;    1.047882;
 60;    0.108963;    1.411085;    1.114715;    1.101025;    1.077381;    1.053234;    1.054877;    1.054855;    1.055002;    1.055848;    1.054547;    1.054547;
 61;    0.101605;    1.404300;    1.115424;    1.097761;    1.073225;    1.044638;    1.045242;    1.046346;    1.047687;    1.047074;    1.047669;    1.047669;
 62;    0.098812;    1.423709;    1.107358;    1.090844;    1.062780;    1.037073;    1.037471;    1.037321;    1.037662;    1.038544;    1.038989;    1.038989;
 63;    0.098902;    1.427487;    1.104775;    1.091599;    1.064411;    1.036207;    1.037051;    1.037621;    1.037476;    1.038345;    1.038554;    1.038554;
 64;    0.098275;    1.423624;    1.112828;    1.099311;    1.079573;    1.046981;    1.048401;    1.049388;    1.050048;    1.050458;    1.050944;    1.050944;
 65;    0.098355;    1.387723;    1.104557;    1.094544;    1.064832;    1.036330;    1.036649;    1.037539;    1.039303;    1.038152;    1.038026;    1.038026;
 66;    0.112023;    1.414150;    1.115336;    1.099105;    1.073123;    1.050047;    1.052089;    1.051646;    1.053063;    1.053434;    1.053522;    1.053522;
 67;    0.108391;    1.411443;    1.113761;    1.103237;    1.078149;    1.042295;    1.043580;    1.043991;    1.043008;    1.043354;    1.043462;    1.043462;
 68;    0.101420;    1.412599;    1.124379;    1.109407;    1.075044;    1.045707;    1.046051;    1.047526;    1.048769;    1.048111;    1.048476;    1.048476;
 69;    0.116869;    1.401863;    1.112838;    1.093174;    1.070491;    1.045485;    1.046887;    1.048951;    1.049205;    1.049409;    1.049028;    1.049028;
 70;    0.101436;    1.423461;    1.126180;    1.107444;    1.086230;    1.057426;    1.058767;    1.059324;    1.060723;    1.060454;    1.059768;    1.059768;
 71;    0.100009;    1.425249;    1.110158;    1.092362;    1.066580;    1.048683;    1.049475;    1.050577;    1.051671;    1.051369;    1.051277;    1.051277;
 72;    0.109493;    1.424524;    1.126048;    1.109015;    1.081828;    1.048522;    1.050584;    1.050279;    1.050295;    1.050883;    1.051529;    1.051529;
 73;    0.100151;    1.426423;    1.135266;    1.120147;    1.083712;    1.058835;    1.059511;    1.061672;    1.062712;    1.062073;    1.062412;    1.062412;
 74;    0.096436;    1.431852;    1.123981;    1.105940;    1.074791;    1.039720;    1.040602;    1.041071;    1.041863;    1.041514;    1.041446;    1.041446;
 75;    0.106889;    1.418822;    1.109228;    1.095050;    1.064961;    1.041816;    1.042049;    1.042699;    1.043837;    1.044204;    1.044546;    1.044546;
 76;    0.100718;    1.420044;    1.121074;    1.104658;    1.078214;    1.049570;    1.050159;    1.050255;    1.050794;    1.051324;    1.051517;    1.051517;
 77;    0.099560;    1.409464;    1.100236;    1.086244;    1.051678;    1.028164;    1.027960;    1.029861;    1.029745;    1.029784;    1.029853;    1.029853;
 78;    0.100241;    1.419707;    1.105483;    1.089436;    1.059443;    1.039134;    1.038890;    1.040074;    1.039769;    1.040737;    1.040501;    1.040501;
 79;    0.097842;    1.420608;    1.123476;    1.105800;    1.077288;    1.051220;    1.051669;    1.052627;    1.053253;    1.052649;    1.052815;    1.052815;
 80;    0.101152;    1.422754;    1.111751;    1.093009;    1.070133;    1.033169;    1.034424;    1.034771;    1.036621;    1.037085;    1.036141;    1.036141;
 81;    0.098552;    1.414497;    1.107362;    1.095490;    1.067653;    1.039338;    1.041109;    1.041519;    1.043058;    1.042666;    1.042828;    1.042828;
 82;    0.100488;    1.405544;    1.108665;    1.092250;    1.064198;    1.037834;    1.038966;    1.040537;    1.041058;    1.041829;    1.041365;    1.041365;
 83;    0.129583;    1.394786;    1.103313;    1.083047;    1.057889;    1.035541;    1.036709;    1.037139;    1.037920;    1.037962;    1.038194;    1.038194;
 84;    0.119255;    1.417640;    1.112848;    1.092337;    1.070299;    1.050754;    1.051056;    1.052540;    1.052544;    1.053022;    1.053442;    1.053442;
 85;    0.165877;    1.406753;    1.122635;    1.103845;    1.081339;    1.059447;    1.060813;    1.062700;    1.061621;    1.061825;    1.062427;    1.062427;
 86;    0.114041;    1.423861;    1.116281;    1.100476;    1.075053;    1.043559;    1.043548;    1.044720;    1.045760;    1.045810;    1.046140;    1.046140;
 87;    0.120899;    1.422282;    1.116971;    1.095588;    1.070113;    1.040147;    1.041489;    1.041239;    1.041176;    1.041555;    1.042213;    1.042213;
 88;    0.153105;    1.435701;    1.123013;    1.106923;    1.076242;    1.047348;    1.049260;    1.050786;    1.050932;    1.051753;    1.051887;    1.051887;
 89;    0.112063;    1.419595;    1.114062;    1.099815;    1.081187;    1.057199;    1.058912;    1.058604;    1.058838;    1.059117;    1.059991;    1.059991;
 90;    0.113568;    1.398593;    1.117690;    1.096422;    1.077580;    1.050280;    1.050368;    1.050881;    1.052484;    1.053170;    1.053542;    1.053542;
 91;    0.138876;    1.423220;    1.120115;    1.109137;    1.076494;    1.050655;    1.051534;    1.051230;    1.051903;    1.051662;    1.051952;    1.051952;
 92;    0.142819;    1.418291;    1.110359;    1.091005;    1.064088;    1.039648;    1.039628;    1.040862;    1.042002;    1.041401;    1.042018;    1.042018;
 93;    0.110900;    1.421033;    1.120677;    1.104148;    1.074374;    1.047448;    1.048945;    1.049245;    1.049783;    1.049536;    1.050179;    1.050179;
 94;    0.096815;    1.425711;    1.120654;    1.101107;    1.079986;    1.047919;    1.048112;    1.048263;    1.048614;    1.049133;    1.049349;    1.049349;
 95;    0.096672;    1.422894;    1.117898;    1.104384;    1.075626;    1.053429;    1.053705;    1.054999;    1.054619;    1.055199;    1.055588;    1.055588;
 96;    0.098544;    1.416872;    1.110213;    1.095500;    1.068129;    1.043183;    1.044213;    1.045708;    1.046059;    1.046787;    1.046939;    1.046939;
 97;    0.097010;    1.427898;    1.129318;    1.114580;    1.084191;    1.061845;    1.060416;    1.059844;    1.060548;    1.061044;    1.061627;    1.061627;
 98;    0.100617;    1.428311;    1.116499;    1.099157;    1.069447;    1.047878;    1.050158;    1.049473;    1.050391;    1.050281;    1.051038;    1.051038;
 99;    0.097174;    1.402873;    1.110846;    1.094075;    1.068692;    1.036747;    1.038595;    1.038423;    1.039677;    1.039955;    1.040137;    1.040137;
100;    0.100129;    1.415562;    1.116211;    1.096512;    1.070146;    1.037416;    1.037997;    1.039602;    1.039974;    1.039666;    1.040146;    1.040146;


==> anc/LVM_v0.2/result_simulation/SetC1.6_Modelppca-none-none_CVrkf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;1;0;0;0;0;0;0;
  1;    0.014938;   14.208031;   11.923810;   11.780946;   11.603083;   11.500151;   11.507271;   11.502491;   11.506146;   11.510398;   11.508603;   11.508603;
  2;    0.013528;   14.238473;   12.028005;   11.903624;   11.748081;   11.599646;   11.603022;   11.605390;   11.607709;   11.608790;   11.610699;   11.610699;
  3;    0.015155;   14.015531;   11.956532;   11.823982;   11.649444;   11.543201;   11.546183;   11.554653;   11.549274;   11.548937;   11.550011;   11.550011;
  4;    0.014736;   14.480478;   12.098516;   11.937627;   11.789419;   11.648120;   11.650008;   11.650103;   11.653385;   11.653616;   11.653733;   11.653733;
  5;    0.012217;   14.115607;   11.975459;   11.787015;   11.624516;   11.492233;   11.495871;   11.495362;   11.498379;   11.502364;   11.503998;   11.503998;
  6;    0.013298;   14.068733;   11.947899;   11.802580;   11.640044;   11.473407;   11.476555;   11.484273;   11.478328;   11.477725;   11.478075;   11.478075;
  7;    0.012876;   14.307836;   12.075054;   11.924222;   11.698167;   11.591467;   11.591256;   11.592794;   11.594932;   11.598501;   11.598672;   11.598672;
  8;    0.012495;   14.149677;   11.889759;   11.732558;   11.568958;   11.438960;   11.440749;   11.448113;   11.450325;   11.447562;   11.447792;   11.447792;
  9;    0.012166;   14.321598;   12.033297;   11.845078;   11.705199;   11.582654;   11.584501;   11.591268;   11.590998;   11.591959;   11.596015;   11.596015;
 10;    0.012327;   14.303429;   11.988142;   11.841775;   11.693285;   11.565483;   11.573468;   11.580346;   11.580054;   11.575151;   11.576870;   11.576870;
 11;    0.012642;   14.070529;   11.926719;   11.767626;   11.612220;   11.460890;   11.465731;   11.475139;   11.475809;   11.471993;   11.471608;   11.471608;
 12;    0.012689;   14.171764;   11.898230;   11.711709;   11.579055;   11.448475;   11.460408;   11.454847;   11.454608;   11.455631;   11.456080;   11.456080;
 13;    0.012235;   14.017782;   12.001726;   11.812572;   11.624402;   11.478942;   11.480698;   11.485797;   11.487453;   11.487747;   11.489067;   11.489067;
 14;    0.012324;   14.215756;   11.846287;   11.684642;   11.533557;   11.375722;   11.379572;   11.388254;   11.384655;   11.386887;   11.387407;   11.387407;
 15;    0.012137;   14.186419;   11.843748;   11.675219;   11.559742;   11.417083;   11.421239;   11.421395;   11.427617;   11.426980;   11.427275;   11.427275;
 16;    0.011890;   14.311608;   12.096076;   11.904504;   11.783158;   11.603119;   11.599232;   11.601347;   11.606527;   11.607757;   11.608647;   11.608647;
 17;    0.012615;   14.206849;   11.895287;   11.725250;   11.561928;   11.424532;   11.425567;   11.424536;   11.427865;   11.428970;   11.429446;   11.429446;
 18;    0.012284;   13.970908;   11.864677;   11.688496;   11.519587;   11.392624;   11.395634;   11.394958;   11.397711;   11.396610;   11.398995;   11.398995;
 19;    0.011472;   14.139584;   11.900844;   11.721760;   11.608413;   11.422005;   11.434317;   11.433488;   11.433193;   11.437098;   11.434140;   11.434140;
 20;    0.011931;   14.303861;   11.972206;   11.803567;   11.646208;   11.518663;   11.526823;   11.527007;   11.533570;   11.534158;   11.535745;   11.535745;
 21;    0.012414;   14.177195;   12.024653;   11.856082;   11.637157;   11.490437;   11.493147;   11.497328;   11.495995;   11.499078;   11.499145;   11.499145;
 22;    0.011242;   14.212609;   12.018209;   11.893001;   11.702878;   11.550435;   11.548490;   11.551393;   11.553680;   11.556443;   11.558195;   11.558195;
 23;    0.012342;   14.267567;   11.954675;   11.772434;   11.634005;   11.475712;   11.483297;   11.482444;   11.486137;   11.486756;   11.486546;   11.486546;
 24;    0.011678;   14.410717;   12.076661;   11.918102;   11.747018;   11.606692;   11.609402;   11.612665;   11.616065;   11.621668;   11.623085;   11.623085;
 25;    0.012284;   14.136040;   11.877190;   11.712323;   11.538465;   11.429992;   11.437254;   11.444459;   11.444341;   11.445046;   11.443086;   11.443086;
 26;    0.012320;   14.290131;   12.023121;   11.855668;   11.728994;   11.577352;   11.583116;   11.590731;   11.594610;   11.595323;   11.592807;   11.592807;
 27;    0.012243;   14.216453;   11.948847;   11.819862;   11.654135;   11.498118;   11.503590;   11.501195;   11.506853;   11.506189;   11.508640;   11.508640;
 28;    0.011954;   14.352477;   12.025950;   11.854418;   11.686020;   11.564222;   11.566623;   11.575405;   11.568104;   11.569750;   11.570232;   11.570232;
 29;    0.012336;   14.344715;   12.149587;   11.974109;   11.806725;   11.631747;   11.636428;   11.638198;   11.640418;   11.640848;   11.640223;   11.640223;
 30;    0.012343;   14.222197;   11.951111;   11.800573;   11.661371;   11.521877;   11.528334;   11.529932;   11.534382;   11.535705;   11.538076;   11.538076;
 31;    0.012030;   14.290295;   11.962416;   11.781305;   11.617584;   11.493638;   11.498679;   11.499788;   11.505416;   11.504297;   11.505360;   11.505360;
 32;    0.011236;   13.952133;   11.911152;   11.727875;   11.622542;   11.494175;   11.494685;   11.504921;   11.499023;   11.500622;   11.502445;   11.502445;
 33;    0.012236;   14.278439;   11.882122;   11.724250;   11.591188;   11.467145;   11.472353;   11.472523;   11.476067;   11.476400;   11.478094;   11.478094;
 34;    0.012164;   14.170740;   11.985193;   11.805863;   11.689408;   11.579274;   11.584811;   11.585913;   11.591332;   11.595285;   11.596730;   11.596730;
 35;    0.012072;   14.302831;   11.915008;   11.787627;   11.638860;   11.482298;   11.486025;   11.495900;   11.490755;   11.495579;   11.497247;   11.497247;
 36;    0.012343;   14.021702;   11.906815;   11.719532;   11.579774;   11.429582;   11.435781;   11.444971;   11.445606;   11.443358;   11.445784;   11.445784;
 37;    0.012089;   14.243447;   11.871414;   11.701903;   11.532646;   11.432791;   11.435074;   11.442215;   11.440897;   11.441940;   11.443201;   11.443201;
 38;    0.012365;   14.260364;   11.914128;   11.779742;   11.589743;   11.448695;   11.451886;   11.452996;   11.460049;   11.461072;   11.454323;   11.454323;
 39;    0.011626;   14.015695;   11.771112;   11.577373;   11.421596;   11.314168;   11.314149;   11.316598;   11.320110;   11.323115;   11.322934;   11.322934;
 40;    0.012290;   14.190530;   11.928116;   11.745021;   11.616588;   11.504247;   11.505473;   11.511867;   11.514382;   11.511376;   11.512709;   11.512709;
 41;    0.012274;   14.132456;   11.856283;   11.719152;   11.574528;   11.449378;   11.454117;   11.459786;   11.460065;   11.465512;   11.459689;   11.459689;
 42;    0.012679;   14.351307;   11.976740;   11.792478;   11.627068;   11.530857;   11.536745;   11.535787;   11.536833;   11.539665;   11.539237;   11.539237;
 43;    0.012241;   14.269654;   11.988860;   11.844701;   11.691532;   11.548406;   11.550195;   11.557242;   11.554862;   11.557021;   11.558262;   11.558262;
 44;    0.012166;   14.389700;   11.992355;   11.818431;   11.659907;   11.530509;   11.533812;   11.538600;   11.542548;   11.545150;   11.544376;   11.544376;
 45;    0.012368;   14.057837;   11.852105;   11.667159;   11.502073;   11.393315;   11.396658;   11.399918;   11.406545;   11.402619;   11.404073;   11.404073;
 46;    0.011815;   14.143425;   12.008244;   11.846529;   11.674573;   11.549869;   11.549155;   11.556874;   11.559080;   11.557467;   11.559627;   11.559627;
 47;    0.011547;   14.304181;   12.017950;   11.845492;   11.710523;   11.580682;   11.584092;   11.589123;   11.590388;   11.595931;   11.597080;   11.597080;
 48;    0.012050;   14.157098;   11.934475;   11.761146;   11.602094;   11.463805;   11.465211;   11.471304;   11.472341;   11.474382;   11.474882;   11.474882;
 49;    0.012044;   14.118519;   11.855463;   11.719157;   11.558489;   11.423600;   11.425848;   11.426253;   11.429635;   11.432606;   11.433552;   11.433552;
 50;    0.011795;   14.350823;   11.903257;   11.731728;   11.594636;   11.433941;   11.440661;   11.438462;   11.442843;   11.447157;   11.446369;   11.446369;
 51;    0.012163;   14.470809;   12.115924;   11.938720;   11.767054;   11.655863;   11.657781;   11.663997;   11.665647;   11.669184;   11.667552;   11.667552;
 52;    0.012074;   14.208197;   11.893656;   11.745647;   11.556898;   11.439794;   11.442774;   11.451346;   11.451284;   11.452598;   11.454028;   11.454028;
 53;    0.016089;   14.074961;   11.941543;   11.785233;   11.629778;   11.481774;   11.488224;   11.496886;   11.493752;   11.493909;   11.495627;   11.495627;
 54;    0.012174;   14.316094;   11.954818;   11.822549;   11.674863;   11.566530;   11.565925;   11.569773;   11.572495;   11.575639;   11.574840;   11.574840;
 55;    0.011590;   13.961807;   11.819505;   11.668496;   11.492937;   11.356411;   11.363683;   11.367674;   11.368263;   11.372194;   11.370363;   11.370363;
 56;    0.011904;   14.067815;   11.790067;   11.626410;   11.492292;   11.387478;   11.392582;   11.401505;   11.391806;   11.393318;   11.393157;   11.393157;
 57;    0.012498;   14.457131;   12.060076;   11.836411;   11.718636;   11.561190;   11.565218;   11.566926;   11.570382;   11.571971;   11.572708;   11.572708;
 58;    0.012632;   14.345804;   11.932228;   11.775588;   11.620983;   11.510081;   11.510886;   11.515304;   11.516462;   11.518452;   11.521250;   11.521250;
 59;    0.016211;   14.265822;   11.911310;   11.707238;   11.586846;   11.465981;   11.472758;   11.470599;   11.476425;   11.477733;   11.478345;   11.478345;
 60;    0.013003;   14.110848;   11.909537;   11.759164;   11.625628;   11.500856;   11.507889;   11.507560;   11.507829;   11.511020;   11.505615;   11.505615;
 61;    0.017688;   14.043005;   11.909534;   11.725056;   11.586364;   11.438763;   11.441582;   11.445941;   11.451659;   11.448928;   11.451515;   11.451515;
 62;    0.012633;   14.237086;   11.879246;   11.706790;   11.540974;   11.409232;   11.411011;   11.410777;   11.412479;   11.416265;   11.417973;   11.417973;
 63;    0.012534;   14.274867;   11.858871;   11.712499;   11.571076;   11.414126;   11.417171;   11.419759;   11.419790;   11.423430;   11.424194;   11.424194;
 64;    0.012175;   14.236238;   11.916361;   11.772779;   11.660777;   11.494732;   11.501223;   11.505667;   11.508346;   11.509952;   11.512058;   11.512058;
 65;    0.012630;   13.877228;   11.786144;   11.660608;   11.500740;   11.349388;   11.350824;   11.354415;   11.361750;   11.357030;   11.356602;   11.356602;
 66;    0.012174;   14.141504;   11.923660;   11.760400;   11.607380;   11.493454;   11.503086;   11.500660;   11.507268;   11.508415;   11.508820;   11.508820;
 67;    0.012234;   14.114427;   11.899797;   11.777797;   11.629456;   11.451477;   11.456254;   11.457055;   11.452049;   11.453806;   11.454267;   11.454267;
 68;    0.013042;   14.125992;   11.999033;   11.825536;   11.631348;   11.478085;   11.478959;   11.485503;   11.491147;   11.488309;   11.489856;   11.489856;
 69;    0.013131;   14.018625;   11.890214;   11.690188;   11.559858;   11.426915;   11.432312;   11.440882;   11.442046;   11.443025;   11.441285;   11.441285;
 70;    0.012938;   14.234608;   12.035242;   11.847554;   11.725947;   11.572599;   11.579052;   11.581682;   11.587434;   11.586884;   11.583786;   11.583786;
 71;    0.012521;   14.252490;   11.899611;   11.719815;   11.576736;   11.482100;   11.485101;   11.490490;   11.495195;   11.494250;   11.493804;   11.493804;
 72;    0.015447;   14.245238;   12.033304;   11.851025;   11.695128;   11.527344;   11.537488;   11.535437;   11.535516;   11.537768;   11.540190;   11.540190;
 73;    0.013509;   14.264234;   12.107274;   11.955100;   11.751024;   11.623424;   11.626821;   11.636266;   11.640042;   11.637471;   11.638869;   11.638869;
 74;    0.011979;   14.318524;   12.031581;   11.833729;   11.657493;   11.479652;   11.483702;   11.485766;   11.489549;   11.487919;   11.487917;   11.487917;
 75;    0.012441;   14.188222;   11.880572;   11.732765;   11.559428;   11.437447;   11.438435;   11.441465;   11.446064;   11.447510;   11.449084;   11.449084;
 76;    0.011476;   14.200442;   11.981950;   11.810524;   11.654025;   11.510295;   11.513396;   11.513766;   11.516119;   11.518682;   11.519454;   11.519454;
 77;    0.012172;   14.094644;   11.790766;   11.633605;   11.438288;   11.317946;   11.316894;   11.325299;   11.324361;   11.324356;   11.324653;   11.324653;
 78;    0.011864;   14.197065;   11.851595;   11.687878;   11.517928;   11.415249;   11.415227;   11.420716;   11.419921;   11.424149;   11.422830;   11.422830;
 79;    0.012230;   14.206075;   12.003866;   11.819820;   11.680015;   11.533366;   11.536040;   11.540707;   11.543928;   11.540235;   11.540856;   11.540856;
 80;    0.012189;   14.227537;   11.916222;   11.719686;   11.582854;   11.396771;   11.402104;   11.403045;   11.411126;   11.412338;   11.408616;   11.408616;
 81;    0.011356;   14.144965;   11.857638;   11.721730;   11.553278;   11.410843;   11.419007;   11.421001;   11.427727;   11.425865;   11.426762;   11.426762;
 82;    0.012998;   14.055445;   11.855218;   11.688289;   11.516870;   11.386334;   11.391961;   11.398916;   11.401105;   11.404651;   11.402867;   11.402867;
 83;    0.015798;   13.947863;   11.794456;   11.590141;   11.454566;   11.329454;   11.335073;   11.336721;   11.340601;   11.340478;   11.341388;   11.341388;
 84;    0.013588;   14.176401;   11.911050;   11.705558;   11.587133;   11.488914;   11.490362;   11.497822;   11.497327;   11.499425;   11.501162;   11.501162;
 85;    0.021373;   14.067527;   11.975162;   11.778747;   11.663759;   11.536957;   11.543031;   11.551583;   11.547223;   11.547966;   11.550379;   11.550379;
 86;    0.015020;   14.238613;   11.948406;   11.774155;   11.629429;   11.469904;   11.467558;   11.472678;   11.477313;   11.477701;   11.479080;   11.479080;
 87;    0.013805;   14.222817;   11.958568;   11.743486;   11.614375;   11.437573;   11.443176;   11.441545;   11.441104;   11.443098;   11.445787;   11.445787;
 88;    0.020923;   14.357005;   12.025690;   11.863397;   11.678478;   11.532995;   11.541151;   11.547863;   11.548215;   11.551840;   11.552341;   11.552341;
 89;    0.013930;   14.195952;   11.921867;   11.773483;   11.662171;   11.542507;   11.550148;   11.549071;   11.550353;   11.551676;   11.555304;   11.555304;
 90;    0.013751;   13.985933;   11.924422;   11.709196;   11.602996;   11.460690;   11.461409;   11.463634;   11.470459;   11.473234;   11.474856;   11.474856;
 91;    0.013807;   14.232197;   11.975042;   11.844396;   11.673398;   11.534052;   11.538690;   11.537283;   11.540458;   11.539502;   11.540598;   11.540598;
 92;    0.019022;   14.182905;   11.894220;   11.700172;   11.543509;   11.420649;   11.420306;   11.426049;   11.430713;   11.427832;   11.430459;   11.430459;
 93;    0.012997;   14.210328;   11.983204;   11.804020;   11.640976;   11.505336;   11.512325;   11.513584;   11.516156;   11.515098;   11.517579;   11.517579;
 94;    0.012145;   14.257110;   11.991290;   11.796048;   11.672466;   11.510037;   11.511805;   11.512814;   11.514541;   11.516421;   11.517253;   11.517253;
 95;    0.012129;   14.228943;   11.957931;   11.812973;   11.659462;   11.541330;   11.543002;   11.549096;   11.547528;   11.549986;   11.551468;   11.551468;
 96;    0.012838;   14.168719;   11.882724;   11.725172;   11.567162;   11.442312;   11.446674;   11.452986;   11.454497;   11.457772;   11.458261;   11.458261;
 97;    0.012384;   14.278985;   12.063091;   11.900085;   11.741652;   11.622558;   11.616613;   11.614188;   11.617268;   11.619380;   11.621595;   11.621595;
 98;    0.012319;   14.283106;   11.962665;   11.784308;   11.624907;   11.505503;   11.515271;   11.512654;   11.516689;   11.515923;   11.518915;   11.518915;
 99;    0.012048;   14.028728;   11.870402;   11.696424;   11.545367;   11.385997;   11.394949;   11.393746;   11.399259;   11.400518;   11.401108;   11.401108;
100;    0.012865;   14.155621;   11.942565;   11.737106;   11.583642;   11.416206;   11.418755;   11.425358;   11.427117;   11.426007;   11.427934;   11.427934;


==> anc/LVM_v0.2/result_simulation/SetC2.1_Modelpca-none-none_CVekf-ctri.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;0;0;0;0;1;0;0;
  1;    0.131978;    1.017443;    0.788255;    0.628209;    0.546667;    0.460312;    0.359668;    0.256988;    0.236572;    0.184318;    0.217682;    0.254361;
  2;    0.130995;    1.023327;    0.798168;    0.636102;    0.548295;    0.465717;    0.362552;    0.265875;    0.229886;    0.186851;    0.219240;    0.255832;
  3;    0.130786;    0.992710;    0.780274;    0.625861;    0.554796;    0.462649;    0.380493;    0.263978;    0.233402;    0.183140;    0.215084;    0.248178;
  4;    0.134328;    1.039350;    0.781552;    0.630490;    0.543286;    0.473980;    0.370326;    0.265665;    0.229551;    0.188587;    0.221617;    0.259837;
  5;    0.131252;    0.984543;    0.765681;    0.624957;    0.575771;    0.486107;    0.369393;    0.259563;    0.225369;    0.180842;    0.212257;    0.246136;
  6;    0.132079;    0.988591;    0.763312;    0.623950;    0.568317;    0.481756;    0.370435;    0.255444;    0.220518;    0.179407;    0.211475;    0.247148;
  7;    0.117044;    1.031488;    0.791454;    0.633606;    0.563559;    0.485658;    0.379088;    0.268123;    0.226751;    0.187753;    0.220502;    0.257872;
  8;    0.115291;    1.001387;    0.766063;    0.610822;    0.546362;    0.469472;    0.384653;    0.259849;    0.234387;    0.182484;    0.214998;    0.250347;
  9;    0.117871;    1.024096;    0.781241;    0.625491;    0.572862;    0.473652;    0.372475;    0.262963;    0.237275;    0.187468;    0.221182;    0.256024;
 10;    0.115688;    1.017989;    0.781694;    0.628698;    0.555353;    0.453830;    0.380653;    0.259533;    0.228023;    0.185056;    0.217556;    0.254497;
 11;    0.115852;    0.988757;    0.761438;    0.610308;    0.543843;    0.481026;    0.362647;    0.252711;    0.231923;    0.181197;    0.211913;    0.247189;
 12;    0.117383;    0.984328;    0.750143;    0.603635;    0.554421;    0.468931;    0.372042;    0.258864;    0.221702;    0.180930;    0.212449;    0.246082;
 13;    0.117720;    0.986180;    0.778237;    0.621084;    0.562377;    0.481889;    0.362379;    0.252569;    0.227156;    0.182113;    0.212023;    0.246545;
 14;    0.115636;    0.972135;    0.734407;    0.604384;    0.537641;    0.477926;    0.365933;    0.251968;    0.218147;    0.175973;    0.207290;    0.243034;
 15;    0.115585;    1.001856;    0.770220;    0.603221;    0.526331;    0.452614;    0.366845;    0.253778;    0.219579;    0.183423;    0.215213;    0.250464;
 16;    0.116842;    1.011535;    0.772888;    0.631573;    0.571730;    0.489668;    0.386862;    0.268565;    0.228954;    0.185364;    0.216914;    0.252884;
 17;    0.113886;    1.002053;    0.760076;    0.609966;    0.541920;    0.472500;    0.368476;    0.255503;    0.222081;    0.181800;    0.213396;    0.250513;
 18;    0.114153;    0.975030;    0.762383;    0.597997;    0.544535;    0.476485;    0.359251;    0.254574;    0.221646;    0.181205;    0.211327;    0.243758;
 19;    0.113518;    0.989966;    0.756013;    0.604787;    0.560392;    0.465305;    0.362738;    0.255779;    0.225711;    0.181322;    0.212406;    0.247492;
 20;    0.114016;    1.006334;    0.771526;    0.625331;    0.577054;    0.479349;    0.383855;    0.259352;    0.232485;    0.182510;    0.215629;    0.251583;
 21;    0.113092;    1.000114;    0.769012;    0.622953;    0.542665;    0.480539;    0.361230;    0.255019;    0.221314;    0.182159;    0.214052;    0.250029;
 22;    0.112544;    1.011799;    0.784073;    0.612813;    0.533629;    0.461094;    0.371687;    0.257382;    0.224374;    0.186877;    0.218486;    0.252950;
 23;    0.114014;    0.993263;    0.742592;    0.600848;    0.540254;    0.457193;    0.359211;    0.264115;    0.230182;    0.182116;    0.213567;    0.248316;
 24;    0.111709;    1.021954;    0.785564;    0.639427;    0.549042;    0.457008;    0.390468;    0.266177;    0.225834;    0.185400;    0.219361;    0.255489;
 25;    0.113035;    1.006945;    0.779508;    0.617742;    0.572935;    0.492763;    0.371486;    0.253649;    0.219979;    0.183128;    0.216316;    0.251736;
 26;    0.112618;    1.028238;    0.780432;    0.615405;    0.568212;    0.480923;    0.365632;    0.264029;    0.236559;    0.189096;    0.222498;    0.257059;
 27;    0.113196;    0.999177;    0.770167;    0.612401;    0.531643;    0.476740;    0.378663;    0.256567;    0.228397;    0.183088;    0.214712;    0.249794;
 28;    0.112824;    1.016378;    0.767859;    0.616478;    0.574496;    0.492286;    0.376409;    0.262055;    0.226049;    0.185674;    0.218442;    0.254095;
 29;    0.112320;    1.030764;    0.795104;    0.625736;    0.558938;    0.482846;    0.395073;    0.261441;    0.230925;    0.189946;    0.222352;    0.257691;
 30;    0.112991;    1.004877;    0.764576;    0.618163;    0.552465;    0.470140;    0.394976;    0.262340;    0.227516;    0.183143;    0.216092;    0.251219;
 31;    0.111995;    0.998629;    0.765008;    0.622455;    0.554739;    0.471566;    0.387774;    0.258991;    0.233578;    0.181294;    0.213336;    0.249657;
 32;    0.113727;    0.975635;    0.773339;    0.621666;    0.534575;    0.464442;    0.358192;    0.259825;    0.222336;    0.181245;    0.211443;    0.243909;
 33;    0.121364;    1.013944;    0.767522;    0.612566;    0.564651;    0.459384;    0.376097;    0.261847;    0.223993;    0.183874;    0.216498;    0.253486;
 34;    0.113536;    1.012108;    0.775080;    0.630362;    0.569562;    0.487691;    0.386388;    0.272943;    0.240600;    0.185508;    0.217127;    0.253027;
 35;    0.115919;    1.001440;    0.745003;    0.599032;    0.536555;    0.454976;    0.368175;    0.259474;    0.223467;    0.182010;    0.214862;    0.250360;
 36;    0.118830;    0.991363;    0.765838;    0.615527;    0.541165;    0.470494;    0.357553;    0.254777;    0.223180;    0.181024;    0.212237;    0.247841;
 37;    0.117494;    1.004182;    0.766367;    0.622015;    0.553114;    0.491454;    0.370528;    0.257973;    0.220743;    0.181089;    0.213805;    0.251045;
 38;    0.118670;    0.982588;    0.747499;    0.601262;    0.527555;    0.466455;    0.379825;    0.256028;    0.223528;    0.179725;    0.210739;    0.245647;
 39;    0.117316;    0.955590;    0.730523;    0.591067;    0.539730;    0.451769;    0.358816;    0.250191;    0.214031;    0.175450;    0.205867;    0.238897;
 40;    0.117117;    1.011648;    0.776421;    0.619735;    0.529687;    0.457625;    0.372272;    0.257116;    0.229445;    0.184267;    0.216216;    0.252912;
 41;    0.116634;    0.992641;    0.761610;    0.615958;    0.542615;    0.447775;    0.368094;    0.257754;    0.222872;    0.179976;    0.212037;    0.248160;
 42;    0.117197;    1.030367;    0.786163;    0.620677;    0.550095;    0.475281;    0.365460;    0.255423;    0.223789;    0.187753;    0.220954;    0.257592;
 43;    0.118574;    1.007585;    0.778207;    0.617428;    0.561054;    0.461483;    0.373674;    0.264068;    0.227469;    0.185358;    0.216792;    0.251896;
 44;    0.115797;    1.015841;    0.773398;    0.612761;    0.528192;    0.453642;    0.364159;    0.257876;    0.232761;    0.185911;    0.219530;    0.253960;
 45;    0.116189;    0.977638;    0.737483;    0.599703;    0.551074;    0.464724;    0.359293;    0.256694;    0.234241;    0.178492;    0.210257;    0.244409;
 46;    0.118047;    0.994955;    0.776831;    0.630570;    0.548870;    0.484248;    0.380667;    0.257842;    0.224135;    0.182290;    0.212883;    0.248739;
 47;    0.120046;    1.035431;    0.798479;    0.624271;    0.566571;    0.506849;    0.393065;    0.263390;    0.238720;    0.190262;    0.222903;    0.258858;
 48;    0.116888;    0.986090;    0.757544;    0.600816;    0.541346;    0.459435;    0.368954;    0.253859;    0.222781;    0.182438;    0.212362;    0.246523;
 49;    0.113853;    0.970978;    0.749746;    0.610034;    0.527149;    0.462857;    0.368003;    0.258613;    0.219478;    0.177438;    0.208734;    0.242744;
 50;    0.112191;    1.014886;    0.769099;    0.608770;    0.531776;    0.454187;    0.358296;    0.256825;    0.225213;    0.183729;    0.217329;    0.253722;
 51;    0.113667;    1.033155;    0.793286;    0.643713;    0.570316;    0.492881;    0.382962;    0.269677;    0.234762;    0.188212;    0.221454;    0.258289;
 52;    0.114083;    0.999326;    0.752723;    0.610419;    0.533814;    0.473708;    0.365968;    0.258207;    0.224028;    0.180500;    0.213201;    0.249831;
 53;    0.131093;    1.013685;    0.783741;    0.615491;    0.558468;    0.463462;    0.369406;    0.254695;    0.221863;    0.185738;    0.217159;    0.253421;
 54;    0.113119;    1.032349;    0.787231;    0.623527;    0.531478;    0.456973;    0.368868;    0.260436;    0.227203;    0.187387;    0.220783;    0.258087;
 55;    0.115093;    0.973136;    0.749652;    0.600109;    0.515675;    0.464462;    0.364871;    0.252396;    0.219035;    0.178004;    0.209156;    0.243284;
 56;    0.117814;    0.988928;    0.765169;    0.620594;    0.550102;    0.462624;    0.357723;    0.259521;    0.221466;    0.178717;    0.212399;    0.247232;
 57;    0.115681;    1.041071;    0.785713;    0.626222;    0.565314;    0.457208;    0.353783;    0.256753;    0.228947;    0.188869;    0.222647;    0.260268;
 58;    0.118983;    1.015672;    0.761618;    0.609857;    0.530086;    0.457747;    0.367254;    0.262934;    0.232814;    0.184159;    0.217787;    0.253918;
 59;    0.149167;    0.988071;    0.745504;    0.615885;    0.539156;    0.455639;    0.356060;    0.257812;    0.230392;    0.178916;    0.212181;    0.247018;
 60;    0.121456;    1.006123;    0.778479;    0.616872;    0.557641;    0.471530;    0.357220;    0.253474;    0.217265;    0.183910;    0.215988;    0.251531;
 61;    0.141947;    0.979742;    0.759316;    0.617915;    0.556151;    0.474718;    0.358990;    0.261173;    0.223324;    0.179740;    0.211490;    0.244936;
 62;    0.118418;    0.989280;    0.745838;    0.605750;    0.553365;    0.477404;    0.371098;    0.257035;    0.219022;    0.179675;    0.211543;    0.247320;
 63;    0.121477;    0.995910;    0.755116;    0.602040;    0.517238;    0.439020;    0.369296;    0.251355;    0.219588;    0.180619;    0.212634;    0.248977;
 64;    0.125177;    1.009700;    0.776710;    0.614711;    0.537666;    0.470847;    0.371723;    0.261549;    0.233553;    0.184833;    0.217158;    0.252425;
 65;    0.117720;    0.961925;    0.752158;    0.604209;    0.533521;    0.451572;    0.341728;    0.247038;    0.213184;    0.175596;    0.206177;    0.240481;
 66;    0.120425;    0.983107;    0.752242;    0.619681;    0.558660;    0.474034;    0.388102;    0.263399;    0.229030;    0.179208;    0.210596;    0.245777;
 67;    0.116432;    0.977974;    0.753960;    0.593544;    0.521724;    0.466266;    0.370575;    0.264636;    0.222620;    0.182394;    0.211961;    0.244493;
 68;    0.120216;    0.985672;    0.762488;    0.611424;    0.543612;    0.469882;    0.360618;    0.249302;    0.220893;    0.181364;    0.211333;    0.246418;
 69;    0.122163;    0.982469;    0.763750;    0.611698;    0.557943;    0.471613;    0.366981;    0.254310;    0.220829;    0.181125;    0.213185;    0.245617;
 70;    0.129231;    1.011183;    0.778874;    0.629862;    0.572986;    0.468737;    0.385038;    0.262234;    0.228060;    0.185160;    0.217875;    0.252796;
 71;    0.121387;    1.012651;    0.773072;    0.610258;    0.551467;    0.464843;    0.374942;    0.262530;    0.225378;    0.186040;    0.218029;    0.253163;
 72;    0.136451;    0.993431;    0.757613;    0.618870;    0.562990;    0.471071;    0.375940;    0.265773;    0.235545;    0.182207;    0.213786;    0.248358;
 73;    0.125189;    1.012903;    0.787841;    0.643181;    0.562224;    0.483804;    0.375657;    0.265212;    0.229804;    0.184697;    0.217014;    0.253226;
 74;    0.115614;    1.015243;    0.765129;    0.617400;    0.553547;    0.484065;    0.356109;    0.254912;    0.228777;    0.183264;    0.217126;    0.253811;
 75;    0.117046;    1.004897;    0.769189;    0.606721;    0.543324;    0.458188;    0.359049;    0.249037;    0.218454;    0.182655;    0.215610;    0.251224;
 76;    0.117062;    0.998165;    0.758870;    0.619157;    0.557779;    0.472110;    0.366212;    0.262317;    0.228035;    0.182320;    0.214603;    0.249541;
 77;    0.115865;    0.963508;    0.744278;    0.600819;    0.523764;    0.463479;    0.370742;    0.249968;    0.211340;    0.175855;    0.207259;    0.240877;
 78;    0.116339;    0.994142;    0.754281;    0.614143;    0.533136;    0.454904;    0.363636;    0.255603;    0.222156;    0.179156;    0.212503;    0.248535;
 79;    0.117585;    0.999798;    0.771623;    0.627327;    0.572333;    0.496210;    0.381363;    0.261672;    0.232624;    0.182634;    0.214430;    0.249950;
 80;    0.118234;    0.993265;    0.755381;    0.608334;    0.570431;    0.488941;    0.365852;    0.247797;    0.216001;    0.180219;    0.212191;    0.248316;
 81;    0.116198;    0.980804;    0.742863;    0.604290;    0.546911;    0.460250;    0.373654;    0.260371;    0.223551;    0.178293;    0.210826;    0.245201;
 82;    0.121877;    0.973873;    0.757275;    0.607420;    0.554400;    0.464392;    0.385673;    0.253023;    0.224392;    0.178654;    0.209094;    0.243468;
 83;    0.141380;    0.957261;    0.740321;    0.594834;    0.533744;    0.465496;    0.361951;    0.252591;    0.219073;    0.177073;    0.206583;    0.239315;
 84;    0.128373;    1.019034;    0.777271;    0.612412;    0.560211;    0.458252;    0.369682;    0.261761;    0.232197;    0.186775;    0.219781;    0.254759;
 85;    0.169206;    0.986510;    0.764826;    0.619498;    0.560937;    0.468868;    0.377659;    0.260539;    0.228788;    0.182385;    0.213017;    0.246628;
 86;    0.146495;    1.012568;    0.771763;    0.616813;    0.539309;    0.441997;    0.346150;    0.251122;    0.220133;    0.183519;    0.217728;    0.253142;
 87;    0.141874;    1.005301;    0.770179;    0.604013;    0.541160;    0.454296;    0.361405;    0.247151;    0.218737;    0.184916;    0.216187;    0.251325;
 88;    0.175612;    1.008149;    0.775607;    0.632898;    0.543951;    0.468068;    0.369403;    0.256211;    0.223609;    0.182099;    0.216319;    0.252037;
 89;    0.131843;    1.019675;    0.790761;    0.626220;    0.546469;    0.457240;    0.360431;    0.260621;    0.237175;    0.186196;    0.217902;    0.254919;
 90;    0.131118;    0.984343;    0.772647;    0.625566;    0.564501;    0.481647;    0.370291;    0.259389;    0.230086;    0.181247;    0.211778;    0.246086;
 91;    0.149202;    1.009178;    0.769162;    0.617378;    0.549194;    0.486780;    0.375743;    0.261465;    0.224042;    0.184113;    0.216506;    0.252295;
 92;    0.177073;    0.989222;    0.753209;    0.617459;    0.569594;    0.480931;    0.382509;    0.253140;    0.219743;    0.178233;    0.210990;    0.247306;
 93;    0.132593;    0.997377;    0.767872;    0.621064;    0.564426;    0.479015;    0.384809;    0.259502;    0.226731;    0.182330;    0.214243;    0.249344;
 94;    0.116898;    1.000804;    0.756615;    0.612032;    0.549165;    0.474368;    0.369153;    0.261976;    0.226435;    0.183219;    0.214518;    0.250201;
 95;    0.115700;    1.012486;    0.775775;    0.626802;    0.558571;    0.475169;    0.390203;    0.263646;    0.227559;    0.183961;    0.216917;    0.253122;
 96;    0.116280;    0.990225;    0.758514;    0.612775;    0.523682;    0.452100;    0.351046;    0.251237;    0.218563;    0.179135;    0.211417;    0.247556;
 97;    0.118200;    1.018823;    0.782084;    0.633561;    0.581243;    0.493039;    0.384890;    0.266625;    0.228677;    0.186009;    0.218309;    0.254706;
 98;    0.119170;    0.997168;    0.765868;    0.623149;    0.575869;    0.492787;    0.391864;    0.257287;    0.223531;    0.181604;    0.213914;    0.249292;
 99;    0.116827;    0.976191;    0.760039;    0.620529;    0.558454;    0.468537;    0.387108;    0.256688;    0.228577;    0.177674;    0.209437;    0.244048;
100;    0.117504;    0.987999;    0.758488;    0.617734;    0.552371;    0.449250;    0.351016;    0.256986;    0.224065;    0.180019;    0.211475;    0.247000;


==> anc/LVM_v0.2/result_simulation/SetC2.1_Modelppca-none-none_CVekf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;0;0;0;0;1;0;0;
  1;    0.145861;    1.427658;    1.345948;    1.283274;    1.260316;    1.232540;    1.171922;    1.066745;    1.048960;    0.746420;    0.746332;    0.746332;
  2;    0.110615;    1.430599;    1.351781;    1.288946;    1.267226;    1.237500;    1.178070;    1.088057;    1.042721;    0.766804;    0.767279;    0.767279;
  3;    0.108892;    1.415415;    1.340168;    1.279979;    1.264601;    1.231769;    1.199960;    1.088783;    1.054250;    0.773076;    0.773850;    0.773850;
  4;    0.111434;    1.438434;    1.342712;    1.285022;    1.259590;    1.242336;    1.196823;    1.080694;    1.027728;    0.780486;    0.781416;    0.781416;
  5;    0.108212;    1.411395;    1.331329;    1.278246;    1.275099;    1.252551;    1.196963;    1.076896;    1.032725;    0.769772;    0.770823;    0.770823;
  6;    0.112309;    1.413358;    1.329675;    1.278174;    1.270739;    1.244756;    1.185164;    1.064859;    1.018028;    0.758281;    0.759154;    0.759154;
  7;    0.100611;    1.434617;    1.348380;    1.287415;    1.271601;    1.249553;    1.204530;    1.090544;    1.033541;    0.763498;    0.763479;    0.763479;
  8;    0.101610;    1.419723;    1.331995;    1.269368;    1.255172;    1.233829;    1.198594;    1.075374;    1.047443;    0.750361;    0.751096;    0.751096;
  9;    0.098881;    1.430977;    1.342065;    1.281182;    1.276181;    1.245226;    1.196031;    1.078889;    1.052216;    0.773829;    0.775105;    0.775105;
 10;    0.098308;    1.427943;    1.341423;    1.283200;    1.266313;    1.228546;    1.203589;    1.072023;    1.032323;    0.767450;    0.768158;    0.768158;
 11;    0.101563;    1.413449;    1.328803;    1.268603;    1.251937;    1.242774;    1.182819;    1.059529;    1.041919;    0.765901;    0.766552;    0.766552;
 12;    0.102344;    1.411305;    1.321959;    1.263045;    1.257943;    1.234333;    1.195166;    1.074072;    1.024307;    0.768559;    0.769821;    0.769821;
 13;    0.097565;    1.412219;    1.338464;    1.276719;    1.266398;    1.250799;    1.190044;    1.062582;    1.035350;    0.764120;    0.764533;    0.764533;
 14;    0.098191;    1.404920;    1.311167;    1.262570;    1.245806;    1.237291;    1.188366;    1.055089;    1.006278;    0.757566;    0.758127;    0.758127;
 15;    0.103683;    1.420062;    1.334789;    1.264162;    1.243905;    1.220192;    1.182570;    1.062059;    1.014209;    0.748558;    0.749072;    0.749072;
 16;    0.098568;    1.424835;    1.336749;    1.284710;    1.281083;    1.260951;    1.216619;    1.092750;    1.041928;    0.783435;    0.782645;    0.782645;
 17;    0.129016;    1.420065;    1.328643;    1.268849;    1.253596;    1.239129;    1.192873;    1.063055;    1.018903;    0.747875;    0.747399;    0.747399;
 18;    0.128856;    1.406359;    1.328831;    1.258960;    1.249970;    1.240031;    1.183976;    1.069779;    1.022890;    0.758440;    0.759585;    0.759585;
 19;    0.123560;    1.414109;    1.325690;    1.264593;    1.260985;    1.231088;    1.186611;    1.066583;    1.028372;    0.758855;    0.758713;    0.758713;
 20;    0.123233;    1.422210;    1.335530;    1.280223;    1.275375;    1.242817;    1.205087;    1.071989;    1.044426;    0.763662;    0.764243;    0.764243;
 21;    0.124586;    1.419161;    1.333340;    1.277963;    1.257476;    1.250489;    1.188408;    1.062662;    1.015009;    0.761034;    0.761614;    0.761614;
 22;    0.120436;    1.424983;    1.343300;    1.271733;    1.251229;    1.228886;    1.186503;    1.070975;    1.020580;    0.773603;    0.774005;    0.774005;
 23;    0.121987;    1.415726;    1.317444;    1.260820;    1.253574;    1.229850;    1.178772;    1.082016;    1.046998;    0.777400;    0.777930;    0.777930;
 24;    0.124589;    1.429936;    1.344198;    1.290366;    1.266070;    1.234173;    1.210136;    1.085389;    1.027867;    0.772399;    0.773363;    0.773363;
 25;    0.120412;    1.422636;    1.340322;    1.275268;    1.272837;    1.252243;    1.185456;    1.060936;    1.009630;    0.739734;    0.740445;    0.740445;
 26;    0.117673;    1.432935;    1.341785;    1.274101;    1.270087;    1.252327;    1.191471;    1.082409;    1.048931;    0.776277;    0.777404;    0.777404;
 27;    0.118882;    1.418725;    1.334576;    1.270841;    1.247983;    1.238153;    1.199612;    1.068331;    1.036471;    0.768059;    0.768021;    0.768021;
 28;    0.128092;    1.427185;    1.333688;    1.273966;    1.273135;    1.255585;    1.199724;    1.076861;    1.033711;    0.776830;    0.777445;    0.777445;
 29;    0.117867;    1.434212;    1.350100;    1.282215;    1.266673;    1.252861;    1.220552;    1.077395;    1.036597;    0.781568;    0.781576;    0.781576;
 30;    0.118384;    1.421465;    1.331280;    1.274619;    1.259646;    1.233576;    1.213736;    1.078638;    1.031137;    0.770809;    0.772112;    0.772112;
 31;    0.123111;    1.418496;    1.331091;    1.277620;    1.263828;    1.235865;    1.210097;    1.071533;    1.048286;    0.762343;    0.763246;    0.763246;
 32;    0.121306;    1.406654;    1.335202;    1.276197;    1.250142;    1.237853;    1.182879;    1.081238;    1.028391;    0.775437;    0.776072;    0.776072;
 33;    0.122232;    1.426094;    1.333551;    1.271242;    1.266480;    1.226746;    1.187615;    1.076563;    1.027923;    0.751105;    0.751643;    0.751643;
 34;    0.123206;    1.425056;    1.337828;    1.283441;    1.272472;    1.249106;    1.212436;    1.102878;    1.069766;    0.777143;    0.778103;    0.778103;
 35;    0.123143;    1.419800;    1.319119;    1.260091;    1.246930;    1.218078;    1.174628;    1.070477;    1.023185;    0.773856;    0.774599;    0.774599;
 36;    0.099063;    1.414707;    1.331535;    1.272660;    1.251960;    1.236242;    1.182904;    1.063985;    1.022902;    0.753804;    0.754490;    0.754490;
 37;    0.098135;    1.421174;    1.332470;    1.277718;    1.262265;    1.250726;    1.186355;    1.068616;    1.013886;    0.741136;    0.741396;    0.741396;
 38;    0.097929;    1.410382;    1.320078;    1.261194;    1.242777;    1.227763;    1.199432;    1.066759;    1.028414;    0.769286;    0.769643;    0.769643;
 39;    0.098438;    1.396400;    1.308507;    1.252113;    1.245567;    1.222370;    1.177777;    1.055820;    1.001200;    0.756271;    0.756808;    0.756808;
 40;    0.100792;    1.424876;    1.338696;    1.276754;    1.250060;    1.225978;    1.188121;    1.065899;    1.035738;    0.758958;    0.759155;    0.759155;
 41;    0.100538;    1.415517;    1.329108;    1.272745;    1.253636;    1.218649;    1.179837;    1.069566;    1.028540;    0.754034;    0.754612;    0.754612;
 42;    0.100921;    1.433978;    1.345219;    1.278060;    1.260572;    1.247679;    1.190436;    1.059920;    1.013088;    0.757764;    0.758161;    0.758161;
 43;    0.098738;    1.422830;    1.339637;    1.274764;    1.266216;    1.229453;    1.200225;    1.085439;    1.037105;    0.773810;    0.773510;    0.773510;
 44;    0.098679;    1.426931;    1.336923;    1.271524;    1.248706;    1.225124;    1.179267;    1.068155;    1.039996;    0.770277;    0.771219;    0.771219;
 45;    0.098304;    1.407806;    1.313677;    1.259285;    1.257483;    1.232066;    1.179827;    1.067555;    1.053545;    0.762817;    0.763041;    0.763041;
 46;    0.099414;    1.416591;    1.337874;    1.283220;    1.264361;    1.251709;    1.202806;    1.071708;    1.025869;    0.774493;    0.774597;    0.774597;
 47;    0.104405;    1.436556;    1.352679;    1.281082;    1.270059;    1.268645;    1.221604;    1.081374;    1.053393;    0.765669;    0.766118;    0.766118;
 48;    0.099324;    1.412042;    1.326217;    1.261338;    1.252602;    1.228917;    1.186653;    1.063162;    1.025046;    0.774823;    0.774988;    0.774988;
 49;    0.121189;    1.404465;    1.321034;    1.267028;    1.243960;    1.227212;    1.179762;    1.074527;    1.021543;    0.764225;    0.764188;    0.764188;
 50;    0.133957;    1.426639;    1.334602;    1.268664;    1.249080;    1.223259;    1.170746;    1.063899;    1.017744;    0.744027;    0.744411;    0.744411;
 51;    0.122656;    1.435447;    1.349099;    1.294378;    1.276245;    1.256222;    1.213897;    1.093344;    1.049581;    0.777820;    0.778462;    0.778462;
 52;    0.099277;    1.418716;    1.323768;    1.268400;    1.247157;    1.236373;    1.181750;    1.067342;    1.022693;    0.756565;    0.756927;    0.756927;
 53;    0.129053;    1.425914;    1.343294;    1.273916;    1.265322;    1.231812;    1.196129;    1.062969;    1.015388;    0.753908;    0.754405;    0.754405;
 54;    0.119926;    1.435034;    1.345808;    1.279952;    1.252962;    1.225564;    1.183272;    1.071474;    1.028025;    0.762615;    0.763191;    0.763191;
 55;    0.098174;    1.405632;    1.321208;    1.260115;    1.236148;    1.231320;    1.185753;    1.061041;    1.016610;    0.751189;    0.750772;    0.750772;
 56;    0.099127;    1.413565;    1.330961;    1.275739;    1.257263;    1.229245;    1.170268;    1.074292;    1.023259;    0.734778;    0.735447;    0.735447;
 57;    0.102064;    1.439147;    1.345323;    1.282623;    1.275418;    1.242524;    1.179626;    1.059836;    1.022156;    0.760728;    0.761535;    0.761535;
 58;    0.098969;    1.426987;    1.330012;    1.269197;    1.250549;    1.228440;    1.177844;    1.077711;    1.047560;    0.764050;    0.764856;    0.764856;
 59;    0.123808;    1.413047;    1.318810;    1.271627;    1.251210;    1.232227;    1.180373;    1.067227;    1.042098;    0.768758;    0.769235;    0.769235;
 60;    0.102582;    1.422144;    1.339641;    1.274373;    1.261754;    1.235818;    1.168503;    1.059887;    0.996580;    0.760300;    0.760743;    0.760743;
 61;    0.148738;    1.408890;    1.326745;    1.273186;    1.259775;    1.244680;    1.185294;    1.080632;    1.031355;    0.761510;    0.761829;    0.761829;
 62;    0.100818;    1.413739;    1.319323;    1.264553;    1.258072;    1.238952;    1.185961;    1.066606;    1.015949;    0.754638;    0.755111;    0.755111;
 63;    0.104295;    1.417020;    1.325204;    1.262423;    1.236716;    1.208204;    1.180385;    1.052637;    1.011841;    0.752859;    0.753151;    0.753151;
 64;    0.100182;    1.424076;    1.339011;    1.272915;    1.253271;    1.234507;    1.191137;    1.079388;    1.050014;    0.759937;    0.760948;    0.760948;
 65;    0.107272;    1.399676;    1.321755;    1.262533;    1.246152;    1.220469;    1.150064;    1.049234;    0.995076;    0.748437;    0.748610;    0.748610;
 66;    0.104501;    1.410576;    1.322930;    1.274321;    1.261816;    1.236105;    1.211263;    1.082470;    1.049124;    0.774013;    0.773972;    0.773972;
 67;    0.127647;    1.407886;    1.324050;    1.255375;    1.237920;    1.230284;    1.187927;    1.090373;    1.034039;    0.777636;    0.778005;    0.778005;
 68;    0.101450;    1.411886;    1.329089;    1.269252;    1.251562;    1.241826;    1.184849;    1.051293;    1.013976;    0.773162;    0.773806;    0.773806;
 69;    0.099466;    1.410262;    1.330010;    1.269359;    1.261958;    1.244645;    1.193726;    1.065581;    1.014794;    0.760706;    0.761289;    0.761289;
 70;    0.103753;    1.424939;    1.340299;    1.283965;    1.276117;    1.240782;    1.209293;    1.079321;    1.038301;    0.774848;    0.775131;    0.775131;
 71;    0.103328;    1.425291;    1.336851;    1.269387;    1.258467;    1.233382;    1.194948;    1.080174;    1.022434;    0.759908;    0.760827;    0.760827;
 72;    0.112687;    1.415792;    1.326558;    1.274507;    1.266824;    1.242548;    1.203157;    1.087868;    1.059202;    0.779699;    0.780339;    0.780339;
 73;    0.111221;    1.425475;    1.345282;    1.292725;    1.272145;    1.248910;    1.192486;    1.086733;    1.044703;    0.778804;    0.779289;    0.779289;
 74;    0.097957;    1.426676;    1.332047;    1.274379;    1.259109;    1.247364;    1.179087;    1.056372;    1.028715;    0.754977;    0.755998;    0.755998;
 75;    0.101257;    1.421538;    1.334146;    1.266937;    1.252401;    1.223088;    1.167197;    1.047603;    0.997405;    0.750327;    0.751116;    0.751116;
 76;    0.101901;    1.418198;    1.326988;    1.274793;    1.260783;    1.236602;    1.192038;    1.079453;    1.036930;    0.771494;    0.772181;    0.772181;
 77;    0.097644;    1.400569;    1.317343;    1.260179;    1.240594;    1.227272;    1.192741;    1.056067;    0.997693;    0.742581;    0.743380;    0.743380;
 78;    0.098858;    1.416187;    1.324474;    1.270478;    1.248236;    1.221366;    1.173434;    1.061387;    1.016752;    0.746811;    0.747043;    0.747043;
 79;    0.102267;    1.419020;    1.335296;    1.281193;    1.272093;    1.257370;    1.203020;    1.079091;    1.049474;    0.768420;    0.769154;    0.769154;
 80;    0.101936;    1.415694;    1.325254;    1.267165;    1.270627;    1.251725;    1.189597;    1.044153;    0.999076;    0.749234;    0.749110;    0.749110;
 81;    0.099910;    1.409380;    1.317037;    1.262867;    1.251727;    1.222124;    1.188273;    1.075235;    1.030677;    0.760607;    0.761593;    0.761593;
 82;    0.101261;    1.405758;    1.325578;    1.265493;    1.255995;    1.227324;    1.200501;    1.063298;    1.032098;    0.754524;    0.755023;    0.755023;
 83;    0.114672;    1.397143;    1.314562;    1.254969;    1.249094;    1.234415;    1.185013;    1.064012;    1.024542;    0.757062;    0.758216;    0.758216;
 84;    0.111561;    1.428480;    1.339710;    1.271662;    1.265601;    1.239375;    1.196799;    1.078155;    1.042128;    0.755398;    0.756230;    0.756230;
 85;    0.144446;    1.412385;    1.330610;    1.274941;    1.266433;    1.241487;    1.202790;    1.079547;    1.044534;    0.784727;    0.785248;    0.785248;
 86;    0.121511;    1.425388;    1.336022;    1.274456;    1.253152;    1.212231;    1.167768;    1.049889;    1.006821;    0.752661;    0.753801;    0.753801;
 87;    0.124667;    1.421811;    1.334921;    1.265134;    1.257626;    1.233660;    1.186072;    1.043819;    0.998329;    0.756423;    0.756105;    0.756105;
 88;    0.139685;    1.423176;    1.337982;    1.285283;    1.262223;    1.237647;    1.182717;    1.062981;    1.020946;    0.764077;    0.764969;    0.764969;
 89;    0.122609;    1.428748;    1.347401;    1.281558;    1.261039;    1.226791;    1.173064;    1.075604;    1.056200;    0.760930;    0.760256;    0.760256;
 90;    0.113568;    1.411151;    1.335463;    1.279840;    1.273394;    1.252530;    1.197389;    1.078383;    1.049151;    0.759081;    0.759655;    0.759655;
 91;    0.118367;    1.423600;    1.333890;    1.274363;    1.258368;    1.246823;    1.188008;    1.077244;    1.028829;    0.769314;    0.769724;    0.769724;
 92;    0.107045;    1.413643;    1.323666;    1.272825;    1.268295;    1.243541;    1.198173;    1.056161;    1.012112;    0.751011;    0.752043;    0.752043;
 93;    0.111353;    1.417763;    1.333105;    1.276713;    1.267107;    1.245537;    1.206003;    1.074519;    1.034969;    0.767068;    0.767506;    0.767506;
 94;    0.097329;    1.419487;    1.326422;    1.269816;    1.256797;    1.240629;    1.194422;    1.077733;    1.029122;    0.774354;    0.774839;    0.774839;
 95;    0.098182;    1.425241;    1.338041;    1.281468;    1.266906;    1.242963;    1.207881;    1.082433;    1.036216;    0.763152;    0.764007;    0.764007;
 96;    0.099313;    1.414247;    1.326867;    1.270338;    1.244566;    1.221009;    1.158714;    1.052396;    1.007143;    0.758134;    0.758822;    0.758822;
 97;    0.098458;    1.428500;    1.342364;    1.286607;    1.279697;    1.253800;    1.203382;    1.088426;    1.041053;    0.777391;    0.777459;    0.777459;
 98;    0.098538;    1.417801;    1.331786;    1.278139;    1.273693;    1.252448;    1.218876;    1.068467;    1.018278;    0.766457;    0.767173;    0.767173;
 99;    0.097393;    1.407087;    1.327478;    1.275254;    1.262020;    1.235627;    1.205341;    1.070514;    1.040547;    0.744715;    0.745477;    0.745477;
100;    0.098750;    1.413082;    1.327057;    1.273638;    1.259644;    1.232948;    1.177519;    1.068719;    1.024681;    0.752272;    0.752887;    0.752887;


==> anc/LVM_v0.2/result_simulation/SetC2.1_Modelppca-none-none_CVrkf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;0;0;0;0;1;0;0;
  1;    0.013836;   14.276581;   13.779021;   13.404944;   13.303729;   13.235927;   12.982967;   12.634856;   12.567354;   11.412826;   11.412603;   11.412603;
  2;    0.014874;   14.305993;   13.828504;   13.447637;   13.379427;   13.260709;   13.077940;   12.746656;   12.546552;   11.513646;   11.514699;   11.514699;
  3;    0.013646;   14.154151;   13.705303;   13.338384;   13.283362;   13.156434;   13.023150;   12.666956;   12.529461;   11.452252;   11.454011;   11.454011;
  4;    0.013621;   14.384342;   13.787414;   13.443987;   13.343610;   13.226666;   13.049218;   12.712196;   12.503393;   11.555530;   11.557733;   11.557733;
  5;    0.014483;   14.113945;   13.629740;   13.314395;   13.284324;   13.171416;   12.973229;   12.587576;   12.415462;   11.405588;   11.407998;   11.407998;
  6;    0.014432;   14.133583;   13.616320;   13.319296;   13.306788;   13.207628;   12.952676;   12.556161;   12.362135;   11.380046;   11.382075;   11.382075;
  7;    0.012216;   14.346170;   13.820333;   13.451757;   13.393017;   13.312008;   13.070860;   12.755878;   12.510464;   11.502713;   11.502671;   11.502671;
  8;    0.012194;   14.197226;   13.660510;   13.280244;   13.216349;   13.124163;   13.006029;   12.597038;   12.484499;   11.350081;   11.351792;   11.351792;
  9;    0.012070;   14.309766;   13.765099;   13.401007;   13.347444;   13.219860;   13.008862;   12.669772;   12.562293;   11.497048;   11.500014;   11.500014;
 10;    0.012507;   14.279433;   13.742463;   13.401416;   13.342743;   13.219696;   13.050437;   12.650722;   12.495317;   11.479218;   11.480870;   11.480870;
 11;    0.013702;   14.134490;   13.617405;   13.260840;   13.181736;   13.136387;   12.888686;   12.504369;   12.436410;   11.374078;   11.375608;   11.375608;
 12;    0.013923;   14.113051;   13.566158;   13.209397;   13.159708;   13.054600;   12.896773;   12.534903;   12.325329;   11.357157;   11.360080;   11.360080;
 13;    0.012086;   14.122185;   13.680804;   13.318358;   13.275893;   13.162483;   12.943179;   12.534017;   12.412896;   11.392081;   11.393067;   11.393067;
 14;    0.012226;   14.049196;   13.459177;   13.179383;   13.109211;   13.072562;   12.827318;   12.435786;   12.240112;   11.290117;   11.291407;   11.291407;
 15;    0.014689;   14.200617;   13.683384;   13.251789;   13.181644;   13.061633;   12.892661;   12.533683;   12.315198;   11.330031;   11.331275;   11.331275;
 16;    0.012193;   14.248352;   13.710137;   13.402400;   13.342711;   13.253807;   13.084140;   12.699282;   12.492618;   11.514529;   11.512647;   11.512647;
 17;    0.012256;   14.200650;   13.635990;   13.280031;   13.230831;   13.121244;   12.939791;   12.542639;   12.346782;   11.334533;   11.333445;   11.333445;
 18;    0.012249;   14.063586;   13.605720;   13.176274;   13.122184;   13.065317;   12.818088;   12.496592;   12.307810;   11.300318;   11.302994;   11.302994;
 19;    0.012423;   14.141094;   13.601684;   13.234846;   13.206229;   13.062234;   12.850168;   12.523535;   12.367592;   11.338477;   11.338140;   11.338140;
 20;    0.012508;   14.222103;   13.687790;   13.362436;   13.357672;   13.220729;   13.065439;   12.622915;   12.518666;   11.438424;   11.439744;   11.439744;
 21;    0.012560;   14.191610;   13.659208;   13.339518;   13.261563;   13.203676;   12.979223;   12.560513;   12.360811;   11.401804;   11.403145;   11.403145;
 22;    0.011956;   14.249825;   13.758892;   13.319979;   13.242908;   13.144169;   12.988140;   12.605014;   12.412895;   11.461223;   11.462194;   11.462194;
 23;    0.012713;   14.157256;   13.548721;   13.206144;   13.129339;   13.041909;   12.860972;   12.567227;   12.409348;   11.389323;   11.390546;   11.390546;
 24;    0.012730;   14.299357;   13.768351;   13.449943;   13.361349;   13.268005;   13.162350;   12.728582;   12.499347;   11.524863;   11.527085;   11.527085;
 25;    0.012131;   14.226360;   13.725509;   13.334725;   13.349380;   13.279265;   12.995219;   12.569759;   12.354285;   11.345430;   11.347086;   11.347086;
 26;    0.012287;   14.329348;   13.773546;   13.359136;   13.324998;   13.249419;   13.015210;   12.674241;   12.542083;   11.494158;   11.496807;   11.496807;
 27;    0.011437;   14.187252;   13.674614;   13.289849;   13.199705;   13.133472;   12.975806;   12.570541;   12.425703;   11.412684;   11.412640;   11.412640;
 28;    0.012254;   14.271846;   13.693647;   13.335700;   13.309554;   13.236430;   13.011258;   12.629480;   12.422116;   11.472811;   11.474231;   11.474231;
 29;    0.011397;   14.342122;   13.830059;   13.424661;   13.333927;   13.264189;   13.156583;   12.686144;   12.510839;   11.544214;   11.544222;   11.544222;
 30;    0.011959;   14.214647;   13.657790;   13.317264;   13.256917;   13.128004;   13.067641;   12.623065;   12.437418;   11.439056;   11.442076;   11.442076;
 31;    0.012035;   14.184956;   13.643099;   13.330959;   13.291062;   13.145891;   13.038795;   12.595153;   12.494555;   11.407324;   11.409360;   11.409360;
 32;    0.012041;   14.066538;   13.643959;   13.290455;   13.176674;   13.079013;   12.871812;   12.586041;   12.369087;   11.404981;   11.406445;   11.406445;
 33;    0.012225;   14.260941;   13.689482;   13.311607;   13.307830;   13.138698;   13.016586;   12.629745;   12.405162;   11.380841;   11.382094;   11.382094;
 34;    0.014034;   14.250565;   13.716323;   13.386056;   13.322361;   13.220073;   13.066828;   12.753674;   12.622920;   11.498526;   11.500730;   11.500730;
 35;    0.012374;   14.198000;   13.565442;   13.206887;   13.165421;   13.047889;   12.932244;   12.544200;   12.345244;   11.399521;   11.401247;   11.401247;
 36;    0.012345;   14.147074;   13.640628;   13.293598;   13.202077;   13.091070;   12.885877;   12.537677;   12.369540;   11.348249;   11.349784;   11.349784;
 37;    0.014029;   14.211742;   13.662601;   13.340286;   13.280318;   13.224773;   12.957059;   12.599171;   12.374450;   11.346591;   11.347201;   11.347201;
 38;    0.012610;   14.103824;   13.546605;   13.192753;   13.130171;   13.036459;   12.935437;   12.501533;   12.341612;   11.357501;   11.358323;   11.358323;
 39;    0.012081;   13.964000;   13.426030;   13.090642;   13.023451;   12.922268;   12.728704;   12.378450;   12.157406;   11.225656;   11.226933;   11.226933;
 40;    0.012277;   14.248759;   13.719710;   13.352047;   13.249346;   13.114883;   12.985718;   12.590104;   12.451252;   11.416269;   11.416709;   11.416709;
 41;    0.012312;   14.155172;   13.622689;   13.285891;   13.207776;   13.083254;   12.988069;   12.571483;   12.385267;   11.362334;   11.363688;   11.363688;
 42;    0.011562;   14.339781;   13.796219;   13.394382;   13.324668;   13.205494;   13.003292;   12.600754;   12.402306;   11.442313;   11.443236;   11.443236;
 43;    0.012210;   14.228295;   13.725407;   13.328308;   13.310513;   13.160275;   12.995683;   12.665923;   12.460389;   11.463005;   11.462262;   11.462262;
 44;    0.012172;   14.269307;   13.715675;   13.320543;   13.246739;   13.107230;   12.932187;   12.593552;   12.483972;   11.446171;   11.448375;   11.448375;
 45;    0.011214;   14.078063;   13.495511;   13.170977;   13.132264;   13.013503;   12.807538;   12.477298;   12.425938;   11.307549;   11.308072;   11.308072;
 46;    0.012492;   14.165912;   13.684663;   13.367981;   13.310589;   13.224540;   13.044132;   12.605483;   12.420690;   11.463408;   11.463627;   11.463627;
 47;    0.014506;   14.365557;   13.861577;   13.421651;   13.374900;   13.342931;   13.149223;   12.712071;   12.604834;   11.500024;   11.501080;   11.501080;
 48;    0.012228;   14.120421;   13.597866;   13.208585;   13.131876;   13.046684;   12.893047;   12.491077;   12.317790;   11.378567;   11.378882;   11.378882;
 49;    0.012604;   14.044647;   13.533238;   13.208209;   13.118281;   13.064686;   12.865068;   12.535188;   12.308706;   11.337625;   11.337552;   11.337552;
 50;    0.012304;   14.266386;   13.698822;   13.298509;   13.235894;   13.087044;   12.886338;   12.574323;   12.386905;   11.349442;   11.350368;   11.350368;
 51;    0.012183;   14.354468;   13.821932;   13.500091;   13.419830;   13.317691;   13.118916;   12.780937;   12.613016;   11.570066;   11.571552;   11.571552;
 52;    0.012174;   14.187162;   13.594238;   13.263775;   13.180050;   13.090262;   12.875141;   12.546344;   12.365233;   11.357198;   11.358028;   11.358028;
 53;    0.016389;   14.259145;   13.760405;   13.340739;   13.321981;   13.180397;   13.020391;   12.585272;   12.376814;   11.398438;   11.399627;   11.399627;
 54;    0.012297;   14.350340;   13.800064;   13.401178;   13.301842;   13.187498;   13.017416;   12.661631;   12.469654;   11.477508;   11.478840;   11.478840;
 55;    0.012163;   14.056324;   13.542554;   13.175409;   13.090247;   13.028532;   12.839693;   12.469328;   12.278040;   11.275345;   11.274363;   11.274363;
 56;    0.012385;   14.135652;   13.629947;   13.300499;   13.209663;   13.093837;   12.885577;   12.592690;   12.383751;   11.295613;   11.297156;   11.297156;
 57;    0.012836;   14.391468;   13.811778;   13.444447;   13.374969;   13.242520;   13.001090;   12.619984;   12.463756;   11.474816;   11.476708;   11.476708;
 58;    0.011987;   14.269872;   13.665601;   13.294538;   13.243878;   13.199140;   13.032567;   12.624997;   12.487609;   11.423369;   11.425250;   11.425250;
 59;    0.013012;   14.130474;   13.540099;   13.268971;   13.174921;   13.071173;   12.904618;   12.532269;   12.430947;   11.381156;   11.382345;   11.382345;
 60;    0.012740;   14.221438;   13.718782;   13.327854;   13.265277;   13.180547;   12.963245;   12.560085;   12.312651;   11.408562;   11.409615;   11.409615;
 61;    0.020430;   14.088903;   13.587615;   13.271381;   13.194432;   13.106930;   12.919345;   12.582663;   12.383399;   11.354789;   11.355515;   11.355515;
 62;    0.012531;   14.137390;   13.549549;   13.224663;   13.166509;   13.091697;   12.878704;   12.516233;   12.290363;   11.320828;   11.321973;   11.321973;
 63;    0.015562;   14.170197;   13.599545;   13.223727;   13.119983;   13.023132;   12.913706;   12.481519;   12.294693;   11.327550;   11.328194;   11.328194;
 64;    0.012851;   14.240764;   13.725008;   13.318521;   13.249639;   13.168767;   12.967102;   12.641108;   12.520534;   11.413701;   11.416058;   11.416058;
 65;    0.012008;   13.996756;   13.521452;   13.171402;   13.114867;   13.049342;   12.836017;   12.414060;   12.203271;   11.260206;   11.260602;   11.260602;
 66;    0.013313;   14.105757;   13.563759;   13.276094;   13.224007;   13.121136;   12.996231;   12.598466;   12.451301;   11.412890;   11.412820;   11.412820;
 67;    0.016516;   14.078858;   13.579185;   13.143401;   13.078718;   13.044610;   12.850586;   12.557164;   12.317762;   11.357421;   11.358267;   11.358267;
 68;    0.013019;   14.118862;   13.613559;   13.265040;   13.167534;   13.095444;   12.900815;   12.466107;   12.302787;   11.392378;   11.393856;   11.393856;
 69;    0.011562;   14.102625;   13.620059;   13.258925;   13.190270;   13.099856;   12.916956;   12.518689;   12.315621;   11.343926;   11.345285;   11.345285;
 70;    0.013422;   14.249394;   13.731763;   13.400427;   13.343671;   13.172441;   13.051263;   12.655869;   12.459076;   11.487118;   11.487786;   11.487786;
 71;    0.013302;   14.252911;   13.717461;   13.299896;   13.218040;   13.110850;   12.979692;   12.627384;   12.393624;   11.395644;   11.397804;   11.397804;
 72;    0.018253;   14.157915;   13.609378;   13.300831;   13.233613;   13.124000;   12.964028;   12.633964;   12.520782;   11.442641;   11.444190;   11.444190;
 73;    0.012198;   14.254747;   13.764228;   13.453859;   13.371144;   13.265716;   13.076608;   12.723021;   12.544580;   11.541709;   11.542869;   11.542869;
 74;    0.012854;   14.266757;   13.675745;   13.339449;   13.243128;   13.204267;   12.922575;   12.549476;   12.428147;   11.389512;   11.391917;   11.391917;
 75;    0.012583;   14.215384;   13.678254;   13.276841;   13.215280;   13.100152;   12.930990;   12.491883;   12.297349;   11.351221;   11.353084;   11.353084;
 76;    0.013482;   14.181976;   13.612363;   13.308041;   13.228977;   13.131612;   12.933415;   12.607642;   12.432524;   11.421818;   11.423453;   11.423453;
 77;    0.012293;   14.005686;   13.498044;   13.158394;   13.091153;   13.014233;   12.875790;   12.430246;   12.177352;   11.226793;   11.228653;   11.228653;
 78;    0.012165;   14.161869;   13.587894;   13.268794;   13.178519;   13.078597;   12.928802;   12.531445;   12.351282;   11.326315;   11.326829;   11.326829;
 79;    0.012196;   14.190202;   13.678949;   13.359818;   13.291559;   13.235895;   12.999791;   12.633520;   12.510189;   11.443170;   11.444856;   11.444856;
 80;    0.012888;   14.156937;   13.597338;   13.260720;   13.264838;   13.163097;   12.875857;   12.447099;   12.245129;   11.312957;   11.312616;   11.312616;
 81;    0.012441;   14.093800;   13.519903;   13.195339;   13.155769;   13.021343;   12.885509;   12.542951;   12.345620;   11.328501;   11.330762;   11.330762;
 82;    0.012192;   14.057580;   13.573826;   13.213421;   13.157760;   13.047526;   12.967626;   12.492641;   12.365876;   11.305701;   11.306867;   11.306867;
 83;    0.012956;   13.971428;   13.475046;   13.116389;   13.044074;   12.978256;   12.774740;   12.428708;   12.245967;   11.242672;   11.245388;   11.245388;
 84;    0.013153;   14.284799;   13.747744;   13.332621;   13.274361;   13.165494;   13.029048;   12.641806;   12.495306;   11.403252;   11.405161;   11.405161;
 85;    0.019661;   14.123851;   13.627135;   13.299529;   13.228710;   13.113416;   12.966654;   12.595135;   12.438528;   11.453158;   11.454379;   11.454379;
 86;    0.015845;   14.253883;   13.700353;   13.338733;   13.250713;   13.056470;   12.883379;   12.521944;   12.331103;   11.380429;   11.383079;   11.383079;
 87;    0.016880;   14.218113;   13.691468;   13.278937;   13.187554;   13.090297;   12.924177;   12.455127;   12.266675;   11.350551;   11.349786;   11.349786;
 88;    0.013069;   14.231763;   13.702697;   13.397336;   13.321581;   13.244692;   13.025010;   12.604359;   12.428923;   11.454295;   11.456340;   11.456340;
 89;    0.018371;   14.287479;   13.794632;   13.395096;   13.318415;   13.172244;   12.980931;   12.667483;   12.583783;   11.460892;   11.459304;   11.459304;
 90;    0.013426;   14.111512;   13.661262;   13.334175;   13.261198;   13.167716;   12.960416;   12.603555;   12.477580;   11.377520;   11.378856;   11.378856;
 91;    0.016085;   14.235996;   13.679372;   13.323570;   13.263269;   13.238947;   13.021201;   12.627294;   12.415655;   11.443616;   11.444598;   11.444598;
 92;    0.014485;   14.136427;   13.574847;   13.280713;   13.255974;   13.143810;   12.977235;   12.500969;   12.313647;   11.332097;   11.334459;   11.334459;
 93;    0.014489;   14.177634;   13.660706;   13.326066;   13.271171;   13.178244;   13.012618;   12.605121;   12.435595;   11.420587;   11.421578;   11.421578;
 94;    0.012299;   14.194868;   13.621484;   13.283941;   13.180797;   13.107091;   12.928070;   12.589753;   12.398207;   11.420113;   11.421253;   11.421253;
 95;    0.013063;   14.252409;   13.714847;   13.377585;   13.328716;   13.265543;   13.111947;   12.679290;   12.491097;   11.453482;   11.455468;   11.455468;
 96;    0.012259;   14.142475;   13.598680;   13.267521;   13.172764;   13.101819;   12.858343;   12.493226;   12.300483;   11.360626;   11.362261;   11.362261;
 97;    0.012249;   14.284995;   13.756312;   13.423020;   13.402246;   13.262633;   13.082308;   12.711366;   12.509732;   11.525429;   11.525594;   11.525594;
 98;    0.012500;   14.178008;   13.648135;   13.336003;   13.323431;   13.210126;   13.059774;   12.583583;   12.382726;   11.421289;   11.422915;   11.422915;
 99;    0.012131;   14.070868;   13.587881;   13.281475;   13.211301;   13.107279;   13.020527;   12.549774;   12.427574;   11.303359;   11.305108;   11.305108;
100;    0.011645;   14.130816;   13.605987;   13.292581;   13.206381;   13.090759;   12.903613;   12.539677;   12.370723;   11.330562;   11.331933;   11.331933;


==> anc/LVM_v0.2/result_simulation/SetC2.2_Modelpca-none-none_CVekf-ctri.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;0;0;0;0;1;0;0;
  1;    0.136385;    1.017602;    0.798141;    0.644278;    0.565338;    0.474371;    0.378676;    0.276686;    0.253964;    0.197953;    0.224662;    0.254400;
  2;    0.131099;    1.022566;    0.807258;    0.651326;    0.563043;    0.485950;    0.384413;    0.286690;    0.247829;    0.201407;    0.226566;    0.255642;
  3;    0.135864;    0.993045;    0.791738;    0.643431;    0.575287;    0.481968;    0.399519;    0.285126;    0.252041;    0.197955;    0.222859;    0.248261;
  4;    0.130921;    1.040449;    0.794043;    0.648621;    0.564693;    0.494619;    0.392354;    0.286885;    0.248090;    0.203856;    0.229807;    0.260112;
  5;    0.132120;    0.985218;    0.777198;    0.641887;    0.594394;    0.506748;    0.391972;    0.280145;    0.243383;    0.195683;    0.220579;    0.246304;
  6;    0.130533;    0.987594;    0.772246;    0.638569;    0.586732;    0.505894;    0.390862;    0.275955;    0.238332;    0.193993;    0.219664;    0.246898;
  7;    0.116964;    1.032690;    0.802678;    0.650796;    0.578238;    0.504780;    0.399252;    0.288600;    0.244226;    0.201911;    0.227855;    0.258173;
  8;    0.117704;    1.002372;    0.776389;    0.626972;    0.563319;    0.488788;    0.402755;    0.279844;    0.252299;    0.196327;    0.222355;    0.250593;
  9;    0.116945;    1.024665;    0.791410;    0.641930;    0.591282;    0.491687;    0.393209;    0.283991;    0.255527;    0.202342;    0.229321;    0.256166;
 10;    0.119932;    1.019162;    0.793891;    0.647031;    0.573210;    0.475224;    0.402625;    0.280266;    0.246088;    0.199655;    0.225475;    0.254791;
 11;    0.118451;    0.989279;    0.772200;    0.626589;    0.558883;    0.498202;    0.381489;    0.273359;    0.250670;    0.196256;    0.219741;    0.247320;
 12;    0.138437;    0.986659;    0.761067;    0.619827;    0.572075;    0.486229;    0.387515;    0.279908;    0.239633;    0.195993;    0.221012;    0.246665;
 13;    0.115809;    0.986988;    0.788895;    0.637269;    0.576926;    0.500493;    0.380465;    0.273196;    0.244720;    0.196906;    0.219837;    0.246747;
 14;    0.117957;    0.971628;    0.744397;    0.619199;    0.552870;    0.492124;    0.387031;    0.272321;    0.236013;    0.190893;    0.215002;    0.242907;
 15;    0.116899;    0.999579;    0.778589;    0.617848;    0.542027;    0.470965;    0.384395;    0.273725;    0.236834;    0.197254;    0.222680;    0.249895;
 16;    0.120018;    1.013180;    0.783560;    0.647708;    0.588088;    0.507511;    0.406444;    0.290158;    0.247539;    0.200782;    0.224723;    0.253295;
 17;    0.114524;    1.003849;    0.769663;    0.625449;    0.565332;    0.494211;    0.391811;    0.275528;    0.239390;    0.195747;    0.220774;    0.250962;
 18;    0.114814;    0.976046;    0.772579;    0.614658;    0.559969;    0.492023;    0.379102;    0.275192;    0.239422;    0.195500;    0.219821;    0.244011;
 19;    0.115797;    0.989803;    0.767987;    0.622484;    0.575919;    0.483600;    0.384075;    0.275905;    0.243515;    0.195567;    0.219443;    0.247451;
 20;    0.113958;    1.007490;    0.782715;    0.642614;    0.594189;    0.498872;    0.403400;    0.279928;    0.250665;    0.197039;    0.223244;    0.251872;
 21;    0.114701;    1.002464;    0.781913;    0.641347;    0.559040;    0.499881;    0.386537;    0.275310;    0.238893;    0.196688;    0.221916;    0.250616;
 22;    0.115572;    1.014441;    0.795451;    0.630439;    0.549630;    0.480666;    0.392623;    0.278794;    0.242815;    0.202043;    0.226863;    0.253610;
 23;    0.113406;    0.994127;    0.753916;    0.617723;    0.557347;    0.481332;    0.378807;    0.285636;    0.249077;    0.197405;    0.222122;    0.248532;
 24;    0.114335;    1.025183;    0.797805;    0.657558;    0.565700;    0.477383;    0.408918;    0.287302;    0.244005;    0.200348;    0.227807;    0.256296;
 25;    0.113984;    1.007816;    0.789931;    0.633712;    0.589115;    0.509472;    0.389087;    0.272883;    0.236292;    0.196641;    0.223722;    0.251954;
 26;    0.118745;    1.028235;    0.792265;    0.633648;    0.589611;    0.509591;    0.384126;    0.284998;    0.254601;    0.203866;    0.231174;    0.257059;
 27;    0.114932;    1.001577;    0.781230;    0.629582;    0.549711;    0.492947;    0.399199;    0.277397;    0.246572;    0.198071;    0.222425;    0.250394;
 28;    0.113216;    1.017922;    0.780940;    0.635090;    0.589594;    0.509478;    0.398793;    0.282911;    0.244307;    0.200780;    0.227142;    0.254480;
 29;    0.115051;    1.031994;    0.806995;    0.643793;    0.576647;    0.503127;    0.413709;    0.282692;    0.249561;    0.205187;    0.230291;    0.257998;
 30;    0.115178;    1.002422;    0.774350;    0.633851;    0.568473;    0.489412;    0.414713;    0.283416;    0.245717;    0.198040;    0.224363;    0.250606;
 31;    0.114527;    0.999079;    0.775969;    0.638755;    0.572749;    0.487931;    0.404334;    0.279399;    0.252313;    0.195889;    0.221218;    0.249770;
 32;    0.114166;    0.976838;    0.783755;    0.637913;    0.551189;    0.482377;    0.377402;    0.281125;    0.240865;    0.196478;    0.220019;    0.244210;
 33;    0.116158;    1.011977;    0.777549;    0.628613;    0.582242;    0.478107;    0.392122;    0.281795;    0.241066;    0.197558;    0.223353;    0.252994;
 34;    0.116205;    1.010618;    0.785221;    0.646551;    0.586541;    0.507429;    0.407017;    0.294140;    0.259477;    0.200255;    0.224573;    0.252654;
 35;    0.114211;    1.002257;    0.757049;    0.616828;    0.553185;    0.474127;    0.388200;    0.280848;    0.242234;    0.197339;    0.222887;    0.250564;
 36;    0.118321;    0.990524;    0.775310;    0.630794;    0.557803;    0.489065;    0.376042;    0.274898;    0.240535;    0.195200;    0.219303;    0.247631;
 37;    0.120162;    1.004287;    0.775773;    0.636910;    0.571271;    0.502292;    0.390006;    0.277394;    0.237447;    0.194615;    0.220865;    0.251072;
 38;    0.119325;    0.982239;    0.757859;    0.617070;    0.544556;    0.486371;    0.396649;    0.276970;    0.242118;    0.194970;    0.218691;    0.245560;
 39;    0.115488;    0.957208;    0.742453;    0.608488;    0.557777;    0.471918;    0.382042;    0.270592;    0.231757;    0.190052;    0.213609;    0.239302;
 40;    0.117658;    1.010655;    0.785751;    0.634909;    0.548571;    0.476396;    0.390057;    0.277503;    0.247269;    0.198720;    0.223452;    0.252664;
 41;    0.117462;    0.993011;    0.771577;    0.630993;    0.560728;    0.466156;    0.391045;    0.277938;    0.240749;    0.194363;    0.219585;    0.248253;
 42;    0.116713;    1.030285;    0.795444;    0.636215;    0.566783;    0.493504;    0.385772;    0.275604;    0.241200;    0.202067;    0.228220;    0.257571;
 43;    0.116346;    1.007670;    0.788096;    0.633477;    0.583201;    0.481803;    0.393548;    0.285435;    0.245768;    0.200310;    0.224393;    0.251918;
 44;    0.117918;    1.016884;    0.783627;    0.629132;    0.548626;    0.473047;    0.384706;    0.278988;    0.251634;    0.200946;    0.227647;    0.254221;
 45;    0.119008;    0.976656;    0.750107;    0.617661;    0.569595;    0.484855;    0.383462;    0.277130;    0.252766;    0.193012;    0.217693;    0.244164;
 46;    0.115854;    0.993911;    0.786975;    0.646518;    0.566851;    0.500467;    0.403766;    0.279198;    0.242869;    0.197557;    0.220288;    0.248478;
 47;    0.117670;    1.034338;    0.807799;    0.639918;    0.582631;    0.524929;    0.406839;    0.283950;    0.256789;    0.204551;    0.229984;    0.258584;
 48;    0.116551;    0.987606;    0.768853;    0.617969;    0.559995;    0.477873;    0.388067;    0.275070;    0.241250;    0.197883;    0.220425;    0.246902;
 49;    0.114617;    0.973417;    0.758463;    0.624700;    0.545683;    0.479808;    0.387929;    0.279930;    0.237840;    0.192537;    0.216705;    0.243354;
 50;    0.113935;    1.015411;    0.778310;    0.624103;    0.546362;    0.471010;    0.377429;    0.276715;    0.242284;    0.197467;    0.224444;    0.253853;
 51;    0.115478;    1.033029;    0.803432;    0.659996;    0.590774;    0.514469;    0.405116;    0.290798;    0.253004;    0.203045;    0.229859;    0.258257;
 52;    0.113261;    0.998970;    0.762729;    0.625545;    0.551217;    0.489745;    0.385554;    0.278572;    0.241803;    0.194958;    0.220764;    0.249742;
 53;    0.137028;    1.011846;    0.793480;    0.631462;    0.577608;    0.485095;    0.395680;    0.274681;    0.238994;    0.199706;    0.224310;    0.252961;
 54;    0.113243;    1.031215;    0.796520;    0.638875;    0.551203;    0.475171;    0.388478;    0.281126;    0.245003;    0.201907;    0.228178;    0.257804;
 55;    0.117219;    0.972043;    0.759476;    0.615604;    0.532668;    0.480197;    0.384045;    0.272490;    0.236542;    0.192155;    0.216206;    0.243011;
 56;    0.115672;    0.988505;    0.774600;    0.635598;    0.565184;    0.476884;    0.376922;    0.278773;    0.237741;    0.191909;    0.219105;    0.247126;
 57;    0.118792;    1.039835;    0.794861;    0.641264;    0.581323;    0.475126;    0.368517;    0.277093;    0.247244;    0.203269;    0.229404;    0.259959;
 58;    0.115712;    1.014787;    0.771447;    0.625819;    0.560963;    0.482853;    0.388127;    0.283974;    0.251348;    0.198720;    0.227100;    0.253697;
 59;    0.120594;    0.988153;    0.756432;    0.631984;    0.556077;    0.477913;    0.371549;    0.278651;    0.249285;    0.194044;    0.220070;    0.247038;
 60;    0.120756;    1.005110;    0.787504;    0.631945;    0.573923;    0.486949;    0.379497;    0.273948;    0.234987;    0.198586;    0.223686;    0.251278;
 61;    0.173622;    0.981623;    0.770505;    0.634530;    0.572572;    0.491831;    0.377997;    0.281663;    0.241189;    0.194199;    0.219328;    0.245406;
 62;    0.127679;    0.989982;    0.757547;    0.622970;    0.577155;    0.491083;    0.393752;    0.277215;    0.236433;    0.193964;    0.219071;    0.247496;
 63;    0.131322;    0.995159;    0.765256;    0.618088;    0.533290;    0.457955;    0.387977;    0.271614;    0.237363;    0.195006;    0.219674;    0.248790;
 64;    0.116843;    1.009142;    0.785562;    0.630185;    0.554479;    0.489968;    0.389835;    0.282108;    0.251076;    0.199085;    0.224752;    0.252285;
 65;    0.117086;    0.962127;    0.762389;    0.620283;    0.553392;    0.469208;    0.362224;    0.267274;    0.230676;    0.189989;    0.213795;    0.240532;
 66;    0.119638;    0.985435;    0.764603;    0.637557;    0.578044;    0.495276;    0.414140;    0.284760;    0.247641;    0.194433;    0.218407;    0.246359;
 67;    0.116650;    0.980399;    0.765374;    0.610875;    0.539729;    0.486789;    0.390022;    0.286590;    0.241234;    0.197777;    0.220207;    0.245100;
 68;    0.123197;    0.986613;    0.773618;    0.628396;    0.560091;    0.484828;    0.378543;    0.270470;    0.239694;    0.196929;    0.219312;    0.246653;
 69;    0.115276;    0.982768;    0.773982;    0.627832;    0.574855;    0.488765;    0.391429;    0.274645;    0.238591;    0.195627;    0.221722;    0.245692;
 70;    0.119718;    1.010628;    0.789350;    0.646173;    0.591083;    0.487469;    0.402642;    0.283385;    0.246789;    0.200141;    0.225421;    0.252657;
 71;    0.120855;    1.012554;    0.782840;    0.626373;    0.568634;    0.482363;    0.397188;    0.283006;    0.242765;    0.200137;    0.225418;    0.253139;
 72;    0.144804;    0.994549;    0.768428;    0.635498;    0.579494;    0.490156;    0.393907;    0.287422;    0.255458;    0.197513;    0.221811;    0.248637;
 73;    0.120987;    1.015088;    0.800026;    0.661131;    0.578938;    0.502332;    0.396141;    0.286447;    0.248445;    0.199969;    0.225562;    0.253772;
 74;    0.117052;    1.014063;    0.773846;    0.631861;    0.570506;    0.500622;    0.374240;    0.275025;    0.246641;    0.197597;    0.224270;    0.253516;
 75;    0.128513;    1.004997;    0.780902;    0.624271;    0.558504;    0.476216;    0.374927;    0.268786;    0.235651;    0.196811;    0.222990;    0.251249;
 76;    0.118852;    0.999345;    0.769138;    0.635410;    0.576012;    0.490785;    0.385478;    0.283435;    0.246268;    0.197342;    0.223813;    0.249836;
 77;    0.124337;    0.967794;    0.756064;    0.618039;    0.537395;    0.476262;    0.387227;    0.269727;    0.228205;    0.189918;    0.216521;    0.241949;
 78;    0.118117;    0.994812;    0.765353;    0.630971;    0.552233;    0.477549;    0.379396;    0.275563;    0.239492;    0.193149;    0.219679;    0.248703;
 79;    0.118833;    1.000568;    0.782125;    0.643722;    0.590887;    0.515392;    0.402665;    0.282651;    0.251657;    0.197414;    0.221984;    0.250142;
 80;    0.119758;    0.991462;    0.764315;    0.623221;    0.585482;    0.503925;    0.384320;    0.267627;    0.233448;    0.194409;    0.218939;    0.247866;
 81;    0.116355;    0.982003;    0.754578;    0.621732;    0.568917;    0.476045;    0.392444;    0.281063;    0.241562;    0.192849;    0.220186;    0.245501;
 82;    0.117072;    0.975103;    0.767789;    0.623810;    0.574422;    0.483525;    0.403147;    0.273306;    0.242098;    0.192991;    0.216752;    0.243776;
 83;    0.119249;    0.960414;    0.751930;    0.612457;    0.553336;    0.482892;    0.383712;    0.272972;    0.236891;    0.191488;    0.214801;    0.240104;
 84;    0.129768;    1.016849;    0.785854;    0.627079;    0.575244;    0.474018;    0.386460;    0.281848;    0.249735;    0.200629;    0.227165;    0.254212;
 85;    0.166196;    0.988567;    0.776301;    0.636694;    0.578325;    0.486664;    0.397426;    0.282304;    0.247830;    0.198126;    0.221174;    0.247142;
 86;    0.133505;    1.012617;    0.780640;    0.631654;    0.550317;    0.460138;    0.363614;    0.271182;    0.237672;    0.197910;    0.226541;    0.253154;
 87;    0.152953;    1.005067;    0.779398;    0.619174;    0.556332;    0.469656;    0.377723;    0.267253;    0.236238;    0.199455;    0.223359;    0.251267;
 88;    0.134870;    1.009199;    0.784940;    0.647993;    0.561646;    0.487277;    0.388727;    0.276928;    0.241699;    0.197035;    0.224316;    0.252300;
 89;    0.143553;    1.018576;    0.799376;    0.641060;    0.563148;    0.473573;    0.381519;    0.281172;    0.255599;    0.200591;    0.225109;    0.254644;
 90;    0.130344;    0.982754;    0.780170;    0.639226;    0.578152;    0.495465;    0.393845;    0.279796;    0.247918;    0.195451;    0.218724;    0.245688;
 91;    0.142165;    1.007815;    0.778164;    0.632045;    0.566803;    0.506363;    0.397090;    0.282635;    0.242308;    0.199101;    0.224906;    0.251954;
 92;    0.128490;    0.989270;    0.763425;    0.632724;    0.582024;    0.499050;    0.406496;    0.272947;    0.237206;    0.192572;    0.218940;    0.247317;
 93;    0.131856;    0.996322;    0.777206;    0.636596;    0.579459;    0.495018;    0.402159;    0.280423;    0.245302;    0.197056;    0.221967;    0.249081;
 94;    0.116837;    0.999166;    0.766029;    0.627070;    0.564663;    0.488535;    0.390336;    0.283156;    0.244720;    0.198410;    0.222125;    0.249791;
 95;    0.116619;    1.010978;    0.786377;    0.642942;    0.577633;    0.494082;    0.410598;    0.283937;    0.245201;    0.198273;    0.224680;    0.252745;
 96;    0.115717;    0.989941;    0.768281;    0.628086;    0.540365;    0.472211;    0.370985;    0.271743;    0.236434;    0.194034;    0.219235;    0.247485;
 97;    0.118869;    1.020056;    0.794344;    0.651494;    0.600591;    0.509173;    0.403031;    0.287815;    0.247507;    0.201123;    0.225845;    0.255014;
 98;    0.117488;    0.998207;    0.776478;    0.639232;    0.596251;    0.510892;    0.408450;    0.277936;    0.241687;    0.196561;    0.221696;    0.249552;
 99;    0.117467;    0.975052;    0.768695;    0.634633;    0.578332;    0.486255;    0.406638;    0.276382;    0.245925;    0.191425;    0.216775;    0.243763;
100;    0.115725;    0.987256;    0.767852;    0.632684;    0.569600;    0.466455;    0.369069;    0.276839;    0.241529;    0.194006;    0.221297;    0.246814;


==> anc/LVM_v0.2/result_simulation/SetC2.2_Modelppca-none-none_CVekf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;0;0;0;0;1;0;0;
  1;    0.124071;    1.427736;    1.351575;    1.294513;    1.274596;    1.247906;    1.197447;    1.113930;    1.103061;    0.926561;    0.926519;    0.926519;
  2;    0.107270;    1.430228;    1.356835;    1.299375;    1.279286;    1.255734;    1.206172;    1.134451;    1.100993;    0.948080;    0.948506;    0.948506;
  3;    0.106636;    1.415579;    1.346671;    1.292170;    1.279180;    1.250087;    1.222117;    1.135008;    1.111353;    0.951787;    0.952540;    0.952540;
  4;    0.105970;    1.438962;    1.350022;    1.297741;    1.275804;    1.259760;    1.222303;    1.129183;    1.091357;    0.957604;    0.958431;    0.958431;
  5;    0.109399;    1.411715;    1.338049;    1.289957;    1.288121;    1.268848;    1.222610;    1.123918;    1.092831;    0.948235;    0.949293;    0.949293;
  6;    0.110217;    1.412848;    1.334856;    1.288214;    1.283170;    1.263473;    1.210193;    1.113748;    1.080123;    0.939596;    0.940477;    0.940477;
  7;    0.098984;    1.435201;    1.354804;    1.299376;    1.283931;    1.266716;    1.227452;    1.135735;    1.092598;    0.942044;    0.942223;    0.942223;
  8;    0.099043;    1.420212;    1.338122;    1.281051;    1.268720;    1.250106;    1.219065;    1.120683;    1.102467;    0.929170;    0.929857;    0.929857;
  9;    0.098249;    1.431248;    1.347966;    1.292755;    1.289273;    1.261382;    1.220064;    1.126808;    1.108759;    0.952365;    0.953660;    0.953660;
 10;    0.099871;    1.428515;    1.348501;    1.296029;    1.280715;    1.248868;    1.227515;    1.120703;    1.092540;    0.944896;    0.945600;    0.945600;
 11;    0.098811;    1.413705;    1.335165;    1.280336;    1.264782;    1.256985;    1.206196;    1.109015;    1.099423;    0.944491;    0.945043;    0.945043;
 12;    0.108716;    1.412490;    1.328674;    1.274939;    1.270734;    1.250010;    1.213578;    1.121081;    1.084137;    0.945754;    0.946956;    0.946956;
 13;    0.101848;    1.412615;    1.344562;    1.288096;    1.277491;    1.266399;    1.212652;    1.111841;    1.092594;    0.943135;    0.943534;    0.943534;
 14;    0.100454;    1.404655;    1.317334;    1.273196;    1.258123;    1.251376;    1.211964;    1.104155;    1.069836;    0.937501;    0.938071;    0.938071;
 15;    0.098116;    1.418929;    1.339627;    1.274855;    1.256878;    1.237212;    1.204177;    1.109475;    1.074409;    0.929668;    0.930270;    0.930270;
 16;    0.099770;    1.425642;    1.343060;    1.295886;    1.293150;    1.274954;    1.237833;    1.139253;    1.101964;    0.961717;    0.961166;    0.961166;
 17;    0.099354;    1.420956;    1.334431;    1.280098;    1.269807;    1.256384;    1.219052;    1.110223;    1.077458;    0.926360;    0.926215;    0.926215;
 18;    0.101780;    1.406876;    1.334841;    1.271282;    1.262594;    1.254648;    1.207414;    1.116516;    1.083055;    0.936265;    0.937324;    0.937324;
 19;    0.099717;    1.414019;    1.332816;    1.277458;    1.273337;    1.247909;    1.211020;    1.113838;    1.087489;    0.936567;    0.936406;    0.936406;
 20;    0.109451;    1.422783;    1.342099;    1.292304;    1.287813;    1.259410;    1.226365;    1.119783;    1.101523;    0.942186;    0.942707;    0.942707;
 21;    0.100201;    1.420325;    1.340989;    1.290915;    1.271715;    1.266665;    1.218185;    1.111252;    1.076627;    0.937824;    0.938437;    0.938437;
 22;    0.100074;    1.426290;    1.349903;    1.284603;    1.265126;    1.247022;    1.211970;    1.120045;    1.083965;    0.950279;    0.950607;    0.950607;
 23;    0.100596;    1.416152;    1.324434;    1.273207;    1.266953;    1.250162;    1.203459;    1.128631;    1.103848;    0.954432;    0.954905;    0.954905;
 24;    0.099704;    1.431513;    1.351309;    1.302783;    1.280105;    1.253286;    1.231349;    1.132272;    1.090043;    0.949838;    0.950771;    0.950771;
 25;    0.099133;    1.423059;    1.346353;    1.286727;    1.285061;    1.266664;    1.207661;    1.107484;    1.068834;    0.919271;    0.919966;    0.919966;
 26;    0.099697;    1.432926;    1.348634;    1.287261;    1.285352;    1.272489;    1.214751;    1.129648;    1.106225;    0.953500;    0.954649;    0.954649;
 27;    0.100952;    1.419918;    1.341104;    1.283268;    1.262946;    1.252754;    1.223100;    1.116497;    1.094187;    0.945399;    0.945191;    0.945191;
 28;    0.099413;    1.427948;    1.341473;    1.287367;    1.284253;    1.270210;    1.224556;    1.124411;    1.092805;    0.952915;    0.953614;    0.953614;
 29;    0.098623;    1.434793;    1.356862;    1.295035;    1.280479;    1.269603;    1.239993;    1.126490;    1.097603;    0.958750;    0.958674;    0.958674;
 30;    0.099083;    1.420234;    1.336970;    1.285632;    1.271940;    1.250377;    1.235296;    1.126292;    1.092651;    0.951540;    0.952759;    0.952759;
 31;    0.099973;    1.418712;    1.337539;    1.289032;    1.277586;    1.250812;    1.229133;    1.118992;    1.104726;    0.941491;    0.942471;    0.942471;
 32;    0.100579;    1.407274;    1.341179;    1.287562;    1.264052;    1.253871;    1.206872;    1.128422;    1.090458;    0.953805;    0.954554;    0.954554;
 33;    0.100323;    1.425117;    1.339404;    1.282740;    1.279511;    1.244642;    1.208104;    1.122252;    1.085666;    0.931545;    0.931955;    0.931955;
 34;    0.099718;    1.424319;    1.343667;    1.294514;    1.285023;    1.265254;    1.234542;    1.147353;    1.124915;    0.957384;    0.958315;    0.958315;
 35;    0.099509;    1.420211;    1.326565;    1.273272;    1.261406;    1.236452;    1.200438;    1.118842;    1.085361;    0.950581;    0.951264;    0.951264;
 36;    0.097595;    1.414279;    1.337012;    1.283443;    1.265380;    1.252403;    1.206012;    1.111902;    1.082623;    0.934110;    0.934627;    0.934627;
 37;    0.099812;    1.421223;    1.338015;    1.288179;    1.275556;    1.261253;    1.209361;    1.114468;    1.073812;    0.921681;    0.922078;    0.922078;
 38;    0.101252;    1.410197;    1.326342;    1.272751;    1.256399;    1.244758;    1.220253;    1.115090;    1.088602;    0.948302;    0.948682;    0.948682;
 39;    0.099485;    1.397236;    1.315924;    1.265054;    1.258181;    1.239719;    1.203869;    1.103817;    1.064528;    0.932753;    0.933244;    0.933244;
 40;    0.098638;    1.424379;    1.344049;    1.287469;    1.264709;    1.243410;    1.209579;    1.114190;    1.093300;    0.939493;    0.939578;    0.939578;
 41;    0.097604;    1.415689;    1.335011;    1.283463;    1.267227;    1.236396;    1.208167;    1.116376;    1.086781;    0.934055;    0.934669;    0.934669;
 42;    0.097646;    1.433934;    1.350549;    1.289159;    1.273686;    1.262776;    1.214914;    1.109157;    1.075517;    0.937281;    0.937657;    0.937657;
 43;    0.099309;    1.422865;    1.345318;    1.286179;    1.281472;    1.247726;    1.222891;    1.132422;    1.096794;    0.952944;    0.952738;    0.952738;
 44;    0.098081;    1.427444;    1.342947;    1.283395;    1.264416;    1.243490;    1.204850;    1.117131;    1.099040;    0.948407;    0.949200;    0.949200;
 45;    0.099659;    1.407297;    1.321404;    1.272378;    1.271078;    1.249154;    1.207826;    1.114774;    1.107348;    0.940080;    0.940336;    0.940336;
 46;    0.097540;    1.416075;    1.343582;    1.294087;    1.277425;    1.265573;    1.228909;    1.121684;    1.089999;    0.954817;    0.954788;    0.954788;
 47;    0.101891;    1.436017;    1.357891;    1.292169;    1.282542;    1.282423;    1.237241;    1.128409;    1.109966;    0.946026;    0.946343;    0.946343;
 48;    0.101217;    1.412812;    1.333001;    1.274006;    1.266795;    1.245372;    1.209491;    1.112598;    1.085625;    0.951497;    0.951758;    0.951758;
 49;    0.099920;    1.405724;    1.326397;    1.277556;    1.258240;    1.242802;    1.203269;    1.121570;    1.082657;    0.943187;    0.943234;    0.943234;
 50;    0.098871;    1.426886;    1.340062;    1.279821;    1.261318;    1.239471;    1.195360;    1.110650;    1.077349;    0.923727;    0.924131;    0.924131;
 51;    0.100170;    1.435361;    1.354835;    1.305347;    1.290759;    1.273897;    1.237797;    1.140009;    1.108630;    0.957500;    0.958304;    0.958304;
 52;    0.099044;    1.418535;    1.329820;    1.279265;    1.260662;    1.250356;    1.204499;    1.114645;    1.082506;    0.936162;    0.936675;    0.936675;
 53;    0.117112;    1.424997;    1.348777;    1.285327;    1.279246;    1.250799;    1.224798;    1.111451;    1.076307;    0.934124;    0.934595;    0.934595;
 54;    0.098954;    1.434477;    1.351101;    1.290780;    1.268061;    1.243186;    1.208261;    1.119743;    1.088263;    0.943050;    0.943526;    0.943526;
 55;    0.104377;    1.405062;    1.327055;    1.271380;    1.250207;    1.245641;    1.207986;    1.108539;    1.076576;    0.931053;    0.930795;    0.930795;
 56;    0.099028;    1.413343;    1.336460;    1.286220;    1.269373;    1.243550;    1.194956;    1.118468;    1.079782;    0.916139;    0.916748;    0.916748;
 57;    0.100615;    1.438545;    1.350569;    1.293212;    1.287509;    1.259004;    1.200764;    1.109885;    1.084867;    0.941125;    0.941788;    0.941788;
 58;    0.099201;    1.426540;    1.335865;    1.280717;    1.270500;    1.249847;    1.204973;    1.124769;    1.104267;    0.943519;    0.944313;    0.944313;
 59;    0.101108;    1.413092;    1.325472;    1.282969;    1.264589;    1.250904;    1.201830;    1.115842;    1.100372;    0.947728;    0.948165;    0.948165;
 60;    0.099996;    1.421629;    1.344785;    1.285101;    1.274047;    1.250517;    1.197296;    1.109479;    1.064426;    0.940904;    0.941309;    0.941309;
 61;    0.146863;    1.409847;    1.333418;    1.284931;    1.272563;    1.258932;    1.209306;    1.126022;    1.090538;    0.939616;    0.939931;    0.939931;
 62;    0.100358;    1.414095;    1.326499;    1.277074;    1.274118;    1.251384;    1.212175;    1.113430;    1.075662;    0.932365;    0.932804;    0.932804;
 63;    0.105747;    1.416637;    1.331240;    1.274151;    1.250427;    1.226824;    1.204438;    1.102060;    1.072992;    0.932361;    0.932588;    0.932588;
 64;    0.099360;    1.423788;    1.344101;    1.283987;    1.266661;    1.251326;    1.212616;    1.125433;    1.104988;    0.940307;    0.941226;    0.941226;
 65;    0.100051;    1.399776;    1.327753;    1.274095;    1.260941;    1.236877;    1.178955;    1.098746;    1.060204;    0.927971;    0.928225;    0.928225;
 66;    0.099927;    1.411759;    1.330426;    1.286879;    1.275833;    1.254434;    1.235851;    1.129029;    1.105154;    0.951115;    0.951025;    0.951025;
 67;    0.105196;    1.409122;    1.330947;    1.268371;    1.252631;    1.247446;    1.210328;    1.135007;    1.093065;    0.953854;    0.954094;    0.954094;
 68;    0.103412;    1.412351;    1.335672;    1.281463;    1.265046;    1.255978;    1.207792;    1.103331;    1.077960;    0.950669;    0.951265;    0.951265;
 69;    0.098380;    1.410410;    1.335985;    1.280885;    1.274500;    1.259122;    1.220895;    1.113478;    1.077511;    0.939606;    0.940124;    0.940124;
 70;    0.101093;    1.424644;    1.346341;    1.295240;    1.289262;    1.257689;    1.228937;    1.127560;    1.098392;    0.954325;    0.954540;    0.954540;
 71;    0.101903;    1.425236;    1.342557;    1.281063;    1.271474;    1.249289;    1.220745;    1.125917;    1.083286;    0.938761;    0.939652;    0.939652;
 72;    0.117320;    1.416347;    1.333048;    1.286210;    1.278432;    1.258358;    1.223761;    1.134640;    1.117521;    0.957875;    0.958399;    0.958399;
 73;    0.104426;    1.426548;    1.352252;    1.304827;    1.285401;    1.265340;    1.217679;    1.134058;    1.103961;    0.956740;    0.957421;    0.957421;
 74;    0.097789;    1.426084;    1.337185;    1.284593;    1.271981;    1.262268;    1.202703;    1.106008;    1.087628;    0.935834;    0.936680;    0.936680;
 75;    0.101928;    1.421578;    1.341006;    1.279787;    1.265783;    1.240514;    1.190147;    1.097262;    1.062007;    0.928466;    0.929149;    0.929149;
 76;    0.103057;    1.418782;    1.333125;    1.286218;    1.274397;    1.253084;    1.215138;    1.126569;    1.095830;    0.949979;    0.950739;    0.950739;
 77;    0.105719;    1.402776;    1.324630;    1.272895;    1.253922;    1.239415;    1.212418;    1.102709;    1.058417;    0.919104;    0.919897;    0.919897;
 78;    0.098290;    1.416514;    1.331133;    1.282435;    1.263264;    1.241311;    1.195277;    1.108815;    1.076739;    0.925692;    0.925842;    0.925842;
 79;    0.097911;    1.419399;    1.341442;    1.292556;    1.285279;    1.273016;    1.226490;    1.126564;    1.107262;    0.947450;    0.948102;    0.948102;
 80;    0.101059;    1.414783;    1.330530;    1.277838;    1.281259;    1.264409;    1.210721;    1.094925;    1.063067;    0.929959;    0.929804;    0.929804;
 81;    0.099046;    1.409983;    1.324229;    1.275505;    1.268207;    1.237798;    1.210281;    1.121301;    1.088683;    0.938224;    0.939228;    0.939228;
 82;    0.101457;    1.406386;    1.331814;    1.277293;    1.270633;    1.244054;    1.219451;    1.110768;    1.089057;    0.932985;    0.933500;    0.933500;
 83;    0.100239;    1.398788;    1.321700;    1.268025;    1.262908;    1.249599;    1.209783;    1.110759;    1.082048;    0.932934;    0.934028;    0.934028;
 84;    0.112626;    1.427404;    1.344615;    1.282181;    1.276714;    1.253619;    1.217751;    1.124156;    1.098974;    0.936796;    0.937613;    0.937613;
 85;    0.144864;    1.413433;    1.337373;    1.287092;    1.279307;    1.257368;    1.224753;    1.128169;    1.103634;    0.961935;    0.962332;    0.962332;
 86;    0.131236;    1.425383;    1.341216;    1.285054;    1.263091;    1.230264;    1.191964;    1.099949;    1.069076;    0.932537;    0.933701;    0.933701;
 87;    0.115536;    1.421678;    1.340290;    1.276274;    1.268879;    1.247874;    1.206866;    1.095103;    1.063068;    0.935586;    0.935330;    0.935330;
 88;    0.118687;    1.423694;    1.343433;    1.295640;    1.275939;    1.255418;    1.207618;    1.112922;    1.082877;    0.944218;    0.945044;    0.945044;
 89;    0.126845;    1.428206;    1.352226;    1.291927;    1.273525;    1.242614;    1.200288;    1.122999;    1.111047;    0.942076;    0.941699;    0.941699;
 90;    0.114222;    1.410331;    1.339698;    1.289173;    1.283487;    1.264181;    1.223576;    1.125190;    1.104748;    0.941337;    0.941855;    0.941855;
 91;    0.134667;    1.422930;    1.339158;    1.284739;    1.271061;    1.262185;    1.214231;    1.125078;    1.089997;    0.950135;    0.950617;    0.950617;
 92;    0.119789;    1.413661;    1.329805;    1.283547;    1.277297;    1.258882;    1.224659;    1.104626;    1.072821;    0.930917;    0.931995;    0.931995;
 93;    0.112099;    1.417232;    1.338517;    1.287542;    1.278255;    1.259493;    1.225400;    1.122652;    1.095107;    0.947524;    0.948026;    0.948026;
 94;    0.100025;    1.418659;    1.332008;    1.280502;    1.269096;    1.253489;    1.218368;    1.125608;    1.090981;    0.954478;    0.954895;    0.954895;
 95;    0.099316;    1.424490;    1.344165;    1.292701;    1.280526;    1.260087;    1.230120;    1.128652;    1.095053;    0.943639;    0.944510;    0.944510;
 96;    0.097750;    1.414084;    1.332650;    1.281231;    1.258468;    1.239480;    1.185814;    1.102745;    1.070622;    0.938248;    0.938946;    0.938946;
 97;    0.102761;    1.429091;    1.349471;    1.299046;    1.293690;    1.267779;    1.224187;    1.135222;    1.100993;    0.955596;    0.955456;    0.955456;
 98;    0.098293;    1.418296;    1.338016;    1.289401;    1.287473;    1.266505;    1.236821;    1.117040;    1.081668;    0.945621;    0.946179;    0.946179;
 99;    0.097997;    1.406501;    1.332523;    1.285019;    1.275379;    1.251115;    1.227366;    1.116465;    1.095858;    0.926704;    0.927466;    0.927466;
100;    0.097477;    1.412688;    1.332588;    1.284080;    1.272384;    1.248880;    1.201891;    1.115268;    1.084355;    0.932623;    0.933353;    0.933353;


==> anc/LVM_v0.2/result_simulation/SetC2.2_Modelppca-none-none_CVrkf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;0;0;0;0;1;0;0;
  1;    0.013569;   14.277356;   13.816331;   13.477705;   13.389740;   13.324061;   13.106454;   12.820678;   12.775276;   12.073498;   12.073380;   12.073380;
  2;    0.013587;   14.302283;   13.860583;   13.513292;   13.448203;   13.355607;   13.194633;   12.925223;   12.772346;   12.174513;   12.175477;   12.175477;
  3;    0.013189;   14.155792;   13.747989;   13.417325;   13.367989;   13.258701;   13.146119;   12.852911;   12.753167;   12.112997;   12.114789;   12.114789;
  4;    0.013457;   14.389618;   13.838140;   13.528836;   13.440096;   13.338510;   13.188399;   12.910280;   12.753709;   12.216458;   12.218511;   12.218511;
  5;    0.013973;   14.117148;   13.675087;   13.390773;   13.368523;   13.272118;   13.107116;   12.776763;   12.648874;   12.066245;   12.068775;   12.068775;
  6;    0.013296;   14.128481;   13.649373;   13.381781;   13.377657;   13.295823;   13.068565;   12.742330;   12.597184;   12.040703;   12.042853;   12.042853;
  7;    0.011654;   14.352009;   13.864570;   13.531043;   13.474760;   13.413636;   13.199180;   12.939385;   12.748368;   12.163019;   12.163449;   12.163449;
  8;    0.012092;   14.202119;   13.702693;   13.357563;   13.300566;   13.220063;   13.122223;   12.781334;   12.701871;   12.010899;   12.012569;   12.012569;
  9;    0.012503;   14.312481;   13.804860;   13.476336;   13.434205;   13.317876;   13.140721;   12.861218;   12.783657;   12.157651;   12.160792;   12.160792;
 10;    0.012751;   14.285151;   13.791690;   13.486485;   13.433598;   13.326718;   13.186543;   12.848998;   12.734300;   12.139926;   12.141647;   12.141647;
 11;    0.012411;   14.137046;   13.660273;   13.337369;   13.265866;   13.232525;   13.011002;   12.700345;   12.659383;   12.035011;   12.036385;   12.036385;
 12;    0.012419;   14.124904;   13.614787;   13.290456;   13.251233;   13.160080;   13.008920;   12.727867;   12.567499;   12.017943;   12.020857;   12.020857;
 13;    0.012309;   14.126151;   13.721990;   13.392105;   13.345968;   13.260241;   13.063631;   12.729008;   12.638640;   12.052847;   12.053845;   12.053845;
 14;    0.012151;   14.046546;   13.500425;   13.247405;   13.186447;   13.138809;   12.955781;   12.625353;   12.480284;   11.950805;   11.952184;   11.952184;
 15;    0.012235;   14.189292;   13.711759;   13.317186;   13.254703;   13.153406;   13.002474;   12.715436;   12.549620;   11.990541;   11.992052;   11.992052;
 16;    0.012368;   14.256420;   13.754607;   13.476718;   13.425619;   13.345214;   13.199570;   12.886758;   12.730894;   12.174812;   12.173425;   12.173425;
 17;    0.012261;   14.209563;   13.677044;   13.355142;   13.323777;   13.232483;   13.075449;   12.733023;   12.584117;   11.994570;   11.994223;   11.994223;
 18;    0.012845;   14.068765;   13.646141;   13.257096;   13.212235;   13.158878;   12.949665;   12.687272;   12.545004;   11.961177;   11.963772;   11.963772;
 19;    0.012544;   14.140187;   13.648611;   13.318328;   13.297228;   13.166106;   12.991582;   12.715945;   12.601922;   11.999307;   11.998917;   11.998917;
 20;    0.016215;   14.227827;   13.733144;   13.442158;   13.436159;   13.310695;   13.179736;   12.815236;   12.742074;   12.099285;   12.100522;   12.100522;
 21;    0.012257;   14.203252;   13.714250;   13.426869;   13.355272;   13.311204;   13.129281;   12.760872;   12.610639;   12.062418;   12.063922;   12.063922;
 22;    0.012437;   14.262901;   13.805768;   13.407478;   13.334323;   13.247590;   13.118523;   12.807273;   12.662584;   12.122113;   12.122972;   12.122972;
 23;    0.012317;   14.161517;   13.596952;   13.288434;   13.222022;   13.162454;   12.992377;   12.758737;   12.642242;   12.050181;   12.051323;   12.051323;
 24;    0.012306;   14.315127;   13.820367;   13.535151;   13.452334;   13.370064;   13.286431;   12.921583;   12.744747;   12.185636;   12.187862;   12.187862;
 25;    0.012740;   14.230593;   13.766528;   13.410153;   13.428380;   13.364323;   13.108090;   12.756248;   12.589520;   12.006183;   12.007864;   12.007864;
 26;    0.012278;   14.329258;   13.818584;   13.444996;   13.426136;   13.371160;   13.140548;   12.867830;   12.768959;   12.154767;   12.157584;   12.157584;
 27;    0.011562;   14.199185;   13.720924;   13.373871;   13.295047;   13.237512;   13.104046;   12.767309;   12.660002;   12.073873;   12.073417;   12.073417;
 28;    0.012072;   14.279479;   13.748063;   13.426034;   13.400918;   13.339787;   13.155456;   12.827560;   12.671080;   12.133316;   12.135009;   12.135009;
 29;    0.012308;   14.347930;   13.876644;   13.509691;   13.426669;   13.371807;   13.265065;   12.885876;   12.756926;   12.205199;   12.205000;   12.205000;
 30;    0.012092;   14.202340;   13.692143;   13.384852;   13.328330;   13.221548;   13.174698;   12.806473;   12.668094;   12.099896;   12.102853;   12.102853;
 31;    0.012131;   14.187118;   13.687000;   13.405391;   13.374955;   13.237921;   13.138900;   12.783247;   12.717011;   12.067844;   12.070138;   12.070138;
 32;    0.012247;   14.072737;   13.684553;   13.364784;   13.263139;   13.180351;   13.004161;   12.774519;   12.610948;   12.065403;   12.067223;   12.067223;
 33;    0.012231;   14.251165;   13.725605;   13.383577;   13.385608;   13.236106;   13.113991;   12.809430;   12.636029;   12.041870;   12.042872;   12.042872;
 34;    0.012384;   14.243188;   13.752915;   13.455210;   13.400094;   13.315912;   13.186845;   12.928509;   12.834262;   12.159279;   12.161508;   12.161508;
 35;    0.011959;   14.202110;   13.617120;   13.295187;   13.260515;   13.155854;   13.056701;   12.742719;   12.596091;   12.060366;   12.062025;   12.062025;
 36;    0.012948;   14.142785;   13.675275;   13.361181;   13.283283;   13.190290;   13.010204;   12.724470;   12.597446;   12.009377;   12.010562;   12.010562;
 37;    0.011751;   14.212233;   13.699908;   13.407764;   13.358289;   13.284683;   13.079469;   12.779361;   12.605746;   12.007026;   12.007978;   12.007978;
 38;    0.012575;   14.101971;   13.588071;   13.267484;   13.210734;   13.140147;   13.033841;   12.691549;   12.577671;   12.018191;   12.019101;   12.019101;
 39;    0.012455;   13.972356;   13.477636;   13.177076;   13.115963;   13.029521;   12.876987;   12.576785;   12.410440;   11.886471;   11.887711;   11.887711;
 40;    0.012216;   14.243794;   13.753738;   13.419514;   13.329460;   13.213098;   13.096513;   12.776751;   12.675612;   12.077286;   12.077487;   12.077487;
 41;    0.012595;   14.156888;   13.662704;   13.355861;   13.289856;   13.180190;   13.102398;   12.755349;   12.616692;   12.022956;   12.024466;   12.024466;
 42;    0.011648;   14.339345;   13.831118;   13.465650;   13.406185;   13.302098;   13.129125;   12.794080;   12.645165;   12.103092;   12.104014;   12.104014;
 43;    0.012324;   14.228647;   13.762673;   13.401979;   13.398828;   13.258111;   13.119976;   12.852217;   12.695017;   12.123593;   12.123040;   12.123040;
 44;    0.012143;   14.274442;   13.757137;   13.399139;   13.336652;   13.214326;   13.063124;   12.790087;   12.715220;   12.107209;   12.109153;   12.109153;
 45;    0.012370;   14.072974;   13.545880;   13.255190;   13.225449;   13.122300;   12.959543;   12.671173;   12.642239;   11.968219;   11.968850;   11.968850;
 46;    0.012628;   14.160750;   13.720465;   13.435538;   13.381492;   13.298439;   13.160727;   12.797890;   12.662896;   12.124503;   12.124404;   12.124404;
 47;    0.011917;   14.360171;   13.893973;   13.491504;   13.452581;   13.431934;   13.244242;   12.895662;   12.819718;   12.161093;   12.161857;   12.161857;
 48;    0.012209;   14.128120;   13.644953;   13.293171;   13.228575;   13.147204;   13.018131;   12.692473;   12.564711;   12.039085;   12.039660;   12.039660;
 49;    0.012272;   14.057236;   13.572569;   13.279420;   13.205055;   13.150493;   12.990495;   12.722299;   12.549256;   11.998176;   11.998330;   11.998330;
 50;    0.012413;   14.268857;   13.735901;   13.371586;   13.309838;   13.182786;   13.012258;   12.759767;   12.616770;   12.010131;   12.011146;   12.011146;
 51;    0.011902;   14.353607;   13.860016;   13.570261;   13.507157;   13.422202;   13.246372;   12.964995;   12.838638;   12.230390;   12.232330;   12.232330;
 52;    0.012005;   14.185352;   13.634748;   13.334140;   13.260681;   13.176774;   13.003037;   12.732935;   12.597966;   12.017563;   12.018805;   12.018805;
 53;    0.012591;   14.249969;   13.793195;   13.411227;   13.400664;   13.278116;   13.160202;   12.773695;   12.615762;   12.059208;   12.060404;   12.060404;
 54;    0.011938;   14.344774;   13.833421;   13.469551;   13.385355;   13.282599;   13.137827;   12.849152;   12.704827;   12.138465;   12.139618;   12.139618;
 55;    0.013905;   14.050618;   13.579543;   13.246438;   13.170310;   13.114284;   12.963139;   12.655089;   12.511494;   11.935790;   11.935141;   11.935141;
 56;    0.012620;   14.133432;   13.665747;   13.367060;   13.285630;   13.177993;   13.008865;   12.765524;   12.600980;   11.956479;   11.957934;   11.957934;
 57;    0.012582;   14.385448;   13.844879;   13.510643;   13.450923;   13.336852;   13.116571;   12.813470;   12.704507;   12.135852;   12.137486;   12.137486;
 58;    0.012486;   14.265400;   13.703613;   13.368388;   13.351016;   13.299354;   13.159491;   12.811531;   12.712197;   12.084086;   12.086027;   12.086027;
 59;    0.012118;   14.130915;   13.585427;   13.342674;   13.256797;   13.176073;   13.012320;   12.723943;   12.657051;   12.041952;   12.043122;   12.043122;
 60;    0.012727;   14.216287;   13.751008;   13.395132;   13.339709;   13.263555;   13.083952;   12.750204;   12.564065;   12.069375;   12.070392;   12.070392;
 61;    0.016501;   14.098467;   13.634900;   13.349987;   13.282126;   13.200760;   13.043551;   12.768020;   12.616991;   12.015545;   12.016292;   12.016292;
 62;    0.012486;   14.140952;   13.598953;   13.307436;   13.288562;   13.172391;   13.017586;   12.707802;   12.535176;   11.981611;   11.982751;   11.982751;
 63;    0.014639;   14.166369;   13.638602;   13.298916;   13.202369;   13.121241;   13.021484;   12.674733;   12.536960;   11.988458;   11.988971;   11.988971;
 64;    0.015077;   14.237881;   13.757462;   13.389004;   13.328751;   13.261504;   13.081229;   12.821736;   12.731888;   12.074592;   12.076836;   12.076836;
 65;    0.012384;   13.997756;   13.560847;   13.245765;   13.201885;   13.130981;   12.957023;   12.607756;   12.450081;   11.920770;   11.921379;   11.921379;
 66;    0.012381;   14.117588;   13.617413;   13.361263;   13.313120;   13.229269;   13.141922;   12.791093;   12.681724;   12.073766;   12.073597;   12.073597;
 67;    0.016252;   14.091221;   13.628079;   13.232093;   13.171698;   13.151848;   12.977032;   12.745099;   12.562067;   12.018481;   12.019044;   12.019044;
 68;    0.013024;   14.123512;   13.658377;   13.345080;   13.259685;   13.190088;   13.026141;   12.673166;   12.557628;   12.053219;   12.054633;   12.054633;
 69;    0.011599;   14.104103;   13.659444;   13.332995;   13.273784;   13.191316;   13.057969;   12.709064;   12.557542;   12.004809;   12.006062;   12.006062;
 70;    0.015690;   14.246441;   13.770938;   13.471791;   13.425004;   13.273104;   13.161667;   12.846287;   12.700675;   12.148018;   12.148563;   12.148563;
 71;    0.012724;   14.252357;   13.754748;   13.375390;   13.304734;   13.210867;   13.120092;   12.811620;   12.629559;   12.056372;   12.058581;   12.058581;
 72;    0.015074;   14.163465;   13.654348;   13.378073;   13.314478;   13.225328;   13.083462;   12.822628;   12.749377;   12.103625;   12.104968;   12.104968;
 73;    0.013352;   14.265485;   13.813576;   13.535076;   13.456786;   13.366221;   13.209921;   12.914927;   12.782090;   12.201964;   12.203647;   12.203647;
 74;    0.012170;   14.260838;   13.708443;   13.403288;   13.321760;   13.287523;   13.043383;   12.739277;   12.654661;   12.050584;   12.052695;   12.052695;
 75;    0.015482;   14.215776;   13.723765;   13.360901;   13.303527;   13.204175;   13.058485;   12.691203;   12.547047;   12.012183;   12.013862;   12.013862;
 76;    0.012495;   14.187819;   13.655255;   13.383343;   13.315540;   13.234454;   13.060959;   12.796644;   12.664747;   12.082331;   12.084231;   12.084231;
 77;    0.013485;   14.027761;   13.552684;   13.247156;   13.184119;   13.102749;   12.992293;   12.625424;   12.429258;   11.887501;   11.889430;   11.889430;
 78;    0.013657;   14.165141;   13.633665;   13.347763;   13.268560;   13.183640;   13.046076;   12.722028;   12.585812;   11.987270;   11.987607;   11.987607;
 79;    0.012209;   14.193991;   13.720781;   13.433892;   13.377640;   13.333914;   13.129955;   12.823057;   12.739509;   12.104084;   12.105634;   12.105634;
 80;    0.013005;   14.147828;   13.629728;   13.326336;   13.326930;   13.239555;   12.991709;   12.640681;   12.492289;   11.973845;   11.973394;   11.973394;
 81;    0.012364;   14.099831;   13.569901;   13.279594;   13.260152;   13.124551;   13.008514;   12.731681;   12.581048;   11.989132;   11.991540;   11.991540;
 82;    0.012984;   14.063862;   13.616532;   13.291228;   13.253162;   13.142955;   13.074970;   12.683500;   12.591085;   11.966403;   11.967644;   11.967644;
 83;    0.012702;   13.987877;   13.526672;   13.205600;   13.144007;   13.084936;   12.916839;   12.624826;   12.487142;   11.903464;   11.906165;   11.906165;
 84;    0.014288;   14.274036;   13.776636;   13.396796;   13.344036;   13.246451;   13.134236;   12.818244;   12.710229;   12.063989;   12.065939;   12.065939;
 85;    0.019501;   14.134326;   13.674695;   13.380886;   13.318210;   13.215964;   13.088614;   12.792260;   12.676723;   12.114182;   12.115157;   12.115157;
 86;    0.013550;   14.253832;   13.734798;   13.406883;   13.312510;   13.158220;   13.007674;   12.715996;   12.574915;   12.041022;   12.043857;   12.043857;
 87;    0.015933;   14.216782;   13.726196;   13.350051;   13.265004;   13.179535;   13.032380;   12.655484;   12.517506;   12.011219;   12.010564;   12.010564;
 88;    0.013911;   14.236935;   13.740538;   13.465063;   13.401227;   13.339750;   13.145165;   12.797534;   12.668221;   12.115150;   12.117118;   12.117118;
 89;    0.016982;   14.282057;   13.824609;   13.459993;   13.388078;   13.256271;   13.107857;   12.848966;   12.793877;   12.121010;   12.120081;   12.120081;
 90;    0.014410;   14.103307;   13.686186;   13.389947;   13.324361;   13.235833;   13.080751;   12.779889;   12.687384;   12.038381;   12.039634;   12.039634;
 91;    0.016550;   14.229298;   13.713051;   13.388565;   13.335775;   13.310623;   13.134749;   12.811015;   12.651005;   12.104173;   12.105376;   12.105376;
 92;    0.016792;   14.136605;   13.616351;   13.350177;   13.313525;   13.239959;   13.114020;   12.690059;   12.551555;   11.992663;   11.995237;   11.995237;
 93;    0.012531;   14.172323;   13.694818;   13.393559;   13.341104;   13.260337;   13.118900;   12.790658;   12.667056;   12.081171;   12.082356;   12.082356;
 94;    0.012592;   14.186585;   13.656379;   13.350355;   13.258620;   13.185275;   13.053051;   12.775246;   12.631096;   12.081006;   12.082031;   12.082031;
 95;    0.012372;   14.244897;   13.753682;   13.448209;   13.407955;   13.356913;   13.235501;   12.859578;   12.716927;   12.114137;   12.116245;   12.116245;
 96;    0.012319;   14.140841;   13.636861;   13.337312;   13.253749;   13.196327;   12.983200;   12.686734;   12.544160;   12.021311;   12.023039;   12.023039;
 97;    0.012721;   14.290912;   13.805354;   13.505634;   13.486724;   13.358120;   13.204706;   12.901812;   12.754040;   12.186716;   12.186372;   12.186372;
 98;    0.012133;   14.182956;   13.690827;   13.409839;   13.408161;   13.301129;   13.156050;   12.775715;   12.626254;   12.082390;   12.083693;   12.083693;
 99;    0.012376;   14.065013;   13.619333;   13.341457;   13.285533;   13.192054;   13.126425;   12.725125;   12.636777;   11.964058;   11.965886;   11.965886;
100;    0.012624;   14.126884;   13.641662;   13.358245;   13.285345;   13.181782;   13.023535;   12.721773;   12.597697;   11.991029;   11.992711;   11.992711;


==> anc/LVM_v0.2/result_simulation/SetC2.3_Modelpca-none-none_CVekf-ctri.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;0;0;0;0;1;0;0;
  1;    0.134293;    1.017222;    0.806481;    0.658242;    0.581077;    0.490214;    0.396145;    0.294681;    0.269841;    0.210382;    0.230924;    0.254305;
  2;    0.134366;    1.022094;    0.815587;    0.665250;    0.577899;    0.503982;    0.404499;    0.305870;    0.264373;    0.214846;    0.233345;    0.255524;
  3;    0.131146;    0.993711;    0.801945;    0.659172;    0.592856;    0.499321;    0.417093;    0.304467;    0.269077;    0.211489;    0.229883;    0.248428;
  4;    0.129119;    1.041144;    0.805000;    0.664756;    0.583463;    0.512746;    0.412031;    0.306108;    0.264862;    0.217641;    0.237238;    0.260286;
  5;    0.138174;    0.986012;    0.787579;    0.657236;    0.611110;    0.525819;    0.411878;    0.298952;    0.259840;    0.209220;    0.228390;    0.246503;
  6;    0.130056;    0.987132;    0.780763;    0.652277;    0.599366;    0.526741;    0.409674;    0.294851;    0.254754;    0.207465;    0.227600;    0.246783;
  7;    0.118926;    1.033131;    0.812324;    0.665889;    0.592782;    0.522607;    0.417298;    0.307219;    0.260071;    0.214723;    0.234505;    0.258283;
  8;    0.116585;    1.002669;    0.785457;    0.641356;    0.578268;    0.505975;    0.419926;    0.298039;    0.268454;    0.208868;    0.228957;    0.250667;
  9;    0.117052;    1.024942;    0.800668;    0.656889;    0.607751;    0.508473;    0.411953;    0.303175;    0.272190;    0.215878;    0.236730;    0.256236;
 10;    0.116811;    1.019795;    0.804375;    0.663110;    0.589125;    0.494397;    0.421387;    0.299024;    0.262429;    0.212806;    0.232686;    0.254949;
 11;    0.117626;    0.989709;    0.781874;    0.641334;    0.572963;    0.513023;    0.398762;    0.292236;    0.267785;    0.210020;    0.226838;    0.247427;
 12;    0.115775;    0.988415;    0.771020;    0.634611;    0.587859;    0.501459;    0.402711;    0.299032;    0.255878;    0.209631;    0.228682;    0.247104;
 13;    0.117615;    0.987705;    0.798456;    0.651917;    0.591312;    0.517584;    0.397149;    0.292057;    0.260899;    0.210414;    0.227043;    0.246926;
 14;    0.116790;    0.971544;    0.753771;    0.633000;    0.567243;    0.502879;    0.406989;    0.291033;    0.252468;    0.204642;    0.222295;    0.242886;
 15;    0.116717;    0.997864;    0.786631;    0.631641;    0.556901;    0.488109;    0.401074;    0.292088;    0.252749;    0.210000;    0.229671;    0.249466;
 16;    0.116968;    1.014297;    0.793320;    0.662493;    0.603027;    0.523818;    0.423857;    0.309890;    0.264486;    0.214847;    0.231820;    0.253574;
 17;    0.114231;    1.004380;    0.778097;    0.639254;    0.585960;    0.514329;    0.411696;    0.293682;    0.255031;    0.208331;    0.227380;    0.251095;
 18;    0.114487;    0.976792;    0.781773;    0.629723;    0.574162;    0.507408;    0.397247;    0.293973;    0.255544;    0.208464;    0.227770;    0.244198;
 19;    0.115674;    0.989745;    0.778472;    0.638197;    0.588737;    0.500393;    0.403261;    0.294206;    0.259715;    0.208488;    0.225834;    0.247436;
 20;    0.145790;    1.008204;    0.792625;    0.658059;    0.608932;    0.516139;    0.421199;    0.298633;    0.267159;    0.210197;    0.230179;    0.252051;
 21;    0.114623;    1.003834;    0.792716;    0.657213;    0.574570;    0.517687;    0.410874;    0.293638;    0.254727;    0.209742;    0.229932;    0.250959;
 22;    0.115599;    1.015835;    0.805240;    0.645954;    0.565125;    0.498066;    0.411339;    0.298186;    0.259461;    0.215695;    0.234071;    0.253959;
 23;    0.115351;    0.994820;    0.764342;    0.633247;    0.573158;    0.504003;    0.396808;    0.305255;    0.266273;    0.211296;    0.229963;    0.248705;
 24;    0.114883;    1.026912;    0.808157;    0.673287;    0.581326;    0.495971;    0.425745;    0.306406;    0.260385;    0.213780;    0.235236;    0.256728;
 25;    0.118425;    1.007877;    0.798764;    0.647646;    0.602108;    0.523626;    0.405936;    0.290384;    0.251100;    0.208892;    0.230334;    0.251969;
 26;    0.114927;    1.028248;    0.802795;    0.650031;    0.608414;    0.527625;    0.402078;    0.304046;    0.270976;    0.217220;    0.239661;    0.257062;
 27;    0.114926;    1.002997;    0.790929;    0.644879;    0.566038;    0.507690;    0.416517;    0.296289;    0.263091;    0.211593;    0.229269;    0.250749;
 28;    0.115279;    1.019050;    0.792341;    0.651536;    0.601552;    0.526739;    0.419117;    0.301777;    0.260775;    0.214371;    0.235249;    0.254763;
 29;    0.114899;    1.032720;    0.817448;    0.659843;    0.592688;    0.520935;    0.429554;    0.301965;    0.266446;    0.218973;    0.237335;    0.258180;
 30;    0.115163;    1.001152;    0.783685;    0.648599;    0.583949;    0.507260;    0.432797;    0.302897;    0.262540;    0.211849;    0.232006;    0.250288;
 31;    0.116628;    0.999437;    0.785795;    0.653481;    0.592170;    0.503457;    0.420199;    0.298033;    0.269354;    0.209204;    0.228485;    0.249859;
 32;    0.115490;    0.978077;    0.793428;    0.652900;    0.566710;    0.498871;    0.395288;    0.300585;    0.257784;    0.210390;    0.228541;    0.244519;
 33;    0.117492;    1.010571;    0.786669;    0.643230;    0.599442;    0.495274;    0.408747;    0.300083;    0.256718;    0.210107;    0.229671;    0.252643;
 34;    0.115456;    1.009919;    0.794873;    0.661682;    0.602468;    0.525576;    0.426298;    0.313657;    0.276839;    0.213847;    0.231470;    0.252480;
 35;    0.115768;    1.002805;    0.767755;    0.632810;    0.566683;    0.491172;    0.406605;    0.300300;    0.259281;    0.211214;    0.230019;    0.250701;
 36;    0.115450;    0.989990;    0.783968;    0.644752;    0.573202;    0.505812;    0.393258;    0.293370;    0.256477;    0.208237;    0.225780;    0.247498;
 37;    0.116987;    1.003980;    0.784113;    0.650273;    0.587343;    0.514138;    0.408060;    0.295135;    0.252704;    0.206970;    0.227330;    0.250995;
 38;    0.119764;    0.982560;    0.767664;    0.631836;    0.560884;    0.505050;    0.412058;    0.296184;    0.259340;    0.208974;    0.226107;    0.245640;
 39;    0.119280;    0.958579;    0.752895;    0.623941;    0.573500;    0.489717;    0.403027;    0.289105;    0.247831;    0.203252;    0.220631;    0.239645;
 40;    0.116817;    1.010091;    0.794490;    0.648969;    0.565634;    0.493624;    0.407407;    0.296221;    0.263624;    0.212001;    0.230067;    0.252523;
 41;    0.115485;    0.993269;    0.780792;    0.644845;    0.577194;    0.482823;    0.410474;    0.296408;    0.257138;    0.207523;    0.226542;    0.248317;
 42;    0.115929;    1.029919;    0.804050;    0.650524;    0.582139;    0.509515;    0.404188;    0.294003;    0.257055;    0.215080;    0.234829;    0.257480;
 43;    0.117169;    1.007671;    0.797161;    0.648191;    0.601361;    0.500146;    0.411876;    0.304997;    0.262525;    0.213994;    0.231388;    0.251918;
 44;    0.116291;    1.017431;    0.792888;    0.644015;    0.566856;    0.490580;    0.403221;    0.298213;    0.268742;    0.214596;    0.234775;    0.254358;
 45;    0.116303;    0.976531;    0.761353;    0.633774;    0.585862;    0.503015;    0.406218;    0.295746;    0.269600;    0.206212;    0.224621;    0.244133;
 46;    0.117688;    0.993679;    0.796540;    0.661390;    0.583774;    0.516631;    0.424844;    0.298862;    0.260147;    0.211640;    0.227270;    0.248420;
 47;    0.118134;    1.033433;    0.816485;    0.654374;    0.597685;    0.541607;    0.421253;    0.302802;    0.273463;    0.217645;    0.236406;    0.258358;
 48;    0.115657;    0.988846;    0.779091;    0.633548;    0.576958;    0.495287;    0.405730;    0.294373;    0.258057;    0.211876;    0.227789;    0.247212;
 49;    0.115126;    0.974946;    0.766719;    0.638356;    0.562707;    0.496095;    0.406178;    0.299403;    0.254594;    0.206304;    0.223908;    0.243737;
 50;    0.114665;    1.015138;    0.786558;    0.637956;    0.560431;    0.486398;    0.394763;    0.294838;    0.257805;    0.209943;    0.230823;    0.253785;
 51;    0.115103;    1.032974;    0.812746;    0.674904;    0.609038;    0.534321;    0.424830;    0.310154;    0.269699;    0.216622;    0.237890;    0.258244;
 52;    0.111753;    0.998608;    0.771883;    0.639406;    0.567220;    0.505066;    0.403300;    0.297240;    0.258074;    0.208203;    0.227790;    0.249652;
 53;    0.124767;    1.010574;    0.802136;    0.645806;    0.594116;    0.504385;    0.417541;    0.293031;    0.254711;    0.212544;    0.230831;    0.252644;
 54;    0.114079;    1.030239;    0.805116;    0.653047;    0.568787;    0.491917;    0.406462;    0.300112;    0.261335;    0.215227;    0.234890;    0.257560;
 55;    0.119462;    0.971365;    0.768494;    0.629812;    0.548104;    0.494915;    0.401402;    0.290951;    0.252634;    0.205171;    0.222775;    0.242841;
 56;    0.115828;    0.988051;    0.783101;    0.649227;    0.579240;    0.491381;    0.394474;    0.296429;    0.252651;    0.203985;    0.224781;    0.247013;
 57;    0.118382;    1.038737;    0.803487;    0.655311;    0.596235;    0.491445;    0.383548;    0.295706;    0.264011;    0.216452;    0.235810;    0.259684;
 58;    0.115340;    1.014106;    0.780727;    0.640700;    0.586111;    0.506053;    0.405881;    0.303219;    0.268283;    0.212023;    0.233541;    0.253526;
 59;    0.119303;    0.988746;    0.766752;    0.647024;    0.572243;    0.498637;    0.387756;    0.297690;    0.266494;    0.207867;    0.227368;    0.247186;
 60;    0.119171;    1.004356;    0.796035;    0.646006;    0.589014;    0.502061;    0.399145;    0.292766;    0.251260;    0.212091;    0.230861;    0.251089;
 61;    0.146497;    0.982838;    0.780330;    0.649279;    0.587611;    0.507562;    0.395453;    0.300299;    0.257433;    0.207317;    0.226366;    0.245709;
 62;    0.117442;    0.990324;    0.767706;    0.638140;    0.592990;    0.506139;    0.413829;    0.295571;    0.252247;    0.206913;    0.225843;    0.247581;
 63;    0.131208;    0.994544;    0.774486;    0.632727;    0.548652;    0.474300;    0.404866;    0.290138;    0.253629;    0.208155;    0.226178;    0.248636;
 64;    0.123088;    1.008533;    0.793763;    0.644380;    0.570071;    0.507712;    0.406921;    0.301015;    0.267235;    0.212172;    0.231772;    0.252133;
 65;    0.122194;    0.962469;    0.771599;    0.634855;    0.573842;    0.487082;    0.380717;    0.285789;    0.246671;    0.203154;    0.220824;    0.240617;
 66;    0.116523;    0.987246;    0.775592;    0.653571;    0.595444;    0.514117;    0.435773;    0.304169;    0.264481;    0.208191;    0.225447;    0.246811;
 67;    0.128524;    0.982123;    0.775599;    0.626528;    0.556255;    0.504442;    0.407858;    0.306631;    0.258163;    0.211720;    0.227529;    0.245531;
 68;    0.119732;    0.987544;    0.783627;    0.643732;    0.575109;    0.499480;    0.395217;    0.289779;    0.256830;    0.211100;    0.226639;    0.246886;
 69;    0.119271;    0.983133;    0.783222;    0.642489;    0.590144;    0.504661;    0.411263;    0.293251;    0.254814;    0.208874;    0.229396;    0.245783;
 70;    0.121595;    1.010437;    0.799076;    0.661258;    0.608078;    0.504609;    0.419204;    0.302764;    0.263959;    0.213855;    0.232314;    0.252609;
 71;    0.119196;    1.012277;    0.791805;    0.641131;    0.584304;    0.498686;    0.418592;    0.301689;    0.258601;    0.212956;    0.232147;    0.253069;
 72;    0.128335;    0.995434;    0.778352;    0.650715;    0.594899;    0.507739;    0.411128;    0.307202;    0.273674;    0.211477;    0.229070;    0.248858;
 73;    0.121461;    1.016579;    0.810610;    0.676971;    0.594744;    0.519527;    0.414837;    0.305767;    0.265378;    0.213809;    0.233500;    0.254145;
 74;    0.117801;    1.012704;    0.781842;    0.645140;    0.586002;    0.515749;    0.390948;    0.293519;    0.263007;    0.210798;    0.230812;    0.253176;
 75;    0.125233;    1.004964;    0.790928;    0.639643;    0.572807;    0.491944;    0.389982;    0.286745;    0.251266;    0.209642;    0.229669;    0.251241;
 76;    0.116741;    1.000139;    0.778670;    0.650338;    0.592262;    0.509268;    0.403267;    0.302687;    0.262894;    0.211026;    0.232256;    0.250035;
 77;    0.117540;    0.970339;    0.765939;    0.632881;    0.550792;    0.489870;    0.402561;    0.287515;    0.243318;    0.202467;    0.224674;    0.242585;
 78;    0.118741;    0.995006;    0.774961;    0.645761;    0.569052;    0.495474;    0.395908;    0.293720;    0.255236;    0.205842;    0.226055;    0.248752;
 79;    0.117542;    1.001191;    0.791816;    0.658752;    0.607701;    0.532436;    0.421629;    0.301781;    0.268982;    0.210874;    0.228811;    0.250298;
 80;    0.119250;    0.990088;    0.772586;    0.636927;    0.596351;    0.517415;    0.401102;    0.285877;    0.249521;    0.207495;    0.225177;    0.247522;
 81;    0.116906;    0.982700;    0.764840;    0.637201;    0.586429;    0.491643;    0.409852;    0.299906;    0.257936;    0.206037;    0.228462;    0.245675;
 82;    0.117930;    0.975833;    0.777077;    0.638454;    0.591330;    0.500846;    0.419863;    0.291798;    0.258195;    0.206029;    0.223610;    0.243958;
 83;    0.134699;    0.962541;    0.762145;    0.628166;    0.570533;    0.499000;    0.402667;    0.291351;    0.252914;    0.204401;    0.222160;    0.240635;
 84;    0.127928;    1.015438;    0.794132;    0.640920;    0.589541;    0.489176;    0.402482;    0.300347;    0.265916;    0.213421;    0.233950;    0.253859;
 85;    0.159220;    0.990487;    0.786910;    0.652516;    0.594496;    0.503468;    0.416160;    0.302082;    0.265111;    0.212400;    0.228536;    0.247622;
 86;    0.146058;    1.012013;    0.788684;    0.645142;    0.566035;    0.476779;    0.379959;    0.289515;    0.253686;    0.211052;    0.234536;    0.253003;
 87;    0.131849;    1.004580;    0.787973;    0.633184;    0.570484;    0.484506;    0.393986;    0.285617;    0.252224;    0.212713;    0.229911;    0.251145;
 88;    0.134279;    1.009724;    0.793461;    0.661788;    0.577996;    0.504644;    0.406688;    0.295871;    0.258229;    0.210692;    0.231521;    0.252431;
 89;    0.141118;    1.017851;    0.807626;    0.654979;    0.578485;    0.489352;    0.401331;    0.300075;    0.272521;    0.213843;    0.231852;    0.254463;
 90;    0.131801;    0.981966;    0.787853;    0.652466;    0.591513;    0.509696;    0.415389;    0.298680;    0.264463;    0.208650;    0.225275;    0.245492;
 91;    0.151512;    1.007004;    0.786885;    0.645999;    0.582961;    0.519573;    0.416406;    0.302165;    0.259171;    0.212957;    0.233077;    0.251751;
 92;    0.123083;    0.989122;    0.772699;    0.646613;    0.595211;    0.515498;    0.427357;    0.291082;    0.253171;    0.205689;    0.226415;    0.247281;
 93;    0.133061;    0.995824;    0.785987;    0.651022;    0.594008;    0.510420;    0.418537;    0.299684;    0.262409;    0.210641;    0.229187;    0.248956;
 94;    0.117093;    0.998478;    0.775342;    0.641513;    0.579478;    0.504222;    0.409648;    0.302669;    0.261589;    0.212446;    0.229262;    0.249619;
 95;    0.122571;    1.010268;    0.796043;    0.657709;    0.593630;    0.511514;    0.428641;    0.302599;    0.261422;    0.211439;    0.232034;    0.252567;
 96;    0.116536;    0.989744;    0.777279;    0.642150;    0.555903;    0.487752;    0.389210;    0.290568;    0.252849;    0.207723;    0.226381;    0.247436;
 97;    0.118835;    1.021056;    0.805077;    0.667360;    0.613550;    0.524749;    0.419846;    0.307091;    0.264624;    0.214850;    0.232663;    0.255264;
 98;    0.118295;    0.999112;    0.786248;    0.654007;    0.613628;    0.527183;    0.424560;    0.296772;    0.258222;    0.210194;    0.228686;    0.249778;
 99;    0.116534;    0.974255;    0.776810;    0.647752;    0.594182;    0.502480;    0.423974;    0.294567;    0.261991;    0.204150;    0.223380;    0.243564;
100;    0.114964;    0.986866;    0.776508;    0.646443;    0.585437;    0.482800;    0.386540;    0.295082;    0.257607;    0.206869;    0.229763;    0.246716;


==> anc/LVM_v0.2/result_simulation/SetC2.3_Modelppca-none-none_CVekf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;0;0;0;0;1;0;0;
  1;    0.111731;    1.427548;    1.356204;    1.303898;    1.286229;    1.262635;    1.218882;    1.150849;    1.144170;    1.023545;    1.023548;    1.023548;
  2;    0.112333;    1.429996;    1.361378;    1.308588;    1.290461;    1.271076;    1.229321;    1.170801;    1.145086;    1.045158;    1.045537;    1.045537;
  3;    0.106966;    1.415910;    1.352330;    1.302671;    1.291278;    1.265562;    1.241128;    1.170978;    1.154061;    1.046986;    1.047695;    1.047695;
  4;    0.109123;    1.439292;    1.356278;    1.308607;    1.289355;    1.274459;    1.243103;    1.166683;    1.138193;    1.051904;    1.052657;    1.052657;
  5;    0.121573;    1.412101;    1.343969;    1.300170;    1.299259;    1.282911;    1.243042;    1.160501;    1.137527;    1.043154;    1.044198;    1.044198;
  6;    0.109039;    1.412609;    1.339722;    1.297328;    1.292223;    1.278642;    1.230962;    1.151819;    1.126559;    1.036430;    1.037300;    1.037300;
  7;    0.098213;    1.435411;    1.360186;    1.309466;    1.295051;    1.281243;    1.246331;    1.171058;    1.136954;    1.037709;    1.037976;    1.037976;
  8;    0.113415;    1.420357;    1.343369;    1.291056;    1.279998;    1.263900;    1.237255;    1.156123;    1.143767;    1.024884;    1.025523;    1.025523;
  9;    0.101342;    1.431380;    1.353222;    1.302893;    1.300489;    1.275425;    1.240034;    1.164019;    1.151329;    1.047505;    1.048772;    1.048772;
 10;    0.097917;    1.428824;    1.354424;    1.306810;    1.292971;    1.265657;    1.245755;    1.158377;    1.137416;    1.039704;    1.040408;    1.040408;
 11;    0.098202;    1.413917;    1.340759;    1.290570;    1.276248;    1.268968;    1.225827;    1.147324;    1.142370;    1.039591;    1.040057;    1.040057;
 12;    0.098822;    1.413379;    1.334647;    1.285400;    1.281848;    1.263307;    1.230519;    1.157482;    1.128735;    1.039799;    1.040945;    1.040945;
 13;    0.099434;    1.412968;    1.349901;    1.298011;    1.287940;    1.279787;    1.231862;    1.150024;    1.135954;    1.038576;    1.038975;    1.038975;
 14;    0.099471;    1.404608;    1.323009;    1.282771;    1.269206;    1.261425;    1.232143;    1.142253;    1.116924;    1.033240;    1.033808;    1.033808;
 15;    0.098291;    1.418071;    1.344182;    1.284597;    1.268586;    1.252112;    1.222754;    1.146539;    1.119732;    1.026318;    1.026965;    1.026965;
 16;    0.098507;    1.426187;    1.348700;    1.305749;    1.303566;    1.287181;    1.255239;    1.175392;    1.146751;    1.056566;    1.056175;    1.056175;
 17;    0.099114;    1.421217;    1.339387;    1.289732;    1.282898;    1.271512;    1.239264;    1.146964;    1.121579;    1.022056;    1.022134;    1.022134;
 18;    0.099426;    1.407258;    1.340132;    1.281992;    1.273914;    1.268340;    1.227011;    1.152793;    1.127608;    1.030848;    1.031848;    1.031848;
 19;    0.099509;    1.413983;    1.338908;    1.288429;    1.283606;    1.262330;    1.231133;    1.150518;    1.131509;    1.031220;    1.031039;    1.031039;
 20;    0.126712;    1.423135;    1.347778;    1.302671;    1.298260;    1.273442;    1.244514;    1.156914;    1.144297;    1.037460;    1.037951;    1.037951;
 21;    0.100543;    1.421002;    1.347211;    1.301606;    1.284028;    1.280514;    1.243160;    1.148865;    1.122438;    1.032324;    1.032951;    1.032951;
 22;    0.098827;    1.426976;    1.355434;    1.295476;    1.277496;    1.262194;    1.232754;    1.157983;    1.130686;    1.044588;    1.044827;    1.044827;
 23;    0.100091;    1.416492;    1.330728;    1.284174;    1.278763;    1.267504;    1.224159;    1.164739;    1.146370;    1.048189;    1.048626;    1.048626;
 24;    0.100391;    1.432353;    1.357152;    1.313091;    1.292326;    1.269345;    1.249312;    1.168733;    1.136122;    1.044839;    1.045750;    1.045750;
 25;    0.099728;    1.423081;    1.351321;    1.296329;    1.294641;    1.278499;    1.227066;    1.143925;    1.113581;    1.015812;    1.016486;    1.016486;
 26;    0.099284;    1.432927;    1.354589;    1.298613;    1.298423;    1.285741;    1.235140;    1.166277;    1.148963;    1.047662;    1.048790;    1.048790;
 27;    0.100491;    1.420621;    1.346679;    1.293888;    1.275719;    1.265951;    1.241407;    1.153840;    1.137549;    1.039948;    1.039631;    1.039631;
 28;    0.101276;    1.428504;    1.348089;    1.298733;    1.293786;    1.283681;    1.245319;    1.161191;    1.136901;    1.046448;    1.047176;    1.047176;
 29;    0.099442;    1.435135;    1.362656;    1.305982;    1.292471;    1.283689;    1.256231;    1.164431;    1.142996;    1.053091;    1.052971;    1.052971;
 30;    0.099945;    1.419595;    1.342322;    1.295640;    1.283276;    1.265008;    1.253195;    1.163413;    1.138391;    1.047632;    1.048779;    1.048779;
 31;    0.098779;    1.418883;    1.343197;    1.298965;    1.290451;    1.264247;    1.245652;    1.155926;    1.147122;    1.037074;    1.038095;    1.038095;
 32;    0.099871;    1.407909;    1.346609;    1.297663;    1.276395;    1.267803;    1.227394;    1.165018;    1.136322;    1.048502;    1.049296;    1.049296;
 33;    0.100492;    1.424416;    1.344623;    1.292838;    1.291169;    1.259951;    1.227381;    1.158011;    1.129318;    1.027948;    1.028304;    1.028304;
 34;    0.099132;    1.423971;    1.349127;    1.304500;    1.296233;    1.279316;    1.253505;    1.182192;    1.166399;    1.053259;    1.054134;    1.054134;
 35;    0.099226;    1.420485;    1.333021;    1.284627;    1.273017;    1.251970;    1.221969;    1.156231;    1.131290;    1.044405;    1.045035;    1.045035;
 36;    0.101392;    1.414005;    1.341924;    1.292957;    1.277145;    1.266340;    1.225786;    1.149256;    1.127378;    1.030469;    1.030847;    1.030847;
 37;    0.099105;    1.421067;    1.342819;    1.297218;    1.286772;    1.271611;    1.229015;    1.150430;    1.118904;    1.018708;    1.019187;    1.019187;
 38;    0.098756;    1.410352;    1.332164;    1.283183;    1.268751;    1.259941;    1.237237;    1.152485;    1.133679;    1.043123;    1.043528;    1.043528;
 39;    0.100090;    1.397943;    1.322265;    1.276077;    1.269115;    1.254059;    1.225338;    1.140870;    1.111091;    1.026457;    1.026916;    1.026916;
 40;    0.099710;    1.424095;    1.348975;    1.297071;    1.277378;    1.258470;    1.228876;    1.151766;    1.136682;    1.035784;    1.035803;    1.035803;
 41;    0.098539;    1.415805;    1.340350;    1.292993;    1.278980;    1.251575;    1.229892;    1.152918;    1.130682;    1.030224;    1.030862;    1.030862;
 42;    0.099905;    1.433753;    1.355385;    1.299011;    1.285192;    1.275505;    1.235127;    1.147389;    1.121970;    1.033084;    1.033465;    1.033465;
 43;    0.098823;    1.422860;    1.350417;    1.296262;    1.293348;    1.263294;    1.242074;    1.168993;    1.141510;    1.048404;    1.048299;    1.048299;
 44;    0.097637;    1.427713;    1.348276;    1.293782;    1.277717;    1.259043;    1.225844;    1.155051;    1.142936;    1.043267;    1.043952;    1.043952;
 45;    0.098037;    1.407227;    1.328136;    1.283669;    1.282589;    1.263681;    1.231221;    1.151320;    1.147683;    1.034035;    1.034341;    1.034341;
 46;    0.100542;    1.415962;    1.348876;    1.303877;    1.289163;    1.278420;    1.249977;    1.160418;    1.137405;    1.050744;    1.050671;    1.050671;
 47;    0.098963;    1.435571;    1.362644;    1.302051;    1.293700;    1.294429;    1.252510;    1.165132;    1.152569;    1.042327;    1.042539;    1.042539;
 48;    0.100537;    1.413440;    1.339000;    1.285069;    1.279079;    1.259893;    1.228914;    1.150699;    1.130649;    1.045072;    1.045405;    1.045405;
 49;    0.098555;    1.406506;    1.331350;    1.286991;    1.270656;    1.256547;    1.223191;    1.158140;    1.128202;    1.038574;    1.038680;    1.038680;
 50;    0.099713;    1.426740;    1.344830;    1.289528;    1.272377;    1.253433;    1.215820;    1.147152;    1.121902;    1.020059;    1.020466;    1.020466;
 51;    0.099611;    1.435316;    1.359998;    1.315030;    1.303133;    1.289445;    1.257212;    1.176415;    1.152817;    1.053434;    1.054302;    1.054302;
 52;    0.126112;    1.418352;    1.335240;    1.288873;    1.272534;    1.262834;    1.223811;    1.151522;    1.127326;    1.032048;    1.032634;    1.032634;
 53;    0.119464;    1.424361;    1.353551;    1.295212;    1.290713;    1.266352;    1.246396;    1.149242;    1.122133;    1.030596;    1.031031;    1.031031;
 54;    0.099369;    1.434000;    1.355900;    1.300434;    1.280949;    1.258409;    1.229071;    1.157378;    1.133518;    1.039489;    1.039893;    1.039893;
 55;    0.101001;    1.404702;    1.332309;    1.281338;    1.262427;    1.258239;    1.226705;    1.145550;    1.121512;    1.027017;    1.026855;    1.026855;
 56;    0.098614;    1.413106;    1.341312;    1.295401;    1.280111;    1.256672;    1.215672;    1.153285;    1.122710;    1.013472;    1.014027;    1.014027;
 57;    0.100660;    1.438012;    1.355424;    1.302771;    1.298216;    1.273165;    1.220443;    1.148717;    1.131481;    1.037375;    1.037938;    1.037938;
 58;    0.100327;    1.426194;    1.341283;    1.291072;    1.285628;    1.267371;    1.225947;    1.161362;    1.146794;    1.039134;    1.039882;    1.039882;
 59;    0.099715;    1.413391;    1.331647;    1.293204;    1.276662;    1.266653;    1.221743;    1.153450;    1.143691;    1.042539;    1.042962;    1.042962;
 60;    0.099744;    1.421247;    1.349556;    1.294766;    1.284999;    1.263961;    1.220332;    1.148038;    1.114234;    1.037284;    1.037679;    1.037679;
 61;    0.148443;    1.410462;    1.339131;    1.294952;    1.283688;    1.271495;    1.229429;    1.161407;    1.134614;    1.034671;    1.034990;    1.034990;
 62;    0.104958;    1.414266;    1.332569;    1.287657;    1.285202;    1.263880;    1.233404;    1.149832;    1.120385;    1.027260;    1.027685;    1.027685;
 63;    0.108902;    1.416322;    1.336618;    1.284460;    1.262775;    1.242273;    1.223901;    1.140389;    1.118754;    1.028081;    1.028265;    1.028265;
 64;    0.099592;    1.423476;    1.348721;    1.293779;    1.278447;    1.265916;    1.231280;    1.161495;    1.146638;    1.036704;    1.037553;    1.037553;
 65;    0.103026;    1.399948;    1.333041;    1.284181;    1.274896;    1.252064;    1.202474;    1.137125;    1.108225;    1.023805;    1.024094;    1.024094;
 66;    0.103598;    1.412675;    1.336926;    1.297674;    1.287896;    1.269755;    1.254337;    1.165147;    1.147192;    1.045224;    1.045122;    1.045122;
 67;    0.102826;    1.409999;    1.336973;    1.279644;    1.265514;    1.261537;    1.229188;    1.169672;    1.136968;    1.047184;    1.047357;    1.047357;
 68;    0.097884;    1.412814;    1.341458;    1.292077;    1.276909;    1.268757;    1.227368;    1.143299;    1.125213;    1.044889;    1.045471;    1.045471;
 69;    0.100119;    1.410591;    1.341269;    1.290969;    1.285426;    1.271778;    1.241164;    1.150705;    1.123912;    1.034889;    1.035368;    1.035368;
 70;    0.099786;    1.424535;    1.351833;    1.305291;    1.300882;    1.272265;    1.246186;    1.165034;    1.143352;    1.049845;    1.049994;    1.049994;
 71;    0.104153;    1.425095;    1.347679;    1.291360;    1.282893;    1.263288;    1.243238;    1.161615;    1.128495;    1.034092;    1.034946;    1.034946;
 72;    0.101679;    1.416786;    1.338873;    1.296517;    1.289091;    1.272225;    1.241956;    1.170946;    1.160618;    1.052525;    1.052983;    1.052983;
 73;    0.105335;    1.427280;    1.358150;    1.315076;    1.297119;    1.279569;    1.238865;    1.170858;    1.148302;    1.051753;    1.052542;    1.052542;
 74;    0.098444;    1.425404;    1.341798;    1.293639;    1.283228;    1.274965;    1.222659;    1.144693;    1.131969;    1.032753;    1.033493;    1.033493;
 75;    0.100019;    1.421554;    1.346735;    1.290601;    1.277541;    1.255067;    1.210350;    1.135726;    1.109615;    1.023658;    1.024262;    1.024262;
 76;    0.104796;    1.419173;    1.338707;    1.296327;    1.286058;    1.268143;    1.234751;    1.163141;    1.139900;    1.044959;    1.045723;    1.045723;
 77;    0.100681;    1.404078;    1.330572;    1.283398;    1.265559;    1.251659;    1.229485;    1.138935;    1.103797;    1.013533;    1.014298;    1.014298;
 78;    0.099564;    1.416604;    1.336774;    1.292521;    1.275812;    1.256577;    1.215510;    1.145750;    1.121524;    1.021520;    1.021610;    1.021610;
 79;    0.130977;    1.419704;    1.346984;    1.302589;    1.296740;    1.286216;    1.245736;    1.163421;    1.150508;    1.042859;    1.043453;    1.043453;
 80;    0.100864;    1.414087;    1.335323;    1.287322;    1.290025;    1.275728;    1.228578;    1.134347;    1.110819;    1.026560;    1.026392;    1.026392;
 81;    0.099548;    1.410331;    1.330371;    1.286251;    1.280759;    1.252066;    1.229028;    1.157170;    1.132178;    1.032926;    1.033904;    1.033904;
 82;    0.099086;    1.406759;    1.337190;    1.287428;    1.282508;    1.258353;    1.236969;    1.147692;    1.131842;    1.028293;    1.028798;    1.028798;
 83;    0.099485;    1.399894;    1.327820;    1.279180;    1.274643;    1.262900;    1.229515;    1.146897;    1.124990;    1.026365;    1.027407;    1.027407;
 84;    0.115487;    1.426705;    1.349277;    1.291793;    1.286930;    1.266570;    1.236072;    1.160159;    1.141813;    1.033531;    1.034325;    1.034325;
 85;    0.136195;    1.414405;    1.343493;    1.297853;    1.290787;    1.271400;    1.243794;    1.165641;    1.147526;    1.055688;    1.056011;    1.056011;
 86;    0.125563;    1.425066;    1.345814;    1.294335;    1.274780;    1.245828;    1.212705;    1.138869;    1.115758;    1.028896;    1.030063;    1.030063;
 87;    0.111038;    1.421424;    1.345177;    1.286210;    1.279138;    1.260762;    1.225558;    1.134750;    1.111056;    1.031047;    1.030851;    1.030851;
 88;    0.114966;    1.423950;    1.348299;    1.304761;    1.287937;    1.270463;    1.228694;    1.151715;    1.129284;    1.040626;    1.041399;    1.041399;
 89;    0.236404;    1.427847;    1.356765;    1.301331;    1.284691;    1.256982;    1.223243;    1.160028;    1.152633;    1.038815;    1.038626;    1.038626;
 90;    0.116805;    1.409924;    1.343978;    1.297952;    1.292963;    1.275481;    1.244889;    1.161818;    1.146972;    1.038568;    1.039047;    1.039047;
 91;    0.138828;    1.422531;    1.344168;    1.294291;    1.282469;    1.272800;    1.235609;    1.162355;    1.135710;    1.046430;    1.046934;    1.046934;
 92;    0.107699;    1.413582;    1.335248;    1.292946;    1.286616;    1.272039;    1.245858;    1.142390;    1.118447;    1.027144;    1.028232;    1.028232;
 93;    0.111622;    1.416979;    1.343519;    1.297250;    1.288603;    1.272159;    1.242521;    1.160108;    1.140069;    1.043704;    1.044226;    1.044226;
 94;    0.100801;    1.418307;    1.337453;    1.290448;    1.280319;    1.266506;    1.238263;    1.162784;    1.136830;    1.049897;    1.050285;    1.050285;
 95;    0.100005;    1.424133;    1.349639;    1.302614;    1.291916;    1.274799;    1.248635;    1.164808;    1.139238;    1.039967;    1.040805;    1.040805;
 96;    0.102053;    1.413970;    1.337866;    1.290883;    1.270734;    1.253937;    1.208344;    1.141812;    1.117923;    1.034406;    1.035093;    1.035093;
 97;    0.100089;    1.429571;    1.355543;    1.309623;    1.303538;    1.280622;    1.242552;    1.171552;    1.145819;    1.050612;    1.050357;    1.050357;
 98;    0.098182;    1.418727;    1.343635;    1.299375;    1.298885;    1.278974;    1.252832;    1.154727;    1.128475;    1.041015;    1.041452;    1.041452;
 99;    0.099507;    1.406088;    1.337160;    1.293789;    1.286111;    1.264476;    1.245172;    1.152569;    1.137983;    1.024305;    1.025017;    1.025017;
100;    0.098919;    1.412479;    1.337610;    1.293367;    1.283573;    1.262895;    1.222904;    1.151643;    1.128988;    1.028884;    1.029677;    1.029677;


==> anc/LVM_v0.2/result_simulation/SetC2.3_Modelppca-none-none_CVrkf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;0;0;0;0;1;0;0;
  1;    0.014158;   14.275479;   13.846066;   13.537122;   13.459446;   13.401354;   13.208457;   12.969781;   12.939038;   12.445307;   12.445298;   12.445298;
  2;    0.013238;   14.299958;   13.889475;   13.571266;   13.511715;   13.436788;   13.294460;   13.071299;   12.950268;   12.546516;   12.547394;   12.547394;
  3;    0.012581;   14.159101;   13.785454;   13.485444;   13.440325;   13.345812;   13.249305;   13.003866;   12.928900;   12.484942;   12.486707;   12.486707;
  4;    0.014147;   14.392924;   13.880943;   13.600476;   13.521168;   13.431464;   13.303497;   13.069333;   12.946834;   12.588478;   12.590429;   12.590429;
  5;    0.018409;   14.121010;   13.715042;   13.457258;   13.440891;   13.359869;   13.214954;   12.930611;   12.831838;   12.438094;   12.440693;   12.440693;
  6;    0.013955;   14.126093;   13.680939;   13.438975;   13.433886;   13.369796;   13.169113;   12.894836;   12.782002;   12.412555;   12.414771;   12.414771;
  7;    0.012393;   14.354113;   13.900591;   13.596587;   13.544752;   13.495468;   13.305040;   13.087004;   12.932542;   12.534700;   12.535367;   12.535367;
  8;    0.013434;   14.203570;   13.737812;   13.422564;   13.370205;   13.301885;   13.220197;   12.929780;   12.872086;   12.382871;   12.384487;   12.384487;
  9;    0.012728;   14.313801;   13.839797;   13.541690;   13.508112;   13.402620;   13.250653;   13.016285;   12.958637;   12.529515;   12.532710;   12.532710;
 10;    0.012106;   14.288245;   13.832093;   13.556857;   13.510020;   13.415396;   13.298095;   13.007301;   12.919245;   12.511772;   12.513565;   12.513565;
 11;    0.014360;   14.139166;   13.697679;   13.403685;   13.339532;   13.311609;   13.115654;   12.858926;   12.834953;   12.407084;   12.408303;   12.408303;
 12;    0.012522;   14.133789;   13.657258;   13.360970;   13.329840;   13.248017;   13.109704;   12.883871;   12.755987;   12.389886;   12.392775;   12.392775;
 13;    0.012354;   14.129682;   13.757720;   13.455963;   13.410814;   13.345494;   13.166315;   12.886822;   12.817536;   12.424722;   12.425763;   12.425763;
 14;    0.012363;   14.046078;   13.538656;   13.309049;   13.255480;   13.193494;   13.067903;   12.780535;   12.668925;   12.322659;   12.324102;   12.324102;
 15;    0.012190;   14.180706;   13.738773;   13.377048;   13.321174;   13.235125;   13.100583;   12.864925;   12.734399;   12.362287;   12.363970;   12.363970;
 16;    0.012386;   14.261870;   13.793620;   13.541528;   13.496798;   13.424411;   13.297066;   13.038905;   12.916729;   12.546383;   12.545342;   12.545342;
 17;    0.012439;   14.212168;   13.710650;   13.417682;   13.396436;   13.324399;   13.183985;   12.885151;   12.767392;   12.365951;   12.366141;   12.366141;
 18;    0.011670;   14.072581;   13.681246;   13.326707;   13.289920;   13.243126;   13.060531;   12.841446;   12.729779;   12.333139;   12.335690;   12.335690;
 19;    0.012087;   14.139829;   13.688569;   13.389080;   13.370291;   13.254600;   13.108720;   12.871118;   12.784615;   12.371290;   12.370835;   12.370835;
 20;    0.013505;   14.231350;   13.771702;   13.509680;   13.501846;   13.390257;   13.278233;   12.970270;   12.917177;   12.471220;   12.472440;   12.472440;
 21;    0.012092;   14.210015;   13.757841;   13.497449;   13.432386;   13.399157;   13.255112;   12.920168;   12.802334;   12.434224;   12.435840;   12.435840;
 22;    0.012482;   14.269762;   13.843605;   13.479627;   13.411499;   13.335098;   13.226541;   12.968233;   12.854598;   12.494204;   12.494890;   12.494890;
 23;    0.012298;   14.164917;   13.640033;   13.360883;   13.303112;   13.265618;   13.103841;   12.914183;   12.824694;   12.422143;   12.423241;   12.423241;
 24;    0.011976;   14.323530;   13.861603;   13.604004;   13.528070;   13.455187;   13.384911;   13.075379;   12.933448;   12.557534;   12.559780;   12.559780;
 25;    0.012336;   14.230810;   13.799133;   13.471861;   13.485972;   13.433063;   13.203497;   12.905787;   12.771877;   12.378099;   12.379782;   12.379782;
 26;    0.012003;   14.329273;   13.857552;   13.518586;   13.516048;   13.458376;   13.249237;   13.024333;   12.947158;   12.526628;   12.529502;   12.529502;
 27;    0.011566;   14.206215;   13.759420;   13.444311;   13.374586;   13.326705;   13.207103;   12.925222;   12.842934;   12.446082;   12.445335;   12.445335;
 28;    0.012082;   14.285038;   13.793791;   13.501819;   13.474281;   13.428391;   13.271509;   12.986559;   12.863319;   12.505088;   12.506927;   12.506927;
 29;    0.012164;   14.351351;   13.915776;   13.581269;   13.505467;   13.461227;   13.360565;   13.046005;   12.947197;   12.577237;   12.576918;   12.576918;
 30;    0.012453;   14.195953;   13.725669;   13.447396;   13.395750;   13.305113;   13.267269;   12.957761;   12.850706;   12.471868;   12.474771;   12.474771;
 31;    0.012604;   14.188827;   13.725266;   13.469738;   13.449954;   13.318706;   13.230060;   12.935875;   12.891479;   12.439579;   12.442056;   12.442056;
 32;    0.012660;   14.079091;   13.721424;   13.430791;   13.339406;   13.268324;   13.116911;   12.928130;   12.799764;   12.437124;   12.439140;   12.439140;
 33;    0.012015;   14.244159;   13.758025;   13.446768;   13.453773;   13.320443;   13.206911;   12.956209;   12.817206;   12.413875;   12.414790;   12.414790;
 34;    0.012249;   14.239710;   13.787919;   13.518311;   13.470520;   13.400238;   13.291355;   13.072963;   13.002825;   12.531253;   12.533426;   12.533426;
 35;    0.011807;   14.204853;   13.661411;   13.370540;   13.335537;   13.247356;   13.162637;   12.902685;   12.789906;   12.432354;   12.433942;   12.433942;
 36;    0.012564;   14.140046;   13.706453;   13.420757;   13.353875;   13.275129;   13.116093;   12.876538;   12.777008;   12.381602;   12.382480;   12.382480;
 37;    0.012025;   14.210675;   13.731455;   13.465118;   13.423637;   13.347855;   13.182098;   12.925030;   12.785951;   12.378708;   12.379896;   12.379896;
 38;    0.012076;   14.103516;   13.627279;   13.335590;   13.284777;   13.232990;   13.123182;   12.847403;   12.764629;   12.390009;   12.391019;   12.391019;
 39;    0.012593;   13.979431;   13.521523;   13.250200;   13.194666;   13.119211;   13.001537;   12.736220;   12.605771;   12.258412;   12.259629;   12.259629;
 40;    0.012239;   14.240947;   13.785310;   13.480152;   13.400348;   13.299285;   13.196892;   12.929452;   12.853127;   12.449350;   12.449404;   12.449404;
 41;    0.014413;   14.158049;   13.698562;   13.417671;   13.360570;   13.263416;   13.194671;   12.905010;   12.798065;   12.394754;   12.396384;   12.396384;
 42;    0.012194;   14.337535;   13.862199;   13.528211;   13.476238;   13.383581;   13.235716;   12.950830;   12.834467;   12.474951;   12.475932;   12.475932;
 43;    0.012294;   14.228599;   13.795815;   13.466656;   13.468003;   13.342969;   13.225988;   13.003484;   12.878686;   12.495276;   12.494957;   12.494957;
 44;    0.012291;   14.277128;   13.793089;   13.467031;   13.413179;   13.305274;   13.173734;   12.948626;   12.895601;   12.479317;   12.481071;   12.481071;
 45;    0.012535;   14.072266;   13.590502;   13.328338;   13.304190;   13.215243;   13.088502;   12.828351;   12.812880;   12.339984;   12.340768;   12.340768;
 46;    0.012086;   14.159620;   13.754599;   13.497202;   13.447499;   13.372530;   13.263642;   12.955260;   12.852778;   12.496536;   12.496322;   12.496322;
 47;    0.011739;   14.355711;   13.923383;   13.553566;   13.521496;   13.508322;   13.331122;   13.045699;   12.990535;   12.533255;   12.533775;   12.533775;
 48;    0.012358;   14.134404;   13.686213;   13.366472;   13.311709;   13.236381;   13.124770;   12.855189;   12.757118;   12.410776;   12.411578;   12.411578;
 49;    0.012436;   14.065062;   13.607626;   13.342096;   13.280046;   13.226655;   13.096170;   12.873932;   12.736498;   12.369924;   12.370248;   12.370248;
 50;    0.011387;   14.267403;   13.767032;   13.433798;   13.375026;   13.264184;   13.117452;   12.909326;   12.795989;   12.382006;   12.383064;   12.383064;
 51;    0.011972;   14.353158;   13.894157;   13.631976;   13.581904;   13.514341;   13.352800;   13.114868;   13.016168;   12.602072;   12.604248;   12.604248;
 52;    0.012207;   14.183521;   13.670725;   13.395986;   13.331685;   13.254983;   13.109807;   12.884629;   12.780138;   12.389242;   12.390723;   12.390723;
 53;    0.019647;   14.243610;   13.821960;   13.472269;   13.466600;   13.358536;   13.266344;   12.926541;   12.802115;   12.431156;   12.432322;   12.432322;
 54;    0.012464;   14.339998;   13.863508;   13.530282;   13.457973;   13.365194;   13.240923;   13.001874;   12.889179;   12.510521;   12.511536;   12.511536;
 55;    0.012795;   14.047022;   13.612902;   13.309235;   13.240576;   13.190520;   13.066205;   12.806474;   12.694519;   12.307497;   12.307059;   12.307059;
 56;    0.013045;   14.131064;   13.697001;   13.424899;   13.351971;   13.254525;   13.111511;   12.906825;   12.772763;   12.328483;   12.329852;   12.329852;
 57;    0.012769;   14.380121;   13.875355;   13.570200;   13.518617;   13.418097;   13.218148;   12.970893;   12.892362;   12.507951;   12.509404;   12.509404;
 58;    0.012337;   14.261937;   13.738791;   13.434705;   13.433643;   13.382477;   13.251484;   12.963503;   12.888993;   12.456041;   12.457945;   12.457945;
 59;    0.012507;   14.133909;   13.627888;   13.409685;   13.331203;   13.269498;   13.113991;   12.880920;   12.835579;   12.413848;   12.415040;   12.415040;
 60;    0.012442;   14.212470;   13.780937;   13.455705;   13.406464;   13.338688;   13.185044;   12.905470;   12.759621;   12.441271;   12.442310;   12.442310;
 61;    0.019538;   14.104620;   13.674563;   13.416047;   13.355844;   13.281747;   13.147720;   12.917430;   12.798645;   12.387422;   12.388210;   12.388210;
 62;    0.013024;   14.142663;   13.640095;   13.376512;   13.371241;   13.251555;   13.132073;   12.861699;   12.724398;   12.353505;   12.354669;   12.354669;
 63;    0.013739;   14.163225;   13.673246;   13.364660;   13.275666;   13.205440;   13.117299;   12.831531;   12.725917;   12.360459;   12.360889;   12.360889;
 64;    0.012372;   14.234765;   13.786615;   13.450878;   13.397931;   13.341814;   13.180885;   12.969237;   12.900088;   12.446595;   12.448753;   12.448753;
 65;    0.012859;   13.999476;   13.595661;   13.310467;   13.285607;   13.209533;   13.057718;   12.764688;   12.641786;   12.292571;   12.293297;   12.293297;
 66;    0.012497;   14.126750;   13.663411;   13.433764;   13.389975;   13.320156;   13.256652;   12.946501;   12.861732;   12.445709;   12.445515;   12.445515;
 67;    0.012632;   14.099986;   13.669941;   13.308034;   13.252841;   13.242588;   13.085007;   12.897487;   12.751971;   12.390556;   12.390962;   12.390962;
 68;    0.012140;   14.128143;   13.697679;   13.414372;   13.339003;   13.273956;   13.132551;   12.839904;   12.754667;   12.425120;   12.426551;   12.426551;
 69;    0.012341;   14.105906;   13.694218;   13.397580;   13.346058;   13.272121;   13.166985;   12.863662;   12.745954;   12.376780;   12.377980;   12.377980;
 70;    0.013376;   14.245353;   13.806731;   13.535574;   13.498184;   13.360835;   13.258818;   13.001526;   12.889418;   12.520066;   12.520481;   12.520481;
 71;    0.012734;   14.250952;   13.787765;   13.441373;   13.379813;   13.297427;   13.239327;   12.961427;   12.814012;   12.428282;   12.430499;   12.430499;
 72;    0.013093;   14.167864;   13.694355;   13.445663;   13.387036;   13.313175;   13.187832;   12.975841;   12.927911;   12.475658;   12.476886;   12.476886;
 73;    0.013014;   14.272795;   13.854577;   13.602876;   13.530521;   13.451099;   13.320550;   13.069354;   12.966553;   12.573549;   12.575565;   12.575565;
 74;    0.012060;   14.254043;   13.737214;   13.459105;   13.389476;   13.359357;   13.145568;   12.893273;   12.832033;   12.422671;   12.424612;   12.424612;
 75;    0.012634;   14.215540;   13.761293;   13.430780;   13.378399;   13.290615;   13.160766;   12.851027;   12.739699;   12.384244;   12.385780;   12.385780;
 76;    0.013244;   14.191731;   13.693824;   13.449448;   13.390067;   13.325063;   13.169227;   12.949967;   12.846821;   12.454157;   12.456149;   12.456149;
 77;    0.014182;   14.040780;   13.595645;   13.318435;   13.259446;   13.182057;   13.089790;   12.780514;   12.621980;   12.259419;   12.261348;   12.261348;
 78;    0.014200;   14.166044;   13.671733;   13.413334;   13.343471;   13.267586;   13.142495;   12.875002;   12.767802;   12.359325;   12.359525;   12.359525;
 79;    0.013205;   14.197041;   13.758177;   13.498907;   13.452374;   13.416553;   13.237839;   12.976686;   12.918595;   12.476096;   12.477552;   12.477552;
 80;    0.012629;   14.140872;   13.659297;   13.384613;   13.378713;   13.309275;   13.090843;   12.798117;   12.684679;   12.345829;   12.345311;   12.345311;
 81;    0.012351;   14.103314;   13.611884;   13.350290;   13.338655;   13.212357;   13.112744;   12.883796;   12.764235;   12.361013;   12.363458;   12.363458;
 82;    0.013081;   14.067587;   13.652650;   13.357143;   13.329806;   13.225718;   13.168189;   12.837359;   12.767248;   12.338302;   12.339562;   12.339562;
 83;    0.013593;   13.998941;   13.569847;   13.280431;   13.227237;   13.175402;   13.032230;   12.782017;   12.673804;   12.275399;   12.278083;   12.278083;
 84;    0.014378;   14.267049;   13.804832;   13.456123;   13.408721;   13.321457;   13.226177;   12.963999;   12.881744;   12.435883;   12.437857;   12.437857;
 85;    0.017222;   14.144050;   13.717677;   13.452773;   13.397365;   13.306326;   13.196493;   12.952180;   12.863240;   12.486251;   12.487074;   12.487074;
 86;    0.015236;   14.250665;   13.764301;   13.465396;   13.379852;   13.244829;   13.113072;   12.872613;   12.764132;   12.412813;   12.415775;   12.415775;
 87;    0.014927;   14.214237;   13.757217;   13.412790;   13.334204;   13.258937;   13.127791;   12.817565;   12.712294;   12.383020;   12.382482;   12.382482;
 88;    0.017111;   14.239502;   13.773600;   13.523899;   13.470262;   13.419774;   13.246649;   12.953773;   12.854686;   12.487128;   12.489036;   12.489036;
 89;    0.017148;   14.278474;   13.853040;   13.519028;   13.452250;   13.334208;   13.218442;   12.997958;   12.961255;   12.492484;   12.491999;   12.491999;
 90;    0.013716;   14.099239;   13.712459;   13.443515;   13.384830;   13.304602;   13.186435;   12.926048;   12.856027;   12.410359;   12.411551;   12.411551;
 91;    0.016685;   14.225311;   13.745428;   13.448895;   13.403112;   13.370864;   13.228406;   12.962137;   12.836514;   12.475984;   12.477294;   12.477294;
 92;    0.013357;   14.135819;   13.652628;   13.410440;   13.373959;   13.320212;   13.223019;   12.843487;   12.737070;   12.364457;   12.367155;   12.367155;
 93;    0.012597;   14.169785;   13.726819;   13.454473;   13.406182;   13.334874;   13.213779;   12.942626;   12.849187;   12.452993;   12.454274;   12.454274;
 94;    0.012548;   14.183068;   13.691458;   13.413293;   13.331252;   13.266778;   13.160749;   12.928468;   12.815790;   12.452955;   12.453948;   12.453948;
 95;    0.012135;   14.241334;   13.788952;   13.510978;   13.475828;   13.435792;   13.335891;   13.007462;   12.895317;   12.486058;   12.488163;   12.488163;
 96;    0.012065;   14.139696;   13.671173;   13.398936;   13.324872;   13.274648;   13.090032;   12.844105;   12.734516;   12.393191;   12.394956;   12.394956;
 97;    0.011788;   14.295706;   13.846953;   13.575341;   13.550493;   13.440710;   13.307712;   13.055441;   12.943000;   12.558946;   12.558290;   12.558290;
 98;    0.012896;   14.187271;   13.729151;   13.474942;   13.480184;   13.380178;   13.247500;   12.931834;   12.815961;   12.454561;   12.455611;   12.455611;
 99;    0.012110;   14.060880;   13.648344;   13.395402;   13.348739;   13.265273;   13.213336;   12.869075;   12.803582;   12.336020;   12.337804;   12.337804;
100;    0.012917;   14.124788;   13.674222;   13.416756;   13.354343;   13.262068;   13.125258;   12.870785;   12.776625;   12.362741;   12.364629;   12.364629;


==> anc/LVM_v0.2/result_simulation/SetC2.4_Modelpca-none-none_CVekf-ctri.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;0;0;0;0;1;0;0;
  1;    0.130616;    1.016689;    0.813889;    0.670797;    0.594813;    0.505772;    0.412227;    0.311240;    0.284439;    0.221813;    0.236644;    0.254172;
  2;    0.131372;    1.021794;    0.823305;    0.678097;    0.592015;    0.520202;    0.422962;    0.323589;    0.279659;    0.227274;    0.239623;    0.255448;
  3;    0.132254;    0.994449;    0.811161;    0.673443;    0.608521;    0.515107;    0.433397;    0.322224;    0.284716;    0.223891;    0.236301;    0.248612;
  4;    0.129101;    1.041601;    0.814791;    0.679310;    0.600229;    0.528989;    0.429797;    0.323637;    0.280138;    0.230179;    0.244059;    0.260400;
  5;    0.169893;    0.986776;    0.796991;    0.671214;    0.626327;    0.543346;    0.429404;    0.316192;    0.274919;    0.221616;    0.235768;    0.246694;
  6;    0.131268;    0.986942;    0.788769;    0.665043;    0.615686;    0.546214;    0.426987;    0.312279;    0.269901;    0.219908;    0.235186;    0.246736;
  7;    0.120416;    1.033248;    0.820914;    0.679468;    0.606489;    0.538761;    0.433706;    0.324285;    0.274565;    0.226428;    0.240587;    0.258312;
  8;    0.118681;    1.002687;    0.793620;    0.654391;    0.592030;    0.521237;    0.435934;    0.314718;    0.283196;    0.220331;    0.234946;    0.250672;
  9;    0.118301;    1.025083;    0.809134;    0.670570;    0.622667;    0.523862;    0.429062;    0.320767;    0.287453;    0.228269;    0.243430;    0.256271;
 10;    0.119143;    1.020154;    0.813653;    0.677516;    0.604330;    0.511654;    0.438530;    0.316136;    0.277323;    0.224766;    0.239371;    0.255039;
 11;    0.118243;    0.990088;    0.790679;    0.654807;    0.586182;    0.525294;    0.414693;    0.309566;    0.283475;    0.222656;    0.233338;    0.247522;
 12;    0.119836;    0.989782;    0.780095;    0.648131;    0.602039;    0.515565;    0.417055;    0.316522;    0.270683;    0.222058;    0.235917;    0.247446;
 13;    0.116294;    0.988326;    0.807127;    0.665272;    0.604922;    0.532666;    0.412562;    0.309381;    0.275770;    0.222805;    0.233740;    0.247081;
 14;    0.114447;    0.971658;    0.762510;    0.645810;    0.580677;    0.516242;    0.425273;    0.308260;    0.267629;    0.217318;    0.229153;    0.242915;
 15;    0.118960;    0.996475;    0.794189;    0.644484;    0.570764;    0.503990;    0.416690;    0.309023;    0.267437;    0.221758;    0.236119;    0.249119;
 16;    0.118634;    1.015169;    0.802294;    0.676094;    0.616821;    0.538667;    0.439768;    0.328013;    0.280020;    0.227751;    0.238333;    0.253792;
 17;    0.113866;    1.004435;    0.785748;    0.651825;    0.602022;    0.533251;    0.429204;    0.310306;    0.269320;    0.219824;    0.233441;    0.251109;
 18;    0.113610;    0.977373;    0.790136;    0.643447;    0.587318;    0.522406;    0.413861;    0.311174;    0.270237;    0.220290;    0.235085;    0.244343;
 19;    0.112850;    0.989721;    0.787848;    0.652365;    0.600525;    0.515804;    0.420738;    0.310932;    0.274523;    0.220270;    0.231666;    0.247430;
 20;    0.134247;    1.008647;    0.801526;    0.672018;    0.621963;    0.531672;    0.437489;    0.315745;    0.282227;    0.222201;    0.236537;    0.252162;
 21;    0.114506;    1.004691;    0.802128;    0.671292;    0.588984;    0.534403;    0.431744;    0.310348;    0.269132;    0.221608;    0.236811;    0.251173;
 22;    0.113589;    1.016632;    0.813939;    0.659913;    0.579515;    0.513823;    0.428343;    0.315917;    0.274637;    0.228130;    0.240476;    0.254158;
 23;    0.113242;    0.995382;    0.773892;    0.647486;    0.587700;    0.524159;    0.413354;    0.323231;    0.282001;    0.223978;    0.237080;    0.248845;
 24;    0.112410;    1.027934;    0.817286;    0.687348;    0.595820;    0.512844;    0.441387;    0.323861;    0.275315;    0.226007;    0.241957;    0.256983;
 25;    0.114744;    1.007639;    0.806579;    0.660165;    0.612727;    0.536533;    0.421603;    0.306448;    0.264668;    0.220118;    0.236347;    0.251910;
 26;    0.113548;    1.028209;    0.812250;    0.664853;    0.624830;    0.542124;    0.418807;    0.321437;    0.283396;    0.229364;    0.247026;    0.257052;
 27;    0.113560;    1.003902;    0.799596;    0.658682;    0.580915;    0.523135;    0.431909;    0.313558;    0.278205;    0.223921;    0.235435;    0.250976;
 28;    0.113184;    1.019864;    0.802455;    0.666274;    0.612750;    0.543138;    0.437344;    0.318960;    0.275738;    0.226702;    0.242501;    0.254966;
 29;    0.111991;    1.033158;    0.826806;    0.674320;    0.607308;    0.536844;    0.444101;    0.319571;    0.281863;    0.231540;    0.243690;    0.258290;
 30;    0.114626;    1.000435;    0.792432;    0.662312;    0.598501;    0.523688;    0.449294;    0.320894;    0.278066;    0.224613;    0.239039;    0.250109;
 31;    0.112390;    0.999723;    0.794710;    0.666904;    0.606878;    0.517950;    0.435065;    0.315129;    0.284938;    0.221410;    0.235193;    0.249931;
 32;    0.112723;    0.979221;    0.802330;    0.666668;    0.581065;    0.513990;    0.411774;    0.318439;    0.273295;    0.223143;    0.237143;    0.244805;
 33;    0.114362;    1.009451;    0.795007;    0.656607;    0.614445;    0.511063;    0.424469;    0.316901;    0.271104;    0.221638;    0.235497;    0.252363;
 34;    0.115266;    1.009576;    0.803883;    0.675691;    0.617249;    0.542227;    0.444165;    0.331644;    0.292827;    0.226371;    0.237822;    0.252394;
 35;    0.112835;    1.003185;    0.777387;    0.647296;    0.579745;    0.506571;    0.423543;    0.318099;    0.274859;    0.223858;    0.236452;    0.250796;
 36;    0.116883;    0.989657;    0.791958;    0.657605;    0.587409;    0.521043;    0.409210;    0.310379;    0.271152;    0.220251;    0.231725;    0.247414;
 37;    0.118108;    1.003564;    0.791710;    0.662479;    0.601896;    0.526209;    0.425020;    0.311444;    0.266732;    0.218334;    0.233300;    0.250891;
 38;    0.117649;    0.983075;    0.776770;    0.645483;    0.576106;    0.521842;    0.427896;    0.313825;    0.276367;    0.221833;    0.232981;    0.245769;
 39;    0.116269;    0.959704;    0.762195;    0.637829;    0.587432;    0.505572;    0.421684;    0.306010;    0.262495;    0.215266;    0.227022;    0.239926;
 40;    0.116517;    1.009703;    0.802591;    0.661947;    0.581125;    0.509417;    0.423441;    0.313444;    0.278662;    0.224221;    0.236128;    0.252426;
 41;    0.118164;    0.993471;    0.789300;    0.657617;    0.592028;    0.498025;    0.426009;    0.313382;    0.272220;    0.219609;    0.232976;    0.248368;
 42;    0.117180;    1.029424;    0.811979;    0.663678;    0.596303;    0.524127;    0.421007;    0.310861;    0.271565;    0.226977;    0.240884;    0.257356;
 43;    0.116795;    1.007652;    0.805521;    0.661735;    0.614364;    0.516911;    0.428856;    0.322991;    0.277927;    0.226572;    0.237859;    0.251913;
 44;    0.119023;    1.017718;    0.801339;    0.657624;    0.583296;    0.506524;    0.420099;    0.315823;    0.284366;    0.227070;    0.241174;    0.254430;
 45;    0.125469;    0.976705;    0.771452;    0.648333;    0.600458;    0.519538;    0.427768;    0.312755;    0.284826;    0.218237;    0.231053;    0.244176;
 46;    0.117049;    0.993802;    0.805449;    0.675165;    0.599519;    0.531932;    0.442304;    0.316982;    0.276083;    0.224619;    0.233786;    0.248450;
 47;    0.116423;    1.032645;    0.824520;    0.667700;    0.611734;    0.556957;    0.435585;    0.320147;    0.288889;    0.229682;    0.242269;    0.258161;
 48;    0.116361;    0.989868;    0.788380;    0.647738;    0.592421;    0.511361;    0.421885;    0.312018;    0.273406;    0.224624;    0.234543;    0.247467;
 49;    0.114684;    0.976078;    0.774487;    0.651058;    0.578333;    0.511695;    0.422975;    0.317305;    0.269980;    0.218945;    0.230505;    0.244019;
 50;    0.114258;    1.014586;    0.794093;    0.650639;    0.573620;    0.500538;    0.410600;    0.311478;    0.272031;    0.221374;    0.236644;    0.253646;
 51;    0.112638;    1.032963;    0.821342;    0.688621;    0.625408;    0.554798;    0.442600;    0.327953;    0.285031;    0.229097;    0.245687;    0.258241;
 52;    0.116145;    0.998276;    0.780295;    0.652153;    0.581920;    0.519401;    0.419590;    0.314429;    0.273032;    0.220388;    0.234293;    0.249569;
 53;    0.137327;    1.009641;    0.809992;    0.658878;    0.609096;    0.521335;    0.435378;    0.309926;    0.269168;    0.224370;    0.236786;    0.252410;
 54;    0.113334;    1.029386;    0.813066;    0.666128;    0.584716;    0.507355;    0.423001;    0.317598;    0.276365;    0.227486;    0.241035;    0.257347;
 55;    0.120605;    0.970923;    0.776788;    0.642872;    0.562244;    0.508637;    0.417223;    0.307960;    0.267463;    0.217168;    0.228877;    0.242731;
 56;    0.115597;    0.987621;    0.790870;    0.661714;    0.592254;    0.505062;    0.410578;    0.312682;    0.266355;    0.215086;    0.230326;    0.246905;
 57;    0.118898;    1.037748;    0.811516;    0.668334;    0.609828;    0.506242;    0.397992;    0.312802;    0.279450;    0.228555;    0.241715;    0.259437;
 58;    0.115397;    1.013548;    0.789358;    0.654465;    0.607434;    0.525257;    0.423616;    0.320893;    0.283803;    0.224216;    0.239166;    0.253387;
 59;    0.118033;    0.989445;    0.776294;    0.660894;    0.587286;    0.516146;    0.403234;    0.315112;    0.282223;    0.220506;    0.234100;    0.247361;
 60;    0.117639;    1.003786;    0.804007;    0.659054;    0.602941;    0.516458;    0.416783;    0.310106;    0.266241;    0.224545;    0.237549;    0.250947;
 61;    0.129971;    0.983730;    0.789166;    0.662614;    0.601458;    0.522041;    0.411497;    0.317374;    0.272316;    0.219316;    0.232775;    0.245932;
 62;    0.120590;    0.990503;    0.776781;    0.651801;    0.604355;    0.520382;    0.431225;    0.312378;    0.266710;    0.218738;    0.232009;    0.247626;
 63;    0.125719;    0.994004;    0.782929;    0.646135;    0.563005;    0.488994;    0.420290;    0.307143;    0.268570;    0.220217;    0.232172;    0.248501;
 64;    0.135040;    1.007960;    0.801366;    0.657449;    0.584528;    0.524061;    0.422853;    0.318469;    0.282184;    0.224239;    0.238289;    0.251990;
 65;    0.121968;    0.962851;    0.779980;    0.648162;    0.591522;    0.503157;    0.397623;    0.302795;    0.261354;    0.215239;    0.227302;    0.240713;
 66;    0.116391;    0.988700;    0.785470;    0.668049;    0.611152;    0.531114;    0.452815;    0.321913;    0.279811;    0.220712;    0.231846;    0.247175;
 67;    0.123361;    0.983432;    0.784853;    0.640771;    0.571410;    0.520717;    0.424275;    0.325042;    0.273655;    0.224450;    0.234146;    0.245858;
 68;    0.118334;    0.988371;    0.792696;    0.657680;    0.588897;    0.513495;    0.410713;    0.307467;    0.272523;    0.224062;    0.233377;    0.247093;
 69;    0.115047;    0.983483;    0.791640;    0.655885;    0.604079;    0.519304;    0.428238;    0.310328;    0.269689;    0.221021;    0.236115;    0.245871;
 70;    0.129186;    1.010402;    0.808052;    0.675160;    0.623576;    0.520328;    0.434578;    0.320567;    0.279743;    0.226436;    0.238622;    0.252600;
 71;    0.117401;    1.011919;    0.800020;    0.654652;    0.598637;    0.513791;    0.435257;    0.318830;    0.273101;    0.224681;    0.238298;    0.252980;
 72;    0.139802;    0.996167;    0.787464;    0.664672;    0.609185;    0.523912;    0.427257;    0.325359;    0.290263;    0.224278;    0.235696;    0.249042;
 73;    0.123514;    1.017683;    0.820055;    0.691234;    0.609446;    0.535418;    0.432911;    0.323459;    0.280868;    0.226455;    0.240801;    0.254421;
 74;    0.116352;    1.011446;    0.789284;    0.657442;    0.600137;    0.529839;    0.406392;    0.310594;    0.278052;    0.223013;    0.236879;    0.252862;
 75;    0.120857;    1.004816;    0.799772;    0.653401;    0.586249;    0.505985;    0.404528;    0.303175;    0.265536;    0.221354;    0.235796;    0.251204;
 76;    0.117316;    1.000714;    0.787460;    0.664039;    0.606959;    0.526021;    0.419637;    0.320338;    0.278135;    0.223566;    0.239299;    0.250178;
 77;    0.119747;    0.971988;    0.774549;    0.646055;    0.563480;    0.502938;    0.416658;    0.303718;    0.257043;    0.213834;    0.231140;    0.242997;
 78;    0.136003;    0.995030;    0.783560;    0.659079;    0.584167;    0.510778;    0.409603;    0.310359;    0.269644;    0.217449;    0.231828;    0.248757;
 79;    0.119171;    1.001725;    0.800733;    0.672546;    0.622985;    0.547963;    0.438733;    0.319312;    0.284872;    0.223192;    0.235034;    0.250431;
 80;    0.127070;    0.989000;    0.780259;    0.649582;    0.607797;    0.531066;    0.416520;    0.302711;    0.264361;    0.219588;    0.230953;    0.247250;
 81;    0.115163;    0.983157;    0.774034;    0.651159;    0.600314;    0.506367;    0.425924;    0.317177;    0.272927;    0.218082;    0.235458;    0.245789;
 82;    0.117290;    0.976303;    0.785442;    0.651727;    0.605323;    0.516555;    0.435787;    0.308766;    0.272940;    0.217973;    0.229825;    0.244076;
 83;    0.127492;    0.964064;    0.771258;    0.642315;    0.585885;    0.513781;    0.419355;    0.308071;    0.267462;    0.216089;    0.228779;    0.241016;
 84;    0.129264;    1.014420;    0.801926;    0.653818;    0.602898;    0.503414;    0.417626;    0.317394;    0.280842;    0.225214;    0.240201;    0.253605;
 85;    0.252903;    0.992161;    0.796612;    0.666993;    0.609382;    0.519058;    0.433448;    0.320135;    0.280863;    0.225394;    0.235207;    0.248040;
 86;    0.150613;    1.011232;    0.796084;    0.657540;    0.580441;    0.492098;    0.395154;    0.306384;    0.268418;    0.223149;    0.241975;    0.252808;
 87;    0.134522;    1.004026;    0.795912;    0.646117;    0.583607;    0.498510;    0.409549;    0.302469;    0.266891;    0.224867;    0.235941;    0.251007;
 88;    0.132303;    1.010020;    0.801316;    0.674485;    0.593109;    0.520573;    0.423366;    0.313284;    0.273418;    0.223258;    0.238085;    0.252505;
 89;    0.171080;    1.017323;    0.815374;    0.667918;    0.592681;    0.504195;    0.422860;    0.317500;    0.288105;    0.226054;    0.238137;    0.254331;
 90;    0.129268;    0.981590;    0.795313;    0.664994;    0.604183;    0.523404;    0.433796;    0.316140;    0.279792;    0.220878;    0.231381;    0.245397;
 91;    0.167588;    1.006480;    0.795136;    0.659077;    0.597843;    0.532861;    0.433543;    0.320203;    0.274745;    0.225762;    0.240682;    0.251620;
 92;    0.134920;    0.988956;    0.781200;    0.659352;    0.607861;    0.530763;    0.444743;    0.307760;    0.267837;    0.217749;    0.233257;    0.247239;
 93;    0.137474;    0.995597;    0.794183;    0.664384;    0.607706;    0.524912;    0.433913;    0.317443;    0.278195;    0.223176;    0.235900;    0.248899;
 94;    0.117419;    0.998203;    0.784189;    0.655065;    0.593347;    0.519417;    0.427232;    0.320637;    0.277122;    0.225379;    0.235906;    0.249551;
 95;    0.118943;    1.009904;    0.804887;    0.671256;    0.607920;    0.527543;    0.444753;    0.319780;    0.276342;    0.223550;    0.238867;    0.252476;
 96;    0.117568;    0.989612;    0.785587;    0.655109;    0.570281;    0.502824;    0.405948;    0.307906;    0.267965;    0.220338;    0.232935;    0.247403;
 97;    0.116705;    1.021886;    0.814670;    0.681637;    0.624896;    0.539349;    0.435498;    0.324731;    0.280301;    0.227397;    0.238883;    0.255472;
 98;    0.116452;    0.999866;    0.795203;    0.667558;    0.628559;    0.542104;    0.439802;    0.314022;    0.273349;    0.222672;    0.235024;    0.249966;
 99;    0.116517;    0.973690;    0.784411;    0.659957;    0.607701;    0.517423;    0.439825;    0.311391;    0.276876;    0.215937;    0.229336;    0.243422;
100;    0.118464;    0.986651;    0.784515;    0.659131;    0.599896;    0.498050;    0.402990;    0.311878;    0.272451;    0.218714;    0.237263;    0.246663;


==> anc/LVM_v0.2/result_simulation/SetC2.4_Modelppca-none-none_CVekf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;0;0;0;0;1;0;0;
  1;    0.111034;    1.427285;    1.360230;    1.312050;    1.296110;    1.275800;    1.237060;    1.180582;    1.176597;    1.087331;    1.087367;    1.087367;
  2;    0.110361;    1.429846;    1.365511;    1.316820;    1.300517;    1.284193;    1.248680;    1.200049;    1.179661;    1.108661;    1.109001;    1.109001;
  3;    0.114719;    1.416277;    1.357329;    1.311853;    1.301670;    1.278855;    1.257541;    1.199802;    1.187344;    1.109104;    1.109767;    1.109767;
  4;    0.105805;    1.439507;    1.361745;    1.318055;    1.300947;    1.287109;    1.260503;    1.196622;    1.174321;    1.113479;    1.114180;    1.114180;
  5;    0.120110;    1.412475;    1.349218;    1.309140;    1.308938;    1.295068;    1.259483;    1.189799;    1.172198;    1.105043;    1.106063;    1.106063;
  6;    0.109335;    1.412508;    1.344221;    1.305551;    1.302206;    1.291568;    1.248458;    1.182294;    1.162658;    1.099638;    1.100490;    1.100490;
  7;    0.098836;    1.435463;    1.364872;    1.318228;    1.304925;    1.293686;    1.262311;    1.199493;    1.171646;    1.100439;    1.100753;    1.100753;
  8;    0.098177;    1.420364;    1.347989;    1.299811;    1.289826;    1.275725;    1.253065;    1.184650;    1.176126;    1.087583;    1.088180;    1.088180;
  9;    0.098449;    1.431447;    1.357933;    1.311846;    1.310251;    1.287610;    1.256943;    1.193788;    1.184602;    1.109608;    1.110835;    1.110835;
 10;    0.099166;    1.429001;    1.359542;    1.316106;    1.303844;    1.279807;    1.262185;    1.188493;    1.172329;    1.101799;    1.102503;    1.102503;
 11;    0.100001;    1.414104;    1.345745;    1.299604;    1.286481;    1.278842;    1.242576;    1.177892;    1.175782;    1.101592;    1.101990;    1.101990;
 12;    0.099213;    1.414068;    1.339974;    1.294644;    1.291591;    1.275183;    1.245530;    1.186561;    1.163378;    1.101020;    1.102114;    1.102114;
 13;    0.100767;    1.413274;    1.354635;    1.306741;    1.297417;    1.291119;    1.248343;    1.180532;    1.169917;    1.100891;    1.101294;    1.101294;
 14;    0.098142;    1.404664;    1.328200;    1.291382;    1.279137;    1.272128;    1.249125;    1.172683;    1.153298;    1.095555;    1.096118;    1.096118;
 15;    0.099390;    1.417371;    1.348378;    1.293372;    1.279034;    1.265126;    1.238828;    1.176307;    1.155142;    1.089436;    1.090108;    1.090108;
 16;    0.101008;    1.426611;    1.353781;    1.314516;    1.312713;    1.297904;    1.270144;    1.204302;    1.181543;    1.118348;    1.118067;    1.118067;
 17;    0.124354;    1.421241;    1.343788;    1.298203;    1.292725;    1.285182;    1.255715;    1.176457;    1.156143;    1.084807;    1.085033;    1.085033;
 18;    0.125140;    1.407556;    1.344839;    1.291403;    1.284145;    1.279793;    1.243614;    1.181813;    1.162069;    1.092517;    1.093472;    1.093472;
 19;    0.120454;    1.413966;    1.344235;    1.297967;    1.292822;    1.274812;    1.248108;    1.179871;    1.165703;    1.093019;    1.092820;    1.092820;
 20;    0.122007;    1.423353;    1.352768;    1.311703;    1.307263;    1.285512;    1.260132;    1.186654;    1.177699;    1.099782;    1.100257;    1.100257;
 21;    0.121344;    1.421422;    1.352497;    1.310732;    1.294741;    1.292581;    1.262702;    1.178949;    1.158050;    1.094270;    1.094901;    1.094901;
 22;    0.125378;    1.427366;    1.360234;    1.304908;    1.288397;    1.275209;    1.250214;    1.188281;    1.166786;    1.106280;    1.106447;    1.106447;
 23;    0.120204;    1.416766;    1.336374;    1.293879;    1.289185;    1.282153;    1.241717;    1.193570;    1.179478;    1.109117;    1.109526;    1.109526;
 24;    0.144557;    1.432847;    1.362180;    1.321958;    1.303039;    1.283008;    1.264798;    1.197988;    1.171863;    1.107129;    1.108024;    1.108024;
 25;    0.123787;    1.422955;    1.355613;    1.304660;    1.302506;    1.288793;    1.243693;    1.173297;    1.148732;    1.079272;    1.079925;    1.079925;
 26;    0.129905;    1.432905;    1.359819;    1.308509;    1.309562;    1.296032;    1.252597;    1.195567;    1.179826;    1.109066;    1.110163;    1.110163;
 27;    0.161524;    1.421068;    1.351548;    1.303127;    1.286794;    1.278464;    1.256539;    1.183709;    1.171435;    1.101753;    1.101361;    1.101361;
 28;    0.128124;    1.428903;    1.353823;    1.308549;    1.302380;    1.295609;    1.262590;    1.190572;    1.171234;    1.107472;    1.108203;    1.108203;
 29;    0.121031;    1.435340;    1.367721;    1.315503;    1.302984;    1.295751;    1.270502;    1.194712;    1.178253;    1.114698;    1.114554;    1.114554;
 30;    0.121321;    1.419233;    1.347247;    1.304638;    1.293491;    1.277757;    1.268264;    1.193125;    1.173823;    1.110159;    1.111244;    1.111244;
 31;    0.120358;    1.419019;    1.348226;    1.307712;    1.300440;    1.276169;    1.260030;    1.185525;    1.180233;    1.099517;    1.100559;    1.100559;
 32;    0.131469;    1.408494;    1.351497;    1.306621;    1.287298;    1.279962;    1.244931;    1.194265;    1.171751;    1.110154;    1.110959;    1.110959;
 33;    0.121313;    1.423856;    1.349300;    1.301767;    1.301069;    1.273184;    1.244156;    1.186786;    1.163562;    1.090988;    1.091319;    1.091319;
 34;    0.126030;    1.423799;    1.354128;    1.313432;    1.306195;    1.291581;    1.269763;    1.210211;    1.198807;    1.115704;    1.116519;    1.116519;
 35;    0.124321;    1.420674;    1.338702;    1.294542;    1.283345;    1.265323;    1.240170;    1.186053;    1.166775;    1.105522;    1.106107;    1.106107;
 36;    0.103311;    1.413833;    1.346374;    1.301434;    1.287516;    1.278491;    1.242750;    1.179207;    1.162258;    1.093434;    1.093695;    1.093695;
 37;    0.099849;    1.420858;    1.347108;    1.305205;    1.296514;    1.281382;    1.246063;    1.179431;    1.154186;    1.082409;    1.082941;    1.082941;
 38;    0.099487;    1.410605;    1.337468;    1.292510;    1.279740;    1.272867;    1.252460;    1.182282;    1.170135;    1.104686;    1.105111;    1.105111;
 39;    0.098437;    1.398523;    1.327789;    1.285625;    1.278716;    1.266191;    1.243054;    1.170412;    1.146975;    1.087541;    1.087976;    1.087976;
 40;    0.098347;    1.423897;    1.353458;    1.305653;    1.288400;    1.271541;    1.245457;    1.181848;    1.170625;    1.098646;    1.098620;    1.098620;
 41;    0.098683;    1.415895;    1.345179;    1.301498;    1.289206;    1.264715;    1.246444;    1.182258;    1.165038;    1.093073;    1.093723;    1.093723;
 42;    0.099456;    1.433510;    1.359751;    1.307765;    1.295348;    1.286614;    1.252160;    1.177978;    1.158045;    1.095709;    1.096100;    1.096100;
 43;    0.099189;    1.422847;    1.355025;    1.305231;    1.302374;    1.276753;    1.258521;    1.198290;    1.176352;    1.110671;    1.110656;    1.110656;
 44;    0.099630;    1.427853;    1.353037;    1.302957;    1.289167;    1.272404;    1.243527;    1.185328;    1.177011;    1.105163;    1.105768;    1.105768;
 45;    0.098899;    1.407309;    1.334050;    1.293501;    1.292476;    1.276194;    1.251149;    1.180491;    1.179198;    1.095175;    1.095524;    1.095524;
 46;    0.099977;    1.416025;    1.353715;    1.312644;    1.299613;    1.289899;    1.266269;    1.191318;    1.173981;    1.113201;    1.113122;    1.113122;
 47;    0.102515;    1.435183;    1.366951;    1.310858;    1.303653;    1.304989;    1.266617;    1.194619;    1.186046;    1.105255;    1.105384;    1.105384;
 48;    0.098196;    1.413957;    1.344325;    1.294787;    1.289791;    1.272549;    1.245420;    1.181010;    1.165548;    1.105910;    1.106296;    1.106296;
 49;    0.119980;    1.407082;    1.335916;    1.295474;    1.281530;    1.268700;    1.240245;    1.187401;    1.163557;    1.100762;    1.100906;    1.100906;
 50;    0.123905;    1.426458;    1.349094;    1.298120;    1.282275;    1.265590;    1.233133;    1.176491;    1.156641;    1.083202;    1.083604;    1.083604;
 51;    0.111385;    1.435296;    1.364673;    1.323640;    1.313812;    1.303445;    1.273437;    1.205629;    1.187240;    1.116106;    1.116994;    1.116994;
 52;    0.098103;    1.418184;    1.340124;    1.297424;    1.282997;    1.273942;    1.240427;    1.181106;    1.162266;    1.094688;    1.095315;    1.095315;
 53;    0.131226;    1.423893;    1.357804;    1.303924;    1.300565;    1.279256;    1.263010;    1.179554;    1.157943;    1.093739;    1.094138;    1.094138;
 54;    0.123251;    1.433582;    1.360253;    1.309058;    1.292145;    1.271670;    1.246699;    1.187567;    1.168860;    1.102547;    1.102897;    1.102897;
 55;    0.100992;    1.404464;    1.337043;    1.290183;    1.273158;    1.269387;    1.242647;    1.175218;    1.156526;    1.089662;    1.089563;    1.089563;
 56;    0.097967;    1.412882;    1.345657;    1.303535;    1.289634;    1.268313;    1.233247;    1.181444;    1.156500;    1.077313;    1.077823;    1.077823;
 57;    0.100523;    1.437532;    1.359858;    1.311351;    1.307662;    1.285363;    1.237879;    1.179750;    1.167623;    1.100221;    1.100714;    1.100714;
 58;    0.098577;    1.425909;    1.346226;    1.300325;    1.297865;    1.281250;    1.244781;    1.190656;    1.179963;    1.101512;    1.102205;    1.102205;
 59;    0.103501;    1.413743;    1.337245;    1.302327;    1.287366;    1.279617;    1.239130;    1.183422;    1.177275;    1.104141;    1.104559;    1.104559;
 60;    0.099172;    1.420959;    1.353931;    1.303444;    1.294744;    1.276104;    1.239261;    1.178882;    1.152521;    1.100189;    1.100582;    1.100582;
 61;    0.101779;    1.410912;    1.344154;    1.303697;    1.293479;    1.282580;    1.246476;    1.189816;    1.168877;    1.096793;    1.097117;    1.097117;
 62;    0.102736;    1.414354;    1.337872;    1.296846;    1.293686;    1.275102;    1.250664;    1.179007;    1.155273;    1.089316;    1.089733;    1.089733;
 63;    0.103899;    1.416046;    1.341439;    1.293581;    1.273764;    1.255585;    1.240233;    1.171022;    1.154392;    1.090582;    1.090738;    1.090738;
 64;    0.100114;    1.423184;    1.352925;    1.302494;    1.288875;    1.278604;    1.247452;    1.190512;    1.179342;    1.099712;    1.100506;    1.100506;
 65;    0.104167;    1.400140;    1.337755;    1.293068;    1.286289;    1.264998;    1.222098;    1.167782;    1.145277;    1.086415;    1.086720;    1.086720;
 66;    0.100694;    1.413409;    1.342636;    1.307073;    1.298390;    1.282819;    1.268743;    1.194033;    1.180016;    1.106581;    1.106478;    1.106478;
 67;    0.103191;    1.410662;    1.342303;    1.289531;    1.276822;    1.274019;    1.245309;    1.197415;    1.171028;    1.107850;    1.107988;    1.107988;
 68;    0.105996;    1.413227;    1.346587;    1.301390;    1.287412;    1.280191;    1.244198;    1.175019;    1.161689;    1.106235;    1.106813;    1.106813;
 69;    0.101295;    1.410764;    1.345986;    1.299868;    1.295035;    1.282872;    1.257330;    1.180493;    1.159789;    1.097050;    1.097504;    1.097504;
 70;    0.103794;    1.424507;    1.356796;    1.314237;    1.311018;    1.284938;    1.261234;    1.195001;    1.178344;    1.112106;    1.112199;    1.112199;
 71;    0.100386;    1.424916;    1.352276;    1.300467;    1.292954;    1.275581;    1.259974;    1.190292;    1.163575;    1.096362;    1.097176;    1.097176;
 72;    0.103809;    1.417151;    1.344111;    1.305638;    1.298696;    1.284372;    1.257780;    1.199971;    1.193520;    1.114133;    1.114552;    1.114552;
 73;    0.104523;    1.427820;    1.363291;    1.323970;    1.307458;    1.291959;    1.257541;    1.200352;    1.182877;    1.113908;    1.114762;    1.114762;
 74;    0.101286;    1.424775;    1.346012;    1.301751;    1.293109;    1.286121;    1.239739;    1.175695;    1.166606;    1.096183;    1.096848;    1.096848;
 75;    0.103109;    1.421475;    1.351676;    1.299936;    1.287924;    1.267558;    1.228177;    1.166482;    1.146402;    1.086006;    1.086549;    1.086549;
 76;    0.102782;    1.419455;    1.343755;    1.305286;    1.296206;    1.280588;    1.251474;    1.192390;    1.174226;    1.106889;    1.107632;    1.107632;
 77;    0.100884;    1.404917;    1.335632;    1.292381;    1.275788;    1.262868;    1.244195;    1.167992;    1.139199;    1.075456;    1.076191;    1.076191;
 78;    0.104231;    1.416610;    1.341718;    1.301277;    1.286572;    1.269184;    1.231533;    1.175387;    1.156399;    1.084323;    1.084369;    1.084369;
 79;    0.101946;    1.419965;    1.351976;    1.311477;    1.306763;    1.297639;    1.261907;    1.192899;    1.184218;    1.105125;    1.105674;    1.105674;
 80;    0.101793;    1.413535;    1.339688;    1.295793;    1.298168;    1.286144;    1.243936;    1.165855;    1.147899;    1.089693;    1.089519;    1.089519;
 81;    0.099478;    1.410559;    1.335751;    1.295588;    1.291055;    1.264706;    1.245110;    1.185937;    1.166119;    1.094794;    1.095737;    1.095737;
 82;    0.101258;    1.406998;    1.341924;    1.296290;    1.292153;    1.270675;    1.252446;    1.177288;    1.165309;    1.090633;    1.091122;    1.091122;
 83;    0.101651;    1.400686;    1.333155;    1.288846;    1.284769;    1.274482;    1.245691;    1.175757;    1.158450;    1.087327;    1.088324;    1.088324;
 84;    0.111073;    1.426200;    1.353594;    1.300473;    1.296155;    1.278121;    1.252004;    1.189089;    1.175312;    1.096615;    1.097386;    1.097386;
 85;    0.179997;    1.415250;    1.348971;    1.307352;    1.300956;    1.283706;    1.260073;    1.195449;    1.181549;    1.116589;    1.116860;    1.116860;
 86;    0.128340;    1.424667;    1.349961;    1.302586;    1.285079;    1.259372;    1.230514;    1.170041;    1.152178;    1.092014;    1.093173;    1.093173;
 87;    0.111808;    1.421139;    1.349609;    1.295084;    1.288388;    1.272257;    1.241829;    1.166357;    1.148178;    1.093327;    1.093183;    1.093183;
 88;    0.118089;    1.424093;    1.352697;    1.312877;    1.298492;    1.283427;    1.246663;    1.182749;    1.165454;    1.103716;    1.104443;    1.104443;
 89;    0.406830;    1.427586;    1.360951;    1.309797;    1.294673;    1.269773;    1.244957;    1.189754;    1.185299;    1.101993;    1.101930;    1.101930;
 90;    0.121722;    1.409729;    1.348071;    1.306008;    1.301629;    1.285850;    1.261628;    1.191219;    1.180064;    1.101939;    1.102389;    1.102389;
 91;    0.142915;    1.422273;    1.348821;    1.302961;    1.292662;    1.283116;    1.252919;    1.192205;    1.171237;    1.109140;    1.109648;    1.109648;
 92;    0.111469;    1.413495;    1.340135;    1.301280;    1.295267;    1.283546;    1.262742;    1.172669;    1.154066;    1.090087;    1.091168;    1.091168;
 93;    0.113350;    1.416860;    1.348105;    1.305943;    1.297971;    1.283466;    1.257595;    1.190080;    1.175042;    1.106407;    1.106932;    1.106932;
 94;    0.098654;    1.418164;    1.342537;    1.299487;    1.290400;    1.278333;    1.254969;    1.192463;    1.172240;    1.111801;    1.112177;    1.112177;
 95;    0.100499;    1.423949;    1.354550;    1.311407;    1.301825;    1.287547;    1.264331;    1.193873;    1.173730;    1.102867;    1.103664;    1.103664;
 96;    0.100873;    1.413891;    1.342587;    1.299482;    1.281563;    1.266806;    1.227381;    1.173025;    1.154638;    1.097201;    1.097870;    1.097870;
 97;    0.098620;    1.429968;    1.360853;    1.318807;    1.312147;    1.292081;    1.258631;    1.200626;    1.180741;    1.112666;    1.112344;    1.112344;
 98;    0.099078;    1.419087;    1.348681;    1.308213;    1.308464;    1.290002;    1.266953;    1.184848;    1.164616;    1.103237;    1.103583;    1.103583;
 99;    0.097431;    1.405793;    1.341421;    1.301686;    1.295154;    1.276105;    1.260214;    1.181675;    1.171144;    1.088203;    1.088859;    1.088859;
100;    0.098574;    1.412361;    1.342173;    1.301656;    1.293399;    1.275134;    1.240796;    1.180851;    1.163754;    1.091733;    1.092559;    1.092559;


==> anc/LVM_v0.2/result_simulation/SetC2.4_Modelppca-none-none_CVrkf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;0;0;0;0;1;0;0;
  1;    0.012877;   14.272851;   13.871448;   13.588059;   13.518533;   13.468813;   13.295132;   13.092978;   13.072323;   12.698700;   12.698779;   12.698779;
  2;    0.013377;   14.298463;   13.915750;   13.622998;   13.569018;   13.507081;   13.380727;   13.193140;   13.094675;   12.800072;   12.800875;   12.800875;
  3;    0.013482;   14.162770;   13.818575;   13.544886;   13.503310;   13.420860;   13.337757;   13.128985;   13.071245;   12.738470;   12.740187;   12.740187;
  4;    0.014419;   14.395074;   13.917916;   13.662183;   13.590692;   13.510595;   13.400570;   13.200271;   13.101389;   12.842030;   12.843909;   12.843909;
  5;    0.014221;   14.124751;   13.750329;   13.515403;   13.503722;   13.435975;   13.302409;   13.058090;   12.979553;   12.691538;   12.694173;   12.694173;
  6;    0.013448;   14.125082;   13.710309;   13.490710;   13.492162;   13.434310;   13.256295;   13.021894;   12.931569;   12.665999;   12.668251;   12.668251;
  7;    0.012516;   14.354632;   13.931375;   13.652767;   13.605425;   13.564921;   13.394682;   13.208991;   13.080564;   12.788038;   12.788847;   12.788847;
  8;    0.012273;   14.203638;   13.768200;   13.478776;   13.430795;   13.372381;   13.304024;   13.052510;   13.009929;   12.636404;   12.637967;   12.637967;
  9;    0.012057;   14.314472;   13.870803;   13.598982;   13.572088;   13.476026;   13.344033;   13.144631;   13.100756;   12.782989;   12.786190;   12.786190;
 10;    0.012438;   14.290014;   13.866505;   13.616836;   13.576236;   13.490678;   13.396484;   13.137274;   13.067654;   12.765189;   12.767045;   12.767045;
 11;    0.012453;   14.141044;   13.730805;   13.461903;   13.404233;   13.376921;   13.206156;   12.990145;   12.977305;   12.660693;   12.661783;   12.661783;
 12;    0.012762;   14.140681;   13.694608;   13.422698;   13.397869;   13.324977;   13.197966;   13.012824;   12.907608;   12.643401;   12.646256;   12.646256;
 13;    0.013670;   14.132742;   13.789127;   13.511838;   13.469077;   13.418114;   13.254692;   13.017346;   12.962795;   12.678150;   12.679243;   12.679243;
 14;    0.012540;   14.046640;   13.573677;   13.364555;   13.317084;   13.256452;   13.163909;   12.909765;   12.821429;   12.576092;   12.577582;   12.577582;
 15;    0.012229;   14.173715;   13.763694;   13.430912;   13.380672;   13.307134;   13.186666;   12.989624;   12.883971;   12.615648;   12.617451;   12.617451;
 16;    0.012603;   14.266111;   13.828376;   13.598723;   13.559071;   13.493723;   13.382433;   13.165113;   13.066545;   12.799612;   12.798823;   12.798823;
 17;    0.011701;   14.212408;   13.739753;   13.471826;   13.452358;   13.403463;   13.274488;   13.010508;   12.914624;   12.619045;   12.619621;   12.619621;
 18;    0.012546;   14.075558;   13.712149;   13.387411;   13.358184;   13.316046;   13.155054;   12.968907;   12.878471;   12.586647;   12.589170;   12.589170;
 19;    0.011822;   14.139657;   13.723304;   13.450198;   13.433160;   13.330855;   13.207873;   12.999226;   12.931789;   12.624825;   12.624315;   12.624315;
 20;    0.014964;   14.233532;   13.805110;   13.567860;   13.558119;   13.459839;   13.362984;   13.098163;   13.058751;   12.724693;   12.725920;   12.725920;
 21;    0.011574;   14.214222;   13.794146;   13.556783;   13.497761;   13.473947;   13.356076;   13.050667;   12.955387;   12.687624;   12.689320;   12.689320;
 22;    0.012205;   14.273656;   13.875650;   13.541220;   13.478093;   13.410583;   13.318302;   13.100265;   13.008203;   12.747839;   12.748370;   12.748370;
 23;    0.011943;   14.167661;   13.678383;   13.424624;   13.374060;   13.356751;   13.199322;   13.042863;   12.972022;   12.675653;   12.676721;   12.676721;
 24;    0.012384;   14.328475;   13.896260;   13.662226;   13.592952;   13.527776;   13.466574;   13.201749;   13.084469;   12.810987;   12.813260;   12.813260;
 25;    0.012113;   14.229554;   13.826675;   13.524608;   13.535351;   13.491871;   13.285205;   13.029264;   12.918713;   12.631583;   12.633262;   12.633262;
 26;    0.011853;   14.329053;   13.891506;   13.582258;   13.591347;   13.525093;   13.342767;   13.153532;   13.080551;   12.780093;   12.782982;   12.782982;
 27;    0.012126;   14.210681;   13.792412;   13.504762;   13.442534;   13.406256;   13.292813;   13.055208;   12.990416;   12.699790;   12.698815;   12.698815;
 28;    0.012008;   14.289034;   13.832954;   13.566587;   13.536496;   13.504705;   13.367434;   13.117310;   13.017169;   12.758492;   12.760407;   12.760407;
 29;    0.012405;   14.353402;   13.949443;   13.642817;   13.573429;   13.537143;   13.443316;   13.177716;   13.099733;   12.830794;   12.830398;   12.830398;
 30;    0.012894;   14.192333;   13.756958;   13.503982;   13.457138;   13.378918;   13.347903;   13.084117;   12.998917;   12.725394;   12.728251;   12.728251;
 31;    0.012176;   14.190186;   13.759040;   13.526056;   13.510023;   13.389528;   13.310450;   13.062379;   13.032394;   12.692925;   12.695536;   12.695536;
 32;    0.011768;   14.084941;   13.754462;   13.489091;   13.406370;   13.344722;   13.213220;   13.055552;   12.951771;   12.690494;   12.692621;   12.692621;
 33;    0.010933;   14.238565;   13.787046;   13.502459;   13.512077;   13.393824;   13.289309;   13.078309;   12.963688;   12.667377;   12.668270;   12.668270;
 34;    0.012564;   14.237992;   13.820207;   13.574919;   13.533361;   13.474008;   13.381727;   13.193801;   13.140402;   12.784815;   12.786906;   12.786906;
 35;    0.011502;   14.206744;   13.700006;   13.435799;   13.400397;   13.325987;   13.253573;   13.034559;   12.945076;   12.685892;   12.687423;   12.687423;
 36;    0.012389;   14.138330;   13.734742;   13.473776;   13.415866;   13.348785;   13.207148;   13.002947;   12.922707;   12.635358;   12.635960;   12.635960;
 37;    0.012968;   14.208576;   13.759230;   13.515316;   13.480389;   13.406248;   13.270563;   13.045863;   12.931384;   12.632019;   12.633376;   12.633376;
 38;    0.012373;   14.106048;   13.663113;   13.396540;   13.351173;   13.311290;   13.209047;   12.977047;   12.921730;   12.643397;   12.644499;   12.644499;
 39;    0.012306;   13.985228;   13.559464;   13.313066;   13.262495;   13.195848;   13.105276;   12.867408;   12.761971;   12.511908;   12.513109;   12.513109;
 40;    0.012367;   14.238973;   13.814031;   13.534244;   13.462801;   13.374595;   13.283778;   13.056462;   12.997292;   12.702941;   12.702885;   12.702885;
 41;    0.012766;   14.158949;   13.730750;   13.472519;   13.422213;   13.335718;   13.270359;   13.029364;   12.944711;   12.648145;   12.649864;   12.649864;
 42;    0.012462;   14.335102;   13.889857;   13.583273;   13.537283;   13.454118;   13.326783;   13.080533;   12.986800;   12.728358;   12.729412;   12.729412;
 43;    0.012603;   14.228467;   13.825569;   13.523896;   13.524454;   13.417068;   13.317356;   13.128967;   13.027016;   12.748528;   12.748438;   12.748438;
 44;    0.011983;   14.278532;   13.824755;   13.526409;   13.479388;   13.383545;   13.268281;   13.079503;   13.041074;   12.732936;   12.734551;   12.734551;
 45;    0.012129;   14.073092;   13.629855;   13.392027;   13.371086;   13.295223;   13.199536;   12.958229;   12.951070;   12.593320;   12.594248;   12.594248;
 46;    0.012594;   14.160249;   13.786134;   13.552653;   13.507370;   13.440233;   13.348210;   13.086071;   13.005992;   12.750037;   12.749802;   12.749802;
 47;    0.012536;   14.351829;   13.949864;   13.608616;   13.582393;   13.574668;   13.409505;   13.170512;   13.130110;   12.786940;   12.787255;   12.787255;
 48;    0.012326;   14.139571;   13.722513;   13.430392;   13.383712;   13.314380;   13.216023;   12.989410;   12.911768;   12.664074;   12.665058;   12.665058;
 49;    0.012343;   14.070817;   13.639376;   13.397920;   13.345725;   13.293288;   13.186655;   12.999704;   12.887344;   12.623287;   12.623728;   12.623728;
 50;    0.011388;   14.264579;   13.794268;   13.488158;   13.432868;   13.334776;   13.207257;   13.033120;   12.940710;   12.635465;   12.636544;   12.636544;
 51;    0.012198;   14.352963;   13.924943;   13.686654;   13.646627;   13.595820;   13.443256;   13.239395;   13.160083;   12.855426;   12.857728;   12.857728;
 52;    0.012489;   14.181845;   13.702911;   13.450739;   13.394260;   13.324441;   13.200720;   13.010560;   12.927331;   12.642563;   12.644203;   12.644203;
 53;    0.012582;   14.238930;   13.847666;   13.526006;   13.523660;   13.426893;   13.350543;   13.053328;   12.952363;   12.684677;   12.685802;   12.685802;
 54;    0.012296;   14.335818;   13.890642;   13.584292;   13.521636;   13.437378;   13.329805;   13.128710;   13.038142;   12.764112;   12.765016;   12.765016;
 55;    0.012017;   14.044641;   13.642972;   13.364929;   13.302581;   13.258072;   13.153757;   12.932269;   12.842455;   12.560830;   12.560539;   12.560539;
 56;    0.012561;   14.128820;   13.724764;   13.475824;   13.410250;   13.321991;   13.198814;   13.024643;   12.912502;   12.582041;   12.583332;   12.583332;
 57;    0.012395;   14.375323;   13.903033;   13.623408;   13.578277;   13.488382;   13.307059;   13.101436;   13.043719;   12.761555;   12.762884;   12.762884;
 58;    0.012510;   14.259091;   13.770782;   13.493773;   13.502316;   13.452173;   13.334861;   13.089650;   13.032171;   12.709594;   12.711426;   12.711426;
 59;    0.015243;   14.137426;   13.666393;   13.469398;   13.397399;   13.350259;   13.204362;   13.011283;   12.980291;   12.667296;   12.668520;   12.668520;
 60;    0.012950;   14.209587;   13.808367;   13.509985;   13.466018;   13.406509;   13.271341;   13.034580;   12.916793;   12.694714;   12.695791;   12.695791;
 61;    0.013132;   14.109120;   13.708968;   13.473121;   13.419445;   13.352420;   13.236533;   13.040967;   12.944962;   12.640858;   12.641690;   12.641690;
 62;    0.013246;   14.143539;   13.675635;   13.435944;   13.430677;   13.322124;   13.226714;   12.988664;   12.876197;   12.606959;   12.608149;   12.608149;
 63;    0.017380;   14.160463;   13.704118;   13.422490;   13.340549;   13.278775;   13.201283;   12.961384;   12.878066;   12.613991;   12.614369;   12.614369;
 64;    0.013175;   14.231845;   13.812954;   13.505632;   13.458944;   13.411861;   13.267638;   13.092031;   13.037450;   12.700138;   12.702234;   12.702234;
 65;    0.012896;   14.001404;   13.626679;   13.367286;   13.352573;   13.277952;   13.144105;   12.894581;   12.795825;   12.545980;   12.546777;   12.546777;
 66;    0.018705;   14.134092;   13.703429;   13.496364;   13.456918;   13.397787;   13.343381;   13.074724;   13.006846;   12.699191;   12.698995;   12.698995;
 67;    0.012612;   14.106625;   13.706422;   13.373979;   13.323797;   13.319045;   13.177825;   13.023654;   12.904587;   12.644122;   12.644442;   12.644442;
 68;    0.014946;   14.132269;   13.732331;   13.474832;   13.407900;   13.347823;   13.224086;   12.977181;   12.912403;   12.678559;   12.680031;   12.680031;
 69;    0.012973;   14.107639;   13.725122;   13.454315;   13.409171;   13.343027;   13.255821;   12.991739;   12.897558;   12.630285;   12.631460;   12.631460;
 70;    0.012737;   14.245069;   13.839064;   13.592266;   13.562349;   13.437381;   13.343795;   13.130361;   13.041477;   12.773665;   12.773961;   12.773961;
 71;    0.012337;   14.249161;   13.817058;   13.499267;   13.445228;   13.372562;   13.329551;   13.085686;   12.962784;   12.681775;   12.683979;   12.683979;
 72;    0.012544;   14.171513;   13.730062;   13.505133;   13.451498;   13.389593;   13.278439;   13.102819;   13.070846;   12.729201;   12.730366;   12.730366;
 73;    0.013214;   14.278203;   13.889841;   13.661094;   13.594637;   13.524186;   13.416334;   13.196771;   13.114889;   12.826799;   12.829045;   12.829045;
 74;    0.016040;   14.247750;   13.763311;   13.508864;   13.448839;   13.422721;   13.233503;   13.021120;   12.975457;   12.676261;   12.678093;   12.678093;
 75;    0.014001;   14.214751;   13.793238;   13.490436;   13.443019;   13.364123;   13.247761;   12.982497;   12.893911;   12.637834;   12.639260;   12.639260;
 76;    0.012968;   14.194546;   13.728367;   13.507635;   13.454937;   13.398672;   13.261840;   13.076943;   12.993962;   12.707620;   12.709629;   12.709629;
 77;    0.012650;   14.049167;   13.631307;   13.378238;   13.323200;   13.251482;   13.172709;   12.907693;   12.775733;   12.512915;   12.514828;   12.514828;
 78;    0.013692;   14.166102;   13.704707;   13.469695;   13.407677;   13.338494;   13.219917;   13.001228;   12.914292;   12.612916;   12.613005;   12.613005;
 79;    0.012034;   14.199648;   13.791625;   13.556210;   13.517603;   13.487794;   13.328978;   13.103878;   13.063239;   12.729650;   12.731032;   12.731032;
 80;    0.013489;   14.135352;   13.686268;   13.436562;   13.430022;   13.372851;   13.176583;   12.928743;   12.839440;   12.599356;   12.598792;   12.598792;
 81;    0.011240;   14.105590;   13.648238;   13.411148;   13.405523;   13.288013;   13.202003;   13.009448;   12.911734;   12.614490;   12.616938;   12.616938;
 82;    0.012584;   14.069978;   13.684015;   13.414188;   13.391900;   13.297633;   13.249250;   12.964435;   12.909707;   12.591780;   12.593042;   12.593042;
 83;    0.012694;   14.006858;   13.606787;   13.344388;   13.297920;   13.252692;   13.128060;   12.911209;   12.823487;   12.528898;   12.531563;   12.531563;
 84;    0.013592;   14.261996;   13.831171;   13.509859;   13.467269;   13.389024;   13.306955;   13.086003;   13.021823;   12.689347;   12.691337;   12.691337;
 85;    0.020334;   14.152501;   13.755930;   13.515886;   13.466767;   13.385166;   13.289872;   13.084321;   13.013644;   12.739841;   12.740555;   12.740555;
 86;    0.014366;   14.246673;   13.790442;   13.516823;   13.439172;   13.319803;   13.203650;   13.002176;   12.916315;   12.666202;   12.669255;   12.669255;
 87;    0.012265;   14.211386;   13.785000;   13.468354;   13.395733;   13.329134;   13.211927;   12.951548;   12.868720;   12.636389;   12.635962;   12.635962;
 88;    0.015995;   14.240933;   13.803090;   13.575796;   13.530789;   13.488520;   13.333643;   13.083077;   13.004926;   12.740660;   12.742516;   12.742516;
 89;    0.158690;   14.275860;   13.879280;   13.572115;   13.510349;   13.404330;   13.324306;   13.122231;   13.097937;   12.745642;   12.745479;   12.745479;
 90;    0.013121;   14.097288;   13.738019;   13.493095;   13.440497;   13.368359;   13.274027;   13.048625;   12.995703;   12.663884;   12.665032;   12.665032;
 91;    0.018509;   14.222734;   13.775566;   13.503758;   13.464044;   13.430987;   13.308194;   13.088301;   12.986801;   12.729406;   12.730774;   12.730774;
 92;    0.013580;   14.134947;   13.684924;   13.463530;   13.429592;   13.389139;   13.311887;   12.970774;   12.886638;   12.617860;   12.620635;   12.620635;
 93;    0.014855;   14.168601;   13.756311;   13.509098;   13.465075;   13.401594;   13.297374;   13.069188;   12.996693;   12.706423;   12.707754;   12.707754;
 94;    0.012648;   14.181635;   13.724540;   13.470810;   13.396982;   13.341361;   13.253290;   13.056477;   12.965745;   12.706430;   12.707429;   12.707429;
 95;    0.013044;   14.239486;   13.820721;   13.566681;   13.535203;   13.504502;   13.419696;   13.130763;   13.040114;   12.739575;   12.741643;   12.741643;
 96;    0.012952;   14.138911;   13.702108;   13.453649;   13.387642;   13.343139;   13.182027;   12.974678;   12.887969;   12.646660;   12.648437;   12.648437;
 97;    0.011908;   14.299682;   13.883071;   13.635460;   13.606730;   13.512479;   13.395788;   13.182383;   13.094605;   12.812629;   12.811770;   12.811770;
 98;    0.012109;   14.190870;   13.763332;   13.532295;   13.541011;   13.449146;   13.329381;   13.061149;   12.968566;   12.708240;   12.709091;   12.709091;
 99;    0.012173;   14.057935;   13.675056;   13.443996;   13.403450;   13.329290;   13.287602;   12.989408;   12.939976;   12.589581;   12.591284;   12.591284;
100;    0.012192;   14.123607;   13.703810;   13.468930;   13.415006;   13.332533;   13.212541;   12.994895;   12.921822;   12.616077;   12.618109;   12.618109;


==> anc/LVM_v0.2/result_simulation/SetC2.5_Modelpca-none-none_CVekf-ctri.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;0;0;0;0;1;0;0;
  1;    0.132431;    1.016125;    0.820612;    0.682253;    0.607098;    0.520570;    0.427076;    0.326548;    0.297919;    0.232377;    0.241912;    0.254031;
  2;    0.128939;    1.021604;    0.830481;    0.689996;    0.605250;    0.534897;    0.439964;    0.340001;    0.293813;    0.238791;    0.245442;    0.255401;
  3;    0.130330;    0.995182;    0.819550;    0.686476;    0.622722;    0.529584;    0.448554;    0.338593;    0.299130;    0.235300;    0.242201;    0.248795;
  4;    0.136240;    1.041900;    0.823635;    0.692551;    0.615371;    0.543711;    0.445965;    0.339706;    0.294127;    0.241648;    0.250445;    0.260475;
  5;    0.130436;    0.987480;    0.805574;    0.684004;    0.640317;    0.559384;    0.446084;    0.332057;    0.288789;    0.233015;    0.242773;    0.246870;
  6;    0.131383;    0.986908;    0.796259;    0.676915;    0.628989;    0.559893;    0.442940;    0.328390;    0.283898;    0.231418;    0.242302;    0.246727;
  7;    0.115915;    1.033206;    0.828687;    0.691832;    0.619263;    0.553001;    0.448746;    0.340013;    0.287897;    0.237183;    0.246184;    0.258301;
  8;    0.116812;    1.002574;    0.801053;    0.666307;    0.604621;    0.534985;    0.450832;    0.330085;    0.296789;    0.230868;    0.240415;    0.250643;
  9;    0.116830;    1.025148;    0.816908;    0.683137;    0.636281;    0.537977;    0.444772;    0.336967;    0.301483;    0.239663;    0.249526;    0.256287;
 10;    0.116242;    1.020355;    0.821990;    0.690573;    0.618608;    0.527282;    0.453842;    0.331835;    0.290975;    0.235714;    0.245719;    0.255089;
 11;    0.117352;    0.990432;    0.798744;    0.667182;    0.598560;    0.538346;    0.429432;    0.325534;    0.297910;    0.234302;    0.239325;    0.247608;
 12;    0.116025;    0.990870;    0.788397;    0.660539;    0.614870;    0.529499;    0.430460;    0.332603;    0.284241;    0.233440;    0.242129;    0.247717;
 13;    0.116784;    0.988868;    0.815048;    0.677513;    0.617651;    0.546210;    0.426832;    0.325357;    0.289484;    0.234218;    0.240014;    0.247217;
 14;    0.118869;    0.971873;    0.770639;    0.657695;    0.593197;    0.528817;    0.441739;    0.324156;    0.281623;    0.229026;    0.235601;    0.242968;
 15;    0.115294;    0.995312;    0.801251;    0.656409;    0.583639;    0.518688;    0.431244;    0.324683;    0.281025;    0.232632;    0.242080;    0.248828;
 16;    0.119163;    1.015894;    0.810573;    0.688645;    0.629710;    0.552228;    0.454223;    0.344724;    0.294316;    0.239637;    0.244342;    0.253973;
 17;    0.115602;    1.004279;    0.792773;    0.663377;    0.615544;    0.548933;    0.444927;    0.325616;    0.282453;    0.230386;    0.239082;    0.251070;
 18;    0.115442;    0.977842;    0.797787;    0.656014;    0.600038;    0.535276;    0.429132;    0.326999;    0.283682;    0.231130;    0.241725;    0.244460;
 19;    0.119480;    0.989707;    0.796324;    0.665250;    0.611803;    0.529978;    0.436821;    0.326288;    0.288115;    0.231066;    0.237013;    0.247427;
 20;    0.136419;    1.008917;    0.809597;    0.684733;    0.634070;    0.545824;    0.452473;    0.331482;    0.296072;    0.233217;    0.242396;    0.252229;
 21;    0.115297;    1.005244;    0.810502;    0.683974;    0.602320;    0.550548;    0.451665;    0.325682;    0.282325;    0.232479;    0.243194;    0.251311;
 22;    0.113900;    1.017102;    0.821796;    0.672617;    0.592849;    0.528233;    0.443917;    0.332227;    0.288562;    0.239536;    0.246266;    0.254275;
 23;    0.117622;    0.995842;    0.782653;    0.660569;    0.601090;    0.539745;    0.428594;    0.339775;    0.296450;    0.235608;    0.243483;    0.248961;
 24;    0.114992;    1.028565;    0.825498;    0.700100;    0.609253;    0.528202;    0.455822;    0.339911;    0.289015;    0.237221;    0.248120;    0.257141;
 25;    0.115356;    1.007276;    0.813628;    0.671565;    0.623225;    0.548763;    0.436086;    0.321272;    0.277168;    0.230464;    0.241868;    0.251819;
 26;    0.116190;    1.028121;    0.820808;    0.678348;    0.638372;    0.555909;    0.434284;    0.337390;    0.297124;    0.240467;    0.253902;    0.257030;
 27;    0.116099;    1.004502;    0.807434;    0.671247;    0.594551;    0.535988;    0.445873;    0.329433;    0.292105;    0.235238;    0.241046;    0.251126;
 28;    0.115641;    1.020451;    0.811533;    0.679607;    0.623439;    0.558450;    0.453716;    0.334701;    0.289415;    0.237965;    0.249045;    0.255113;
 29;    0.115794;    1.033419;    0.835275;    0.687495;    0.620701;    0.551207;    0.457600;    0.335740;    0.296021;    0.243063;    0.249483;    0.258355;
 30;    0.116764;    1.000021;    0.800583;    0.675034;    0.612083;    0.538813;    0.464381;    0.337554;    0.292418;    0.236425;    0.245511;    0.250005;
 31;    0.114836;    0.999954;    0.802858;    0.679210;    0.620100;    0.531430;    0.448927;    0.330879;    0.299252;    0.232644;    0.241405;    0.249988;
 32;    0.114495;    0.980261;    0.810527;    0.679338;    0.594338;    0.527888;    0.426978;    0.334886;    0.287573;    0.234883;    0.244998;    0.245065;
 33;    0.115315;    1.008509;    0.802660;    0.668896;    0.628694;    0.525679;    0.439150;    0.332421;    0.284369;    0.232265;    0.240882;    0.252127;
 34;    0.115790;    1.009426;    0.812254;    0.688648;    0.630944;    0.557540;    0.460718;    0.348265;    0.307589;    0.237936;    0.243682;    0.252357;
 35;    0.114739;    1.003451;    0.786128;    0.660515;    0.592912;    0.520616;    0.439181;    0.334461;    0.289164;    0.235440;    0.242321;    0.250863;
 36;    0.116873;    0.989456;    0.799357;    0.669484;    0.600535;    0.534974;    0.423991;    0.326084;    0.284692;    0.231351;    0.237192;    0.247364;
 37;    0.116658;    1.003129;    0.798703;    0.673716;    0.615222;    0.537771;    0.440822;    0.326501;    0.279681;    0.228829;    0.238834;    0.250782;
 38;    0.117106;    0.983636;    0.785192;    0.658078;    0.590138;    0.537009;    0.442667;    0.330065;    0.292267;    0.233667;    0.239351;    0.245909;
 39;    0.118201;    0.960631;    0.770574;    0.650428;    0.599945;    0.519802;    0.437972;    0.321527;    0.275943;    0.226265;    0.232873;    0.240158;
 40;    0.119310;    1.009405;    0.810091;    0.673934;    0.595277;    0.523934;    0.438063;    0.329341;    0.292547;    0.235494;    0.241702;    0.252351;
 41;    0.115720;    0.993637;    0.797163;    0.669414;    0.605415;    0.511971;    0.439952;    0.329041;    0.286145;    0.230750;    0.238940;    0.248409;
 42;    0.116870;    1.028871;    0.819288;    0.675793;    0.609389;    0.537556;    0.436453;    0.326373;    0.284900;    0.237906;    0.246459;    0.257218;
 43;    0.115842;    1.007635;    0.813259;    0.674245;    0.625389;    0.532329;    0.444623;    0.339605;    0.292131;    0.238175;    0.243867;    0.251909;
 44;    0.119868;    1.017851;    0.809092;    0.670127;    0.598235;    0.521109;    0.435587;    0.332029;    0.298713;    0.238524;    0.246991;    0.254463;
 45;    0.116333;    0.976994;    0.780584;    0.661570;    0.613726;    0.534693;    0.448119;    0.328357;    0.298649;    0.229232;    0.237036;    0.244248;
 46;    0.116011;    0.994101;    0.813719;    0.687914;    0.614108;    0.546221;    0.458044;    0.333718;    0.290810;    0.236601;    0.239857;    0.248525;
 47;    0.116766;    1.031943;    0.831947;    0.679999;    0.624833;    0.571167;    0.449434;    0.336161;    0.303147;    0.240785;    0.247650;    0.257986;
 48;    0.118728;    0.990720;    0.796846;    0.660716;    0.606552;    0.526172;    0.436620;    0.328218;    0.287482;    0.236296;    0.240765;    0.247680;
 49;    0.116090;    0.976989;    0.781771;    0.662873;    0.592702;    0.526443;    0.438494;    0.333833;    0.284172;    0.230604;    0.236577;    0.244247;
 50;    0.115839;    1.013927;    0.801034;    0.662322;    0.585912;    0.513583;    0.425149;    0.326833;    0.285139;    0.231901;    0.241998;    0.253482;
 51;    0.114844;    1.032976;    0.829296;    0.701281;    0.640108;    0.572014;    0.458749;    0.344380;    0.299159;    0.240597;    0.252641;    0.258244;
 52;    0.116688;    0.997983;    0.788057;    0.663918;    0.595461;    0.532747;    0.434638;    0.330314;    0.286832;    0.231637;    0.240308;    0.249496;
 53;    0.115958;    1.008928;    0.817190;    0.670875;    0.622804;    0.536315;    0.450787;    0.325530;    0.282503;    0.235290;    0.242250;    0.252232;
 54;    0.115168;    1.028631;    0.820429;    0.678224;    0.599267;    0.521622;    0.438261;    0.333759;    0.290241;    0.238803;    0.246688;    0.257158;
 55;    0.123290;    0.970633;    0.784437;    0.654912;    0.575261;    0.521419;    0.431707;    0.323680;    0.281168;    0.228255;    0.234546;    0.242658;
 56;    0.116335;    0.987225;    0.798016;    0.673212;    0.604294;    0.517803;    0.425406;    0.327699;    0.278992;    0.225328;    0.235473;    0.246806;
 57;    0.117243;    1.036846;    0.818968;    0.680397;    0.622125;    0.519763;    0.411628;    0.328560;    0.293725;    0.239702;    0.247173;    0.259212;
 58;    0.115864;    1.013072;    0.797358;    0.667187;    0.622849;    0.541269;    0.440074;    0.337186;    0.298074;    0.235431;    0.244585;    0.253268;
 59;    0.144621;    0.990135;    0.785083;    0.673667;    0.601192;    0.531991;    0.417709;    0.331107;    0.296658;    0.232098;    0.240322;    0.247534;
 60;    0.118879;    1.003347;    0.811432;    0.671155;    0.615795;    0.530112;    0.432791;    0.326126;    0.280072;    0.236058;    0.243787;    0.250837;
 61;    0.126685;    0.984429;    0.797205;    0.674783;    0.614253;    0.535385;    0.426284;    0.333102;    0.286024;    0.230351;    0.238655;    0.246107;
 62;    0.121895;    0.990597;    0.785005;    0.664241;    0.614300;    0.533663;    0.447428;    0.327839;    0.280002;    0.229591;    0.237662;    0.247649;
 63;    0.124826;    0.993518;    0.790687;    0.658463;    0.576343;    0.502433;    0.434488;    0.322814;    0.282347;    0.231326;    0.237708;    0.248380;
 64;    0.124107;    1.007444;    0.808426;    0.669518;    0.597956;    0.539083;    0.437681;    0.334641;    0.296043;    0.235402;    0.244340;    0.251861;
 65;    0.115477;    0.963237;    0.787653;    0.660373;    0.606372;    0.517741;    0.413182;    0.318473;    0.274881;    0.226373;    0.233278;    0.240809;
 66;    0.117640;    0.989899;    0.794424;    0.681231;    0.625396;    0.546590;    0.467796;    0.338220;    0.293839;    0.232175;    0.237697;    0.247475;
 67;    0.124918;    0.984469;    0.793292;    0.653807;    0.585352;    0.535139;    0.439426;    0.342040;    0.287904;    0.236132;    0.240184;    0.246117;
 68;    0.119490;    0.989095;    0.800968;    0.670440;    0.601635;    0.526711;    0.425097;    0.323736;    0.286958;    0.235971;    0.239591;    0.247274;
 69;    0.120056;    0.983803;    0.799355;    0.668188;    0.616851;    0.532806;    0.443268;    0.326058;    0.283382;    0.232200;    0.242267;    0.245951;
 70;    0.126150;    1.010446;    0.816336;    0.687984;    0.637406;    0.534792;    0.448864;    0.336975;    0.294298;    0.238015;    0.244414;    0.252612;
 71;    0.117261;    1.011526;    0.807569;    0.667077;    0.611797;    0.527770;    0.451341;    0.334630;    0.286438;    0.235456;    0.243942;    0.252882;
 72;    0.119816;    0.996793;    0.795854;    0.677514;    0.622426;    0.538815;    0.442278;    0.342097;    0.305397;    0.236059;    0.241781;    0.249198;
 73;    0.123905;    1.018545;    0.828602;    0.704215;    0.623089;    0.550110;    0.450470;    0.339744;    0.295112;    0.238078;    0.247472;    0.254636;
 74;    0.155535;    1.010338;    0.796238;    0.668878;    0.613052;    0.543565;    0.420705;    0.326406;    0.291907;    0.234348;    0.242528;    0.252584;
 75;    0.122134;    1.004591;    0.807700;    0.665861;    0.598625;    0.518725;    0.418427;    0.318281;    0.278647;    0.232104;    0.241424;    0.251148;
 76;    0.118466;    1.001152;    0.795571;    0.676649;    0.620374;    0.539666;    0.434732;    0.336595;    0.292167;    0.235110;    0.244876;    0.250288;
 77;    0.118678;    0.973102;    0.782212;    0.657931;    0.575370;    0.515225;    0.429642;    0.318586;    0.269605;    0.224221;    0.236674;    0.243276;
 78;    0.123929;    0.994979;    0.791366;    0.671209;    0.597893;    0.524366;    0.422365;    0.325684;    0.282898;    0.228120;    0.237101;    0.248745;
 79;    0.117002;    1.002193;    0.808947;    0.685237;    0.636932;    0.563360;    0.454300;    0.335444;    0.299613;    0.234514;    0.240737;    0.250548;
 80;    0.117765;    0.988115;    0.787391;    0.661297;    0.618693;    0.544018;    0.430759;    0.318282;    0.278098;    0.230789;    0.236313;    0.247029;
 81;    0.117660;    0.983482;    0.782373;    0.663873;    0.613209;    0.520116;    0.440781;    0.333086;    0.286723;    0.229145;    0.241330;    0.245871;
 82;    0.118604;    0.976623;    0.793060;    0.663860;    0.617588;    0.530903;    0.450466;    0.324408;    0.286517;    0.228971;    0.235512;    0.244156;
 83;    0.119411;    0.965199;    0.779474;    0.655163;    0.599752;    0.527335;    0.434189;    0.323379;    0.280761;    0.226748;    0.234792;    0.241300;
 84;    0.130350;    1.013637;    0.809209;    0.665800;    0.615320;    0.516701;    0.431859;    0.333137;    0.294633;    0.236100;    0.245971;    0.253409;
 85;    0.128614;    0.993606;    0.805485;    0.680262;    0.623077;    0.533470;    0.449337;    0.336687;    0.295287;    0.237279;    0.241282;    0.248402;
 86;    0.137914;    1.010424;    0.802936;    0.668999;    0.593689;    0.506247;    0.409270;    0.321975;    0.282031;    0.234337;    0.248901;    0.252606;
 87;    0.128966;    1.003466;    0.803261;    0.658071;    0.595770;    0.511610;    0.424105;    0.317993;    0.280402;    0.236054;    0.241512;    0.250867;
 88;    0.130058;    1.010197;    0.808592;    0.686220;    0.607112;    0.535262;    0.438845;    0.329354;    0.287430;    0.234869;    0.244106;    0.252549;
 89;    0.690349;    1.016917;    0.822612;    0.679928;    0.605841;    0.518065;    0.444614;    0.333605;    0.302496;    0.237332;    0.243993;    0.254229;
 90;    0.128373;    0.981450;    0.802424;    0.676751;    0.616077;    0.536368;    0.449678;    0.332305;    0.291831;    0.232210;    0.237064;    0.245362;
 91;    0.168306;    1.006129;    0.802881;    0.671284;    0.611584;    0.545231;    0.448910;    0.336903;    0.289155;    0.237613;    0.247492;    0.251532;
 92;    0.123074;    0.988808;    0.789030;    0.671089;    0.619808;    0.545230;    0.458534;    0.323154;    0.281355;    0.228878;    0.239375;    0.247202;
 93;    0.134766;    0.995520;    0.801818;    0.676765;    0.620506;    0.538459;    0.448310;    0.333856;    0.292804;    0.234766;    0.242136;    0.248880;
 94;    0.118266;    0.998138;    0.792490;    0.667697;    0.606257;    0.533737;    0.443210;    0.337212;    0.291441;    0.237308;    0.242085;    0.249535;
 95;    0.117382;    1.009711;    0.813003;    0.683718;    0.620955;    0.542269;    0.459387;    0.335640;    0.290098;    0.234714;    0.245161;    0.252428;
 96;    0.116512;    0.989529;    0.793275;    0.667084;    0.583589;    0.517001;    0.421380;    0.323923;    0.281925;    0.232002;    0.238975;    0.247382;
 97;    0.116335;    1.022587;    0.823346;    0.694607;    0.634682;    0.552923;    0.450070;    0.340948;    0.294738;    0.238921;    0.244591;    0.255647;
 98;    0.117244;    1.000492;    0.803422;    0.680012;    0.641881;    0.555859;    0.454055;    0.329882;    0.287249;    0.234141;    0.240809;    0.250123;
 99;    0.116414;    0.973290;    0.791524;    0.671318;    0.619811;    0.531200;    0.454440;    0.326988;    0.290686;    0.226874;    0.234765;    0.243323;
100;    0.116392;    0.986534;    0.791931;    0.670857;    0.613097;    0.512211;    0.418367;    0.327384;    0.286203;    0.229647;    0.243944;    0.246633;


==> anc/LVM_v0.2/result_simulation/SetC2.5_Modelppca-none-none_CVekf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;0;0;0;0;1;0;0;
  1;    0.115405;    1.427007;    1.363815;    1.319260;    1.304715;    1.287422;    1.252644;    1.205051;    1.202871;    1.133417;    1.133476;    1.133476;
  2;    0.108809;    1.429751;    1.369287;    1.324218;    1.309530;    1.295547;    1.265088;    1.224082;    1.207514;    1.154324;    1.154629;    1.154629;
  3;    0.108769;    1.416641;    1.361786;    1.319959;    1.310756;    1.290413;    1.271807;    1.223427;    1.214064;    1.153727;    1.154347;    1.154347;
  4;    0.110527;    1.439647;    1.366582;    1.326366;    1.311014;    1.298139;    1.275319;    1.221107;    1.203131;    1.157766;    1.158427;    1.158427;
  5;    0.111191;    1.412821;    1.353904;    1.317074;    1.317444;    1.305612;    1.273582;    1.213802;    1.199939;    1.149490;    1.150481;    1.150481;
  6;    0.107953;    1.412486;    1.348360;    1.312968;    1.310437;    1.300814;    1.263384;    1.207231;    1.191550;    1.145014;    1.145845;    1.145845;
  7;    0.103874;    1.435438;    1.369028;    1.325951;    1.313703;    1.304214;    1.276057;    1.222895;    1.199580;    1.145680;    1.146021;    1.146021;
  8;    0.098583;    1.420305;    1.352115;    1.307562;    1.298465;    1.286012;    1.266825;    1.208120;    1.202278;    1.132764;    1.133325;    1.133325;
  9;    0.100525;    1.431478;    1.362178;    1.319808;    1.318837;    1.298256;    1.271452;    1.218156;    1.211359;    1.154238;    1.155421;    1.155421;
 10;    0.098478;    1.429101;    1.364041;    1.324242;    1.313445;    1.291924;    1.275835;    1.213151;    1.200342;    1.146574;    1.147275;    1.147275;
 11;    0.098668;    1.414275;    1.350222;    1.307641;    1.295626;    1.288682;    1.257032;    1.202857;    1.202561;    1.146084;    1.146430;    1.146430;
 12;    0.098549;    1.414615;    1.344750;    1.302860;    1.300212;    1.286038;    1.258755;    1.210348;    1.191117;    1.144931;    1.145977;    1.145977;
 13;    0.098472;    1.413542;    1.358867;    1.314489;    1.305937;    1.300928;    1.262606;    1.205483;    1.197266;    1.145675;    1.146085;    1.146085;
 14;    0.099159;    1.404772;    1.332940;    1.299134;    1.288041;    1.281766;    1.263412;    1.197538;    1.182281;    1.140193;    1.140749;    1.140749;
 15;    0.098131;    1.416784;    1.352223;    1.301271;    1.288358;    1.276542;    1.252825;    1.200741;    1.183602;    1.134800;    1.135485;    1.135485;
 16;    0.098164;    1.426963;    1.358378;    1.322353;    1.320836;    1.307375;    1.282937;    1.227957;    1.209387;    1.162644;    1.162443;    1.162443;
 17;    0.100316;    1.421161;    1.347753;    1.305745;    1.300962;    1.296019;    1.269554;    1.200669;    1.183991;    1.130046;    1.130370;    1.130370;
 18;    0.109053;    1.407796;    1.349057;    1.299739;    1.293470;    1.289600;    1.257855;    1.205571;    1.189584;    1.136803;    1.137721;    1.137721;
 19;    0.099459;    1.413954;    1.348949;    1.306353;    1.301205;    1.285711;    1.262686;    1.203914;    1.193098;    1.137458;    1.137246;    1.137246;
 20;    0.110306;    1.423486;    1.357199;    1.319654;    1.315277;    1.296041;    1.273686;    1.211038;    1.204580;    1.144670;    1.145135;    1.145135;
 21;    0.099670;    1.421692;    1.357094;    1.318669;    1.304139;    1.303203;    1.279427;    1.203598;    1.186617;    1.138971;    1.139601;    1.139601;
 22;    0.099077;    1.427593;    1.364478;    1.313214;    1.298062;    1.286544;    1.265138;    1.213066;    1.195611;    1.150695;    1.150807;    1.150807;
 23;    0.098697;    1.416991;    1.341451;    1.302504;    1.298420;    1.293553;    1.256776;    1.217135;    1.206031;    1.152758;    1.153144;    1.153144;
 24;    0.099983;    1.433152;    1.366605;    1.329726;    1.312494;    1.294783;    1.278173;    1.222006;    1.200483;    1.152062;    1.152943;    1.152943;
 25;    0.098885;    1.422769;    1.359402;    1.312010;    1.309890;    1.297983;    1.257990;    1.197493;    1.177124;    1.125118;    1.125752;    1.125752;
 26;    0.101388;    1.432860;    1.364454;    1.317216;    1.318400;    1.305656;    1.267602;    1.219549;    1.206962;    1.153198;    1.154263;    1.154263;
 27;    0.100936;    1.421363;    1.355860;    1.311262;    1.296503;    1.288751;    1.269464;    1.208172;    1.198698;    1.146239;    1.145790;    1.145790;
 28;    0.098790;    1.429191;    1.358859;    1.317132;    1.310388;    1.306109;    1.277110;    1.214620;    1.198802;    1.151359;    1.152082;    1.152082;
 29;    0.100040;    1.435461;    1.372206;    1.323883;    1.312272;    1.306216;    1.283122;    1.219471;    1.206500;    1.159011;    1.158853;    1.158853;
 30;    0.101033;    1.419024;    1.351754;    1.312723;    1.302655;    1.288928;    1.281149;    1.217435;    1.202122;    1.154951;    1.155983;    1.155983;
 31;    0.100427;    1.419128;    1.352733;    1.315479;    1.309087;    1.286748;    1.272611;    1.209788;    1.206828;    1.144414;    1.145466;    1.145466;
 32;    0.099269;    1.409024;    1.355903;    1.314597;    1.296961;    1.290647;    1.260032;    1.218187;    1.200013;    1.154370;    1.155170;    1.155170;
 33;    0.099894;    1.423385;    1.353512;    1.309712;    1.309893;    1.284743;    1.258718;    1.210451;    1.191183;    1.136358;    1.136676;    1.136676;
 34;    0.098629;    1.423723;    1.358687;    1.321426;    1.315065;    1.302342;    1.283797;    1.233228;    1.224856;    1.160483;    1.161241;    1.161241;
 35;    0.099869;    1.420806;    1.343751;    1.303283;    1.292857;    1.276961;    1.255744;    1.210416;    1.195091;    1.149389;    1.149939;    1.149939;
 36;    0.100930;    1.413728;    1.350422;    1.309029;    1.296711;    1.289161;    1.257405;    1.203756;    1.190244;    1.138687;    1.138850;    1.138850;
 37;    0.098507;    1.420638;    1.350986;    1.312338;    1.305102;    1.290299;    1.260848;    1.203317;    1.182589;    1.128365;    1.128931;    1.128931;
 38;    0.099186;    1.410882;    1.342281;    1.300852;    1.289481;    1.284038;    1.265696;    1.206588;    1.199086;    1.148728;    1.149168;    1.149168;
 39;    0.100483;    1.399000;    1.332665;    1.293996;    1.287234;    1.276632;    1.257656;    1.194546;    1.175568;    1.131424;    1.131840;    1.131840;
 40;    0.097738;    1.423745;    1.357534;    1.313342;    1.298071;    1.282972;    1.259632;    1.206478;    1.197953;    1.143813;    1.143752;    1.143752;
 41;    0.098248;    1.415968;    1.349556;    1.309117;    1.298177;    1.276204;    1.260110;    1.206336;    1.192691;    1.138259;    1.138914;    1.138914;
 42;    0.098299;    1.433239;    1.363698;    1.315575;    1.304362;    1.296412;    1.266726;    1.203028;    1.186944;    1.140776;    1.141179;    1.141179;
 43;    0.100260;    1.422835;    1.359210;    1.313253;    1.310145;    1.288506;    1.272763;    1.222290;    1.204301;    1.155368;    1.155429;    1.155429;
 44;    0.097589;    1.427918;    1.357321;    1.311118;    1.299147;    1.284016;    1.258665;    1.210079;    1.204300;    1.149632;    1.150177;    1.150177;
 45;    0.098469;    1.407451;    1.339287;    1.302137;    1.301074;    1.287101;    1.268275;    1.204339;    1.204490;    1.139040;    1.139423;    1.139423;
 46;    0.098207;    1.416176;    1.358121;    1.320499;    1.308913;    1.300103;    1.280021;    1.216538;    1.203107;    1.157966;    1.157900;    1.157900;
 47;    0.097960;    1.434837;    1.370854;    1.318734;    1.312546;    1.314347;    1.279336;    1.218824;    1.213000;    1.150511;    1.150573;    1.150573;
 48;    0.098916;    1.414388;    1.349078;    1.303383;    1.299200;    1.283632;    1.259553;    1.205721;    1.193451;    1.149515;    1.149937;    1.149937;
 49;    0.098234;    1.407543;    1.340120;    1.303120;    1.291122;    1.279612;    1.254980;    1.211343;    1.191833;    1.145366;    1.145532;    1.145532;
 50;    0.099614;    1.426124;    1.352948;    1.305792;    1.291144;    1.276274;    1.247987;    1.200599;    1.184554;    1.128711;    1.129106;    1.129106;
 51;    0.097628;    1.435292;    1.368920;    1.331335;    1.323103;    1.315181;    1.287252;    1.229595;    1.214862;    1.161155;    1.162041;    1.162041;
 52;    0.099243;    1.418036;    1.344546;    1.305078;    1.292274;    1.283850;    1.254843;    1.205367;    1.190306;    1.139706;    1.140355;    1.140355;
 53;    0.101420;    1.423534;    1.361630;    1.311679;    1.309170;    1.290183;    1.276542;    1.204411;    1.186729;    1.139188;    1.139554;    1.139554;
 54;    0.100364;    1.433212;    1.364208;    1.316790;    1.301979;    1.283310;    1.261827;    1.212327;    1.197266;    1.147909;    1.148215;    1.148215;
 55;    0.104968;    1.404304;    1.341324;    1.298081;    1.282653;    1.279294;    1.256359;    1.199531;    1.184613;    1.134658;    1.134602;    1.134602;
 56;    0.098150;    1.412676;    1.349578;    1.310792;    1.298112;    1.278642;    1.248326;    1.204689;    1.183821;    1.123348;    1.123818;    1.123818;
 57;    0.100012;    1.437095;    1.363900;    1.319060;    1.316028;    1.295988;    1.253180;    1.205129;    1.196521;    1.145385;    1.145830;    1.145830;
 58;    0.098259;    1.425666;    1.350724;    1.308604;    1.307287;    1.292469;    1.260815;    1.214643;    1.206596;    1.146313;    1.146952;    1.146952;
 59;    0.122649;    1.414088;    1.342302;    1.310461;    1.296848;    1.290978;    1.254206;    1.207879;    1.204128;    1.148258;    1.148673;    1.148673;
 60;    0.100984;    1.420737;    1.357932;    1.311246;    1.303440;    1.286986;    1.255175;    1.204115;    1.182941;    1.145362;    1.145755;    1.145755;
 61;    0.104324;    1.411264;    1.348629;    1.311422;    1.302160;    1.292385;    1.261077;    1.213138;    1.196341;    1.141471;    1.141800;    1.141800;
 62;    0.102017;    1.414398;    1.342579;    1.304939;    1.300896;    1.285096;    1.265949;    1.202931;    1.183304;    1.133975;    1.134386;    1.134386;
 63;    0.102151;    1.415798;    1.345783;    1.301700;    1.283545;    1.267253;    1.254239;    1.196079;    1.182979;    1.135507;    1.135646;    1.135646;
 64;    0.098388;    1.422921;    1.356760;    1.310292;    1.298153;    1.289703;    1.261534;    1.214364;    1.205737;    1.145010;    1.145761;    1.145761;
 65;    0.099244;    1.400335;    1.341990;    1.300958;    1.295489;    1.276167;    1.238748;    1.192846;    1.174807;    1.131426;    1.131736;    1.131736;
 66;    0.100046;    1.414013;    1.347703;    1.315338;    1.307585;    1.294110;    1.280894;    1.217682;    1.206409;    1.150656;    1.150556;    1.150556;
 67;    0.101325;    1.411188;    1.347061;    1.298280;    1.286810;    1.284691;    1.259239;    1.220133;    1.198281;    1.151310;    1.151431;    1.151431;
 68;    0.100579;    1.413588;    1.351169;    1.309630;    1.296767;    1.290381;    1.258764;    1.200830;    1.190765;    1.150243;    1.150819;    1.150819;
 69;    0.102551;    1.410922;    1.350226;    1.307778;    1.303549;    1.292654;    1.270805;    1.204875;    1.188425;    1.141694;    1.142133;    1.142133;
 70;    0.104982;    1.424520;    1.361286;    1.322225;    1.319836;    1.296045;    1.274439;    1.219517;    1.206391;    1.156787;    1.156834;    1.156834;
 71;    0.103991;    1.424721;    1.356419;    1.308566;    1.301870;    1.286420;    1.274753;    1.213852;    1.191664;    1.141148;    1.141924;    1.141924;
 72;    0.110377;    1.417463;    1.348840;    1.313755;    1.307323;    1.295059;    1.271560;    1.223711;    1.219618;    1.158296;    1.158690;    1.158690;
 73;    0.105663;    1.428242;    1.367844;    1.331794;    1.316623;    1.302822;    1.274035;    1.224538;    1.210649;    1.158659;    1.159552;    1.159552;
 74;    0.243121;    1.424220;    1.349884;    1.309067;    1.301842;    1.296116;    1.254506;    1.201087;    1.194418;    1.141804;    1.142413;    1.142413;
 75;    0.103550;    1.421359;    1.356011;    1.308114;    1.297059;    1.278464;    1.243829;    1.191671;    1.175791;    1.130964;    1.131459;    1.131459;
 76;    0.105261;    1.419668;    1.348325;    1.313265;    1.305137;    1.290840;    1.265861;    1.216328;    1.201760;    1.151348;    1.152062;    1.152062;
 77;    0.101524;    1.405481;    1.340043;    1.300210;    1.284837;    1.272930;    1.256961;    1.191856;    1.167669;    1.120146;    1.120856;    1.120856;
 78;    0.099259;    1.416580;    1.346120;    1.308990;    1.295941;    1.279997;    1.245723;    1.199709;    1.184390;    1.129591;    1.129600;    1.129600;
 79;    0.098495;    1.420193;    1.356482;    1.319391;    1.315587;    1.307940;    1.275725;    1.217020;    1.211416;    1.149859;    1.150371;    1.150371;
 80;    0.103480;    1.413086;    1.343674;    1.303394;    1.305532;    1.295363;    1.257291;    1.191615;    1.177559;    1.135074;    1.134896;    1.134896;
 81;    0.099812;    1.410720;    1.340530;    1.303803;    1.299966;    1.275878;    1.259027;    1.209536;    1.193391;    1.139287;    1.140195;    1.140195;
 82;    0.101021;    1.407161;    1.346147;    1.304127;    1.300401;    1.281413;    1.265766;    1.201556;    1.192260;    1.135504;    1.135976;    1.135976;
 83;    0.099509;    1.401275;    1.337860;    1.297316;    1.293618;    1.284603;    1.259265;    1.199373;    1.185330;    1.131169;    1.132126;    1.132126;
 84;    0.115366;    1.425809;    1.357560;    1.308297;    1.304458;    1.288398;    1.265881;    1.212836;    1.202252;    1.141886;    1.142635;    1.142635;
 85;    0.121830;    1.415978;    1.353878;    1.315768;    1.309983;    1.294527;    1.274064;    1.219748;    1.208761;    1.160212;    1.160443;    1.160443;
 86;    0.114009;    1.424258;    1.353730;    1.309981;    1.294203;    1.271249;    1.245913;    1.195579;    1.181424;    1.137473;    1.138618;    1.138618;
 87;    0.110891;    1.420852;    1.353632;    1.303038;    1.296718;    1.282488;    1.255998;    1.192159;    1.177811;    1.138057;    1.137958;    1.137958;
 88;    0.112565;    1.424178;    1.356698;    1.320146;    1.307835;    1.294720;    1.262108;    1.208143;    1.194473;    1.149114;    1.149801;    1.149801;
 89;    0.205152;    1.427384;    1.364790;    1.317419;    1.303612;    1.281137;    1.264865;    1.214142;    1.211657;    1.147384;    1.147411;    1.147411;
 90;    0.123956;    1.409655;    1.351909;    1.313346;    1.309493;    1.295237;    1.275243;    1.215318;    1.204549;    1.147367;    1.147793;    1.147793;
 91;    0.161556;    1.422101;    1.353109;    1.310808;    1.301776;    1.292457;    1.267325;    1.216633;    1.199671;    1.154075;    1.154578;    1.154578;
 92;    0.106217;    1.413418;    1.344549;    1.308721;    1.303158;    1.293833;    1.275705;    1.197493;    1.182675;    1.135367;    1.136434;    1.136434;
 93;    0.111056;    1.416818;    1.352301;    1.313743;    1.306413;    1.293541;    1.270874;    1.214599;    1.203060;    1.151387;    1.151906;    1.151906;
 94;    0.098632;    1.418127;    1.347222;    1.307655;    1.299438;    1.288923;    1.269125;    1.216694;    1.200454;    1.156042;    1.156414;    1.156414;
 95;    0.098651;    1.423849;    1.358970;    1.319241;    1.310718;    1.298670;    1.277873;    1.217746;    1.201447;    1.148067;    1.148824;    1.148824;
 96;    0.098457;    1.413839;    1.346873;    1.307183;    1.291167;    1.278214;    1.243676;    1.198538;    1.184004;    1.142313;    1.142962;    1.142962;
 97;    0.098819;    1.430304;    1.365557;    1.326883;    1.319472;    1.302264;    1.272704;    1.224438;    1.208767;    1.157277;    1.156915;    1.156915;
 98;    0.098128;    1.419386;    1.353221;    1.316077;    1.316742;    1.299786;    1.279366;    1.209486;    1.193440;    1.147927;    1.148202;    1.148202;
 99;    0.099124;    1.405584;    1.345336;    1.308814;    1.303058;    1.286289;    1.273114;    1.205623;    1.197925;    1.134170;    1.134770;    1.134770;
100;    0.097797;    1.412294;    1.346325;    1.309084;    1.302066;    1.285850;    1.256095;    1.204814;    1.191652;    1.136878;    1.137722;    1.137722;


==> anc/LVM_v0.2/result_simulation/SetC2.5_Modelppca-none-none_CVrkf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;0;0;0;0;1;0;0;
  1;    0.013713;   14.270066;   13.893767;   13.632691;   13.569817;   13.527952;   13.369951;   13.196733;   13.183237;   12.887293;   12.887437;   12.887437;
  2;    0.014612;   14.297507;   13.939722;   13.669405;   13.620539;   13.568519;   13.455901;   13.296312;   13.214455;   12.988798;   12.989534;   12.989534;
  3;    0.015315;   14.166407;   13.848046;   13.597200;   13.558781;   13.486197;   13.414485;   13.234403;   13.189136;   12.927180;   12.928846;   12.928846;
  4;    0.012351;   14.396465;   13.950302;   13.716013;   13.651105;   13.578962;   13.483628;   13.310070;   13.228310;   13.030742;   13.032568;   13.032568;
  5;    0.013991;   14.128207;   13.781666;   13.566589;   13.558754;   13.502085;   13.377330;   13.165417;   13.101544;   12.880180;   12.882832;   12.882832;
  6;    0.015284;   14.124863;   13.737392;   13.537394;   13.540973;   13.485896;   13.332226;   13.129301;   13.055303;   12.854639;   12.856910;   12.856910;
  7;    0.013037;   14.354378;   13.958294;   13.701801;   13.658599;   13.624246;   13.471782;   13.311673;   13.202582;   12.976602;   12.977506;   12.977506;
  8;    0.012788;   14.203047;   13.794972;   13.528093;   13.484056;   13.433657;   13.376556;   13.155835;   13.124245;   12.825111;   12.826626;   12.826626;
  9;    0.012570;   14.314778;   13.898514;   13.649603;   13.628058;   13.540090;   13.424398;   13.252656;   13.218629;   12.971664;   12.974849;   12.974849;
 10;    0.012223;   14.291008;   13.896395;   13.668818;   13.633821;   13.555572;   13.474986;   13.246101;   13.189789;   12.953795;   12.955704;   12.955704;
 11;    0.012176;   14.142750;   13.760386;   13.513436;   13.461358;   13.436523;   13.285037;   13.100584;   13.095267;   12.849456;   12.850442;   12.850442;
 12;    0.012672;   14.146147;   13.727691;   13.477117;   13.457258;   13.393456;   13.275233;   13.121276;   13.032551;   12.832099;   12.834914;   12.834914;
 13;    0.012231;   14.135416;   13.816991;   13.561133;   13.521126;   13.480409;   13.331432;   13.127147;   13.083269;   12.866756;   12.867902;   12.867902;
 14;    0.012352;   14.047721;   13.605634;   13.414497;   13.372143;   13.315912;   13.245596;   13.018966;   12.947481;   12.764715;   12.766241;   12.766241;
 15;    0.014100;   14.167840;   13.786496;   13.479253;   13.433825;   13.370647;   13.262181;   13.095085;   13.007668;   12.804220;   12.806110;   12.806110;
 16;    0.011728;   14.269632;   13.859572;   13.649555;   13.614163;   13.554814;   13.456416;   13.271543;   13.190220;   12.988082;   12.987482;   12.987482;
 17;    0.011956;   14.211606;   13.765544;   13.519515;   13.500504;   13.467365;   13.351848;   13.115873;   13.036002;   12.807427;   12.808280;   12.808280;
 18;    0.012355;   14.077959;   13.739592;   13.440817;   13.418506;   13.378062;   13.236510;   13.076098;   13.000993;   12.775328;   12.777829;   12.777829;
 19;    0.011681;   14.139537;   13.753850;   13.503600;   13.488139;   13.397173;   13.293074;   13.106858;   13.053182;   12.813530;   12.812974;   12.812974;
 20;    0.012266;   14.234857;   13.834435;   13.618599;   13.607775;   13.520851;   13.436386;   13.205555;   13.175870;   12.913333;   12.914579;   12.914579;
 21;    0.012017;   14.216921;   13.825219;   13.607768;   13.554183;   13.539630;   13.441747;   13.159801;   13.080938;   12.876225;   12.877979;   12.877979;
 22;    0.012317;   14.275931;   13.903475;   13.594802;   13.536400;   13.476482;   13.397363;   13.210814;   13.134401;   12.936626;   12.937029;   12.937029;
 23;    0.012624;   14.169908;   13.712622;   13.480948;   13.436446;   13.429599;   13.281884;   13.151133;   13.093721;   12.864335;   12.865380;   12.865380;
 24;    0.011992;   14.331517;   13.926231;   13.712590;   13.649416;   13.590602;   13.536280;   13.307709;   13.208595;   12.999618;   13.001919;   13.001919;
 25;    0.012625;   14.227686;   13.850596;   13.570636;   13.580390;   13.543284;   13.355973;   13.133196;   13.039960;   12.820246;   12.821921;   12.821921;
 26;    0.012317;   14.328599;   13.921342;   13.637859;   13.647734;   13.585657;   13.423672;   13.262024;   13.201921;   12.968753;   12.971641;   12.971641;
 27;    0.012350;   14.213627;   13.821206;   13.557414;   13.501470;   13.471114;   13.366385;   13.164230;   13.112142;   12.888635;   12.887474;   12.887474;
 28;    0.012220;   14.291907;   13.866964;   13.622690;   13.592064;   13.570953;   13.448307;   13.226846;   13.143503;   12.947114;   12.949066;   12.949066;
 29;    0.012310;   14.354614;   13.978847;   13.696463;   13.632711;   13.602565;   13.515658;   13.288117;   13.225173;   13.019504;   13.019057;   13.019057;
 30;    0.012559;   14.190239;   13.785761;   13.554912;   13.512501;   13.444127;   13.418285;   13.191033;   13.121712;   12.914092;   12.916910;   12.916910;
 31;    0.012189;   14.191279;   13.789089;   13.575762;   13.561872;   13.451879;   13.381236;   13.168974;   13.148849;   12.881483;   12.884195;   12.884195;
 32;    0.012370;   14.090245;   13.784091;   13.540770;   13.465418;   13.411512;   13.296236;   13.162924;   13.077061;   12.879094;   12.881280;   12.881280;
 33;    0.011810;   14.233850;   13.813077;   13.551780;   13.563746;   13.458134;   13.361847;   13.181426;   13.084799;   12.856029;   12.856929;   12.856929;
 34;    0.012198;   14.237231;   13.849698;   13.625585;   13.589349;   13.538765;   13.460188;   13.296198;   13.254875;   12.973562;   12.975565;   12.975565;
 35;    0.012282;   14.208059;   13.734015;   13.492918;   13.458996;   13.394323;   13.332342;   13.145215;   13.072510;   12.874597;   12.876082;   12.876082;
 36;    0.012373;   14.137281;   13.760476;   13.521193;   13.470679;   13.413236;   13.286134;   13.109704;   13.043522;   12.824264;   12.824619;   12.824619;
 37;    0.012520;   14.206384;   13.784090;   13.559840;   13.530489;   13.458945;   13.347329;   13.147874;   13.051619;   12.820551;   12.822035;   12.822035;
 38;    0.012484;   14.108820;   13.695593;   13.450957;   13.410328;   13.378922;   13.285107;   13.086422;   13.051009;   12.831974;   12.833158;   12.833158;
 39;    0.012322;   13.990003;   13.592690;   13.367792;   13.321612;   13.262207;   13.191377;   12.977347;   12.890131;   12.700579;   12.701768;   12.701768;
 40;    0.012761;   14.237453;   13.840061;   13.582546;   13.518047;   13.440664;   13.358401;   13.163680;   13.116891;   12.891691;   12.891544;   12.891544;
 41;    0.012498;   14.159676;   13.759713;   13.521396;   13.476414;   13.399081;   13.336084;   13.134347;   13.066008;   12.836737;   12.838523;   12.838523;
 42;    0.012426;   14.332388;   13.914561;   13.631992;   13.590965;   13.515820;   13.405350;   13.189643;   13.112328;   12.916945;   12.918071;   12.918071;
 43;    0.012155;   14.228353;   13.852431;   13.574863;   13.572146;   13.482205;   13.396752;   13.234785;   13.149593;   12.936981;   12.937097;   12.937097;
 44;    0.012239;   14.279178;   13.852914;   13.578794;   13.537321;   13.451636;   13.349964;   13.189455;   13.161222;   12.921700;   12.923210;   12.923210;
 45;    0.012302;   14.074508;   13.664686;   13.447838;   13.428533;   13.364727;   13.295566;   13.067325;   13.065638;   12.781856;   12.782907;   12.782907;
 46;    0.014703;   14.161755;   13.814997;   13.602394;   13.561283;   13.501036;   13.421705;   13.196414;   13.132430;   12.938668;   12.938461;   12.938461;
 47;    0.012447;   14.348368;   13.973700;   13.657584;   13.636328;   13.632777;   13.479627;   13.275910;   13.246384;   12.975775;   12.975914;   12.975914;
 48;    0.012257;   14.143875;   13.754653;   13.486542;   13.446556;   13.382778;   13.294769;   13.102035;   13.039056;   12.852587;   12.853717;   12.853717;
 49;    0.012398;   14.075432;   13.668283;   13.447920;   13.403721;   13.354845;   13.265013;   13.105799;   13.011833;   12.811871;   12.812387;   12.812387;
 50;    0.012160;   14.261242;   13.818504;   13.536237;   13.484439;   13.396691;   13.284939;   13.137428;   13.060394;   12.824115;   12.825203;   12.825203;
 51;    0.012347;   14.352917;   13.952785;   13.735337;   13.703069;   13.665136;   13.521105;   13.344507;   13.279342;   13.044020;   13.046387;   13.046387;
 52;    0.012322;   14.180363;   13.731880;   13.499524;   13.449687;   13.386111;   13.279195;   13.116826;   13.049047;   12.831111;   12.832862;   12.832862;
 53;    0.012324;   14.235343;   13.870822;   13.573728;   13.573647;   13.486132;   13.420948;   13.160257;   13.076405;   12.873381;   12.874461;   12.874461;
 54;    0.012137;   14.332115;   13.915166;   13.632494;   13.577830;   13.500879;   13.407050;   13.235723;   13.161270;   12.952862;   12.953675;   12.953675;
 55;    0.011969;   14.043044;   13.670131;   13.414536;   13.357593;   13.318060;   13.229107;   13.038451;   12.964770;   12.749380;   12.749198;   12.749198;
 56;    0.012567;   14.126756;   13.749639;   13.521014;   13.461748;   13.381495;   13.274110;   13.124390;   13.028596;   12.770771;   12.771991;   12.771991;
 57;    0.012470;   14.370953;   13.928101;   13.670965;   13.630777;   13.549805;   13.385048;   13.211412;   13.168569;   12.950299;   12.951543;   12.951543;
 58;    0.012296;   14.256661;   13.799764;   13.546409;   13.557958;   13.510689;   13.407721;   13.196001;   13.150663;   12.898338;   12.900085;   12.900085;
 59;    0.015676;   14.140885;   13.701070;   13.522484;   13.456142;   13.421997;   13.283852;   13.121107;   13.100092;   12.855922;   12.857179;   12.857179;
 60;    0.012605;   14.207368;   13.833406;   13.558647;   13.519197;   13.467049;   13.346219;   13.143572;   13.046193;   12.883334;   12.884450;   12.884450;
 61;    0.012920;   14.112641;   13.739301;   13.523149;   13.475082;   13.414448;   13.313166;   13.144960;   13.065725;   12.829477;   12.830349;   12.830349;
 62;    0.012134;   14.143981;   13.706900;   13.487904;   13.479566;   13.384533;   13.308919;   13.095380;   13.001130;   12.795597;   12.796808;   12.796808;
 63;    0.013214;   14.157978;   13.731762;   13.473666;   13.398101;   13.343225;   13.275018;   13.070691;   13.003497;   12.802683;   12.803028;   12.803028;
 64;    0.012803;   14.229213;   13.836845;   13.554390;   13.513108;   13.473418;   13.343489;   13.195840;   13.151863;   12.888843;   12.890893;   12.890893;
 65;    0.012486;   14.003354;   13.654476;   13.417535;   13.406559;   13.337914;   13.219181;   13.003904;   12.922662;   12.734592;   12.735436;   12.735436;
 66;    0.013021;   14.140126;   13.738627;   13.551009;   13.515546;   13.464922;   13.416772;   13.182388;   13.126601;   12.887844;   12.887654;   12.887654;
 67;    0.012315;   14.111875;   13.738600;   13.431855;   13.386243;   13.384507;   13.258279;   13.129865;   13.030266;   12.832823;   12.833101;   12.833101;
 68;    0.012795;   14.135882;   13.763103;   13.528019;   13.468286;   13.412934;   13.303507;   13.092232;   13.041922;   12.867169;   12.868690;   12.868690;
 69;    0.012640;   14.109222;   13.752751;   13.504496;   13.464710;   13.405400;   13.330815;   13.099583;   13.022500;   12.818953;   12.820119;   12.820119;
 70;    0.012810;   14.245203;   13.868243;   13.642740;   13.618234;   13.504521;   13.418474;   13.238942;   13.166858;   12.962427;   12.962620;   12.962620;
 71;    0.013741;   14.247209;   13.843184;   13.550382;   13.502649;   13.438228;   13.407751;   13.190432;   13.085600;   12.870456;   12.872638;   12.872638;
 72;    0.012594;   14.174633;   13.762083;   13.557782;   13.508801;   13.456483;   13.357396;   13.209782;   13.188168;   12.917892;   12.919025;   12.919025;
 73;    0.012181;   14.282421;   13.920736;   13.711883;   13.650904;   13.587884;   13.499538;   13.303843;   13.237148;   13.015290;   13.017704;   13.017704;
 74;    0.052467;   14.242199;   13.787204;   13.553573;   13.501360;   13.479564;   13.309992;   13.129037;   13.094082;   12.865000;   12.866752;   12.866752;
 75;    0.012340;   14.213586;   13.820935;   13.542184;   13.499018;   13.427607;   13.323193;   13.092695;   13.020591;   12.826578;   12.827919;   12.827919;
 76;    0.013002;   14.196683;   13.759397;   13.559148;   13.511935;   13.460391;   13.341839;   13.183859;   13.115605;   12.896298;   12.898288;   12.898288;
 77;    0.013267;   14.054808;   13.661767;   13.429600;   13.378333;   13.312295;   13.244217;   13.014186;   12.901843;   12.701591;   12.703487;   12.703487;
 78;    0.012018;   14.165798;   13.733800;   13.518966;   13.463573;   13.399988;   13.289236;   13.107354;   13.035169;   12.801669;   12.801664;   12.801664;
 79;    0.012576;   14.201929;   13.821627;   13.606970;   13.574886;   13.550535;   13.407105;   13.210941;   13.183464;   12.918369;   12.919691;   12.919691;
 80;    0.012578;   14.130859;   13.710887;   13.483051;   13.476652;   13.428283;   13.251378;   13.038873;   12.966961;   12.788051;   12.787451;   12.787451;
 81;    0.012479;   14.107198;   13.680234;   13.464306;   13.461270;   13.353918;   13.279212;   13.115114;   13.033409;   12.803159;   12.805597;   12.805597;
 82;    0.011728;   14.071605;   13.711678;   13.464215;   13.444773;   13.360537;   13.319501;   13.071294;   13.027634;   12.780441;   12.781701;   12.781701;
 83;    0.012527;   14.012747;   13.638893;   13.399804;   13.358848;   13.319312;   13.209099;   13.019408;   12.946586;   12.717575;   12.720222;   12.720222;
 84;    0.013868;   14.258095;   13.855423;   13.558284;   13.519927;   13.449490;   13.378153;   13.189444;   13.138427;   12.877994;   12.879996;   12.879996;
 85;    0.018364;   14.159776;   13.789973;   13.571476;   13.527769;   13.454136;   13.370814;   13.195301;   13.137729;   12.928589;   12.929214;   12.929214;
 86;    0.016938;   14.242582;   13.813940;   13.562538;   13.491734;   13.385410;   13.282286;   13.111274;   13.041782;   12.854796;   12.857914;   12.857914;
 87;    0.015614;   14.208519;   13.809965;   13.517784;   13.450521;   13.391281;   13.287076;   13.064193;   12.997447;   12.824946;   12.824621;   12.824621;
 88;    0.015044;   14.241778;   13.829654;   13.621970;   13.584276;   13.548368;   13.409003;   13.191946;   13.128911;   12.929365;   12.931175;   12.931175;
 89;    0.025470;   14.273843;   13.903302;   13.619788;   13.562709;   13.467026;   13.419487;   13.227368;   13.211756;   12.934055;   12.934138;   12.934138;
 90;    0.014542;   14.096554;   13.762185;   13.538417;   13.491119;   13.426275;   13.347975;   13.152677;   13.100843;   12.852577;   12.853691;   12.853691;
 91;    0.062524;   14.221012;   13.803331;   13.553390;   13.518852;   13.486096;   13.378074;   13.195085;   13.111204;   12.918033;   12.919433;   12.919433;
 92;    0.013786;   14.134178;   13.713914;   13.510684;   13.479851;   13.450052;   13.381125;   13.078137;   13.010117;   12.806471;   12.809294;   12.809294;
 93;    0.015369;   14.168178;   13.783348;   13.558091;   13.518051;   13.461184;   13.370982;   13.176130;   13.118820;   12.895054;   12.896413;   12.896413;
 94;    0.011428;   14.181266;   13.755130;   13.522854;   13.456022;   13.408228;   13.333091;   13.164790;   13.089975;   12.895067;   12.896088;   12.896088;
 95;    0.012311;   14.238494;   13.849303;   13.616224;   13.588862;   13.564749;   13.491014;   13.235038;   13.160146;   12.928277;   12.930302;   12.930302;
 96;    0.012475;   14.138393;   13.730091;   13.502471;   13.443329;   13.404134;   13.261904;   13.084768;   13.014594;   12.835323;   12.837096;   12.837096;
 97;    0.012323;   14.303036;   13.914852;   13.688000;   13.653618;   13.575323;   13.471960;   13.289146;   13.219375;   13.001423;   13.000429;   13.000429;
 98;    0.012509;   14.193856;   13.793875;   13.583026;   13.593048;   13.509708;   13.401809;   13.169997;   13.094289;   12.897060;   12.897750;   12.897750;
 99;    0.012184;   14.055838;   13.699612;   13.487838;   13.451775;   13.385713;   13.351900;   13.091461;   13.053691;   12.778329;   12.779943;   12.779943;
100;    0.012050;   14.122945;   13.730684;   13.515578;   13.468634;   13.394543;   13.288232;   13.099808;   13.042243;   12.804629;   12.806768;   12.806768;


==> anc/LVM_v0.2/result_simulation/SetC2.6_Modelpca-none-none_CVekf-ctri.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;0;0;0;0;1;0;0;
  1;    0.130236;    1.013702;    0.847381;    0.727960;    0.655215;    0.583713;    0.486986;    0.388642;    0.352403;    0.275178;    0.263198;    0.253425;
  2;    0.132209;    1.021397;    0.859851;    0.738307;    0.659503;    0.593177;    0.507856;    0.406748;    0.351254;    0.285562;    0.269074;    0.255349;
  3;    0.129975;    0.998251;    0.852529;    0.738001;    0.678521;    0.587501;    0.510449;    0.404633;    0.357197;    0.280993;    0.265831;    0.249563;
  4;    0.130841;    1.042249;    0.857950;    0.744598;    0.674089;    0.601292;    0.509569;    0.403644;    0.349649;    0.287085;    0.278425;    0.260562;
  5;    0.129756;    0.990169;    0.839362;    0.734654;    0.696361;    0.621352;    0.511331;    0.395687;    0.344362;    0.278708;    0.271302;    0.247542;
  6;    0.132225;    0.987618;    0.827007;    0.725235;    0.683470;    0.608869;    0.506596;    0.393442;    0.340334;    0.277911;    0.271222;    0.246904;
  7;    0.119099;    1.032311;    0.859196;    0.740669;    0.670996;    0.608880;    0.508809;    0.403550;    0.341386;    0.280228;    0.268739;    0.258078;
  8;    0.118641;    1.001459;    0.830441;    0.713618;    0.653937;    0.588973;    0.511665;    0.392040;    0.351704;    0.273071;    0.262067;    0.250365;
  9;    0.116720;    1.025020;    0.847925;    0.733322;    0.690048;    0.594124;    0.507634;    0.402058;    0.357425;    0.285308;    0.273437;    0.256255;
 10;    0.116074;    1.020394;    0.854180;    0.741687;    0.676020;    0.588003;    0.512977;    0.394535;    0.345337;    0.279246;    0.271616;    0.255099;
 11;    0.119072;    0.991774;    0.830795;    0.716615;    0.649390;    0.591050;    0.489114;    0.389699;    0.355659;    0.281127;    0.263446;    0.247944;
 12;    0.118497;    0.993970;    0.821191;    0.709913;    0.664943;    0.583918;    0.485194;    0.397287;    0.338041;    0.278674;    0.266109;    0.248492;
 13;    0.116505;    0.990858;    0.846402;    0.726201;    0.669653;    0.598480;    0.484694;    0.389787;    0.344763;    0.280138;    0.266451;    0.247715;
 14;    0.118223;    0.973275;    0.803654;    0.705827;    0.644207;    0.580707;    0.510665;    0.388071;    0.337872;    0.276196;    0.262663;    0.243319;
 15;    0.118201;    0.991496;    0.830187;    0.704746;    0.635820;    0.577861;    0.490575;    0.388152;    0.336008;    0.276644;    0.266185;    0.247874;
 16;    0.116744;    1.018365;    0.843829;    0.739113;    0.685024;    0.605968;    0.511690;    0.411955;    0.351572;    0.287395;    0.268598;    0.254591;
 17;    0.114993;    1.002765;    0.821044;    0.709780;    0.662227;    0.600140;    0.510827;    0.387273;    0.335011;    0.272690;    0.265974;    0.250691;
 18;    0.116030;    0.979275;    0.828121;    0.705880;    0.654057;    0.585915;    0.490302;    0.390542;    0.336844;    0.274221;    0.268784;    0.244819;
 19;    0.114813;    0.989581;    0.829235;    0.715801;    0.659967;    0.586595;    0.502301;    0.387592;    0.342303;    0.273963;    0.258251;    0.247395;
 20;    0.114267;    1.009140;    0.841162;    0.734832;    0.682734;    0.602088;    0.512616;    0.394711;    0.351841;    0.277266;    0.266048;    0.252285;
 21;    0.114182;    1.006135;    0.842407;    0.733211;    0.656101;    0.608141;    0.521087;    0.387025;    0.334872;    0.275895;    0.269628;    0.251534;
 22;    0.115099;    1.017653;    0.852513;    0.722782;    0.646797;    0.585630;    0.505908;    0.397842;    0.344153;    0.285145;    0.269018;    0.254413;
 23;    0.114585;    0.997246;    0.817361;    0.712635;    0.654666;    0.592636;    0.489624;    0.406377;    0.354209;    0.281881;    0.267811;    0.249312;
 24;    0.113260;    1.029495;    0.857476;    0.750290;    0.663735;    0.588244;    0.514430;    0.404486;    0.343808;    0.282110;    0.273025;    0.257374;
 25;    0.116599;    1.005171;    0.841205;    0.716747;    0.670951;    0.598582;    0.494081;    0.381259;    0.327520;    0.272224;    0.264129;    0.251293;
 26;    0.115163;    1.027298;    0.854023;    0.731320;    0.676352;    0.605508;    0.496423;    0.400999;    0.351559;    0.284414;    0.280272;    0.256824;
 27;    0.116454;    1.005583;    0.838012;    0.720744;    0.648886;    0.591691;    0.502265;    0.393166;    0.347900;    0.280623;    0.263180;    0.251396;
 28;    0.116140;    1.021628;    0.846301;    0.731431;    0.669901;    0.619150;    0.516072;    0.397388;    0.343552;    0.282568;    0.272590;    0.255407;
 29;    0.114680;    1.033616;    0.868297;    0.739364;    0.673884;    0.607450;    0.512472;    0.400445;    0.352681;    0.289039;    0.272405;    0.258404;
 30;    0.115895;    0.999700;    0.833744;    0.726499;    0.667410;    0.599132;    0.523081;    0.405213;    0.350379;    0.284223;    0.271373;    0.249925;
 31;    0.130628;    1.000623;    0.835102;    0.728189;    0.673838;    0.586198;    0.505432;    0.394244;    0.355413;    0.277718;    0.266725;    0.250156;
 32;    0.116008;    0.984274;    0.843353;    0.730031;    0.647850;    0.583407;    0.488029;    0.401076;    0.344864;    0.282041;    0.272754;    0.246069;
 33;    0.116827;    1.005199;    0.833153;    0.717926;    0.684427;    0.586832;    0.498944;    0.395139;    0.337787;    0.274985;    0.262653;    0.251300;
 34;    0.114824;    1.009771;    0.846121;    0.740786;    0.686261;    0.618697;    0.528074;    0.415542;    0.367174;    0.284556;    0.267232;    0.252443;
 35;    0.115666;    1.003914;    0.820270;    0.712697;    0.647490;    0.576342;    0.502229;    0.400088;    0.346364;    0.281471;    0.265875;    0.250978;
 36;    0.118041;    0.989301;    0.829359;    0.717451;    0.653447;    0.591327;    0.483855;    0.389407;    0.339109;    0.276135;    0.258993;    0.247325;
 37;    0.120335;    1.001262;    0.826980;    0.719006;    0.668018;    0.586531;    0.502137;    0.387309;    0.331930;    0.271196;    0.261335;    0.250315;
 38;    0.116485;    0.986052;    0.818933;    0.708483;    0.645254;    0.596782;    0.502679;    0.395107;    0.351936;    0.281009;    0.265152;    0.246513;
 39;    0.116698;    0.963513;    0.802981;    0.699680;    0.648389;    0.574078;    0.497608;    0.383553;    0.329542;    0.269961;    0.256188;    0.240878;
 40;    0.117436;    1.008459;    0.840349;    0.722184;    0.651886;    0.581885;    0.499509;    0.393442;    0.349494;    0.280887;    0.264020;    0.252115;
 41;    0.121359;    0.994122;    0.828780;    0.716890;    0.656906;    0.567679;    0.498205;    0.392232;    0.342392;    0.275572;    0.263125;    0.248531;
 42;    0.119140;    1.026097;    0.848562;    0.724331;    0.662057;    0.591329;    0.498370;    0.388603;    0.338214;    0.281598;    0.268917;    0.256524;
 43;    0.117817;    1.007698;    0.844654;    0.724711;    0.674552;    0.594185;    0.508224;    0.406824;    0.349301;    0.284911;    0.268435;    0.251924;
 44;    0.116527;    1.017577;    0.839995;    0.720069;    0.656642;    0.579089;    0.497461;    0.397143;    0.356127;    0.284279;    0.269935;    0.254394;
 45;    0.117339;    0.978571;    0.815912;    0.713340;    0.665351;    0.598316;    0.527356;    0.390477;    0.353292;    0.272636;    0.261914;    0.244643;
 46;    0.117746;    0.996317;    0.847168;    0.739319;    0.672628;    0.604393;    0.520631;    0.401259;    0.350312;    0.284847;    0.264722;    0.249079;
 47;    0.116197;    1.029271;    0.861845;    0.729418;    0.678413;    0.629022;    0.507825;    0.400901;    0.360417;    0.285545;    0.269131;    0.257318;
 48;    0.117032;    0.993456;    0.830014;    0.711982;    0.661797;    0.585314;    0.495118;    0.392876;    0.343441;    0.282610;    0.266019;    0.248364;
 49;    0.115795;    0.980063;    0.811827;    0.711028;    0.650059;    0.585094;    0.501417;    0.400735;    0.341386;    0.277584;    0.260863;    0.245016;
 50;    0.115295;    1.010605;    0.829019;    0.709347;    0.636110;    0.566163;    0.483373;    0.388980;    0.337923;    0.274242;    0.263530;    0.252651;
 51;    0.114813;    1.033160;    0.861455;    0.752235;    0.695195;    0.638812;    0.522110;    0.410706;    0.355937;    0.286858;    0.274409;    0.258290;
 52;    0.113906;    0.996989;    0.819359;    0.711361;    0.649761;    0.587099;    0.495305;    0.394631;    0.342385;    0.276986;    0.264463;    0.249247;
 53;    0.115366;    1.006946;    0.845952;    0.718842;    0.674938;    0.592476;    0.508678;    0.388475;    0.336071;    0.279289;    0.264080;    0.251736;
 54;    0.113617;    1.025856;    0.850270;    0.727068;    0.656896;    0.579209;    0.499697;    0.399242;    0.346225;    0.284466;    0.269364;    0.256464;
 55;    0.119113;    0.970245;    0.815153;    0.703236;    0.627520;    0.573687;    0.489268;    0.387324;    0.336591;    0.273061;    0.257636;    0.242561;
 56;    0.116659;    0.985728;    0.826731;    0.719390;    0.652822;    0.569752;    0.484887;    0.388521;    0.329793;    0.266585;    0.256165;    0.246432;
 57;    0.117456;    1.033270;    0.849101;    0.729128;    0.670553;    0.573504;    0.468006;    0.391942;    0.351647;    0.284435;    0.269262;    0.258318;
 58;    0.116618;    1.011374;    0.829610;    0.718314;    0.669314;    0.597070;    0.504832;    0.402855;    0.355013;    0.280306;    0.266649;    0.252843;
 59;    0.125650;    0.992787;    0.819985;    0.724546;    0.656592;    0.597087;    0.476352;    0.394798;    0.354125;    0.278154;    0.265477;    0.248197;
 60;    0.120085;    1.002198;    0.841665;    0.720146;    0.667278;    0.586449;    0.495502;    0.390879;    0.335816;    0.282648;    0.269461;    0.250550;
 61;    0.117098;    0.986575;    0.828915;    0.722953;    0.665921;    0.588827;    0.485730;    0.396478;    0.341249;    0.274613;    0.262160;    0.246644;
 62;    0.119599;    0.990619;    0.817252;    0.713367;    0.654726;    0.587650;    0.502104;    0.389839;    0.333177;    0.272891;    0.260164;    0.247655;
 63;    0.123749;    0.991647;    0.821680;    0.707742;    0.630319;    0.556470;    0.491692;    0.385885;    0.337882;    0.275972;    0.260046;    0.247912;
 64;    0.123144;    1.005619;    0.837232;    0.718216;    0.652709;    0.598220;    0.498224;    0.400654;    0.352455;    0.280672;    0.268945;    0.251405;
 65;    0.117094;    0.964929;    0.818144;    0.709029;    0.655143;    0.574757;    0.475814;    0.381606;    0.329237;    0.271106;    0.257253;    0.241232;
 66;    0.124740;    0.993727;    0.829317;    0.733024;    0.680864;    0.607599;    0.524708;    0.403638;    0.349441;    0.277734;    0.260893;    0.248432;
 67;    0.143211;    0.987609;    0.826606;    0.705551;    0.641084;    0.587538;    0.500323;    0.410987;    0.345111;    0.282771;    0.264160;    0.246902;
 68;    0.116607;    0.991636;    0.833585;    0.721042;    0.653820;    0.581215;    0.483408;    0.388941;    0.344907;    0.283636;    0.264608;    0.247909;
 69;    0.120850;    0.984989;    0.830073;    0.717328;    0.667635;    0.587069;    0.500834;    0.389233;    0.338292;    0.277020;    0.265759;    0.246247;
 70;    0.116566;    1.011065;    0.849556;    0.739409;    0.691646;    0.592661;    0.507348;    0.402954;    0.352864;    0.284386;    0.267502;    0.252766;
 71;    0.128691;    1.009627;    0.837714;    0.716674;    0.664308;    0.584270;    0.509751;    0.398464;    0.339931;    0.278601;    0.266412;    0.252407;
 72;    0.144414;    0.999006;    0.829461;    0.728912;    0.675976;    0.598512;    0.503443;    0.409575;    0.366067;    0.283336;    0.266138;    0.249751;
 73;    0.117006;    1.021151;    0.862048;    0.755448;    0.678455;    0.609203;    0.516981;    0.405252;    0.352259;    0.284718;    0.273654;    0.255288;
 74;    1.137546;    1.006622;    0.825052;    0.715677;    0.663683;    0.597229;    0.478866;    0.390560;    0.347010;    0.280600;    0.265714;    0.251656;
 75;    0.121479;    1.003036;    0.838185;    0.714598;    0.648014;    0.569384;    0.476450;    0.378877;    0.331170;    0.275110;    0.263864;    0.250759;
 76;    0.126976;    1.002411;    0.828159;    0.727114;    0.673556;    0.596634;    0.495430;    0.402045;    0.348529;    0.281517;    0.267745;    0.250603;
 77;    0.122219;    0.975223;    0.811413;    0.704131;    0.624089;    0.565670;    0.482642;    0.378211;    0.319679;    0.265516;    0.259010;    0.243806;
 78;    0.117711;    0.994454;    0.822099;    0.719191;    0.651759;    0.577388;    0.481846;    0.387353;    0.336045;    0.270841;    0.257999;    0.248613;
 79;    0.121574;    1.003903;    0.841770;    0.735944;    0.691604;    0.622434;    0.515747;    0.400183;    0.358834;    0.279819;    0.263433;    0.250976;
 80;    0.116492;    0.985408;    0.816537;    0.708787;    0.665267;    0.596242;    0.488341;    0.381315;    0.333799;    0.276279;    0.258142;    0.246352;
 81;    0.117650;    0.984311;    0.815065;    0.714039;    0.663411;    0.576135;    0.500761;    0.397221;    0.342178;    0.273400;    0.263576;    0.246078;
 82;    0.115408;    0.977351;    0.823219;    0.712116;    0.665350;    0.587802;    0.509504;    0.387518;    0.341125;    0.273222;    0.258189;    0.244338;
 83;    0.120159;    0.968089;    0.811237;    0.705457;    0.653808;    0.581126;    0.489911;    0.384322;    0.333514;    0.268843;    0.258470;    0.242022;
 84;    0.130016;    1.011264;    0.838913;    0.714304;    0.665649;    0.570923;    0.490693;    0.396624;    0.350259;    0.279830;    0.269073;    0.252816;
 85;    0.219093;    0.998493;    0.840359;    0.732781;    0.677620;    0.591194;    0.512219;    0.402621;    0.352535;    0.284337;    0.265107;    0.249623;
 86;    0.130938;    1.007076;    0.830866;    0.715462;    0.646674;    0.563360;    0.466804;    0.385138;    0.337153;    0.279769;    0.276928;    0.251769;
 87;    0.136861;    1.001035;    0.832916;    0.706267;    0.644989;    0.565145;    0.482600;    0.380335;    0.334643;    0.280929;    0.264048;    0.250259;
 88;    0.129534;    1.010479;    0.838210;    0.733734;    0.664136;    0.594697;    0.501550;    0.394213;    0.343913;    0.281924;    0.268207;    0.252620;
 89;    0.260858;    1.015737;    0.852209;    0.728631;    0.659140;    0.574806;    0.509624;    0.398806;    0.360546;    0.282785;    0.268061;    0.253934;
 90;    0.145439;    0.982100;    0.832321;    0.725133;    0.664976;    0.590097;    0.509862;    0.397770;    0.348540;    0.278102;    0.260233;    0.245525;
 91;    0.155080;    1.005525;    0.834805;    0.721181;    0.666769;    0.597293;    0.509443;    0.404720;    0.347478;    0.285585;    0.270852;    0.251381;
 92;    0.124525;    0.988397;    0.820461;    0.718237;    0.669141;    0.601528;    0.509614;    0.385254;    0.335629;    0.273750;    0.264012;    0.247099;
 93;    0.133208;    0.995978;    0.833005;    0.726884;    0.672809;    0.593909;    0.507655;    0.400202;    0.355714;    0.281624;    0.267493;    0.248994;
 94;    0.117979;    0.998793;    0.826444;    0.719021;    0.658635;    0.592734;    0.507556;    0.403849;    0.348821;    0.285155;    0.267309;    0.249698;
 95;    0.117575;    1.009546;    0.845219;    0.733459;    0.672698;    0.600221;    0.515959;    0.399687;    0.345361;    0.279537;    0.269758;    0.252386;
 96;    0.117047;    0.989499;    0.824388;    0.715451;    0.637335;    0.574519;    0.483466;    0.388638;    0.338216;    0.279221;    0.263418;    0.247375;
 97;    0.116761;    1.024915;    0.857100;    0.745446;    0.684026;    0.607547;    0.509448;    0.405875;    0.353006;    0.285011;    0.267399;    0.256229;
 98;    0.117825;    1.002413;    0.836044;    0.729672;    0.690635;    0.611214;    0.511973;    0.393368;    0.342838;    0.280072;    0.263692;    0.250603;
 99;    0.121054;    0.972594;    0.820884;    0.717775;    0.668153;    0.586196;    0.513546;    0.390471;    0.346879;    0.271397;    0.256975;    0.243149;
100;    0.116064;    0.986497;    0.821942;    0.718147;    0.664863;    0.569271;    0.481146;    0.389862;    0.342404;    0.273632;    0.266097;    0.246624;


==> anc/LVM_v0.2/result_simulation/SetC2.6_Modelppca-none-none_CVekf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;0;0;0;0;1;0;0;
  1;    0.107612;    1.425811;    1.377441;    1.345927;    1.335939;    1.329135;    1.305683;    1.282191;    1.283550;    1.254340;    1.254442;    1.254442;
  2;    0.109830;    1.429637;    1.384038;    1.352063;    1.342867;    1.335670;    1.319672;    1.299536;    1.292026;    1.273045;    1.273245;    1.273245;
  3;    0.108552;    1.418165;    1.378385;    1.349448;    1.343485;    1.331111;    1.321407;    1.297406;    1.294906;    1.269853;    1.270318;    1.270318;
  4;    0.106778;    1.439796;    1.384410;    1.356472;    1.346595;    1.337339;    1.325551;    1.297630;    1.289579;    1.273479;    1.274024;    1.274024;
  5;    0.109035;    1.414147;    1.371366;    1.345970;    1.348075;    1.341968;    1.320663;    1.288915;    1.283472;    1.265191;    1.266054;    1.266054;
  6;    0.109753;    1.412829;    1.364597;    1.340890;    1.341124;    1.331966;    1.313664;    1.284900;    1.278277;    1.262689;    1.263420;    1.263420;
  7;    0.099385;    1.434982;    1.384538;    1.354169;    1.345828;    1.340950;    1.323524;    1.296764;    1.284576;    1.264224;    1.264604;    1.264604;
  8;    0.099122;    1.419739;    1.367630;    1.336024;    1.329722;    1.322805;    1.314456;    1.282145;    1.282061;    1.250980;    1.251420;    1.251420;
  9;    0.099036;    1.431413;    1.378317;    1.349154;    1.349835;    1.336060;    1.321085;    1.294304;    1.292488;    1.270509;    1.271501;    1.271501;
 10;    0.101857;    1.429126;    1.380495;    1.353502;    1.347581;    1.333541;    1.323905;    1.290388;    1.285208;    1.264078;    1.264750;    1.264750;
 11;    0.099550;    1.414944;    1.367135;    1.337304;    1.329347;    1.324584;    1.306981;    1.280519;    1.283307;    1.261583;    1.261802;    1.261802;
 12;    0.098819;    1.416164;    1.362680;    1.333085;    1.331809;    1.323762;    1.305657;    1.284744;    1.274718;    1.259019;    1.259884;    1.259884;
 13;    0.099021;    1.414523;    1.374730;    1.342945;    1.337506;    1.335538;    1.311972;    1.283307;    1.280414;    1.262275;    1.262715;    1.262715;
 14;    0.101038;    1.405485;    1.351279;    1.328231;    1.321081;    1.317168;    1.313064;    1.274753;    1.268752;    1.255586;    1.256104;    1.256104;
 15;    0.099741;    1.414843;    1.367205;    1.330880;    1.322653;    1.317096;    1.301838;    1.277409;    1.269766;    1.252971;    1.253649;    1.253649;
 16;    0.104914;    1.428160;    1.375973;    1.351476;    1.350945;    1.341869;    1.327389;    1.301686;    1.293077;    1.277403;    1.277388;    1.277388;
 17;    0.099806;    1.420397;    1.362979;    1.333783;    1.330193;    1.329861;    1.318343;    1.276702;    1.268673;    1.248380;    1.248859;    1.248859;
 18;    0.100182;    1.408532;    1.364916;    1.330219;    1.327394;    1.324701;    1.306574;    1.279868;    1.272229;    1.252121;    1.252911;    1.252911;
 19;    0.099225;    1.413872;    1.366290;    1.336654;    1.332647;    1.324283;    1.313089;    1.279245;    1.275832;    1.253535;    1.253290;    1.253290;
 20;    0.099701;    1.423591;    1.373654;    1.348469;    1.344540;    1.333537;    1.320834;    1.287557;    1.286531;    1.262220;    1.262671;    1.262671;
 21;    0.099084;    1.422116;    1.373670;    1.346988;    1.337794;    1.338752;    1.328846;    1.280914;    1.273160;    1.256417;    1.257016;    1.257016;
 22;    0.099636;    1.427847;    1.380231;    1.343507;    1.333374;    1.326807;    1.315992;    1.290505;    1.282232;    1.266757;    1.266735;    1.266735;
 23;    0.099875;    1.417671;    1.360572;    1.334123;    1.332069;    1.328573;    1.308098;    1.290630;    1.286243;    1.265896;    1.266209;    1.266209;
 24;    0.099234;    1.433592;    1.382939;    1.357843;    1.346708;    1.335652;    1.325769;    1.297534;    1.286881;    1.269874;    1.270697;    1.270697;
 25;    0.099391;    1.421699;    1.373472;    1.338997;    1.338616;    1.331266;    1.306740;    1.274003;    1.263933;    1.245527;    1.246097;    1.246097;
 26;    0.100636;    1.432454;    1.381502;    1.348653;    1.345342;    1.338942;    1.318733;    1.294682;    1.289154;    1.268483;    1.269416;    1.269416;
 27;    0.099183;    1.421886;    1.371844;    1.340827;    1.331347;    1.327460;    1.314840;    1.284766;    1.281560;    1.262519;    1.261922;    1.261922;
 28;    0.099815;    1.429761;    1.377134;    1.347881;    1.341873;    1.343120;    1.324992;    1.289958;    1.282473;    1.266159;    1.266794;    1.266794;
 29;    0.099778;    1.435544;    1.388740;    1.354292;    1.346049;    1.343255;    1.328398;    1.296811;    1.291827;    1.274783;    1.274604;    1.274604;
 30;    0.099094;    1.418855;    1.369206;    1.342866;    1.336558;    1.328652;    1.324698;    1.293207;    1.286955;    1.270863;    1.271711;    1.271711;
 31;    0.118900;    1.419441;    1.369687;    1.344040;    1.340301;    1.325085;    1.317041;    1.285804;    1.286862;    1.261448;    1.262485;    1.262485;
 32;    0.100272;    1.411064;    1.372598;    1.343983;    1.332130;    1.328929;    1.311727;    1.292823;    1.284644;    1.269110;    1.269813;    1.269813;
 33;    0.098594;    1.421725;    1.369475;    1.338982;    1.341414;    1.326107;    1.309043;    1.285065;    1.275424;    1.254921;    1.255224;    1.255224;
 34;    0.100346;    1.423885;    1.376223;    1.351044;    1.347589;    1.340681;    1.332039;    1.305512;    1.303743;    1.276612;    1.277160;    1.277160;
 35;    0.100130;    1.421030;    1.362493;    1.335023;    1.328000;    1.318262;    1.308552;    1.286368;    1.280050;    1.263565;    1.264025;    1.264025;
 36;    0.097725;    1.413638;    1.366065;    1.337402;    1.330258;    1.328146;    1.307832;    1.280546;    1.274771;    1.256408;    1.256252;    1.256252;
 37;    0.100372;    1.419698;    1.365956;    1.339016;    1.336244;    1.324015;    1.310198;    1.278718;    1.268833;    1.248621;    1.249240;    1.249240;
 38;    0.101345;    1.412080;    1.360630;    1.331733;    1.324620;    1.323865;    1.311938;    1.282021;    1.281637;    1.262553;    1.263023;    1.263023;
 39;    0.097544;    1.400482;    1.350571;    1.324132;    1.318584;    1.313025;    1.304844;    1.269788;    1.261213;    1.245828;    1.246197;    1.246197;
 40;    0.099814;    1.423262;    1.373205;    1.342006;    1.332994;    1.323559;    1.310681;    1.283407;    1.281507;    1.261369;    1.261209;    1.261209;
 41;    0.099300;    1.416174;    1.366288;    1.337537;    1.330396;    1.317065;    1.308065;    1.281870;    1.276656;    1.255957;    1.256585;    1.256585;
 42;    0.099584;    1.431881;    1.378742;    1.344501;    1.337348;    1.331921;    1.316380;    1.281441;    1.274234;    1.258580;    1.259021;    1.259021;
 43;    0.099891;    1.422857;    1.375353;    1.343135;    1.340576;    1.330096;    1.321885;    1.297292;    1.288622;    1.271411;    1.271702;    1.271702;
 44;    0.100224;    1.427779;    1.373569;    1.341229;    1.334589;    1.324962;    1.310396;    1.287275;    1.286683;    1.265457;    1.265849;    1.265849;
 45;    0.101585;    1.408235;    1.358490;    1.333192;    1.331643;    1.327018;    1.323091;    1.278782;    1.281379;    1.253228;    1.253682;    1.253682;
 46;    0.098826;    1.417283;    1.375040;    1.349669;    1.342785;    1.337106;    1.327007;    1.294803;    1.289961;    1.273883;    1.273938;    1.273938;
 47;    0.098023;    1.433522;    1.385775;    1.347986;    1.345322;    1.348387;    1.325120;    1.294837;    1.294384;    1.268576;    1.268432;    1.268432;
 48;    0.099474;    1.415763;    1.366760;    1.334685;    1.332861;    1.323026;    1.308097;    1.282458;    1.277392;    1.262753;    1.263243;    1.263243;
 49;    0.100077;    1.409088;    1.356703;    1.331937;    1.325837;    1.318445;    1.305800;    1.285958;    1.276654;    1.260867;    1.261040;    1.261040;
 50;    0.100693;    1.424450;    1.367765;    1.334389;    1.324136;    1.314730;    1.298920;    1.276449;    1.269228;    1.247780;    1.248132;    1.248132;
 51;    0.099768;    1.435351;    1.385277;    1.359899;    1.355697;    1.354141;    1.334168;    1.304706;    1.298371;    1.278445;    1.279235;    1.279235;
 52;    0.118928;    1.417534;    1.361545;    1.333694;    1.326165;    1.320305;    1.304707;    1.281330;    1.274974;    1.256783;    1.257438;    1.257438;
 53;    0.100111;    1.422532;    1.376205;    1.340395;    1.339736;    1.327622;    1.320927;    1.282261;    1.273878;    1.257747;    1.257995;    1.257995;
 54;    0.099756;    1.431846;    1.379470;    1.345690;    1.337378;    1.324925;    1.313606;    1.289925;    1.283337;    1.266202;    1.266383;    1.266383;
 55;    0.101440;    1.404065;    1.357672;    1.327359;    1.317222;    1.315500;    1.303382;    1.275566;    1.269357;    1.251587;    1.251630;    1.251630;
 56;    0.097958;    1.411896;    1.364563;    1.337736;    1.329246;    1.316279;    1.299782;    1.278392;    1.267429;    1.243859;    1.244192;    1.244192;
 57;    0.101133;    1.435363;    1.379486;    1.347898;    1.347351;    1.333684;    1.306675;    1.284316;    1.283309;    1.263078;    1.263424;    1.263424;
 58;    0.098308;    1.424798;    1.367996;    1.339284;    1.337096;    1.329801;    1.313835;    1.289634;    1.287147;    1.262915;    1.263350;    1.263350;
 59;    0.100285;    1.415414;    1.361396;    1.340341;    1.331133;    1.330883;    1.305939;    1.283885;    1.284857;    1.262607;    1.263017;    1.263017;
 60;    0.099594;    1.420155;    1.373439;    1.340454;    1.335560;    1.326345;    1.308010;    1.282791;    1.273448;    1.262731;    1.263124;    1.263124;
 61;    0.100046;    1.412339;    1.365381;    1.339676;    1.333912;    1.327809;    1.310668;    1.286381;    1.279272;    1.257940;    1.258277;    1.258277;
 62;    0.102316;    1.414394;    1.360124;    1.334418;    1.328358;    1.321541;    1.312456;    1.277949;    1.268237;    1.250552;    1.250935;    1.250935;
 63;    0.109662;    1.414840;    1.362282;    1.331652;    1.319322;    1.309166;    1.302636;    1.274313;    1.269349;    1.252627;    1.252733;    1.252733;
 64;    0.101991;    1.421988;    1.371689;    1.339386;    1.332262;    1.328680;    1.310749;    1.289360;    1.286281;    1.262908;    1.263529;    1.263529;
 65;    0.099395;    1.401194;    1.357988;    1.329916;    1.326348;    1.315103;    1.294485;    1.270965;    1.263148;    1.248652;    1.248953;    1.248953;
 66;    0.105043;    1.415931;    1.366424;    1.345165;    1.340398;    1.333443;    1.323421;    1.291662;    1.286540;    1.265513;    1.265435;    1.265435;
 67;    0.138045;    1.412771;    1.364865;    1.330263;    1.323002;    1.320896;    1.307458;    1.291128;    1.280336;    1.263951;    1.264081;    1.264081;
 68;    0.099982;    1.414857;    1.368317;    1.339738;    1.331389;    1.327427;    1.309050;    1.280676;    1.277767;    1.264594;    1.265163;    1.265163;
 69;    0.101069;    1.411507;    1.366272;    1.336899;    1.334672;    1.327932;    1.315759;    1.281014;    1.274302;    1.257841;    1.258248;    1.258248;
 70;    0.100924;    1.424799;    1.378380;    1.351744;    1.351564;    1.335644;    1.321450;    1.295991;    1.290939;    1.272863;    1.272789;    1.272789;
 71;    0.101842;    1.423779;    1.372138;    1.338388;    1.334455;    1.325381;    1.320102;    1.288044;    1.276463;    1.258076;    1.258715;    1.258715;
 72;    0.105220;    1.418567;    1.366850;    1.343664;    1.339356;    1.333274;    1.319542;    1.297722;    1.298262;    1.272741;    1.273101;    1.273101;
 73;    0.099569;    1.429514;    1.384728;    1.360205;    1.350024;    1.341519;    1.327277;    1.300384;    1.294777;    1.275594;    1.276532;    1.276532;
 74;    0.180895;    1.422355;    1.365233;    1.336811;    1.333547;    1.331236;    1.305579;    1.280307;    1.278224;    1.260427;    1.260876;    1.260876;
 75;    0.120071;    1.420570;    1.371819;    1.337629;    1.329956;    1.317535;    1.298219;    1.270638;    1.264340;    1.248983;    1.249344;    1.249344;
 76;    0.102190;    1.420278;    1.365809;    1.342700;    1.337496;    1.329119;    1.315145;    1.291067;    1.284873;    1.266886;    1.267451;    1.267451;
 77;    0.099927;    1.406539;    1.356017;    1.328312;    1.317723;    1.309742;    1.301725;    1.267042;    1.254223;    1.237550;    1.238177;    1.238177;
 78;    0.098115;    1.416299;    1.362624;    1.337107;    1.329216;    1.318213;    1.298807;    1.276064;    1.269108;    1.248030;    1.247937;    1.247937;
 79;    0.111897;    1.421023;    1.373578;    1.348525;    1.347310;    1.343496;    1.322908;    1.292320;    1.293128;    1.266303;    1.266700;    1.266700;
 80;    0.099621;    1.411704;    1.359214;    1.331876;    1.333695;    1.328517;    1.304160;    1.271839;    1.266605;    1.253154;    1.252964;    1.252964;
 81;    0.111450;    1.411125;    1.358322;    1.333607;    1.331569;    1.315992;    1.307213;    1.283574;    1.276028;    1.255325;    1.256098;    1.256098;
 82;    0.099174;    1.407529;    1.362006;    1.332849;    1.330118;    1.319480;    1.311555;    1.277619;    1.274269;    1.252638;    1.253050;    1.253050;
 83;    0.106464;    1.402772;    1.355096;    1.327726;    1.325327;    1.320346;    1.304568;    1.273298;    1.266935;    1.245788;    1.246611;    1.246611;
 84;    0.114708;    1.424623;    1.372993;    1.337647;    1.335437;    1.325763;    1.314032;    1.287322;    1.283928;    1.259433;    1.260094;    1.260094;
 85;    0.141750;    1.418423;    1.372168;    1.346412;    1.342879;    1.333118;    1.321844;    1.295215;    1.290708;    1.273389;    1.273504;    1.273504;
 86;    0.119040;    1.422573;    1.368402;    1.337757;    1.327560;    1.313621;    1.299032;    1.275426;    1.269827;    1.256136;    1.257187;    1.257187;
 87;    0.112536;    1.419614;    1.369052;    1.332715;    1.327944;    1.319761;    1.305002;    1.272426;    1.266658;    1.254482;    1.254526;    1.254526;
 88;    0.114108;    1.424303;    1.372241;    1.347359;    1.341798;    1.334562;    1.314658;    1.287345;    1.282009;    1.267391;    1.267939;    1.267939;
 89;    0.249441;    1.426797;    1.379745;    1.346033;    1.336768;    1.322377;    1.318138;    1.290568;    1.291956;    1.265418;    1.265656;    1.265656;
 90;    0.126618;    1.409985;    1.367312;    1.341273;    1.339181;    1.330216;    1.320762;    1.290560;    1.286291;    1.264880;    1.265230;    1.265230;
 91;    0.142273;    1.421805;    1.369947;    1.340476;    1.335414;    1.328349;    1.315714;    1.292769;    1.285097;    1.270282;    1.270733;    1.270733;
 92;    0.205921;    1.413204;    1.361409;    1.336360;    1.332943;    1.329464;    1.318253;    1.275186;    1.269135;    1.253349;    1.254318;    1.254318;
 93;    0.112529;    1.417033;    1.368647;    1.342859;    1.337933;    1.330306;    1.318011;    1.290978;    1.289306;    1.267979;    1.268446;    1.268446;
 94;    0.097647;    1.418441;    1.365481;    1.338326;    1.332913;    1.327716;    1.317417;    1.291963;    1.284681;    1.270112;    1.270484;    1.270484;
 95;    0.098592;    1.423754;    1.375648;    1.348131;    1.343366;    1.337892;    1.323702;    1.292785;    1.285458;    1.265784;    1.266401;    1.266401;
 96;    0.099076;    1.413795;    1.363387;    1.335933;    1.326169;    1.318968;    1.299036;    1.277958;    1.272172;    1.259554;    1.260102;    1.260102;
 97;    0.099949;    1.431416;    1.382950;    1.356145;    1.350426;    1.339156;    1.321936;    1.298928;    1.293537;    1.273520;    1.273115;    1.273115;
 98;    0.097892;    1.420300;    1.370341;    1.345003;    1.345590;    1.335327;    1.323199;    1.286393;    1.279833;    1.264270;    1.264346;    1.264346;
 99;    0.097699;    1.405208;    1.360725;    1.335765;    1.332175;    1.322447;    1.317019;    1.280921;    1.279441;    1.253692;    1.254100;    1.254100;
100;    0.098204;    1.412257;    1.362361;    1.336787;    1.333369;    1.323663;    1.307423;    1.279880;    1.276085;    1.254218;    1.255062;    1.255062;


==> anc/LVM_v0.2/result_simulation/SetC2.6_Modelppca-none-none_CVrkf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;
Nan;Nan;0;0;0;0;0;0;0;0;1;0;0;
  1;    0.014292;   14.258109;   13.976659;   13.794868;   13.753344;   13.740484;   13.630021;   13.539663;   13.542097;   13.410751;   13.411036;   13.411036;
  2;    0.015112;   14.296370;   14.032641;   13.842850;   13.812086;   13.789136;   13.719918;   13.639520;   13.599257;   13.512617;   13.513132;   13.513132;
  3;    0.013927;   14.181645;   13.956775;   13.785588;   13.759819;   13.716627;   13.681867;   13.581972;   13.566827;   13.451002;   13.452445;   13.452445;
  4;    0.014004;   14.397958;   14.066850;   13.907236;   13.863919;   13.817059;   13.766419;   13.669474;   13.629727;   13.554483;   13.556166;   13.556166;
  5;    0.015241;   14.141473;   13.896689;   13.750608;   13.754866;   13.729684;   13.637053;   13.518635;   13.490480;   13.403796;   13.406431;   13.406431;
  6;    0.013423;   14.128294;   13.843396;   13.712419;   13.723666;   13.670003;   13.596940;   13.485056;   13.450822;   13.378249;   13.380509;   13.380509;
  7;    0.012194;   14.349816;   14.056025;   13.877417;   13.848996;   13.831788;   13.737578;   13.650291;   13.591233;   13.499978;   13.501105;   13.501105;
  8;    0.012165;   14.197394;   13.892994;   13.705795;   13.675381;   13.650397;   13.627022;   13.496661;   13.490954;   13.348892;   13.350225;   13.350225;
  9;    0.012753;   14.314130;   14.001850;   13.833325;   13.827340;   13.766465;   13.700932;   13.608218;   13.596756;   13.495440;   13.498448;   13.498448;
 10;    0.012208;   14.291257;   14.002909;   13.851858;   13.834552;   13.780711;   13.749659;   13.601681;   13.577442;   13.477245;   13.479303;   13.479303;
 11;    0.011735;   14.149444;   13.870505;   13.701221;   13.667748;   13.650993;   13.561680;   13.464163;   13.473497;   13.373328;   13.374041;   13.374041;
 12;    0.012150;   14.161642;   13.848586;   13.673510;   13.667451;   13.627833;   13.547187;   13.478225;   13.429805;   13.355908;   13.358513;   13.358513;
 13;    0.012435;   14.145231;   13.919605;   13.739688;   13.711936;   13.695844;   13.599206;   13.488380;   13.470316;   13.390117;   13.391501;   13.391501;
 14;    0.015273;   14.054852;   13.728350;   13.600790;   13.574954;   13.538099;   13.530211;   13.380391;   13.349697;   13.288217;   13.289840;   13.289840;
 15;    0.012789;   14.148430;   13.874467;   13.658512;   13.629064;   13.597764;   13.528709;   13.444498;   13.402544;   13.327610;   13.329708;   13.329708;
 16;    0.012478;   14.281603;   13.976877;   13.836048;   13.816232;   13.775033;   13.715630;   13.622996;   13.584521;   13.511183;   13.511080;   13.511080;
 17;    0.012404;   14.203971;   13.861852;   13.693388;   13.678754;   13.667931;   13.624285;   13.462938;   13.422876;   13.330441;   13.331879;   13.331879;
 18;    0.012294;   14.085323;   13.840658;   13.632997;   13.627831;   13.597541;   13.516816;   13.428377;   13.390235;   13.299004;   13.301428;   13.301428;
 19;    0.012199;   14.138725;   13.864121;   13.693353;   13.682762;   13.629461;   13.585927;   13.460049;   13.439432;   13.337274;   13.336573;   13.336573;
 20;    0.011498;   14.235908;   13.940549;   13.798727;   13.785630;   13.737374;   13.690568;   13.557810;   13.551201;   13.436802;   13.438178;   13.438178;
 21;    0.012170;   14.221165;   13.933791;   13.785442;   13.751409;   13.758411;   13.711002;   13.516002;   13.477769;   13.399672;   13.401578;   13.401578;
 22;    0.011928;   14.278472;   14.003401;   13.785754;   13.745536;   13.710402;   13.670200;   13.572493;   13.534310;   13.460584;   13.460628;   13.460628;
 23;    0.011617;   14.176713;   13.839257;   13.684423;   13.659510;   13.650552;   13.567511;   13.507060;   13.481794;   13.388009;   13.388979;   13.388979;
 24;    0.011788;   14.335924;   14.033435;   13.890700;   13.849600;   13.810719;   13.780830;   13.655246;   13.602200;   13.523113;   13.525518;   13.525518;
 25;    0.012501;   14.216988;   13.936602;   13.736001;   13.748048;   13.727226;   13.602676;   13.476365;   13.427482;   13.343848;   13.345520;   13.345520;
 26;    0.011941;   14.324536;   14.028630;   13.834836;   13.826150;   13.790400;   13.702608;   13.617532;   13.588419;   13.492404;   13.495240;   13.495240;
 27;    0.012428;   14.218859;   13.924894;   13.744609;   13.709112;   13.698671;   13.626045;   13.521434;   13.500115;   13.412841;   13.411073;   13.411073;
 28;    0.011978;   14.297610;   13.987062;   13.819239;   13.795070;   13.800270;   13.717807;   13.584799;   13.543086;   13.470730;   13.472665;   13.472665;
 29;    0.012001;   14.355442;   14.084138;   13.886999;   13.842821;   13.831529;   13.770712;   13.649375;   13.622940;   13.543228;   13.542656;   13.542656;
 30;    0.012281;   14.188551;   13.897388;   13.744155;   13.717862;   13.678214;   13.663944;   13.545276;   13.514848;   13.437836;   13.440509;   13.440509;
 31;    0.014446;   14.194414;   13.900084;   13.755823;   13.745214;   13.675030;   13.632711;   13.520575;   13.520668;   13.404803;   13.407794;   13.407794;
 32;    0.011973;   14.110641;   13.894831;   13.728995;   13.678073;   13.648079;   13.582010;   13.516981;   13.475373;   13.402692;   13.404878;   13.404878;
 33;    0.011868;   14.217248;   13.910212;   13.730969;   13.748837;   13.687985;   13.618082;   13.522565;   13.471610;   13.379506;   13.380528;   13.380528;
 34;    0.010909;   14.238853;   13.962655;   13.812320;   13.793635;   13.768820;   13.732331;   13.636505;   13.623935;   13.497545;   13.499164;   13.499164;
 35;    0.011215;   14.210305;   13.857645;   13.696766;   13.672558;   13.634613;   13.605513;   13.507560;   13.475400;   13.398283;   13.399680;   13.399680;
 36;    0.011465;   14.136384;   13.859388;   13.697003;   13.669384;   13.647098;   13.560835;   13.463155;   13.431366;   13.348787;   13.348217;   13.348217;
 37;    0.012418;   14.196978;   13.878167;   13.723942;   13.712858;   13.655249;   13.605615;   13.486175;   13.436339;   13.343833;   13.345634;   13.345634;
 38;    0.012396;   14.120797;   13.818092;   13.650459;   13.624604;   13.619998;   13.555460;   13.447150;   13.444088;   13.355299;   13.356756;   13.356756;
 39;    0.011759;   14.004816;   13.712342;   13.561517;   13.530663;   13.493804;   13.469029;   13.336721;   13.294785;   13.224183;   13.225367;   13.225367;
 40;    0.012574;   14.232617;   13.938831;   13.760518;   13.719630;   13.675350;   13.629489;   13.518040;   13.503094;   13.415623;   13.415142;   13.415142;
 41;    0.012601;   14.161743;   13.868394;   13.701164;   13.671096;   13.624890;   13.581781;   13.481710;   13.453933;   13.360201;   13.362122;   13.362122;
 42;    0.012219;   14.318809;   14.006194;   13.808846;   13.783907;   13.734983;   13.676225;   13.548342;   13.511217;   13.440260;   13.441670;   13.441670;
 43;    0.012316;   14.228571;   13.954680;   13.762606;   13.757078;   13.715106;   13.671778;   13.584325;   13.541004;   13.459846;   13.460695;   13.460695;
 44;    0.012431;   14.277794;   13.957099;   13.768508;   13.744085;   13.691337;   13.632441;   13.550316;   13.544832;   13.445551;   13.446809;   13.446809;
 45;    0.012110;   14.082345;   13.791218;   13.646361;   13.630567;   13.614874;   13.604995;   13.424822;   13.434140;   13.305106;   13.306506;   13.306506;
 46;    0.012356;   14.172830;   13.926066;   13.786510;   13.760838;   13.723575;   13.682791;   13.560410;   13.534777;   13.461934;   13.462060;   13.462060;
 47;    0.012285;   14.335219;   14.063045;   13.836775;   13.831228;   13.839185;   13.732098;   13.624464;   13.619137;   13.499985;   13.499513;   13.499513;
 48;    0.012677;   14.157628;   13.871858;   13.687584;   13.667742;   13.625366;   13.568203;   13.470570;   13.442608;   13.375787;   13.377315;   13.377315;
 49;    0.012529;   14.090881;   13.780187;   13.634159;   13.613951;   13.581197;   13.537748;   13.456633;   13.408712;   13.335396;   13.335986;   13.335986;
 50;    0.012468;   14.244503;   13.908976;   13.711920;   13.674380;   13.618479;   13.555107;   13.481874;   13.443375;   13.347729;   13.348802;   13.348802;
 51;    0.011585;   14.353509;   14.058658;   13.914146;   13.900833;   13.892758;   13.788870;   13.692112;   13.661833;   13.567636;   13.569986;   13.569986;
 52;    0.011420;   14.175342;   13.841558;   13.679772;   13.651350;   13.610152;   13.551213;   13.468411;   13.438365;   13.354478;   13.356461;   13.356461;
 53;    0.012198;   14.225324;   13.958616;   13.748973;   13.752695;   13.695662;   13.661392;   13.513600;   13.471974;   13.397184;   13.398060;   13.398060;
 54;    0.012059;   14.318461;   14.008339;   13.810383;   13.780847;   13.728421;   13.676834;   13.589346;   13.554454;   13.476759;   13.477274;   13.477274;
 55;    0.012826;   14.040651;   13.773121;   13.596957;   13.558333;   13.536276;   13.489228;   13.389614;   13.355591;   13.272694;   13.272797;   13.272797;
 56;    0.011375;   14.118958;   13.843053;   13.686540;   13.648107;   13.595509;   13.534833;   13.456204;   13.402522;   13.294646;   13.295590;   13.295590;
 57;    0.013036;   14.353627;   14.023008;   13.846161;   13.825121;   13.768346;   13.660430;   13.573602;   13.565528;   13.474034;   13.475142;   13.475142;
 58;    0.012488;   14.247983;   13.909518;   13.739105;   13.737518;   13.716415;   13.662366;   13.546683;   13.529301;   13.422340;   13.423683;   13.423683;
 59;    0.012850;   14.154145;   13.830290;   13.715286;   13.668494;   13.667625;   13.563420;   13.482311;   13.483061;   13.379389;   13.380778;   13.380778;
 60;    0.012751;   14.201554;   13.929688;   13.739122;   13.714872;   13.685918;   13.608834;   13.503818;   13.456746;   13.406779;   13.408048;   13.408048;
 61;    0.012365;   14.123385;   13.850370;   13.703158;   13.674028;   13.635349;   13.577926;   13.487863;   13.450931;   13.352938;   13.353948;   13.353948;
 62;    0.012590;   14.143936;   13.821146;   13.674180;   13.654662;   13.608699;   13.572388;   13.446440;   13.397973;   13.319155;   13.320407;   13.320407;
 63;    0.013416;   14.148400;   13.834995;   13.659557;   13.607007;   13.573943;   13.536125;   13.430352;   13.402303;   13.326326;   13.326627;   13.326627;
 64;    0.011901;   14.219884;   13.928634;   13.734164;   13.711288;   13.692233;   13.610692;   13.540165;   13.521719;   13.412555;   13.414491;   13.414491;
 65;    0.012765;   14.011936;   13.758614;   13.600030;   13.593235;   13.551380;   13.482131;   13.363699;   13.325388;   13.258094;   13.259035;   13.259035;
 66;    0.012840;   14.159307;   13.866088;   13.744991;   13.723263;   13.698495;   13.663679;   13.535422;   13.508179;   13.411404;   13.411253;   13.411253;
 67;    0.017143;   14.127712;   13.856044;   13.639789;   13.610549;   13.606658;   13.537691;   13.479546;   13.429446;   13.356372;   13.356700;   13.356700;
 68;    0.012507;   14.148572;   13.876447;   13.719500;   13.684525;   13.645550;   13.579957;   13.468171;   13.451411;   13.390562;   13.392289;   13.392289;
 69;    0.012317;   14.115068;   13.855739;   13.686809;   13.664330;   13.627816;   13.584360;   13.454610;   13.419665;   13.342500;   13.343718;   13.343718;
 70;    0.012581;   14.247990;   13.978215;   13.827460;   13.818292;   13.743036;   13.684534;   13.596681;   13.565439;   13.486342;   13.486219;   13.486219;
 71;    0.012834;   14.237790;   13.940021;   13.735352;   13.708009;   13.670366;   13.656305;   13.536255;   13.477115;   13.394183;   13.396237;   13.396237;
 72;    0.013065;   14.185673;   13.882112;   13.749340;   13.717519;   13.693274;   13.633291;   13.562255;   13.563040;   13.441466;   13.442623;   13.442623;
 73;    0.012577;   14.295139;   14.032825;   13.893185;   13.852586;   13.813080;   13.771112;   13.655854;   13.626227;   13.538490;   13.541302;   13.541302;
 74;    0.020894;   14.223548;   13.881320;   13.721755;   13.692719;   13.685868;   13.578317;   13.486254;   13.473136;   13.388841;   13.390350;   13.390350;
 75;    0.018267;   14.205704;   13.918995;   13.724638;   13.695024;   13.648908;   13.585775;   13.453274;   13.421593;   13.350411;   13.351518;   13.351518;
 76;    0.012555;   14.202775;   13.876013;   13.746575;   13.716798;   13.686946;   13.618395;   13.536069;   13.504268;   13.420119;   13.421887;   13.421887;
 77;    0.012393;   14.065388;   13.767796;   13.608787;   13.572484;   13.527926;   13.492628;   13.362849;   13.300666;   13.225234;   13.227086;   13.227086;
 78;    0.012455;   14.162987;   13.840794;   13.695703;   13.661731;   13.618407;   13.551204;   13.456701;   13.420693;   13.325578;   13.325263;   13.325263;
 79;    0.012681;   14.210230;   13.933677;   13.791428;   13.778908;   13.768005;   13.674725;   13.563257;   13.565470;   13.442159;   13.443289;   13.443289;
 80;    0.012944;   14.117035;   13.806319;   13.655665;   13.653553;   13.627500;   13.514785;   13.402346;   13.372231;   13.311786;   13.311049;   13.311049;
 81;    0.013086;   14.111248;   13.797091;   13.654194;   13.655548;   13.586533;   13.546787;   13.462813;   13.421016;   13.326820;   13.329195;   13.329195;
 82;    0.013620;   14.075290;   13.813218;   13.644384;   13.631594;   13.583598;   13.564412;   13.422961;   13.405699;   13.304032;   13.305300;   13.305300;
 83;    0.016029;   14.027723;   13.752963;   13.594127;   13.570782;   13.548792;   13.480026;   13.372849;   13.336828;   13.241244;   13.243821;   13.243821;
 84;    0.013671;   14.246231;   13.949170;   13.738581;   13.714740;   13.670563;   13.631965;   13.533443;   13.514460;   13.401558;   13.403595;   13.403595;
 85;    0.017852;   14.184229;   13.914616;   13.770726;   13.745043;   13.697169;   13.650218;   13.558843;   13.532602;   13.452492;   13.452812;   13.452812;
 86;    0.015685;   14.225730;   13.903627;   13.731541;   13.683855;   13.619187;   13.557038;   13.471167;   13.441343;   13.378251;   13.381513;   13.381513;
 87;    0.014499;   14.196138;   13.903506;   13.698936;   13.650861;   13.615504;   13.555449;   13.434161;   13.405641;   13.348177;   13.348220;   13.348220;
 88;    0.017462;   14.243030;   13.930938;   13.792416;   13.778337;   13.760237;   13.671017;   13.550790;   13.524146;   13.453140;   13.454774;   13.454774;
 89;    0.020647;   14.267972;   13.995897;   13.796997;   13.757662;   13.696223;   13.690169;   13.576144;   13.579362;   13.456966;   13.457737;   13.457737;
 90;    0.014856;   14.099855;   13.859627;   13.710909;   13.681592;   13.641881;   13.606328;   13.499256;   13.476682;   13.376282;   13.377289;   13.377289;
 91;    0.015314;   14.218049;   13.911572;   13.739918;   13.721847;   13.697200;   13.633169;   13.549393;   13.509146;   13.441600;   13.443032;   13.443032;
 92;    0.027596;   14.132038;   13.823065;   13.683736;   13.665920;   13.659061;   13.606876;   13.433020;   13.403879;   13.330001;   13.332893;   13.332893;
 93;    0.014836;   14.170334;   13.888316;   13.739954;   13.714440;   13.679344;   13.632561;   13.529980;   13.517732;   13.418633;   13.420012;   13.420012;
 94;    0.011980;   14.184413;   13.873890;   13.717315;   13.673599;   13.652005;   13.611540;   13.523502;   13.487387;   13.418523;   13.419686;   13.419686;
 95;    0.012849;   14.237538;   13.956080;   13.797117;   13.784845;   13.779148;   13.728304;   13.580556;   13.544947;   13.452050;   13.453901;   13.453901;
 96;    0.011945;   14.137948;   13.836763;   13.682916;   13.646395;   13.624873;   13.540441;   13.448173;   13.417891;   13.359009;   13.360694;   13.360694;
 97;    0.012427;   14.314158;   14.030344;   13.875566;   13.849761;   13.798554;   13.736412;   13.640460;   13.615791;   13.525275;   13.524028;   13.524028;
 98;    0.012148;   14.203001;   13.906945;   13.766738;   13.772696;   13.725611;   13.658518;   13.528073;   13.493679;   13.421161;   13.421349;   13.421349;
 99;    0.012518;   14.052085;   13.795834;   13.652949;   13.630406;   13.589650;   13.578483;   13.431757;   13.421754;   13.302276;   13.303542;   13.303542;
100;    0.013091;   14.122568;   13.833444;   13.688069;   13.662826;   13.615659;   13.552108;   13.447433;   13.429466;   13.327954;   13.330367;   13.330367;


==> anc/LVM_v0.2/result_simulation/SetC3.1_Modelpca-none-none_CVekf-ctri.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;
Nan;Nan;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  1;    1.178235;    1.005728;    0.815817;    0.720305;    0.608075;    0.503780;    0.396488;    0.279573;    0.261674;    0.247635;    0.228628;    0.197155;    0.162824;    0.107007;    0.111906;    0.117328;    0.124238;    0.131587;    0.139773;    0.148157;    0.157617;    0.167132;    0.177830;    0.188959;    0.200292;    0.211961;    0.224699;    0.237891;    0.251432;
  2;    1.182527;    1.025419;    0.835574;    0.741597;    0.625276;    0.515251;    0.409223;    0.276957;    0.268624;    0.249962;    0.226118;    0.185528;    0.150254;    0.106137;    0.112197;    0.118400;    0.124835;    0.132146;    0.140187;    0.148641;    0.157697;    0.167995;    0.178778;    0.190116;    0.201495;    0.213677;    0.227045;    0.241410;    0.256355;
  3;    1.172027;    0.999333;    0.829720;    0.733789;    0.632001;    0.523475;    0.405199;    0.282032;    0.270113;    0.257999;    0.230659;    0.196834;    0.151803;    0.107530;    0.112766;    0.118454;    0.125017;    0.132538;    0.140606;    0.148909;    0.157196;    0.166218;    0.176138;    0.187049;    0.198074;    0.209846;    0.222207;    0.235916;    0.249833;
  4;    1.182639;    1.047228;    0.839912;    0.739123;    0.623367;    0.503017;    0.391382;    0.277052;    0.262970;    0.244171;    0.221411;    0.192837;    0.153615;    0.107514;    0.113429;    0.119844;    0.126604;    0.134505;    0.142322;    0.151523;    0.161565;    0.171834;    0.182623;    0.193641;    0.206653;    0.220046;    0.233378;    0.247359;    0.261807;
  5;    1.171851;    0.993553;    0.825636;    0.743231;    0.639310;    0.531202;    0.412431;    0.281559;    0.269504;    0.242105;    0.220291;    0.187214;    0.155713;    0.107428;    0.112343;    0.118111;    0.123966;    0.131031;    0.138512;    0.146423;    0.155322;    0.164999;    0.175004;    0.185846;    0.197017;    0.208634;    0.221093;    0.234190;    0.248388;
  6;    1.176837;    1.002850;    0.815351;    0.720507;    0.627610;    0.509211;    0.385843;    0.271459;    0.261298;    0.249767;    0.222303;    0.191925;    0.148693;    0.104695;    0.110013;    0.116095;    0.122486;    0.129362;    0.137200;    0.145326;    0.154024;    0.164370;    0.175508;    0.187074;    0.198608;    0.210533;    0.223019;    0.236862;    0.250712;
  7;    1.082073;    1.019654;    0.822277;    0.723292;    0.626370;    0.503532;    0.401453;    0.281521;    0.263564;    0.244753;    0.228148;    0.187940;    0.151262;    0.107420;    0.113431;    0.119011;    0.125139;    0.132877;    0.140791;    0.148900;    0.158373;    0.168648;    0.179219;    0.189829;    0.201305;    0.213899;    0.226763;    0.240225;    0.254914;
  8;    1.067972;    0.985881;    0.791141;    0.693788;    0.602358;    0.496900;    0.393194;    0.272457;    0.265048;    0.249809;    0.226024;    0.186869;    0.141769;    0.104942;    0.109863;    0.115305;    0.122109;    0.128740;    0.136298;    0.144766;    0.154084;    0.162939;    0.173128;    0.183313;    0.194776;    0.206559;    0.219771;    0.232963;    0.246470;
  9;    1.076131;    1.009827;    0.815568;    0.734831;    0.637295;    0.517440;    0.402513;    0.280079;    0.269696;    0.255223;    0.230566;    0.202429;    0.162156;    0.107000;    0.112430;    0.118333;    0.124462;    0.131047;    0.139338;    0.147876;    0.156955;    0.165736;    0.176668;    0.187544;    0.199456;    0.211539;    0.224707;    0.238145;    0.252457;
 10;    1.078180;    1.013026;    0.824856;    0.729446;    0.617793;    0.509059;    0.392612;    0.276219;    0.270329;    0.251746;    0.222080;    0.197284;    0.153029;    0.106354;    0.111600;    0.117907;    0.124545;    0.131791;    0.140311;    0.148851;    0.157499;    0.167353;    0.177609;    0.188877;    0.200459;    0.212999;    0.225629;    0.238876;    0.253257;
 11;    1.082794;    0.995042;    0.813223;    0.714451;    0.615424;    0.510805;    0.400835;    0.276388;    0.267627;    0.253069;    0.231563;    0.189879;    0.156846;    0.106289;    0.111125;    0.117290;    0.123285;    0.129792;    0.137895;    0.146001;    0.155367;    0.165363;    0.175140;    0.185565;    0.196752;    0.208483;    0.221773;    0.235035;    0.248761;
 12;    1.086716;    0.998172;    0.807746;    0.713074;    0.605592;    0.499661;    0.390422;    0.280724;    0.269099;    0.247252;    0.221262;    0.184478;    0.141842;    0.106609;    0.112037;    0.118515;    0.124753;    0.131877;    0.139996;    0.148468;    0.157441;    0.166144;    0.176327;    0.186709;    0.198475;    0.210263;    0.222424;    0.235868;    0.249543;
 13;    1.079133;    0.989145;    0.818219;    0.723233;    0.633742;    0.519568;    0.419030;    0.277869;    0.263009;    0.245217;    0.218874;    0.193865;    0.150243;    0.106435;    0.112037;    0.117778;    0.123818;    0.130496;    0.138021;    0.145651;    0.154907;    0.164450;    0.174431;    0.184698;    0.195835;    0.207522;    0.219690;    0.232808;    0.247286;
 14;    1.081321;    0.981618;    0.801958;    0.710864;    0.613185;    0.498028;    0.382150;    0.266525;    0.260456;    0.241927;    0.210706;    0.174908;    0.138732;    0.103627;    0.108337;    0.114273;    0.120916;    0.127933;    0.135775;    0.143952;    0.152297;    0.162583;    0.172587;    0.183284;    0.194215;    0.206349;    0.218304;    0.231066;    0.245405;
 15;    1.077995;    0.972778;    0.804981;    0.713590;    0.631310;    0.513125;    0.400824;    0.273225;    0.263147;    0.239174;    0.203845;    0.179610;    0.147358;    0.104857;    0.110108;    0.115323;    0.122176;    0.128632;    0.136146;    0.144214;    0.152920;    0.161760;    0.171309;    0.180947;    0.191875;    0.204096;    0.216511;    0.229521;    0.243194;
 16;    1.085044;    1.022832;    0.824430;    0.719038;    0.637375;    0.514015;    0.408936;    0.284629;    0.276405;    0.253485;    0.227706;    0.191830;    0.153552;    0.108437;    0.113684;    0.120106;    0.126886;    0.134505;    0.142594;    0.150642;    0.159455;    0.169738;    0.180230;    0.191263;    0.202512;    0.214632;    0.227250;    0.240907;    0.255708;
 17;    1.064690;    0.997482;    0.793093;    0.692652;    0.597647;    0.489388;    0.385600;    0.277089;    0.259699;    0.246101;    0.226439;    0.199945;    0.154254;    0.105536;    0.110795;    0.116635;    0.123351;    0.130719;    0.138474;    0.146975;    0.155718;    0.165268;    0.175709;    0.186300;    0.197346;    0.208751;    0.221450;    0.234708;    0.249370;
 18;    1.071302;    0.978838;    0.797263;    0.709037;    0.606816;    0.505257;    0.390935;    0.278937;    0.266734;    0.245075;    0.222297;    0.191512;    0.153187;    0.106168;    0.111266;    0.117227;    0.123866;    0.130998;    0.138732;    0.146467;    0.154449;    0.162922;    0.172357;    0.183450;    0.195927;    0.207787;    0.219652;    0.231888;    0.244710;
 19;    1.068632;    0.975727;    0.806646;    0.711794;    0.626103;    0.526905;    0.380945;    0.274940;    0.268344;    0.250837;    0.223616;    0.191599;    0.154130;    0.105487;    0.110440;    0.116385;    0.122125;    0.129271;    0.137205;    0.145036;    0.153349;    0.163249;    0.173258;    0.183615;    0.194790;    0.205800;    0.217785;    0.230134;    0.243932;
 20;    1.066680;    1.012962;    0.824658;    0.732716;    0.647704;    0.549267;    0.410139;    0.277422;    0.267166;    0.252005;    0.223448;    0.191486;    0.158286;    0.106422;    0.111364;    0.117611;    0.124407;    0.131907;    0.139777;    0.148469;    0.157403;    0.167708;    0.178367;    0.189131;    0.200859;    0.212815;    0.225633;    0.239190;    0.253240;
 21;    1.058994;    1.003714;    0.821218;    0.721482;    0.626972;    0.522085;    0.409569;    0.277100;    0.267563;    0.250767;    0.223257;    0.189957;    0.141723;    0.106380;    0.112151;    0.118375;    0.124477;    0.131045;    0.138213;    0.146421;    0.156017;    0.165592;    0.176288;    0.187227;    0.198739;    0.210859;    0.223620;    0.237076;    0.250929;
 22;    1.066214;    1.009173;    0.819839;    0.724919;    0.621079;    0.513474;    0.393645;    0.279616;    0.270446;    0.248896;    0.222810;    0.192005;    0.160845;    0.106934;    0.112176;    0.117836;    0.124181;    0.130853;    0.138308;    0.146674;    0.156220;    0.166524;    0.176952;    0.188178;    0.200159;    0.211984;    0.223938;    0.238595;    0.252293;
 23;    1.059674;    1.007574;    0.812986;    0.716156;    0.615584;    0.516968;    0.400871;    0.282205;    0.269910;    0.261232;    0.229856;    0.199568;    0.152546;    0.107961;    0.113414;    0.119052;    0.125534;    0.132849;    0.141041;    0.149580;    0.158091;    0.168278;    0.178459;    0.188063;    0.200462;    0.212086;    0.224487;    0.237820;    0.251894;
 24;    1.057446;    1.029141;    0.832570;    0.735579;    0.620213;    0.509759;    0.403972;    0.281087;    0.270756;    0.257135;    0.234036;    0.190592;    0.152695;    0.107084;    0.112224;    0.118165;    0.124427;    0.132168;    0.140288;    0.148735;    0.157301;    0.168135;    0.179071;    0.189848;    0.201192;    0.214027;    0.227593;    0.242301;    0.257285;
 25;    1.053601;    0.987979;    0.802829;    0.709602;    0.613031;    0.509140;    0.405256;    0.277309;    0.269001;    0.250915;    0.216942;    0.186791;    0.145672;    0.105752;    0.111248;    0.117262;    0.123809;    0.130513;    0.138350;    0.146070;    0.155336;    0.164478;    0.174727;    0.185216;    0.196844;    0.207748;    0.219544;    0.233218;    0.246995;
 26;    1.062513;    1.022883;    0.833565;    0.736070;    0.634785;    0.517467;    0.420292;    0.284376;    0.270513;    0.256748;    0.240967;    0.210534;    0.158971;    0.108102;    0.113961;    0.119554;    0.125869;    0.133362;    0.141186;    0.149112;    0.158911;    0.168594;    0.179607;    0.190685;    0.202464;    0.214500;    0.228105;    0.242026;    0.255721;
 27;    1.087415;    1.006169;    0.814807;    0.711984;    0.612419;    0.509417;    0.401269;    0.279623;    0.270724;    0.249634;    0.216567;    0.196687;    0.154549;    0.106713;    0.111434;    0.117549;    0.123799;    0.130394;    0.138474;    0.147079;    0.156535;    0.166403;    0.176811;    0.187933;    0.199938;    0.211898;    0.224953;    0.238142;    0.251542;
 28;    1.053700;    1.010541;    0.818346;    0.721327;    0.626942;    0.509092;    0.398021;    0.276930;    0.267077;    0.248178;    0.223310;    0.189604;    0.151029;    0.106160;    0.111566;    0.116718;    0.123138;    0.130288;    0.137932;    0.146095;    0.155339;    0.164804;    0.174990;    0.186580;    0.198259;    0.210286;    0.223632;    0.237887;    0.252635;
 29;    1.072887;    1.016004;    0.832368;    0.731402;    0.621435;    0.507248;    0.395633;    0.276575;    0.264278;    0.242653;    0.219206;    0.189111;    0.141127;    0.106217;    0.111328;    0.116877;    0.123449;    0.130804;    0.138457;    0.147462;    0.157229;    0.167347;    0.177222;    0.188620;    0.200927;    0.213377;    0.226330;    0.239966;    0.254001;
 30;    1.065138;    1.001182;    0.825944;    0.738518;    0.633642;    0.534191;    0.399874;    0.277053;    0.267158;    0.244970;    0.222567;    0.194087;    0.149716;    0.106270;    0.111721;    0.117167;    0.123195;    0.130196;    0.137759;    0.145812;    0.154923;    0.165512;    0.176155;    0.187759;    0.199252;    0.210904;    0.222640;    0.236167;    0.250296;
 31;    1.086502;    1.004176;    0.815312;    0.726736;    0.621630;    0.535232;    0.418807;    0.278475;    0.268610;    0.245930;    0.229377;    0.197590;    0.147828;    0.106684;    0.111581;    0.117016;    0.123125;    0.129705;    0.137001;    0.145931;    0.155132;    0.164782;    0.175479;    0.186143;    0.197751;    0.209743;    0.222668;    0.236440;    0.251044;
 32;    1.066833;    0.991649;    0.823870;    0.716921;    0.618183;    0.500368;    0.385906;    0.276147;    0.255811;    0.239141;    0.227467;    0.202126;    0.156305;    0.105477;    0.111175;    0.116951;    0.123786;    0.131084;    0.138617;    0.146542;    0.154608;    0.164756;    0.174806;    0.184866;    0.195392;    0.208072;    0.220572;    0.233681;    0.247912;
 33;    1.070226;    0.991994;    0.807756;    0.718672;    0.612289;    0.502274;    0.401167;    0.275503;    0.267349;    0.252674;    0.217475;    0.191987;    0.153156;    0.105274;    0.110584;    0.116105;    0.122320;    0.129556;    0.137123;    0.144514;    0.154228;    0.164137;    0.174264;    0.184714;    0.196286;    0.208580;    0.220910;    0.233834;    0.247999;
 34;    1.071983;    0.998703;    0.830169;    0.746981;    0.648430;    0.539622;    0.404634;    0.284889;    0.275861;    0.259190;    0.224707;    0.192570;    0.153717;    0.108164;    0.113375;    0.118463;    0.125178;    0.131718;    0.139535;    0.147785;    0.157000;    0.165804;    0.175153;    0.186180;    0.196776;    0.209408;    0.221943;    0.235104;    0.249676;
 35;    1.058706;    1.014060;    0.816060;    0.719789;    0.607504;    0.502676;    0.394641;    0.272842;    0.261350;    0.244848;    0.221462;    0.194112;    0.146705;    0.105605;    0.111132;    0.117283;    0.123963;    0.130362;    0.138696;    0.147322;    0.156419;    0.165959;    0.177440;    0.188102;    0.199601;    0.212179;    0.225037;    0.239394;    0.253515;
 36;    1.079758;    0.989553;    0.805504;    0.704845;    0.619696;    0.513824;    0.383221;    0.270547;    0.263070;    0.240653;    0.219012;    0.188072;    0.151413;    0.104170;    0.109525;    0.114699;    0.121625;    0.128519;    0.136895;    0.144884;    0.153679;    0.163404;    0.173741;    0.184092;    0.195598;    0.206480;    0.219396;    0.233243;    0.247388;
 37;    1.078952;    0.999173;    0.802970;    0.711012;    0.605744;    0.506675;    0.391141;    0.275042;    0.265991;    0.246026;    0.221608;    0.191804;    0.147876;    0.105761;    0.111175;    0.117478;    0.124528;    0.131509;    0.139531;    0.147775;    0.156808;    0.166103;    0.176167;    0.185667;    0.197353;    0.209113;    0.222276;    0.235793;    0.249793;
 38;    1.102793;    1.000534;    0.814718;    0.713366;    0.628645;    0.497173;    0.393839;    0.271316;    0.260391;    0.240584;    0.221684;    0.189487;    0.155494;    0.105047;    0.110079;    0.115768;    0.122258;    0.129293;    0.137355;    0.145666;    0.154483;    0.164436;    0.174318;    0.184709;    0.196908;    0.209519;    0.222670;    0.236244;    0.250134;
 39;    1.086154;    0.975910;    0.792164;    0.699074;    0.597015;    0.512800;    0.400406;    0.271478;    0.260205;    0.244424;    0.220729;    0.187849;    0.140973;    0.104397;    0.109811;    0.114974;    0.120580;    0.127363;    0.135122;    0.143059;    0.151550;    0.160616;    0.170894;    0.181295;    0.192627;    0.204536;    0.216853;    0.229786;    0.243977;
 40;    1.073043;    1.003148;    0.817419;    0.715968;    0.613799;    0.525877;    0.389798;    0.276065;    0.264624;    0.251779;    0.233149;    0.200364;    0.153277;    0.105849;    0.111041;    0.117279;    0.123663;    0.130710;    0.138852;    0.147592;    0.155857;    0.165974;    0.176700;    0.187369;    0.199010;    0.210702;    0.223751;    0.237235;    0.250787;
 41;    1.121108;    0.992765;    0.806471;    0.710026;    0.620035;    0.505598;    0.394080;    0.270362;    0.254072;    0.236151;    0.211648;    0.187017;    0.146788;    0.105028;    0.110282;    0.116367;    0.123199;    0.129889;    0.137978;    0.146598;    0.155293;    0.165071;    0.174777;    0.185544;    0.196788;    0.208680;    0.220423;    0.234391;    0.248191;
 42;    1.088601;    1.013270;    0.816047;    0.715298;    0.610434;    0.508365;    0.407427;    0.276719;    0.263739;    0.248028;    0.214089;    0.189745;    0.155115;    0.106203;    0.111403;    0.117411;    0.124036;    0.131979;    0.140174;    0.148691;    0.158308;    0.167827;    0.178421;    0.189021;    0.200473;    0.212226;    0.225590;    0.239268;    0.253317;
 43;    1.075306;    0.996567;    0.817754;    0.721466;    0.613376;    0.502424;    0.392611;    0.278666;    0.272193;    0.255371;    0.224431;    0.187583;    0.150104;    0.106121;    0.111154;    0.116705;    0.123073;    0.130291;    0.137821;    0.146274;    0.155694;    0.165188;    0.175641;    0.186125;    0.196842;    0.209351;    0.221573;    0.235356;    0.249142;
 44;    1.092078;    1.014227;    0.812765;    0.711262;    0.616510;    0.509450;    0.409016;    0.273520;    0.263744;    0.244846;    0.217021;    0.188301;    0.156389;    0.106442;    0.111831;    0.117395;    0.124430;    0.131818;    0.139560;    0.147494;    0.156725;    0.166602;    0.176535;    0.188104;    0.200017;    0.212519;    0.225072;    0.238994;    0.253557;
 45;    1.093745;    0.983750;    0.805848;    0.698822;    0.610323;    0.496887;    0.381174;    0.272656;    0.265095;    0.244473;    0.223704;    0.187303;    0.154548;    0.105017;    0.109829;    0.115220;    0.121391;    0.129123;    0.137089;    0.145289;    0.153434;    0.162601;    0.172804;    0.182887;    0.193927;    0.206261;    0.218316;    0.232120;    0.245938;
 46;    1.081918;    1.007541;    0.834767;    0.751125;    0.623884;    0.525408;    0.396476;    0.271221;    0.264468;    0.248358;    0.218086;    0.184372;    0.151008;    0.104711;    0.110029;    0.115607;    0.122159;    0.128955;    0.137061;    0.145955;    0.155839;    0.165980;    0.176728;    0.187652;    0.198765;    0.211738;    0.224265;    0.238218;    0.251885;
 47;    1.079354;    1.004633;    0.822215;    0.740948;    0.644968;    0.512431;    0.409089;    0.283175;    0.269682;    0.256770;    0.236021;    0.205889;    0.153695;    0.107607;    0.112705;    0.118752;    0.125213;    0.131878;    0.139631;    0.148519;    0.157439;    0.166621;    0.176670;    0.188327;    0.199942;    0.212219;    0.224313;    0.236669;    0.251158;
 48;    1.092275;    1.001123;    0.811717;    0.714861;    0.619494;    0.527262;    0.406156;    0.279017;    0.272821;    0.256104;    0.226135;    0.199004;    0.152541;    0.106990;    0.111899;    0.118017;    0.124479;    0.131619;    0.138937;    0.147046;    0.155822;    0.164823;    0.175940;    0.186377;    0.197778;    0.209778;    0.222629;    0.236532;    0.250281;
 49;    1.061486;    1.004691;    0.806640;    0.702981;    0.606000;    0.503100;    0.389282;    0.276082;    0.264486;    0.236518;    0.216076;    0.192394;    0.154336;    0.106081;    0.111506;    0.117184;    0.123434;    0.130857;    0.138701;    0.147122;    0.155844;    0.164930;    0.174989;    0.186496;    0.197813;    0.210501;    0.223339;    0.236835;    0.251173;
 50;    1.063488;    1.005293;    0.804147;    0.703150;    0.610697;    0.506091;    0.403218;    0.279204;    0.270914;    0.247947;    0.223948;    0.189885;    0.151164;    0.106860;    0.112106;    0.117817;    0.123798;    0.130544;    0.138890;    0.147929;    0.157539;    0.166814;    0.177330;    0.187803;    0.199370;    0.211249;    0.223478;    0.237031;    0.251323;
 51;    1.076462;    1.031584;    0.839993;    0.739270;    0.623083;    0.511690;    0.410409;    0.281521;    0.271703;    0.256729;    0.229143;    0.200791;    0.150005;    0.107660;    0.113063;    0.118718;    0.125810;    0.133504;    0.141695;    0.150462;    0.160672;    0.171319;    0.181449;    0.192472;    0.203689;    0.216071;    0.229518;    0.243114;    0.257896;
 52;    1.100457;    1.006835;    0.807237;    0.715779;    0.620673;    0.492241;    0.385187;    0.271031;    0.256465;    0.237463;    0.219516;    0.180201;    0.152911;    0.105147;    0.110209;    0.115753;    0.122431;    0.130182;    0.138656;    0.146918;    0.155861;    0.165458;    0.175684;    0.186061;    0.198213;    0.210781;    0.223486;    0.237546;    0.251709;
 53;    1.253709;    0.997008;    0.813681;    0.711413;    0.614414;    0.500090;    0.384214;    0.275870;    0.262688;    0.245728;    0.224079;    0.194758;    0.159185;    0.105491;    0.110828;    0.116530;    0.122350;    0.128658;    0.136688;    0.144807;    0.153337;    0.163168;    0.174299;    0.185655;    0.197030;    0.209384;    0.221930;    0.235004;    0.249252;
 54;    1.057261;    1.016881;    0.825650;    0.716738;    0.624553;    0.507106;    0.396791;    0.273992;    0.262649;    0.247628;    0.221007;    0.183383;    0.142944;    0.105628;    0.111141;    0.117112;    0.123557;    0.131191;    0.139314;    0.148454;    0.157985;    0.167258;    0.177099;    0.188663;    0.200380;    0.212671;    0.225798;    0.239785;    0.254220;
 55;    1.165017;    0.977073;    0.800927;    0.707371;    0.598765;    0.502743;    0.398817;    0.273822;    0.261393;    0.246762;    0.218496;    0.195351;    0.155485;    0.104800;    0.109315;    0.114999;    0.121271;    0.128529;    0.136116;    0.144183;    0.152956;    0.162703;    0.172527;    0.182481;    0.193694;    0.205128;    0.217853;    0.230843;    0.244268;
 56;    1.077307;    0.985198;    0.807505;    0.709966;    0.604863;    0.491246;    0.387839;    0.277511;    0.262363;    0.245071;    0.220082;    0.184724;    0.154780;    0.105861;    0.111159;    0.116204;    0.122047;    0.129773;    0.137460;    0.145462;    0.154654;    0.164092;    0.173521;    0.184396;    0.195762;    0.207529;    0.219784;    0.232513;    0.246300;
 57;    1.159836;    1.025575;    0.827073;    0.725956;    0.616865;    0.513894;    0.406650;    0.279104;    0.261920;    0.245947;    0.222793;    0.190317;    0.150101;    0.107002;    0.112533;    0.118929;    0.125110;    0.132694;    0.140291;    0.149377;    0.158625;    0.168494;    0.179124;    0.190658;    0.202483;    0.215682;    0.228308;    0.242088;    0.256394;
 58;    1.104282;    1.010335;    0.813765;    0.725068;    0.608958;    0.503392;    0.398459;    0.275856;    0.267218;    0.253252;    0.223837;    0.185547;    0.152052;    0.106802;    0.111617;    0.117892;    0.123912;    0.131037;    0.139108;    0.147518;    0.157067;    0.166992;    0.177799;    0.188636;    0.199685;    0.211752;    0.225473;    0.239033;    0.252584;
 59;    1.091954;    1.010978;    0.816932;    0.710463;    0.603248;    0.491243;    0.387052;    0.272811;    0.255082;    0.242628;    0.214570;    0.193556;    0.144935;    0.104982;    0.110210;    0.115633;    0.122278;    0.129060;    0.137226;    0.146417;    0.155684;    0.165493;    0.175936;    0.186636;    0.199218;    0.211704;    0.225383;    0.238864;    0.252744;
 60;    1.105560;    1.006039;    0.825801;    0.740305;    0.631645;    0.533622;    0.412013;    0.274331;    0.266183;    0.242658;    0.223310;    0.185076;    0.143630;    0.105268;    0.110849;    0.116694;    0.123095;    0.130501;    0.138582;    0.147372;    0.156396;    0.166826;    0.177166;    0.187528;    0.199442;    0.211278;    0.224118;    0.237159;    0.251510;
 61;    1.100166;    0.986881;    0.804177;    0.709131;    0.611582;    0.510091;    0.400940;    0.277708;    0.267111;    0.245260;    0.222860;    0.187942;    0.154531;    0.106531;    0.111463;    0.116682;    0.123421;    0.130024;    0.137366;    0.145907;    0.155231;    0.164300;    0.174555;    0.184712;    0.196197;    0.207752;    0.220266;    0.232604;    0.246720;
 62;    1.090377;    0.995079;    0.806635;    0.707938;    0.602084;    0.508705;    0.387767;    0.272196;    0.263332;    0.254975;    0.229642;    0.188555;    0.153384;    0.104653;    0.109936;    0.115600;    0.121979;    0.128994;    0.136617;    0.144358;    0.152752;    0.162398;    0.172869;    0.183751;    0.195474;    0.207916;    0.220875;    0.234812;    0.248770;
 63;    1.146690;    0.994219;    0.816415;    0.724856;    0.613111;    0.510664;    0.392644;    0.273694;    0.261015;    0.241824;    0.216943;    0.185170;    0.156456;    0.105045;    0.110163;    0.116618;    0.123439;    0.130978;    0.138509;    0.146685;    0.155242;    0.164733;    0.174153;    0.185402;    0.197194;    0.209762;    0.223203;    0.235900;    0.248555;
 64;    1.116702;    0.996999;    0.811451;    0.719573;    0.625804;    0.518425;    0.406017;    0.279598;    0.270641;    0.254320;    0.225588;    0.191954;    0.154322;    0.106821;    0.111995;    0.117639;    0.124136;    0.131491;    0.139782;    0.147717;    0.156164;    0.165471;    0.175826;    0.186223;    0.197511;    0.209604;    0.222617;    0.235845;    0.249250;
 65;    1.090675;    0.985702;    0.806735;    0.726017;    0.610175;    0.516784;    0.403161;    0.267842;    0.258892;    0.244995;    0.214085;    0.181552;    0.147731;    0.103775;    0.108911;    0.114890;    0.121597;    0.128405;    0.135918;    0.144732;    0.153733;    0.162859;    0.172743;    0.183756;    0.195055;    0.207148;    0.219313;    0.232732;    0.246426;
 66;    1.102487;    1.006835;    0.820192;    0.726996;    0.643045;    0.520525;    0.395040;    0.276528;    0.271267;    0.248037;    0.220086;    0.183268;    0.150135;    0.106061;    0.111308;    0.116831;    0.123468;    0.130297;    0.137944;    0.146205;    0.156057;    0.165902;    0.176211;    0.187921;    0.199710;    0.212374;    0.224943;    0.237984;    0.251709;
 67;    1.123430;    0.985411;    0.801636;    0.707519;    0.604468;    0.499234;    0.392679;    0.279946;    0.266918;    0.247764;    0.213558;    0.187413;    0.157021;    0.106910;    0.112370;    0.117721;    0.123561;    0.130331;    0.137028;    0.145291;    0.153587;    0.163544;    0.173909;    0.184502;    0.196086;    0.208614;    0.220326;    0.233234;    0.246353;
 68;    1.075742;    1.014330;    0.830223;    0.739649;    0.616092;    0.509959;    0.391675;    0.273620;    0.262661;    0.240887;    0.219354;    0.187243;    0.150586;    0.105654;    0.110869;    0.117047;    0.123366;    0.130904;    0.139634;    0.148688;    0.158033;    0.166945;    0.177675;    0.188432;    0.200459;    0.212973;    0.225518;    0.239596;    0.253583;
 69;    1.160614;    0.988963;    0.811361;    0.727604;    0.616001;    0.503337;    0.394534;    0.280094;    0.271426;    0.259570;    0.226444;    0.186462;    0.156056;    0.107196;    0.112575;    0.118476;    0.124583;    0.130963;    0.139001;    0.146868;    0.154951;    0.164447;    0.173805;    0.184327;    0.196080;    0.207810;    0.220757;    0.233878;    0.247241;
 70;    1.118959;    1.004056;    0.831144;    0.737187;    0.627939;    0.518737;    0.405232;    0.275973;    0.263737;    0.242151;    0.219191;    0.178639;    0.150264;    0.106509;    0.111718;    0.117968;    0.123955;    0.131063;    0.138610;    0.146490;    0.155560;    0.165779;    0.175942;    0.187120;    0.198905;    0.210734;    0.223273;    0.236338;    0.251014;
 71;    1.175814;    0.990032;    0.801729;    0.723380;    0.638248;    0.519202;    0.402351;    0.280310;    0.262683;    0.244658;    0.221835;    0.187974;    0.149510;    0.106870;    0.111579;    0.117250;    0.124047;    0.131247;    0.138550;    0.147133;    0.155385;    0.165106;    0.175217;    0.185165;    0.195829;    0.208112;    0.221410;    0.234430;    0.247508;
 72;    1.134492;    1.006274;    0.816533;    0.718089;    0.618962;    0.515703;    0.390381;    0.276484;    0.273407;    0.257995;    0.232227;    0.188819;    0.150390;    0.106486;    0.111573;    0.117188;    0.123652;    0.130781;    0.138382;    0.147501;    0.157131;    0.166818;    0.177095;    0.187688;    0.199494;    0.211218;    0.223502;    0.237277;    0.251568;
 73;    1.089484;    1.031169;    0.847574;    0.748166;    0.663647;    0.542604;    0.428502;    0.282856;    0.273679;    0.253096;    0.224356;    0.201142;    0.157844;    0.108726;    0.114127;    0.120197;    0.126804;    0.133962;    0.141756;    0.150339;    0.159952;    0.169880;    0.180457;    0.191193;    0.203514;    0.215601;    0.228840;    0.242875;    0.257792;
 74;    1.214833;    1.014125;    0.814258;    0.714018;    0.605954;    0.495563;    0.395341;    0.273547;    0.265282;    0.240216;    0.213743;    0.184568;    0.149655;    0.105755;    0.111620;    0.117166;    0.123746;    0.131091;    0.139127;    0.147979;    0.157525;    0.167519;    0.178173;    0.189489;    0.200954;    0.213389;    0.226320;    0.239722;    0.253531;
 75;    1.170319;    0.989052;    0.811899;    0.712672;    0.621017;    0.515993;    0.388179;    0.267935;    0.260279;    0.239377;    0.221181;    0.187535;    0.157054;    0.103525;    0.108391;    0.114332;    0.121216;    0.128171;    0.136423;    0.145364;    0.154673;    0.163783;    0.174122;    0.184548;    0.195041;    0.207145;    0.219682;    0.233238;    0.247263;
 76;    1.111793;    1.000759;    0.810916;    0.716173;    0.627217;    0.511967;    0.393081;    0.274896;    0.262790;    0.247256;    0.221471;    0.181544;    0.144985;    0.106142;    0.111490;    0.117053;    0.123835;    0.131002;    0.138329;    0.146997;    0.156265;    0.166032;    0.176748;    0.187451;    0.199016;    0.211123;    0.222945;    0.236675;    0.250190;
 77;    1.094504;    0.978746;    0.781396;    0.689328;    0.591644;    0.488523;    0.396291;    0.269635;    0.258754;    0.246740;    0.226774;    0.190777;    0.143643;    0.104075;    0.108885;    0.115095;    0.121410;    0.128220;    0.136681;    0.145621;    0.154234;    0.162847;    0.172344;    0.182738;    0.194435;    0.205739;    0.218313;    0.231103;    0.244687;
 78;    1.114364;    1.005743;    0.813757;    0.714620;    0.609062;    0.515325;    0.382626;    0.272542;    0.267623;    0.249879;    0.221027;    0.188387;    0.148040;    0.105330;    0.110682;    0.116339;    0.122862;    0.130386;    0.137909;    0.146614;    0.155522;    0.165001;    0.175835;    0.187087;    0.199227;    0.211509;    0.224869;    0.238060;    0.251436;
 79;    1.132091;    1.007747;    0.821091;    0.731019;    0.628965;    0.510919;    0.397697;    0.275240;    0.265236;    0.250658;    0.220781;    0.191471;    0.151417;    0.105942;    0.111217;    0.117104;    0.123691;    0.130628;    0.139127;    0.147308;    0.156282;    0.165432;    0.175299;    0.186385;    0.198784;    0.210902;    0.223806;    0.237518;    0.251937;
 80;    1.092330;    0.993770;    0.804834;    0.710058;    0.611136;    0.489616;    0.383132;    0.266655;    0.256492;    0.236713;    0.221519;    0.182262;    0.141831;    0.103106;    0.108436;    0.114019;    0.120406;    0.127625;    0.135792;    0.144231;    0.153579;    0.163791;    0.174249;    0.184925;    0.196625;    0.208728;    0.221412;    0.234545;    0.248442;
 81;    1.081024;    0.983750;    0.797581;    0.703567;    0.606999;    0.512123;    0.398478;    0.270988;    0.258579;    0.244098;    0.217912;    0.183816;    0.154052;    0.104568;    0.109980;    0.115614;    0.122613;    0.129649;    0.136865;    0.144722;    0.153762;    0.163388;    0.173140;    0.183872;    0.195766;    0.207384;    0.220106;    0.232588;    0.245937;
 82;    1.095118;    0.970094;    0.795720;    0.703793;    0.624990;    0.514202;    0.388816;    0.271316;    0.263833;    0.248529;    0.228143;    0.194316;    0.149268;    0.103954;    0.108930;    0.115197;    0.121281;    0.127672;    0.136044;    0.143971;    0.152277;    0.161447;    0.171468;    0.181512;    0.192851;    0.204590;    0.216304;    0.228488;    0.242524;
 83;    1.193322;    0.966037;    0.785182;    0.693208;    0.594265;    0.492023;    0.392906;    0.274118;    0.261750;    0.239343;    0.216805;    0.191525;    0.150807;    0.105036;    0.110610;    0.116049;    0.122210;    0.128757;    0.135742;    0.143541;    0.152292;    0.161537;    0.171119;    0.181284;    0.192601;    0.204067;    0.216408;    0.229036;    0.241509;
 84;    1.197057;    0.985500;    0.802061;    0.708497;    0.615270;    0.497485;    0.388193;    0.279182;    0.269537;    0.249490;    0.235237;    0.202894;    0.152191;    0.106270;    0.111483;    0.117069;    0.123462;    0.130154;    0.137501;    0.145410;    0.154633;    0.163398;    0.174221;    0.184573;    0.196003;    0.207617;    0.219946;    0.232560;    0.246375;
 85;    1.527229;    1.006297;    0.826662;    0.728014;    0.638118;    0.515365;    0.400108;    0.279170;    0.266787;    0.252423;    0.231996;    0.192337;    0.159770;    0.106348;    0.111204;    0.116926;    0.123474;    0.130706;    0.137642;    0.146096;    0.155402;    0.165274;    0.176002;    0.187350;    0.198801;    0.210387;    0.223280;    0.237196;    0.251574;
 86;    1.259892;    1.009001;    0.815906;    0.710061;    0.612964;    0.503851;    0.386221;    0.271715;    0.265152;    0.244758;    0.219768;    0.188527;    0.155551;    0.105048;    0.109986;    0.116544;    0.123223;    0.130806;    0.138343;    0.146034;    0.155546;    0.165166;    0.175415;    0.186046;    0.198164;    0.210694;    0.223805;    0.238487;    0.252250;
 87;    1.221645;    0.995916;    0.812758;    0.726131;    0.630059;    0.514388;    0.395008;    0.277232;    0.268207;    0.240150;    0.214325;    0.181724;    0.147946;    0.105914;    0.110862;    0.116436;    0.123081;    0.130353;    0.138452;    0.146677;    0.155515;    0.165586;    0.175713;    0.185933;    0.196278;    0.208577;    0.221262;    0.235106;    0.248979;
 88;    1.293768;    1.022219;    0.826088;    0.727752;    0.631031;    0.540557;    0.408851;    0.273975;    0.268610;    0.254070;    0.227970;    0.186303;    0.149176;    0.105576;    0.111277;    0.118349;    0.124986;    0.132759;    0.141572;    0.150410;    0.159653;    0.169369;    0.179613;    0.191091;    0.202317;    0.214787;    0.227750;    0.241045;    0.255555;
 89;    2.430988;    1.007310;    0.825170;    0.731012;    0.630610;    0.534452;    0.386551;    0.274851;    0.266583;    0.246779;    0.218032;    0.187098;    0.152268;    0.105914;    0.111384;    0.117526;    0.124218;    0.131195;    0.138913;    0.147159;    0.156451;    0.165916;    0.176072;    0.187196;    0.198459;    0.211115;    0.224043;    0.238010;    0.251827;
 90;    1.249189;    0.983909;    0.814379;    0.737892;    0.629935;    0.512836;    0.397810;    0.282248;    0.274111;    0.257651;    0.225044;    0.198679;    0.155964;    0.107084;    0.112309;    0.117549;    0.124263;    0.131096;    0.138399;    0.146884;    0.155740;    0.164150;    0.174552;    0.185151;    0.196084;    0.207360;    0.220530;    0.233095;    0.245977;
 91;    1.701693;    1.006777;    0.824196;    0.741707;    0.628245;    0.505963;    0.392345;    0.274735;    0.265021;    0.249944;    0.219088;    0.195764;    0.149846;    0.105673;    0.110778;    0.117376;    0.123953;    0.131226;    0.139049;    0.146738;    0.155375;    0.165316;    0.176127;    0.186738;    0.197969;    0.210220;    0.223174;    0.236675;    0.251694;
 92;    1.629510;    1.002525;    0.814176;    0.721774;    0.630729;    0.506762;    0.395209;    0.271060;    0.267062;    0.246443;    0.213717;    0.178041;    0.142055;    0.104991;    0.110367;    0.116141;    0.122216;    0.129292;    0.137250;    0.146041;    0.155082;    0.164137;    0.175214;    0.186405;    0.198037;    0.210566;    0.223553;    0.236659;    0.250631;
 93;    1.203234;    0.998981;    0.817724;    0.740199;    0.633353;    0.517019;    0.405939;    0.275983;    0.265352;    0.252325;    0.223700;    0.189702;    0.147560;    0.105934;    0.111355;    0.116722;    0.123223;    0.130364;    0.137954;    0.146070;    0.154645;    0.164556;    0.175204;    0.186111;    0.197476;    0.209567;    0.222602;    0.236161;    0.249745;
 94;    1.088692;    0.996980;    0.815806;    0.718944;    0.623240;    0.515679;    0.397222;    0.274887;    0.269336;    0.245361;    0.213366;    0.177689;    0.142230;    0.105806;    0.110828;    0.116193;    0.122292;    0.129574;    0.136944;    0.145294;    0.155038;    0.164394;    0.174848;    0.185656;    0.197280;    0.209600;    0.222755;    0.235817;    0.249245;
 95;    1.080819;    1.007793;    0.824312;    0.737047;    0.641507;    0.520691;    0.398111;    0.277834;    0.265962;    0.247303;    0.225959;    0.190826;    0.154153;    0.106536;    0.111681;    0.118290;    0.124497;    0.131271;    0.138457;    0.147114;    0.156109;    0.166154;    0.176506;    0.187512;    0.198753;    0.211397;    0.224619;    0.237850;    0.251948;
 96;    1.072608;    1.001806;    0.815316;    0.717205;    0.617039;    0.526133;    0.401996;    0.266836;    0.260227;    0.240235;    0.221749;    0.185022;    0.150565;    0.104026;    0.109012;    0.114965;    0.121901;    0.129064;    0.137283;    0.145745;    0.155010;    0.164481;    0.174276;    0.185276;    0.196911;    0.209910;    0.223072;    0.236727;    0.250451;
 97;    1.077630;    1.026234;    0.837251;    0.752732;    0.644944;    0.522744;    0.396350;    0.278955;    0.257586;    0.244436;    0.224100;    0.194307;    0.154865;    0.107178;    0.112256;    0.118002;    0.125322;    0.132595;    0.140712;    0.149586;    0.158884;    0.168416;    0.179257;    0.190666;    0.202806;    0.214824;    0.227935;    0.241490;    0.256559;
 98;    1.075304;    1.005978;    0.821268;    0.735579;    0.635530;    0.513780;    0.395287;    0.271655;    0.259682;    0.239015;    0.219981;    0.189269;    0.153932;    0.105535;    0.110748;    0.116976;    0.123400;    0.130021;    0.137627;    0.145274;    0.154535;    0.164734;    0.175577;    0.186110;    0.198138;    0.210420;    0.223774;    0.237445;    0.251494;
 99;    1.081285;    0.971121;    0.805839;    0.705247;    0.614691;    0.517186;    0.401261;    0.274041;    0.268631;    0.249303;    0.222100;    0.197200;    0.159470;    0.105579;    0.110824;    0.116316;    0.122835;    0.129623;    0.136401;    0.144598;    0.153649;    0.163431;    0.172690;    0.182774;    0.194251;    0.205641;    0.217402;    0.229490;    0.242780;
100;    1.075878;    0.982363;    0.800004;    0.712245;    0.616021;    0.502522;    0.401039;    0.278105;    0.265087;    0.247092;    0.226504;    0.189862;    0.156976;    0.105941;    0.110681;    0.116322;    0.121744;    0.128013;    0.135402;    0.143562;    0.152702;    0.162372;    0.172953;    0.183588;    0.194684;    0.206177;    0.218615;    0.232378;    0.245591;


==> anc/LVM_v0.2/result_simulation/SetC3.1_Modelppca-none-none_CVekf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;
Nan;Nan;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  1;    1.074349;    1.421885;    1.334440;    1.290259;    1.225638;    1.151740;    1.051735;    0.893741;    0.877774;    0.876747;    0.886719;    0.906621;    0.999213;    0.375282;    0.375634;    0.376804;    0.377693;    0.377598;    0.379018;    0.379768;    0.380640;    0.379998;    0.380799;    0.381385;    0.381729;    0.381689;    0.381786;    0.381899;    0.381899;
  2;    1.088814;    1.431556;    1.346291;    1.304487;    1.239223;    1.162930;    1.067281;    0.888563;    0.885247;    0.881932;    0.881340;    0.825093;    0.850331;    0.366327;    0.367858;    0.369119;    0.368675;    0.370000;    0.370208;    0.370380;    0.370140;    0.371272;    0.371940;    0.372158;    0.372663;    0.372116;    0.371964;    0.372195;    0.372195;
  3;    1.068915;    1.418701;    1.342542;    1.299098;    1.244191;    1.170356;    1.062588;    0.899278;    0.888110;    0.890556;    0.889683;    0.896834;    0.865753;    0.377304;    0.378101;    0.379462;    0.380418;    0.381391;    0.382304;    0.382987;    0.383202;    0.383566;    0.384026;    0.385072;    0.385262;    0.385311;    0.384849;    0.385132;    0.385132;
  4;    1.240311;    1.442181;    1.349109;    1.303322;    1.237852;    1.151226;    1.045155;    0.887903;    0.874345;    0.865762;    0.865209;    0.881312;    0.865614;    0.378723;    0.380024;    0.380769;    0.381720;    0.382547;    0.382800;    0.383403;    0.384407;    0.384866;    0.384779;    0.384918;    0.385469;    0.385730;    0.386083;    0.386356;    0.386356;
  5;    1.079161;    1.415828;    1.340125;    1.305114;    1.249597;    1.177698;    1.071622;    0.898234;    0.890883;    0.866344;    0.859525;    0.853815;    0.881971;    0.380525;    0.381360;    0.381455;    0.381718;    0.383484;    0.383750;    0.383949;    0.383831;    0.384675;    0.385313;    0.385570;    0.386371;    0.386213;    0.386397;    0.386393;    0.386393;
  6;    1.069721;    1.420494;    1.334127;    1.290269;    1.240488;    1.156841;    1.038201;    0.878322;    0.868393;    0.869669;    0.867855;    0.896664;    0.886128;    0.366374;    0.366983;    0.369225;    0.369768;    0.370001;    0.370290;    0.370440;    0.370802;    0.371286;    0.372375;    0.373067;    0.373301;    0.373506;    0.373508;    0.373801;    0.373801;
  7;    0.982338;    1.428748;    1.338404;    1.292226;    1.239625;    1.151675;    1.057848;    0.897272;    0.877265;    0.866717;    0.885095;    0.867207;    0.832149;    0.373479;    0.374514;    0.374790;    0.375242;    0.375953;    0.377101;    0.377283;    0.378415;    0.379848;    0.380319;    0.380045;    0.380329;    0.380819;    0.381255;    0.380993;    0.380993;
  8;    0.984712;    1.411886;    1.319155;    1.271868;    1.220276;    1.144545;    1.047383;    0.880923;    0.874763;    0.874768;    0.883375;    0.872347;    0.758298;    0.369769;    0.370878;    0.371595;    0.372986;    0.372532;    0.373682;    0.374494;    0.375355;    0.374698;    0.375745;    0.376016;    0.376418;    0.376209;    0.376753;    0.376991;    0.376991;
  9;    0.978693;    1.423912;    1.334277;    1.299470;    1.247763;    1.164676;    1.059475;    0.894835;    0.886412;    0.889115;    0.891177;    0.922639;    0.980911;    0.373352;    0.374896;    0.375682;    0.376264;    0.376737;    0.377421;    0.377826;    0.378405;    0.377969;    0.378183;    0.378360;    0.379176;    0.378905;    0.378947;    0.379225;    0.379225;
 10;    0.985194;    1.425541;    1.339903;    1.296612;    1.233313;    1.156955;    1.047163;    0.887348;    0.883935;    0.876379;    0.865765;    0.902785;    0.848693;    0.375270;    0.376564;    0.377209;    0.378350;    0.378227;    0.379595;    0.380580;    0.380422;    0.381218;    0.381709;    0.381966;    0.382133;    0.382296;    0.382572;    0.382511;    0.382511;
 11;    0.985801;    1.416568;    1.332755;    1.286195;    1.231102;    1.158379;    1.057088;    0.888174;    0.882688;    0.883072;    0.896021;    0.862841;    0.880598;    0.377513;    0.377460;    0.379487;    0.379328;    0.379020;    0.380333;    0.379904;    0.381101;    0.382358;    0.382672;    0.382331;    0.382914;    0.383054;    0.383176;    0.383358;    0.383358;
 12;    0.978600;    1.418188;    1.329508;    1.285265;    1.223508;    1.147928;    1.044739;    0.896648;    0.885430;    0.870762;    0.868620;    0.855246;    0.773766;    0.368629;    0.369856;    0.371016;    0.371858;    0.372385;    0.373288;    0.373434;    0.374349;    0.374114;    0.375221;    0.375330;    0.376146;    0.376144;    0.375921;    0.376103;    0.376103;
 13;    0.981684;    1.413650;    1.335734;    1.292158;    1.245135;    1.166863;    1.078462;    0.891307;    0.874973;    0.870068;    0.866427;    0.902499;    0.898991;    0.375330;    0.376351;    0.376834;    0.376825;    0.377450;    0.378324;    0.378269;    0.379456;    0.380005;    0.380510;    0.380631;    0.381279;    0.381702;    0.381485;    0.381333;    0.381333;
 14;    0.980859;    1.409771;    1.325756;    1.283347;    1.228925;    1.145915;    1.033691;    0.869189;    0.864558;    0.861695;    0.843322;    0.792696;    0.725849;    0.369360;    0.369517;    0.370952;    0.372419;    0.373094;    0.374477;    0.374929;    0.374149;    0.375389;    0.376073;    0.376379;    0.376577;    0.377081;    0.377249;    0.377102;    0.377102;
 15;    0.988159;    1.405229;    1.327544;    1.285439;    1.243099;    1.160330;    1.057303;    0.883329;    0.880488;    0.862860;    0.820413;    0.813949;    0.804225;    0.366857;    0.368902;    0.368564;    0.369749;    0.369869;    0.370621;    0.372029;    0.372999;    0.373530;    0.373799;    0.373306;    0.373006;    0.373380;    0.373552;    0.373857;    0.373857;
 16;    0.994939;    1.430309;    1.339746;    1.289877;    1.248167;    1.161965;    1.066920;    0.902703;    0.898926;    0.885889;    0.886753;    0.865412;    0.810891;    0.379609;    0.380155;    0.381704;    0.382814;    0.384235;    0.385306;    0.385763;    0.385577;    0.386542;    0.387179;    0.387586;    0.387811;    0.387988;    0.388233;    0.387845;    0.387845;
 17;    1.004127;    1.417775;    1.320569;    1.271085;    1.216599;    1.137233;    1.037785;    0.888945;    0.868334;    0.863972;    0.878506;    0.918047;    0.905689;    0.365281;    0.366808;    0.365820;    0.367688;    0.369246;    0.369712;    0.370269;    0.370616;    0.371080;    0.370983;    0.371824;    0.372187;    0.371974;    0.372144;    0.372247;    0.372247;
 18;    1.013743;    1.408351;    1.322895;    1.282082;    1.223806;    1.152769;    1.045329;    0.893766;    0.879338;    0.866719;    0.859283;    0.865044;    0.881372;    0.371673;    0.371744;    0.373309;    0.374995;    0.376531;    0.377909;    0.378548;    0.378428;    0.378808;    0.377762;    0.378486;    0.379258;    0.379844;    0.380190;    0.379842;    0.379842;
 19;    1.029872;    1.406752;    1.328539;    1.284063;    1.239249;    1.173375;    1.032684;    0.886246;    0.882174;    0.877049;    0.870056;    0.890728;    0.925519;    0.374587;    0.375237;    0.376649;    0.376748;    0.377643;    0.378773;    0.379316;    0.379645;    0.380921;    0.381933;    0.382580;    0.383154;    0.382940;    0.382789;    0.382879;    0.382879;
 20;    1.011129;    1.425453;    1.339773;    1.298470;    1.255905;    1.193822;    1.068400;    0.889670;    0.877503;    0.877781;    0.866506;    0.877225;    0.941405;    0.373055;    0.373668;    0.375140;    0.376565;    0.377682;    0.378347;    0.378771;    0.379165;    0.379952;    0.380580;    0.380790;    0.381328;    0.381804;    0.381971;    0.382157;    0.382157;
 21;    1.012087;    1.420879;    1.337635;    1.291199;    1.240204;    1.169001;    1.067462;    0.889477;    0.880934;    0.879334;    0.877511;    0.879334;    0.759589;    0.372604;    0.374253;    0.376096;    0.376086;    0.376482;    0.375387;    0.375975;    0.376983;    0.377337;    0.378020;    0.377991;    0.378431;    0.378791;    0.379110;    0.379421;    0.379421;
 22;    0.990278;    1.423701;    1.336951;    1.293376;    1.235709;    1.160997;    1.048442;    0.894017;    0.888757;    0.876497;    0.872667;    0.876394;    0.967334;    0.373525;    0.375138;    0.375341;    0.376306;    0.375286;    0.375518;    0.376248;    0.376978;    0.378086;    0.377715;    0.378220;    0.378887;    0.379197;    0.378431;    0.378901;    0.378901;
 23;    1.009369;    1.422815;    1.332705;    1.287434;    1.231380;    1.164033;    1.056843;    0.898871;    0.886531;    0.896873;    0.885585;    0.916315;    0.865339;    0.381830;    0.383778;    0.384690;    0.385268;    0.386853;    0.387404;    0.387985;    0.387306;    0.387556;    0.388281;    0.388018;    0.389146;    0.389385;    0.389164;    0.389317;    0.389317;
 24;    0.989402;    1.433429;    1.344568;    1.300553;    1.235141;    1.157628;    1.060633;    0.896033;    0.884627;    0.888145;    0.897689;    0.867448;    0.811965;    0.368251;    0.367851;    0.369363;    0.369739;    0.371043;    0.371357;    0.371465;    0.371185;    0.372027;    0.372434;    0.372706;    0.371753;    0.372267;    0.372252;    0.372372;    0.372372;
 25;    1.014388;    1.412977;    1.326388;    1.282696;    1.228845;    1.156525;    1.062029;    0.890306;    0.884600;    0.878946;    0.855077;    0.869390;    0.877539;    0.369412;    0.371592;    0.373176;    0.374338;    0.373962;    0.374635;    0.374389;    0.375687;    0.375818;    0.376469;    0.376936;    0.376894;    0.376350;    0.376751;    0.376846;    0.376846;
 26;    1.003424;    1.430294;    1.345116;    1.301041;    1.246403;    1.165125;    1.080074;    0.902601;    0.890642;    0.888701;    0.912780;    0.957645;    0.973984;    0.373727;    0.375384;    0.375040;    0.375272;    0.376972;    0.377786;    0.376079;    0.376355;    0.376514;    0.377348;    0.377985;    0.378218;    0.378523;    0.378911;    0.379200;    0.379200;
 27;    0.992767;    1.422106;    1.333795;    1.284721;    1.228711;    1.157120;    1.057512;    0.894277;    0.889906;    0.879662;    0.861125;    0.916739;    0.940045;    0.371537;    0.372292;    0.373710;    0.374359;    0.374737;    0.375700;    0.376145;    0.377000;    0.377830;    0.377865;    0.378327;    0.378899;    0.378759;    0.379228;    0.379588;    0.379588;
 28;    1.002627;    1.424311;    1.336007;    1.290918;    1.240014;    1.156958;    1.053662;    0.888801;    0.878326;    0.869582;    0.869976;    0.877748;    0.928628;    0.369833;    0.371870;    0.370895;    0.372589;    0.373133;    0.373275;    0.373173;    0.374125;    0.373980;    0.373512;    0.374296;    0.375012;    0.374508;    0.374619;    0.374613;    0.374613;
 29;    1.012679;    1.426976;    1.344352;    1.298040;    1.236371;    1.155123;    1.050850;    0.887968;    0.876319;    0.863375;    0.863606;    0.876258;    0.740636;    0.368988;    0.369382;    0.369611;    0.371127;    0.371764;    0.372006;    0.372854;    0.374236;    0.374866;    0.374991;    0.375749;    0.376260;    0.376266;    0.376539;    0.376730;    0.376730;
 30;    0.992966;    1.419617;    1.340380;    1.302130;    1.245434;    1.180103;    1.056191;    0.889579;    0.878251;    0.864709;    0.866820;    0.893293;    0.829841;    0.372416;    0.374134;    0.375096;    0.375226;    0.375357;    0.375754;    0.375719;    0.376327;    0.377519;    0.378286;    0.379186;    0.379820;    0.380036;    0.379525;    0.379526;    0.379526;
 31;    1.005448;    1.421132;    1.334125;    1.294389;    1.235950;    1.180922;    1.078301;    0.891977;    0.884141;    0.872504;    0.893701;    0.917744;    0.814982;    0.375256;    0.376089;    0.375844;    0.376916;    0.377230;    0.376480;    0.378037;    0.377367;    0.377722;    0.378467;    0.378483;    0.378579;    0.378722;    0.379044;    0.378965;    0.378965;
 32;    1.002338;    1.414793;    1.339052;    1.288055;    1.233250;    1.148379;    1.038904;    0.888163;    0.870372;    0.855673;    0.875074;    0.912856;    0.904461;    0.367283;    0.369233;    0.369985;    0.371805;    0.372525;    0.372603;    0.372128;    0.372523;    0.373566;    0.374346;    0.374210;    0.373376;    0.374071;    0.374313;    0.374133;    0.374133;
 33;    1.018080;    1.415085;    1.329511;    1.288882;    1.228581;    1.150193;    1.057027;    0.886718;    0.880060;    0.881492;    0.859780;    0.892624;    0.909994;    0.366561;    0.368174;    0.367979;    0.368635;    0.370023;    0.370306;    0.369349;    0.370836;    0.371943;    0.372381;    0.372378;    0.372758;    0.373485;    0.373838;    0.373312;    0.373312;
 34;    0.997324;    1.418344;    1.342832;    1.307560;    1.256443;    1.185237;    1.062693;    0.904219;    0.898614;    0.893500;    0.868323;    0.883589;    0.912473;    0.379458;    0.380252;    0.380692;    0.380889;    0.381009;    0.382120;    0.382831;    0.384151;    0.382992;    0.382927;    0.383804;    0.383489;    0.384251;    0.384282;    0.383949;    0.383949;
 35;    1.002126;    1.426076;    1.334626;    1.289974;    1.224929;    1.150494;    1.049053;    0.880492;    0.869796;    0.864964;    0.863993;    0.877739;    0.757569;    0.373874;    0.375296;    0.375539;    0.377036;    0.376430;    0.377514;    0.378914;    0.378790;    0.378149;    0.379067;    0.379219;    0.379647;    0.380157;    0.379596;    0.379914;    0.379914;
 36;    0.982240;    1.413730;    1.327964;    1.279475;    1.234049;    1.160749;    1.034913;    0.876985;    0.873349;    0.856844;    0.862133;    0.873436;    0.861035;    0.364860;    0.367066;    0.366885;    0.367929;    0.368611;    0.370055;    0.370269;    0.370632;    0.370797;    0.371525;    0.371602;    0.372165;    0.371705;    0.371911;    0.372104;    0.372104;
 37;    0.975638;    1.418629;    1.326622;    1.283822;    1.223370;    1.154153;    1.044804;    0.885828;    0.876346;    0.864763;    0.864830;    0.878373;    0.805468;    0.370332;    0.371938;    0.372787;    0.374421;    0.373826;    0.375759;    0.376523;    0.377049;    0.376666;    0.377164;    0.376767;    0.377239;    0.376967;    0.377283;    0.377585;    0.377585;
 38;    0.979704;    1.419322;    1.333676;    1.285516;    1.241317;    1.145263;    1.047989;    0.878084;    0.867542;    0.854536;    0.863385;    0.867501;    0.901853;    0.371779;    0.372351;    0.372728;    0.374262;    0.375160;    0.376556;    0.377130;    0.376848;    0.378046;    0.378749;    0.378068;    0.378389;    0.378694;    0.378828;    0.379067;    0.379067;
 39;    0.980467;    1.406872;    1.319710;    1.275334;    1.215920;    1.159674;    1.055595;    0.878985;    0.867498;    0.867008;    0.874129;    0.873817;    0.790477;    0.368346;    0.370272;    0.370423;    0.370675;    0.371769;    0.373034;    0.373177;    0.373470;    0.373355;    0.373889;    0.374077;    0.374445;    0.374192;    0.374190;    0.374184;    0.374184;
 40;    0.978574;    1.420615;    1.335421;    1.287404;    1.229898;    1.172457;    1.043490;    0.887308;    0.875110;    0.874769;    0.894257;    0.916973;    0.865682;    0.368235;    0.369845;    0.371882;    0.372365;    0.372691;    0.373279;    0.373982;    0.373483;    0.374621;    0.375509;    0.375458;    0.376006;    0.375783;    0.376149;    0.376497;    0.376497;
 41;    0.980258;    1.415465;    1.328629;    1.283077;    1.234453;    1.153266;    1.048395;    0.876484;    0.862302;    0.846922;    0.839803;    0.860124;    0.813204;    0.375934;    0.377184;    0.379157;    0.380149;    0.380373;    0.381518;    0.381951;    0.381260;    0.382233;    0.382484;    0.382647;    0.383390;    0.383326;    0.382979;    0.383198;    0.383198;
 42;    0.979954;    1.425584;    1.334635;    1.286808;    1.227141;    1.155837;    1.064495;    0.888195;    0.872875;    0.873708;    0.850872;    0.885488;    0.917806;    0.369873;    0.370706;    0.371916;    0.372346;    0.373551;    0.373051;    0.373747;    0.374891;    0.375333;    0.376242;    0.376555;    0.376823;    0.376613;    0.377223;    0.377135;    0.377135;
 43;    0.979198;    1.417347;    1.335473;    1.290956;    1.229659;    1.150412;    1.047369;    0.892475;    0.891937;    0.888533;    0.869485;    0.843422;    0.805069;    0.370067;    0.371954;    0.372679;    0.372344;    0.373090;    0.374030;    0.375718;    0.376565;    0.376346;    0.377256;    0.377477;    0.377237;    0.377739;    0.377667;    0.378092;    0.378092;
 44;    0.976972;    1.426145;    1.332693;    1.284228;    1.231927;    1.157016;    1.066246;    0.882321;    0.877681;    0.866425;    0.855327;    0.861101;    0.901955;    0.380579;    0.381288;    0.381430;    0.382941;    0.383959;    0.385013;    0.385353;    0.386637;    0.386935;    0.386030;    0.386906;    0.386942;    0.387570;    0.387214;    0.387213;    0.387213;
 45;    0.978157;    1.410813;    1.328128;    1.275311;    1.226573;    1.144765;    1.032672;    0.881327;    0.874711;    0.859832;    0.875625;    0.862805;    0.885921;    0.369901;    0.370810;    0.370703;    0.371083;    0.373141;    0.374171;    0.374338;    0.375083;    0.375548;    0.376280;    0.375967;    0.375781;    0.376476;    0.376176;    0.376450;    0.376450;
 46;    0.979053;    1.422826;    1.345609;    1.310336;    1.238010;    1.172118;    1.051707;    0.878015;    0.872088;    0.869612;    0.856423;    0.839531;    0.856386;    0.363882;    0.365145;    0.366472;    0.367044;    0.366322;    0.367654;    0.367314;    0.368335;    0.368815;    0.369595;    0.369754;    0.369842;    0.370417;    0.370266;    0.370485;    0.370485;
 47;    0.979362;    1.421377;    1.338256;    1.303860;    1.253943;    1.160418;    1.067202;    0.900824;    0.885548;    0.890490;    0.902389;    0.935136;    0.857622;    0.375911;    0.377049;    0.378597;    0.379418;    0.379364;    0.379721;    0.379804;    0.380492;    0.380559;    0.380525;    0.381320;    0.381380;    0.381767;    0.381835;    0.381996;    0.381996;
 48;    0.981839;    1.419578;    1.331902;    1.286484;    1.234135;    1.173552;    1.063217;    0.892940;    0.890047;    0.887369;    0.879408;    0.899591;    0.843174;    0.378517;    0.378987;    0.379447;    0.380797;    0.381503;    0.382424;    0.383143;    0.383654;    0.383031;    0.384015;    0.383272;    0.383713;    0.384141;    0.384230;    0.384649;    0.384649;
 49;    0.992397;    1.421390;    1.328869;    1.278409;    1.223479;    1.150800;    1.042665;    0.887344;    0.875047;    0.852808;    0.855698;    0.892649;    0.907881;    0.371645;    0.373797;    0.373841;    0.374662;    0.375934;    0.376992;    0.378189;    0.378377;    0.377265;    0.377256;    0.378212;    0.377717;    0.378358;    0.378455;    0.378558;    0.378558;
 50;    1.018828;    1.421742;    1.327422;    1.278475;    1.227469;    1.153781;    1.059487;    0.892925;    0.890675;    0.876720;    0.872991;    0.862330;    0.825783;    0.375706;    0.376938;    0.378152;    0.378522;    0.378880;    0.380186;    0.381389;    0.382037;    0.381615;    0.382680;    0.381925;    0.382806;    0.382846;    0.382430;    0.382623;    0.382623;
 51;    1.020549;    1.434565;    1.348949;    1.303198;    1.237699;    1.159555;    1.068269;    0.896919;    0.886191;    0.884518;    0.884588;    0.911471;    0.776588;    0.371606;    0.372875;    0.372967;    0.374452;    0.374964;    0.374655;    0.375544;    0.376953;    0.378307;    0.378042;    0.378219;    0.378122;    0.378192;    0.378370;    0.378285;    0.378285;
 52;    0.996034;    1.422470;    1.329276;    1.286988;    1.235116;    1.140309;    1.037258;    0.877278;    0.860138;    0.849487;    0.862348;    0.831335;    0.903236;    0.371441;    0.371983;    0.371931;    0.372622;    0.374339;    0.375160;    0.374814;    0.375439;    0.375884;    0.376283;    0.375528;    0.376294;    0.376932;    0.376824;    0.377021;    0.377021;
 53;    1.070092;    1.417536;    1.333047;    1.284440;    1.230268;    1.148060;    1.036421;    0.887478;    0.873734;    0.867281;    0.875921;    0.899273;    0.933192;    0.366763;    0.367892;    0.368293;    0.368166;    0.367907;    0.368693;    0.370017;    0.369791;    0.370353;    0.371106;    0.372075;    0.372227;    0.372099;    0.372342;    0.372361;    0.372361;
 54;    1.017523;    1.427447;    1.340406;    1.288253;    1.238267;    1.154947;    1.051743;    0.882831;    0.871342;    0.867016;    0.865615;    0.829325;    0.764206;    0.368248;    0.370050;    0.370936;    0.371065;    0.372012;    0.372928;    0.374478;    0.375282;    0.374372;    0.374644;    0.374145;    0.374832;    0.375304;    0.375469;    0.375545;    0.375545;
 55;    1.217864;    1.407494;    1.325092;    1.280983;    1.217703;    1.150410;    1.054248;    0.883666;    0.872301;    0.871815;    0.858009;    0.891371;    0.890200;    0.369442;    0.369736;    0.370083;    0.370505;    0.372342;    0.373605;    0.373878;    0.374342;    0.375572;    0.375959;    0.375629;    0.375920;    0.375644;    0.376011;    0.376133;    0.376133;
 56;    0.976023;    1.411564;    1.329184;    1.282962;    1.222807;    1.139588;    1.041280;    0.890737;    0.874194;    0.871129;    0.869872;    0.842251;    0.873982;    0.369274;    0.371417;    0.371200;    0.370633;    0.372433;    0.373110;    0.373328;    0.374707;    0.375668;    0.375324;    0.375982;    0.376541;    0.376417;    0.376816;    0.376594;    0.376594;
 57;    0.992064;    1.431653;    1.341375;    1.294160;    1.232614;    1.161525;    1.063834;    0.892398;    0.875042;    0.865173;    0.870045;    0.869579;    0.864105;    0.372969;    0.373891;    0.375220;    0.375269;    0.376010;    0.375994;    0.377416;    0.377964;    0.378594;    0.379373;    0.379921;    0.379490;    0.380166;    0.379933;    0.380261;    0.380261;
 58;    1.012147;    1.424161;    1.333204;    1.293221;    1.226236;    1.151415;    1.053891;    0.886862;    0.879750;    0.882374;    0.871286;    0.840058;    0.844912;    0.380625;    0.381168;    0.383397;    0.383152;    0.383900;    0.385269;    0.385269;    0.386386;    0.387422;    0.388503;    0.388958;    0.388533;    0.388620;    0.389017;    0.389275;    0.389275;
 59;    0.995055;    1.424500;    1.335091;    1.283581;    1.221553;    1.139768;    1.039752;    0.880895;    0.864013;    0.864743;    0.854771;    0.904721;    0.787214;    0.364552;    0.365547;    0.365906;    0.366687;    0.366492;    0.367642;    0.368657;    0.368258;    0.369048;    0.369154;    0.368876;    0.369595;    0.369750;    0.370226;    0.370217;    0.370217;
 60;    0.983363;    1.422082;    1.340370;    1.303427;    1.243738;    1.179500;    1.070337;    0.883851;    0.873858;    0.862494;    0.874751;    0.866288;    0.816074;    0.366576;    0.368775;    0.368799;    0.368713;    0.369694;    0.370658;    0.371835;    0.372231;    0.373393;    0.373249;    0.372275;    0.372909;    0.373057;    0.373472;    0.373526;    0.373526;
 61;    1.010558;    1.412433;    1.327182;    1.282301;    1.227932;    1.157473;    1.056915;    0.890889;    0.880848;    0.866904;    0.871978;    0.855392;    0.900819;    0.380313;    0.381675;    0.381229;    0.383053;    0.383289;    0.383998;    0.385000;    0.385625;    0.385081;    0.385361;    0.385486;    0.386198;    0.386649;    0.386809;    0.386740;    0.386740;
 62;    1.033640;    1.416564;    1.328745;    1.281592;    1.220402;    1.155969;    1.040501;    0.880005;    0.873106;    0.883680;    0.886664;    0.869732;    0.945404;    0.362808;    0.364726;    0.365469;    0.365935;    0.367143;    0.367967;    0.367871;    0.367279;    0.367408;    0.367244;    0.367787;    0.367875;    0.368418;    0.368374;    0.368531;    0.368531;
 63;    1.042055;    1.416111;    1.334691;    1.293042;    1.229306;    1.157981;    1.047223;    0.883328;    0.869961;    0.862637;    0.856970;    0.866069;    0.941306;    0.366524;    0.367217;    0.368892;    0.368943;    0.370111;    0.370903;    0.371371;    0.371882;    0.372050;    0.371484;    0.372275;    0.372625;    0.373244;    0.373566;    0.373650;    0.373650;
 64;    0.998658;    1.417635;    1.331712;    1.289662;    1.239090;    1.165583;    1.063664;    0.894405;    0.889002;    0.883530;    0.872395;    0.867266;    0.925157;    0.377258;    0.378646;    0.379863;    0.380772;    0.381642;    0.383320;    0.383580;    0.384131;    0.384144;    0.384865;    0.385380;    0.385050;    0.385197;    0.385206;    0.385475;    0.385475;
 65;    0.981387;    1.411805;    1.328652;    1.293597;    1.226928;    1.163689;    1.059384;    0.871663;    0.867458;    0.868090;    0.846911;    0.830781;    0.809982;    0.366227;    0.366702;    0.367816;    0.369428;    0.369770;    0.369219;    0.370136;    0.370952;    0.371186;    0.371322;    0.371831;    0.372167;    0.372585;    0.372559;    0.372934;    0.372934;
 66;    1.007301;    1.422455;    1.337034;    1.294743;    1.252177;    1.167493;    1.050222;    0.888208;    0.887509;    0.869589;    0.864205;    0.863990;    0.923983;    0.371383;    0.372681;    0.372695;    0.374018;    0.375089;    0.374974;    0.375155;    0.375852;    0.376415;    0.376367;    0.377120;    0.377509;    0.378047;    0.378151;    0.378199;    0.378199;
 67;    0.997347;    1.411681;    1.325594;    1.281311;    1.222240;    1.146852;    1.046771;    0.894988;    0.883767;    0.875443;    0.850475;    0.877059;    0.929627;    0.378367;    0.380374;    0.380324;    0.380540;    0.381075;    0.380665;    0.382171;    0.382244;    0.383264;    0.383535;    0.382740;    0.383145;    0.383420;    0.383539;    0.383688;    0.383688;
 68;    0.985586;    1.426151;    1.343067;    1.303122;    1.231915;    1.157820;    1.045732;    0.882299;    0.871210;    0.858679;    0.863335;    0.855398;    0.874099;    0.371712;    0.372829;    0.373719;    0.373810;    0.374610;    0.375587;    0.376922;    0.377036;    0.376742;    0.377612;    0.377040;    0.377666;    0.377985;    0.378076;    0.378321;    0.378321;
 69;    1.073600;    1.413526;    1.331544;    1.294713;    1.231607;    1.151344;    1.049639;    0.895564;    0.889068;    0.895788;    0.882312;    0.845700;    0.878342;    0.383388;    0.384809;    0.386908;    0.387567;    0.387273;    0.388589;    0.388916;    0.388545;    0.389653;    0.389386;    0.389471;    0.390380;    0.390056;    0.390490;    0.390751;    0.390751;
 70;    1.073816;    1.421235;    1.343666;    1.301634;    1.241133;    1.165972;    1.062311;    0.887239;    0.878204;    0.864614;    0.867083;    0.822397;    0.863451;    0.377195;    0.378446;    0.379575;    0.380439;    0.381985;    0.382114;    0.381905;    0.382072;    0.383161;    0.383405;    0.384392;    0.384918;    0.385135;    0.384739;    0.384911;    0.384911;
 71;    1.023376;    1.413987;    1.325758;    1.291791;    1.248313;    1.166048;    1.058915;    0.895862;    0.880307;    0.868231;    0.868606;    0.876422;    0.864225;    0.373333;    0.373494;    0.374390;    0.376248;    0.377082;    0.376762;    0.377549;    0.377070;    0.378381;    0.379225;    0.379399;    0.378980;    0.379361;    0.379709;    0.379904;    0.379904;
 72;    1.051345;    1.422237;    1.334915;    1.288809;    1.234015;    1.162952;    1.044342;    0.888273;    0.890207;    0.892904;    0.894244;    0.863158;    0.846799;    0.376806;    0.378535;    0.379175;    0.379825;    0.381099;    0.380688;    0.381997;    0.382678;    0.383329;    0.383907;    0.383703;    0.384341;    0.384511;    0.383588;    0.383433;    0.383433;
 73;    1.062323;    1.434343;    1.353314;    1.308935;    1.267985;    1.188138;    1.089724;    0.899470;    0.890672;    0.881136;    0.871649;    0.915130;    0.936807;    0.382753;    0.384415;    0.385477;    0.386393;    0.387533;    0.388170;    0.388109;    0.388766;    0.389259;    0.389370;    0.388975;    0.389839;    0.389684;    0.390029;    0.389826;    0.389826;
 74;    1.048264;    1.426082;    1.333555;    1.286024;    1.223616;    1.143172;    1.049344;    0.881689;    0.874993;    0.856164;    0.841768;    0.843355;    0.849492;    0.372060;    0.374530;    0.374616;    0.374480;    0.375649;    0.376435;    0.377202;    0.378126;    0.379292;    0.380023;    0.380187;    0.380538;    0.381089;    0.381174;    0.381366;    0.381366;
 75;    1.007001;    1.413571;    1.331970;    1.284933;    1.235404;    1.163198;    1.041387;    0.871856;    0.866964;    0.852446;    0.865185;    0.873736;    0.944833;    0.363111;    0.363922;    0.365138;    0.366765;    0.366882;    0.367298;    0.368698;    0.369917;    0.370612;    0.371483;    0.371754;    0.370998;    0.371509;    0.371417;    0.371487;    0.371487;
 76;    0.980346;    1.419420;    1.331432;    1.287283;    1.240094;    1.159443;    1.047517;    0.885358;    0.872807;    0.868407;    0.868597;    0.829714;    0.810151;    0.375667;    0.377572;    0.377926;    0.378955;    0.379416;    0.379100;    0.379442;    0.380153;    0.380545;    0.381528;    0.381547;    0.382361;    0.382691;    0.382716;    0.382945;    0.382945;
 77;    1.038580;    1.408338;    1.313049;    1.268226;    1.211347;    1.135907;    1.050545;    0.875744;    0.863918;    0.867339;    0.887387;    0.893488;    0.808355;    0.367001;    0.367219;    0.369511;    0.370057;    0.369921;    0.371281;    0.372650;    0.372855;    0.372768;    0.372317;    0.372489;    0.372867;    0.372757;    0.373070;    0.373028;    0.373028;
 78;    0.998509;    1.421978;    1.333230;    1.286535;    1.226071;    1.162428;    1.034267;    0.880378;    0.880415;    0.876361;    0.864515;    0.857368;    0.810459;    0.370882;    0.372096;    0.372748;    0.373598;    0.375527;    0.375533;    0.376235;    0.376674;    0.376046;    0.376521;    0.377271;    0.377945;    0.378223;    0.378578;    0.378824;    0.378824;
 79;    1.004773;    1.422874;    1.337525;    1.297240;    1.241485;    1.158609;    1.053285;    0.885375;    0.875998;    0.875660;    0.863825;    0.888926;    0.863480;    0.370276;    0.371634;    0.372215;    0.373411;    0.373456;    0.375410;    0.375967;    0.377058;    0.377370;    0.376910;    0.377100;    0.377761;    0.377851;    0.377693;    0.377694;    0.377694;
 80;    0.989418;    1.415907;    1.327618;    1.282837;    1.227345;    1.137678;    1.034466;    0.869036;    0.858711;    0.845821;    0.861506;    0.838050;    0.798470;    0.359424;    0.360889;    0.361484;    0.361893;    0.362562;    0.363785;    0.364339;    0.365104;    0.365165;    0.365554;    0.365878;    0.366536;    0.366867;    0.366745;    0.366895;    0.366895;
 81;    0.997295;    1.410804;    1.323090;    1.278515;    1.223996;    1.159057;    1.053761;    0.878100;    0.864705;    0.865617;    0.863320;    0.861460;    0.950586;    0.368875;    0.370420;    0.371552;    0.373448;    0.374216;    0.373402;    0.374155;    0.375194;    0.375342;    0.374794;    0.375333;    0.376105;    0.376571;    0.377049;    0.376108;    0.376108;
 82;    0.990171;    1.403797;    1.321756;    1.278552;    1.238067;    1.161205;    1.042136;    0.879281;    0.871581;    0.869759;    0.884802;    0.899077;    0.859165;    0.364544;    0.365290;    0.367086;    0.367922;    0.368134;    0.368713;    0.369427;    0.369928;    0.370772;    0.371518;    0.371702;    0.371796;    0.372536;    0.372851;    0.372641;    0.372641;
 83;    1.349225;    1.401752;    1.315245;    1.270858;    1.213538;    1.139558;    1.046788;    0.885001;    0.874231;    0.859506;    0.859398;    0.897853;    0.899869;    0.372469;    0.374135;    0.373558;    0.374493;    0.375893;    0.375900;    0.376227;    0.376944;    0.377830;    0.378233;    0.378551;    0.379052;    0.379231;    0.379493;    0.379667;    0.379667;
 84;    1.136864;    1.411698;    1.325859;    1.281735;    1.230688;    1.145478;    1.041774;    0.893979;    0.884973;    0.879505;    0.905522;    0.929218;    0.849704;    0.371643;    0.372353;    0.373423;    0.374370;    0.374719;    0.375454;    0.375272;    0.376189;    0.376123;    0.377268;    0.377176;    0.378227;    0.378217;    0.378408;    0.378425;    0.378425;
 85;    1.462218;    1.422270;    1.340907;    1.295452;    1.248609;    1.162923;    1.056559;    0.893261;    0.881113;    0.877939;    0.893780;    0.878687;    0.940465;    0.368817;    0.369499;    0.369578;    0.370804;    0.371878;    0.371540;    0.372182;    0.372365;    0.373362;    0.373550;    0.374322;    0.374553;    0.374269;    0.374468;    0.374501;    0.374501;
 86;    1.177551;    1.423496;    1.334575;    1.283515;    1.229219;    1.151655;    1.038491;    0.878589;    0.873770;    0.860290;    0.861291;    0.884851;    0.957241;    0.368671;    0.369398;    0.371317;    0.371513;    0.373031;    0.373951;    0.372855;    0.373999;    0.374531;    0.374559;    0.374440;    0.375277;    0.375308;    0.375373;    0.375632;    0.375632;
 87;    1.161846;    1.416986;    1.332516;    1.293942;    1.242431;    1.161826;    1.050028;    0.889953;    0.882342;    0.859153;    0.853101;    0.841405;    0.847991;    0.368346;    0.369621;    0.370412;    0.371777;    0.373165;    0.374441;    0.374943;    0.374708;    0.375518;    0.375571;    0.376097;    0.375636;    0.375783;    0.375960;    0.376086;    0.376086;
 88;    1.198676;    1.429986;    1.340643;    1.295320;    1.243336;    1.186128;    1.066284;    0.882832;    0.882394;    0.884393;    0.884622;    0.859496;    0.865211;    0.367965;    0.368969;    0.369166;    0.368923;    0.370175;    0.371440;    0.371668;    0.371926;    0.373023;    0.373463;    0.374182;    0.374242;    0.374425;    0.374468;    0.374362;    0.374362;
 89;    1.246365;    1.422638;    1.339968;    1.297397;    1.243021;    1.180476;    1.039653;    0.884938;    0.879382;    0.873562;    0.859343;    0.855570;    0.899668;    0.371274;    0.372466;    0.373948;    0.375264;    0.376266;    0.376865;    0.377120;    0.378225;    0.378498;    0.378596;    0.378808;    0.378867;    0.378983;    0.378949;    0.379356;    0.379356;
 90;    1.173905;    1.410912;    1.333349;    1.301447;    1.242269;    1.160553;    1.053891;    0.899852;    0.892974;    0.893418;    0.876592;    0.908701;    0.886451;    0.375244;    0.376942;    0.377541;    0.379549;    0.380474;    0.380482;    0.381544;    0.381751;    0.381214;    0.382023;    0.382872;    0.383178;    0.382593;    0.383198;    0.383363;    0.383363;
 91;    1.390384;    1.422413;    1.339391;    1.304179;    1.241109;    1.154178;    1.046822;    0.884237;    0.875759;    0.871672;    0.861157;    0.900700;    0.863571;    0.370218;    0.370567;    0.372677;    0.373201;    0.374425;    0.375169;    0.373975;    0.373468;    0.374202;    0.375132;    0.375285;    0.374933;    0.375265;    0.375686;    0.375168;    0.375168;
 92;    1.867735;    1.420317;    1.333348;    1.291139;    1.242738;    1.154540;    1.050120;    0.877769;    0.878272;    0.868830;    0.850124;    0.829774;    0.774034;    0.370015;    0.371308;    0.372361;    0.372779;    0.373428;    0.374413;    0.375541;    0.376078;    0.375529;    0.376607;    0.376756;    0.376949;    0.377434;    0.377697;    0.377712;    0.377712;
 93;    1.120375;    1.418479;    1.335421;    1.302937;    1.244648;    1.164259;    1.063329;    0.887634;    0.877934;    0.879606;    0.871832;    0.880333;    0.868973;    0.370675;    0.372454;    0.372863;    0.374472;    0.375478;    0.376226;    0.375915;    0.375807;    0.376925;    0.377889;    0.378079;    0.377912;    0.378137;    0.378388;    0.378643;    0.378643;
 94;    0.982158;    1.417499;    1.334279;    1.289156;    1.237166;    1.162968;    1.052693;    0.885382;    0.885882;    0.870407;    0.851080;    0.814720;    0.774249;    0.371100;    0.370996;    0.371544;    0.372464;    0.373590;    0.373490;    0.373373;    0.374449;    0.373884;    0.373802;    0.374515;    0.374856;    0.375210;    0.375556;    0.375540;    0.375540;
 95;    0.979525;    1.422901;    1.339501;    1.301320;    1.251263;    1.167902;    1.053965;    0.890662;    0.879690;    0.871183;    0.877667;    0.881915;    0.916919;    0.373153;    0.373463;    0.375204;    0.376341;    0.377139;    0.376682;    0.377527;    0.378172;    0.379149;    0.379305;    0.379943;    0.380205;    0.380523;    0.380860;    0.380748;    0.380748;
 96;    0.981748;    1.419934;    1.334051;    1.288118;    1.232259;    1.172499;    1.057819;    0.869216;    0.863522;    0.854167;    0.866359;    0.838839;    0.846743;    0.369241;    0.369356;    0.370251;    0.371832;    0.372958;    0.374554;    0.375467;    0.376219;    0.376269;    0.376090;    0.376123;    0.376109;    0.376799;    0.376763;    0.376962;    0.376962;
 97;    0.984409;    1.432005;    1.347323;    1.311623;    1.254015;    1.169978;    1.051671;    0.891889;    0.870865;    0.867413;    0.873656;    0.892900;    0.916005;    0.371900;    0.372448;    0.373562;    0.375216;    0.375946;    0.376279;    0.377505;    0.378004;    0.377387;    0.378059;    0.378174;    0.378723;    0.379036;    0.379056;    0.378980;    0.378980;
 98;    0.978268;    1.422061;    1.337731;    1.300258;    1.246684;    1.161191;    1.050392;    0.878861;    0.864833;    0.853923;    0.860772;    0.867933;    0.915073;    0.375487;    0.376855;    0.378716;    0.379785;    0.379592;    0.380706;    0.379797;    0.380191;    0.381144;    0.381713;    0.381593;    0.382232;    0.382515;    0.382566;    0.382797;    0.382797;
 99;    0.973412;    1.404397;    1.328039;    1.279927;    1.230237;    1.164201;    1.057467;    0.884443;    0.883534;    0.875298;    0.867717;    0.898027;    0.919952;    0.379309;    0.380735;    0.381711;    0.383429;    0.384308;    0.384631;    0.385170;    0.386442;    0.387248;    0.386675;    0.387238;    0.387973;    0.388195;    0.388384;    0.388176;    0.388176;
100;    0.977564;    1.410174;    1.324697;    1.284433;    1.231291;    1.150370;    1.057201;    0.891730;    0.879323;    0.872191;    0.880687;    0.864343;    0.921881;    0.370711;    0.371163;    0.372953;    0.371502;    0.371483;    0.371978;    0.372982;    0.374032;    0.373656;    0.374540;    0.374933;    0.375303;    0.375636;    0.375924;    0.376241;    0.376241;


==> anc/LVM_v0.2/result_simulation/SetC3.1_Modelppca-none-none_CVrkf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;
Nan;Nan;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  1;    0.041062;   38.390907;   36.617333;   35.898398;   34.845286;   33.723472;   32.291944;   30.097209;   29.521194;   29.002563;   28.170695;   26.647844;   24.821654;   19.233514;   19.238573;   19.251515;   19.260850;   19.259330;   19.273696;   19.280935;   19.289084;   19.282736;   19.290372;   19.295580;   19.298502;   19.297906;   19.298535;   19.299599;   19.299599;
  2;    0.041244;   38.652018;   36.921404;   36.246960;   35.177237;   34.007391;   32.657998;   30.114295;   29.667739;   29.022449;   28.221477;   26.526589;   24.009218;   19.158714;   19.175421;   19.189185;   19.184211;   19.198890;   19.200051;   19.201347;   19.199118;   19.210359;   19.216519;   19.218732;   19.222981;   19.217874;   19.216106;   19.218035;   19.218035;
  3;    0.040657;   38.304932;   36.783945;   36.078189;   35.226532;   34.111795;   32.541285;   30.243597;   29.679962;   29.101125;   27.970193;   26.653566;   24.137256;   19.286581;   19.295426;   19.310888;   19.321028;   19.331027;   19.340738;   19.347094;   19.349241;   19.352770;   19.357082;   19.366913;   19.368312;   19.368087;   19.364114;   19.366437;   19.366437;
  4;    0.041523;   38.938891;   37.026599;   36.283332;   35.204567;   33.858699;   32.311582;   30.136700;   29.513871;   28.798328;   27.867340;   26.510300;   24.337805;   19.438676;   19.452761;   19.461171;   19.471082;   19.479653;   19.482578;   19.487477;   19.497796;   19.501781;   19.500710;   19.501789;   19.507017;   19.509238;   19.512452;   19.514794;   19.514794;
  5;    0.041427;   38.227366;   36.717044;   36.182170;   35.309558;   34.209921;   32.657724;   30.206806;   29.733007;   28.738820;   27.728565;   26.186251;   24.500560;   19.337351;   19.346942;   19.347431;   19.350770;   19.369443;   19.371547;   19.373729;   19.372113;   19.380079;   19.386230;   19.388585;   19.395589;   19.394348;   19.395793;   19.395883;   19.395883;
  6;    0.042698;   38.353334;   36.599567;   35.885776;   35.128038;   33.811529;   32.044245;   29.818755;   29.273816;   28.646460;   27.549578;   26.223869;   23.753071;   19.056745;   19.064341;   19.088105;   19.093563;   19.095702;   19.098598;   19.099886;   19.103683;   19.108351;   19.118530;   19.124902;   19.126883;   19.128451;   19.128551;   19.131110;   19.131110;
  7;    0.036883;   38.576187;   36.733984;   35.970155;   35.165115;   33.771144;   32.461438;   30.234076;   29.514986;   28.725216;   27.978588;   26.291426;   24.316117;   19.241864;   19.253040;   19.257156;   19.261781;   19.269519;   19.281538;   19.282607;   19.293673;   19.307505;   19.312197;   19.308977;   19.311392;   19.315660;   19.319464;   19.317066;   19.317066;
  8;    0.037534;   38.120934;   36.222899;   35.453785;   34.660175;   33.499119;   32.099181;   29.762666;   29.277722;   28.636543;   27.737057;   26.107502;   23.335953;   19.038443;   19.052019;   19.059372;   19.074251;   19.068239;   19.080168;   19.087811;   19.096332;   19.089937;   19.099772;   19.101847;   19.105804;   19.103814;   19.108662;   19.110609;   19.110609;
  9;    0.036790;   38.445618;   36.619446;   36.089257;   35.286400;   33.986781;   32.451167;   30.149287;   29.660675;   29.177878;   28.199358;   26.961346;   24.738049;   19.201432;   19.218286;   19.226651;   19.233681;   19.238922;   19.245565;   19.248778;   19.254258;   19.250402;   19.252262;   19.254029;   19.261430;   19.258845;   19.259166;   19.261541;   19.261541;
 10;    0.036310;   38.489610;   36.751189;   36.055657;   35.021219;   33.873003;   32.244053;   30.036625;   29.603546;   28.839209;   27.761803;   26.621547;   24.302945;   19.272313;   19.286730;   19.292918;   19.305567;   19.303901;   19.317817;   19.328027;   19.326156;   19.334035;   19.338822;   19.340732;   19.342021;   19.343466;   19.345911;   19.345409;   19.345409;
 11;    0.037661;   38.247348;   36.553409;   35.784661;   34.917886;   33.839900;   32.365195;   29.975288;   29.509026;   28.939376;   28.166245;   26.502342;   24.665962;   19.242650;   19.241964;   19.264253;   19.262629;   19.259437;   19.272469;   19.268230;   19.280078;   19.292357;   19.294730;   19.291384;   19.296783;   19.297608;   19.298484;   19.299880;   19.299880;
 12;    0.037053;   38.291080;   36.488058;   35.781234;   34.791864;   33.637722;   32.138386;   30.144458;   29.570934;   28.665668;   27.477478;   26.038645;   23.491079;   19.088242;   19.100767;   19.112170;   19.120951;   19.125619;   19.134722;   19.135123;   19.144807;   19.142196;   19.153366;   19.153901;   19.161231;   19.161002;   19.158785;   19.160217;   19.160217;
 13;    0.035930;   38.168558;   36.610823;   35.911859;   35.205066;   33.985911;   32.776009;   30.035074;   29.333825;   28.686367;   27.662100;   26.573865;   23.867298;   19.209894;   19.220443;   19.226148;   19.226153;   19.232791;   19.241704;   19.241467;   19.253412;   19.258843;   19.263298;   19.264663;   19.270287;   19.273883;   19.271946;   19.270442;   19.270442;
 14;    0.036636;   38.063809;   36.360456;   35.674087;   34.817377;   33.512435;   31.840278;   29.556606;   29.099810;   28.438493;   27.281604;   25.906448;   23.590924;   19.046106;   19.048030;   19.064588;   19.079967;   19.086798;   19.100289;   19.104464;   19.097034;   19.108564;   19.115282;   19.117767;   19.119765;   19.124193;   19.125650;   19.124055;   19.124055;
 15;    0.036826;   37.941171;   36.387552;   35.727771;   35.118696;   33.809494;   32.288958;   29.809356;   29.406701;   28.618575;   27.386130;   25.993158;   23.808290;   18.977060;   18.999804;   18.994288;   19.006596;   19.008008;   19.015086;   19.029357;   19.038750;   19.043205;   19.045287;   19.040560;   19.037805;   19.041165;   19.042630;   19.045004;   19.045004;
 16;    0.036970;   38.618332;   36.773612;   35.945445;   35.344340;   33.969247;   32.634962;   30.341973;   29.939966;   29.064106;   28.093355;   26.797273;   24.778036;   19.374163;   19.380891;   19.397190;   19.409202;   19.423619;   19.434075;   19.438290;   19.435927;   19.445867;   19.451679;   19.454739;   19.456647;   19.458747;   19.460775;   19.457115;   19.457115;
 17;    0.037127;   38.279917;   36.282091;   35.464906;   34.612815;   33.400699;   31.961120;   29.947884;   29.198977;   28.472310;   27.699195;   26.736591;   24.191292;   18.985747;   19.001786;   18.990982;   19.010541;   19.025771;   19.029979;   19.035650;   19.038833;   19.043253;   19.041484;   19.049718;   19.052850;   19.050547;   19.051722;   19.052498;   19.052498;
 18;    0.039136;   38.025472;   36.298003;   35.652201;   34.722611;   33.656752;   32.077786;   30.010401;   29.348149;   28.600975;   27.652874;   26.385609;   24.143243;   19.067611;   19.068327;   19.084174;   19.101735;   19.117161;   19.131820;   19.138141;   19.136428;   19.139625;   19.129837;   19.136823;   19.143918;   19.149004;   19.152009;   19.149024;   19.149024;
 19;    0.036224;   37.982311;   36.415599;   35.683610;   35.038065;   34.082659;   31.868239;   29.881408;   29.474627;   28.726646;   27.621370;   26.250533;   24.204107;   19.131085;   19.138936;   19.153703;   19.154787;   19.163803;   19.174871;   19.179763;   19.183414;   19.195484;   19.205191;   19.211396;   19.216575;   19.214335;   19.212816;   19.213522;   19.213522;
 20;    0.036636;   38.487226;   36.748066;   36.088584;   35.470493;   34.580517;   32.636366;   30.086713;   29.487078;   28.941480;   27.805769;   26.476974;   24.599007;   19.235929;   19.244005;   19.259491;   19.275564;   19.286332;   19.292955;   19.297069;   19.300692;   19.308352;   19.314172;   19.316043;   19.321306;   19.325412;   19.326758;   19.328247;   19.328247;
 21;    0.037191;   38.363743;   36.682009;   35.918704;   35.141037;   34.062477;   32.594328;   30.038869;   29.493706;   28.867707;   27.854854;   26.511645;   23.780714;   19.207547;   19.225700;   19.246031;   19.245650;   19.249341;   19.237744;   19.243711;   19.253146;   19.256560;   19.262785;   19.262363;   19.266653;   19.269423;   19.272300;   19.275125;   19.275125;
 22;    0.037422;   38.439921;   36.681860;   35.982553;   35.071465;   33.933028;   32.272809;   30.140459;   29.668209;   28.857134;   27.814949;   26.433734;   24.791888;   19.219479;   19.237693;   19.240117;   19.250570;   19.239602;   19.241517;   19.248866;   19.255536;   19.266136;   19.262706;   19.267289;   19.273749;   19.276822;   19.269502;   19.273523;   19.273523;
 23;    0.037341;   38.415998;   36.578760;   35.851281;   34.978439;   34.006842;   32.444701;   30.207876;   29.599871;   29.166315;   27.899596;   26.716049;   24.162155;   19.368370;   19.389247;   19.398734;   19.404762;   19.421239;   19.426580;   19.431798;   19.424457;   19.427320;   19.434279;   19.431406;   19.441443;   19.443636;   19.441546;   19.442801;   19.442801;
 24;    0.036599;   38.702579;   36.891343;   36.176310;   35.100946;   33.923776;   32.566156;   30.263769;   29.690948;   29.161779;   28.291017;   26.393004;   24.327231;   19.189094;   19.185629;   19.201244;   19.205152;   19.218423;   19.221680;   19.223222;   19.220749;   19.228258;   19.232208;   19.234554;   19.224995;   19.229244;   19.229095;   19.230040;   19.230040;
 25;    0.036634;   38.150387;   36.394239;   35.691036;   34.849195;   33.754896;   32.435894;   29.994430;   29.506578;   28.783945;   27.674277;   26.119359;   23.647098;   19.074060;   19.098240;   19.115249;   19.126781;   19.122126;   19.128968;   19.126051;   19.138564;   19.139297;   19.145525;   19.149302;   19.148455;   19.143675;   19.147328;   19.148065;   19.148065;
 26;    0.036367;   38.617930;   36.893228;   36.180094;   35.326158;   34.065581;   32.923399;   30.362581;   29.783066;   29.115968;   28.478187;   27.250198;   24.460186;   19.277074;   19.295049;   19.291271;   19.293964;   19.311666;   19.319717;   19.301418;   19.303556;   19.304932;   19.312741;   19.318886;   19.320799;   19.323794;   19.327130;   19.329457;   19.329457;
 27;    0.037654;   38.396863;   36.601723;   35.787063;   34.904838;   33.826418;   32.412746;   30.138159;   29.718732;   28.970629;   27.750700;   26.542645;   24.147955;   19.164529;   19.173706;   19.189176;   19.196169;   19.199837;   19.209428;   19.213854;   19.221944;   19.229873;   19.229991;   19.234335;   19.239585;   19.237984;   19.242177;   19.245465;   19.245465;
 28;    0.036608;   38.456407;   36.659643;   35.917573;   35.135901;   33.841738;   32.343169;   30.044038;   29.463011;   28.716941;   27.672510;   26.326778;   23.863904;   19.153835;   19.177124;   19.167035;   19.185248;   19.192666;   19.193923;   19.191992;   19.201544;   19.199654;   19.195051;   19.202339;   19.208509;   19.203635;   19.204484;   19.204341;   19.204341;
 29;    0.037865;   38.528353;   36.857971;   36.097624;   35.122602;   33.874400;   32.330058;   30.061615;   29.481125;   28.634571;   27.600019;   26.338552;   23.569992;   19.174993;   19.179561;   19.182660;   19.198527;   19.205128;   19.207468;   19.216147;   19.230065;   19.236234;   19.236955;   19.243621;   19.248368;   19.248289;   19.250710;   19.252375;   19.252375;
 30;    0.037711;   38.329672;   36.737740;   36.135777;   35.244376;   34.288388;   32.378632;   30.052448;   29.447728;   28.625387;   27.743840;   26.481363;   24.003679;   19.207937;   19.227140;   19.238611;   19.239616;   19.240192;   19.244079;   19.243841;   19.249667;   19.261227;   19.267934;   19.276009;   19.281932;   19.283738;   19.278882;   19.278942;   19.278942;
 31;    0.036598;   38.370560;   36.604252;   35.976191;   35.036932;   34.286356;   32.803953;   30.086124;   29.565326;   28.774231;   28.169955;   26.793659;   24.160772;   19.238790;   19.249788;   19.248672;   19.260694;   19.264287;   19.256360;   19.271407;   19.263891;   19.267204;   19.274448;   19.274753;   19.275640;   19.276729;   19.279319;   19.278363;   19.278363;
 32;    0.036299;   38.199398;   36.687765;   35.837962;   34.988232;   33.675456;   32.048903;   29.995579;   29.463473;   28.716492;   28.115592;   27.060516;   24.417798;   19.061631;   19.082252;   19.091050;   19.110159;   19.117979;   19.118671;   19.113229;   19.116663;   19.126495;   19.133177;   19.131375;   19.123272;   19.129605;   19.131589;   19.130083;   19.130083;
 33;    0.036995;   38.207305;   36.475791;   35.827581;   34.854599;   33.649050;   32.363559;   29.945279;   29.439239;   28.842884;   27.615415;   26.390033;   24.068153;   19.022212;   19.041100;   19.039186;   19.045738;   19.061060;   19.063277;   19.053476;   19.067680;   19.078803;   19.082612;   19.082248;   19.085538;   19.091969;   19.094568;   19.089771;   19.089771;
 34;    0.037066;   38.295275;   36.790574;   36.251200;   35.469220;   34.406752;   32.526336;   30.336550;   29.873466;   29.189140;   27.974568;   26.336606;   24.069627;   19.332658;   19.341401;   19.346327;   19.348569;   19.349875;   19.360648;   19.367792;   19.380719;   19.369625;   19.369112;   19.376959;   19.373628;   19.380195;   19.380461;   19.377555;   19.377555;
 35;    0.037067;   38.504064;   36.631031;   35.911414;   34.848866;   33.714997;   32.247097;   29.884330;   29.303696;   28.624447;   27.793164;   26.762760;   24.176729;   19.233689;   19.248751;   19.251039;   19.265807;   19.259255;   19.269888;   19.284194;   19.282962;   19.276209;   19.284417;   19.285025;   19.288442;   19.292302;   19.287628;   19.290304;   19.290304;
 36;    0.037364;   38.170705;   36.428395;   35.621894;   34.961080;   33.863855;   31.925770;   29.737194;   29.346053;   28.454941;   27.499256;   26.221387;   24.332108;   18.984682;   19.008960;   19.006828;   19.017496;   19.025271;   19.039660;   19.041467;   19.045458;   19.046581;   19.052918;   19.053429;   19.058662;   19.054555;   19.056431;   19.057978;   19.057978;
 37;    0.037342;   38.302979;   36.421533;   35.745693;   34.781094;   33.748503;   32.150455;   29.919378;   29.354635;   28.541832;   27.601220;   26.317193;   23.784211;   19.100404;   19.118128;   19.125893;   19.142319;   19.135570;   19.155245;   19.163164;   19.167741;   19.163985;   19.168468;   19.164371;   19.168843;   19.166104;   19.168822;   19.171418;   19.171418;
 38;    0.036659;   38.321700;   36.583117;   35.782450;   35.142593;   33.565985;   32.204653;   29.792908;   29.216636;   28.464614;   27.693958;   26.340513;   24.503028;   19.162058;   19.169550;   19.174305;   19.190667;   19.200132;   19.213538;   19.219592;   19.216445;   19.227659;   19.234918;   19.228077;   19.230935;   19.233520;   19.234418;   19.236498;   19.236498;
 39;    0.037339;   37.985535;   36.214533;   35.499961;   34.544440;   33.768988;   32.263721;   29.703586;   29.090914;   28.475924;   27.642890;   26.343744;   23.568343;   18.994946;   19.016257;   19.018799;   19.022022;   19.033289;   19.046795;   19.047939;   19.051093;   19.049740;   19.054097;   19.055438;   19.058677;   19.055976;   19.055780;   19.055531;   19.055531;
 40;    0.037257;   38.356601;   36.633185;   35.843825;   34.930370;   34.130466;   32.120194;   29.983277;   29.370104;   28.709625;   27.943997;   26.747719;   24.272105;   19.106369;   19.124295;   19.145234;   19.150203;   19.153298;   19.158975;   19.165618;   19.160564;   19.171313;   19.179642;   19.178877;   19.184106;   19.182081;   19.185103;   19.188138;   19.188138;
 41;    0.036498;   38.217552;   36.450453;   35.702896;   34.985537;   33.723598;   32.173991;   29.731351;   29.119984;   28.363831;   27.509119;   26.359537;   23.734481;   19.203607;   19.217097;   19.237304;   19.248521;   19.250683;   19.261991;   19.265700;   19.258540;   19.267674;   19.270120;   19.271843;   19.278549;   19.277695;   19.274311;   19.276119;   19.276119;
 42;    0.037315;   38.490774;   36.632983;   35.840239;   34.886184;   33.817002;   32.550491;   30.024374;   29.332034;   28.818006;   27.578683;   26.336393;   24.304704;   19.157144;   19.166534;   19.180194;   19.184490;   19.196321;   19.191006;   19.197588;   19.209073;   19.213485;   19.222001;   19.224735;   19.227380;   19.225266;   19.230368;   19.229646;   19.229646;
 43;    0.037184;   38.268364;   36.617077;   35.898060;   34.916306;   33.689103;   32.205578;   30.086447;   29.747763;   29.044726;   27.885211;   26.383858;   24.208927;   19.124289;   19.146155;   19.153995;   19.150232;   19.158299;   19.167198;   19.184309;   19.192078;   19.190424;   19.199178;   19.200892;   19.198930;   19.203371;   19.202432;   19.206074;   19.206074;
 44;    0.037058;   38.505903;   36.588273;   35.780144;   34.981341;   33.847947;   32.598976;   29.904517;   29.484654;   28.745137;   27.655275;   26.118445;   24.472735;   19.357449;   19.365570;   19.367360;   19.383922;   19.394166;   19.404747;   19.408283;   19.420566;   19.423181;   19.414096;   19.421762;   19.421886;   19.427541;   19.424460;   19.424415;   19.424415;
 45;    0.036610;   38.091954;   36.422842;   35.527273;   34.787887;   33.497085;   31.844535;   29.778579;   29.278249;   28.359406;   27.643616;   26.255641;   24.323345;   19.052095;   19.062304;   19.061762;   19.066477;   19.087979;   19.097611;   19.099175;   19.106553;   19.111139;   19.117663;   19.114757;   19.112861;   19.119313;   19.116307;   19.118642;   19.118642;
 46;    0.036353;   38.416296;   36.866487;   36.326192;   35.117294;   34.153711;   32.329775;   29.857221;   29.373667;   28.707653;   27.490676;   26.130542;   24.120870;   19.067906;   19.081901;   19.097063;   19.103946;   19.096048;   19.109572;   19.104821;   19.114739;   19.119142;   19.126059;   19.127236;   19.128066;   19.133000;   19.131692;   19.133430;   19.133430;
 47;    0.036910;   38.377179;   36.700178;   36.193587;   35.440942;   33.912508;   32.623934;   30.270198;   29.588240;   29.088024;   28.317865;   27.125726;   24.285773;   19.263012;   19.275707;   19.292072;   19.300285;   19.300361;   19.304378;   19.304636;   19.310657;   19.311154;   19.310403;   19.317481;   19.318215;   19.321684;   19.322458;   19.323872;   19.323872;
 48;    0.037366;   38.328596;   36.548118;   35.809363;   34.998319;   34.145265;   32.509291;   30.081513;   29.673447;   29.039352;   27.998813;   26.923952;   24.168950;   19.281291;   19.286484;   19.291595;   19.306213;   19.313970;   19.323236;   19.330487;   19.335213;   19.329664;   19.338746;   19.331798;   19.336140;   19.339953;   19.340577;   19.344172;   19.344172;
 49;    0.036380;   38.377524;   36.484578;   35.639882;   34.783435;   33.683112;   32.097001;   29.967605;   29.339761;   28.522385;   27.594528;   26.364895;   24.197102;   19.155613;   19.179065;   19.179321;   19.187657;   19.200094;   19.210666;   19.222212;   19.223616;   19.212344;   19.212005;   19.220492;   19.215881;   19.221535;   19.222668;   19.223572;   19.223572;
 50;    0.037875;   38.387039;   36.455232;   35.637250;   34.868198;   33.758730;   32.420484;   30.059992;   29.692002;   28.960880;   27.949308;   26.352013;   24.233276;   19.206704;   19.220712;   19.234553;   19.238961;   19.242292;   19.255181;   19.266895;   19.272908;   19.268196;   19.277699;   19.270497;   19.278608;   19.278723;   19.274779;   19.276590;   19.276590;
 51;    0.036678;   38.733264;   36.996463;   36.245334;   35.174156;   33.981062;   32.719630;   30.278859;   29.689991;   28.991085;   27.977905;   26.979061;   24.203182;   19.273228;   19.287040;   19.288914;   19.304523;   19.309079;   19.305275;   19.314289;   19.327765;   19.340863;   19.338570;   19.339836;   19.338907;   19.339445;   19.340793;   19.339948;   19.339948;
 52;    0.036916;   38.406679;   36.494127;   35.811342;   35.017247;   33.477141;   31.986754;   29.773719;   29.055347;   28.301815;   27.592265;   25.907661;   24.220894;   19.151800;   19.159029;   19.157240;   19.164340;   19.181546;   19.190423;   19.186232;   19.192571;   19.197210;   19.200656;   19.193576;   19.200585;   19.206273;   19.205402;   19.207066;   19.207066;
 53;    0.036759;   38.273469;   36.563204;   35.770301;   34.924219;   33.653129;   32.008607;   29.976737;   29.346042;   28.656727;   27.803510;   26.589311;   24.778091;   19.046146;   19.058790;   19.064369;   19.063131;   19.060613;   19.068278;   19.081976;   19.079587;   19.084935;   19.091886;   19.100642;   19.101729;   19.100622;   19.102790;   19.102846;   19.102846;
 54;    0.037437;   38.541071;   36.767490;   35.903994;   35.136463;   33.829315;   32.324744;   29.952541;   29.371173;   28.668030;   27.680281;   26.078872;   23.653288;   19.163005;   19.182653;   19.192227;   19.193165;   19.201315;   19.211080;   19.226521;   19.234113;   19.225333;   19.227589;   19.222409;   19.228740;   19.232796;   19.233985;   19.234663;   19.234663;
 55;    0.049886;   38.002346;   36.340146;   35.621983;   34.593626;   33.597928;   32.246494;   29.829800;   29.274935;   28.734203;   27.662481;   26.653352;   24.424041;   19.027947;   19.031901;   19.035921;   19.040659;   19.060148;   19.072168;   19.075053;   19.079780;   19.091789;   19.095206;   19.091234;   19.093908;   19.091100;   19.094244;   19.095336;   19.095336;
 56;    0.036903;   38.112237;   36.451253;   35.693950;   34.744195;   33.457298;   32.037061;   29.983584;   29.285636;   28.680188;   27.721845;   26.468552;   24.550244;   19.053816;   19.077999;   19.076061;   19.070227;   19.089170;   19.095508;   19.097398;   19.110642;   19.119705;   19.116209;   19.122167;   19.127267;   19.126046;   19.129318;   19.127364;   19.127364;
 57;    0.038560;   38.654639;   36.812273;   36.025573;   35.034204;   33.961320;   32.587206;   30.166984;   29.504761;   28.679985;   27.712531;   26.485668;   24.035007;   19.258515;   19.268429;   19.282402;   19.283404;   19.290595;   19.290601;   19.304832;   19.311014;   19.317036;   19.324381;   19.329160;   19.324887;   19.331150;   19.328943;   19.331869;   19.331869;
 58;    0.037254;   38.452356;   36.593356;   35.961620;   34.869257;   33.714566;   32.343261;   29.980916;   29.536463;   28.987926;   27.742240;   26.334938;   24.364096;   19.342565;   19.348204;   19.372801;   19.370457;   19.377966;   19.392115;   19.391728;   19.402349;   19.412038;   19.421957;   19.425814;   19.421794;   19.422590;   19.426031;   19.428234;   19.428234;
 59;    0.037494;   38.461506;   36.637303;   35.762277;   34.760513;   33.492765;   32.077026;   29.884946;   29.212982;   28.658667;   27.560978;   26.545256;   23.889503;   19.041407;   19.053176;   19.058515;   19.067258;   19.065399;   19.076699;   19.086508;   19.081881;   19.089571;   19.090466;   19.087905;   19.094387;   19.095935;   19.099979;   19.099931;   19.099931;
 60;    0.037282;   38.396203;   36.746515;   36.175826;   35.221008;   34.285571;   32.670208;   29.963680;   29.372633;   28.647293;   27.865371;   26.040321;   23.729460;   19.096315;   19.120547;   19.121160;   19.119969;   19.129696;   19.139129;   19.151230;   19.154573;   19.165040;   19.162735;   19.153714;   19.159754;   19.160849;   19.164617;   19.164961;   19.164961;
 61;    0.037990;   38.135686;   36.408795;   35.674018;   34.828931;   33.777060;   32.331666;   29.993909;   29.451003;   28.549056;   27.785174;   26.399373;   24.327965;   19.270900;   19.286683;   19.282015;   19.300965;   19.303395;   19.310141;   19.319851;   19.325428;   19.319713;   19.321936;   19.323086;   19.329381;   19.333444;   19.334757;   19.334208;   19.334208;
 62;    0.038331;   38.247227;   36.461444;   35.675074;   34.703980;   33.765777;   32.038519;   29.791609;   29.318894;   28.887938;   28.006418;   26.211871;   24.010667;   18.966071;   18.987544;   18.995725;   19.000813;   19.013717;   19.022242;   19.020444;   19.014760;   19.015902;   19.013710;   19.018923;   19.019356;   19.024072;   19.023438;   19.024739;   19.024739;
 63;    0.046116;   38.234990;   36.593687;   35.928129;   34.908214;   33.843677;   32.176963;   29.899067;   29.265181;   28.653033;   27.635881;   26.058306;   24.416196;   19.054058;   19.060513;   19.078500;   19.079152;   19.091900;   19.099205;   19.103756;   19.108652;   19.110166;   19.103848;   19.111169;   19.114089;   19.119407;   19.122297;   19.123227;   19.123227;
 64;    0.037199;   38.276132;   36.534251;   35.867309;   35.088544;   33.975749;   32.498542;   30.115945;   29.665122;   28.909753;   27.898972;   26.528065;   24.198838;   19.245928;   19.261527;   19.274857;   19.284922;   19.293327;   19.310534;   19.313362;   19.318654;   19.318113;   19.324547;   19.329166;   19.326017;   19.327278;   19.327322;   19.329798;   19.329798;
 65;    0.036880;   38.118722;   36.435537;   35.911530;   34.821888;   33.905856;   32.386405;   29.622571;   29.207064;   28.627590;   27.462724;   26.128174;   23.891796;   19.016017;   19.021825;   19.034255;   19.051067;   19.054472;   19.048153;   19.056907;   19.065216;   19.067419;   19.068558;   19.073163;   19.076329;   19.079963;   19.079549;   19.082704;   19.082704;
 66;    0.037215;   38.406292;   36.673070;   35.997039;   35.381724;   34.047234;   32.270770;   30.036574;   29.684208;   28.698576;   27.602905;   25.909307;   23.877656;   19.196992;   19.210863;   19.211046;   19.225829;   19.237562;   19.235142;   19.236760;   19.243569;   19.249292;   19.248207;   19.255060;   19.258625;   19.263461;   19.264179;   19.264493;   19.264493;
 67;    0.037314;   38.115380;   36.371700;   35.663177;   34.730891;   33.578647;   32.141881;   30.044406;   29.452274;   28.669148;   27.519919;   26.117010;   24.459920;   19.219571;   19.241708;   19.241069;   19.244290;   19.250186;   19.245543;   19.260548;   19.260943;   19.270080;   19.272476;   19.264676;   19.267885;   19.270072;   19.270931;   19.272131;   19.272131;
 68;    0.037575;   38.506085;   36.822654;   36.193119;   34.994610;   33.877077;   32.223865;   29.951332;   29.377923;   28.587575;   27.716640;   26.215130;   24.014108;   19.222990;   19.235502;   19.245610;   19.246311;   19.254248;   19.264103;   19.277342;   19.278383;   19.275353;   19.283996;   19.278092;   19.284023;   19.286912;   19.287611;   19.289708;   19.289708;
 69;    0.044777;   38.165214;   36.512460;   35.946482;   34.928665;   33.703791;   32.223620;   30.111876;   29.622427;   29.142474;   27.936489;   26.460779;   24.586536;   19.345149;   19.361308;   19.383362;   19.390069;   19.387944;   19.401342;   19.404573;   19.400627;   19.411328;   19.408352;   19.409418;   19.417363;   19.414026;   19.417796;   19.419998;   19.419998;
 70;    0.038169;   38.373355;   36.820462;   36.143869;   35.164683;   34.024160;   32.517685;   30.012373;   29.482771;   28.663862;   27.905181;   26.183133;   24.096559;   19.302781;   19.316572;   19.329515;   19.338032;   19.353931;   19.354577;   19.352578;   19.353727;   19.364001;   19.366002;   19.374831;   19.379727;   19.381628;   19.378038;   19.379565;   19.379565;
 71;    0.041282;   38.177641;   36.386549;   35.879745;   35.250623;   33.960832;   32.389694;   30.079835;   29.489336;   28.687802;   27.617654;   26.147009;   23.810226;   19.132824;   19.135079;   19.144616;   19.164286;   19.172672;   19.168941;   19.177208;   19.172047;   19.185010;   19.193244;   19.194734;   19.190608;   19.194089;   19.197140;   19.198831;   19.198831;
 72;    0.038932;   38.400407;   36.624217;   35.869791;   35.038638;   33.981990;   32.152658;   30.016965;   29.713249;   29.130703;   28.157257;   26.238877;   23.978730;   19.267134;   19.286917;   19.293999;   19.300824;   19.314209;   19.310236;   19.322698;   19.329721;   19.335480;   19.340876;   19.339012;   19.345007;   19.346532;   19.337548;   19.336042;   19.336042;
 73;    0.040228;   38.727250;   37.094192;   36.368119;   35.784659;   34.538193;   33.129033;   30.340982;   29.779578;   28.968925;   27.963161;   27.015726;   24.495256;   19.507228;   19.526107;   19.537076;   19.546878;   19.558680;   19.564585;   19.563540;   19.570006;   19.574927;   19.575933;   19.571626;   19.579465;   19.578069;   19.580882;   19.579210;   19.579210;
 74;    0.038206;   38.504218;   36.607547;   35.825577;   34.837577;   33.606612;   32.263589;   29.885060;   29.402707;   28.515769;   27.529642;   26.071018;   23.973826;   19.187276;   19.214211;   19.215783;   19.214561;   19.226666;   19.234358;   19.241564;   19.250513;   19.261837;   19.268244;   19.269461;   19.272755;   19.277294;   19.277870;   19.279489;   19.279489;
 75;    0.037735;   38.166425;   36.520100;   35.740788;   34.983585;   33.902250;   32.067682;   29.657930;   29.199144;   28.360105;   27.454014;   25.994386;   24.428919;   18.968822;   18.978342;   18.990410;   19.007658;   19.009564;   19.013601;   19.028252;   19.039742;   19.045917;   19.054273;   19.056531;   19.049305;   19.053744;   19.052766;   19.053312;   19.053312;
 76;    0.036645;   38.324345;   36.533859;   35.812001;   35.115898;   33.854460;   32.192909;   29.936161;   29.371123;   28.684151;   27.574184;   26.058725;   23.700610;   19.229604;   19.250949;   19.254627;   19.264883;   19.269212;   19.266079;   19.269367;   19.275915;   19.278954;   19.288337;   19.288659;   19.296459;   19.299504;   19.299818;   19.301948;   19.301948;
 77;    0.038663;   38.025118;   36.070780;   35.337687;   34.439123;   33.297349;   32.134737;   29.629720;   29.014324;   28.413911;   27.746039;   26.240252;   23.599263;   18.941227;   18.943976;   18.968556;   18.974512;   18.972605;   18.986233;   18.999511;   19.001447;   19.000582;   18.995586;   18.997194;   19.000166;   18.998948;   19.001846;   19.001308;   19.001308;
 78;    0.036263;   38.393399;   36.583411;   35.827555;   34.852404;   33.935265;   31.951403;   29.846692;   29.479737;   28.872918;   27.693168;   26.225134;   23.803018;   19.139643;   19.153367;   19.161143;   19.169444;   19.189318;   19.189306;   19.195863;   19.200005;   19.193738;   19.198367;   19.205588;   19.211362;   19.214050;   19.217132;   19.219299;   19.219299;
 79;    0.038190;   38.417611;   36.686644;   36.050639;   35.172840;   33.873160;   32.324286;   29.954845;   29.428639;   28.829642;   27.579437;   26.350261;   24.030077;   19.150422;   19.165847;   19.171729;   19.184338;   19.184958;   19.204801;   19.210604;   19.221421;   19.223836;   19.219088;   19.220905;   19.226628;   19.226909;   19.225351;   19.225062;   19.225062;
 80;    0.038859;   38.229499;   36.427194;   35.693146;   34.823857;   33.397465;   31.895908;   29.595880;   28.994722;   28.354623;   27.638748;   25.870341;   23.437409;   18.891063;   18.907128;   18.913583;   18.918849;   18.925010;   18.937560;   18.942175;   18.949587;   18.949644;   18.953011;   18.956043;   18.962261;   18.965181;   18.963901;   18.965267;   18.965267;
 81;    0.036914;   38.091711;   36.307225;   35.589598;   34.739221;   33.771766;   32.227459;   29.719128;   29.084263;   28.564826;   27.660929;   26.107412;   24.131831;   19.024803;   19.041459;   19.054089;   19.073804;   19.080939;   19.071960;   19.079417;   19.088901;   19.089898;   19.084634;   19.089209;   19.096148;   19.100431;   19.104294;   19.095969;   19.095969;
 82;    0.038335;   37.902511;   36.248116;   35.559123;   34.986962;   33.809552;   31.994934;   29.722414;   29.211057;   28.550028;   27.834649;   26.361411;   23.835739;   18.917890;   18.925773;   18.945202;   18.954181;   18.956624;   18.961548;   18.968340;   18.972759;   18.981174;   18.987824;   18.989310;   18.990319;   18.997195;   19.000163;   18.998058;   18.998058;
 83;    0.040225;   37.847298;   36.094765;   35.374444;   34.479816;   33.367589;   32.074399;   29.791781;   29.237125;   28.428631;   27.494651;   26.103780;   23.837483;   19.017931;   19.035645;   19.029518;   19.039528;   19.054113;   19.054093;   19.057177;   19.063723;   19.072699;   19.076421;   19.079309;   19.083951;   19.085824;   19.087707;   19.089288;   19.089288;
 84;    0.041154;   38.115851;   36.379113;   35.661804;   34.892395;   33.563681;   32.074368;   30.046415;   29.480881;   28.801604;   28.186811;   26.876345;   24.032363;   19.093491;   19.101338;   19.113209;   19.123191;   19.126212;   19.133592;   19.132219;   19.141084;   19.139814;   19.150873;   19.149649;   19.159259;   19.159097;   19.160849;   19.160929;   19.160929;
 85;    0.041882;   38.401291;   36.763099;   36.029792;   35.336388;   33.976979;   32.429897;   30.147743;   29.537208;   28.858594;   28.161246;   26.494526;   24.769903;   19.142399;   19.150985;   19.152327;   19.165757;   19.176127;   19.172308;   19.178317;   19.180584;   19.190229;   19.191737;   19.199075;   19.201348;   19.198365;   19.200044;   19.200361;   19.200361;
 86;    0.044408;   38.434396;   36.621750;   35.764901;   34.919815;   33.733390;   32.052059;   29.827035;   29.396634;   28.499705;   27.437916;   26.085800;   24.270332;   19.125967;   19.134436;   19.155051;   19.156449;   19.171962;   19.181796;   19.171100;   19.182436;   19.187554;   19.188037;   19.186314;   19.194040;   19.194016;   19.194531;   19.196738;   19.196738;
 87;    0.043958;   38.258625;   36.551406;   35.957742;   35.175181;   33.912840;   32.240120;   30.018092;   29.518568;   28.548597;   27.495035;   26.003265;   23.696000;   19.077205;   19.092239;   19.101184;   19.115348;   19.129748;   19.142438;   19.147036;   19.143727;   19.151382;   19.151628;   19.156659;   19.152138;   19.153310;   19.154833;   19.155886;   19.155886;
 88;    0.044661;   38.609617;   36.785340;   36.044620;   35.243769;   34.451208;   32.616672;   29.983040;   29.646279;   29.053457;   28.038167;   26.276007;   23.963253;   19.168682;   19.178800;   19.179405;   19.176276;   19.188649;   19.200964;   19.202929;   19.204300;   19.214755;   19.218942;   19.225406;   19.225703;   19.227421;   19.227378;   19.226495;   19.226495;
 89;    0.043741;   38.411238;   36.739861;   36.058344;   35.212185;   34.316921;   32.071000;   29.959672;   29.470752;   28.878383;   27.951830;   26.436392;   24.101439;   19.196002;   19.209360;   19.225430;   19.239078;   19.249751;   19.255712;   19.257924;   19.269041;   19.271563;   19.272474;   19.274239;   19.274449;   19.275578;   19.274825;   19.278142;   19.278142;
 90;    0.044265;   38.094625;   36.544003;   36.075788;   35.136629;   33.859924;   32.308680;   30.183700;   29.692608;   29.105975;   27.870116;   26.719142;   24.456889;   19.192776;   19.211675;   19.218403;   19.239908;   19.249360;   19.249019;   19.259072;   19.260736;   19.255480;   19.263174;   19.271516;   19.273740;   19.268095;   19.273490;   19.274842;   19.274842;
 91;    0.042462;   38.405155;   36.724947;   36.184009;   35.153702;   33.778638;   32.194221;   29.943951;   29.417595;   28.720344;   27.619832;   26.671509;   23.965593;   19.162429;   19.166618;   19.189399;   19.195313;   19.208436;   19.215697;   19.203133;   19.197987;   19.205267;   19.214329;   19.214821;   19.211067;   19.213844;   19.217409;   19.212871;   19.212871;
 92;    0.062207;   38.348561;   36.578603;   35.913465;   35.177571;   33.761189;   32.234479;   29.797506;   29.450215;   28.636634;   27.278467;   25.910597;   23.784405;   19.143056;   19.157685;   19.169362;   19.174366;   19.181628;   19.191771;   19.202994;   19.208353;   19.202970;   19.213264;   19.214244;   19.215821;   19.220180;   19.222653;   19.222848;   19.222848;
 93;    0.044141;   38.298939;   36.619635;   36.135914;   35.194139;   33.952382;   32.494166;   29.988092;   29.427197;   28.822558;   27.847627;   26.130240;   23.662663;   19.150390;   19.169814;   19.174754;   19.192072;   19.201703;   19.209266;   19.206367;   19.204982;   19.215585;   19.224564;   19.226097;   19.224273;   19.226810;   19.228611;   19.230777;   19.230777;
 94;    0.036522;   38.272464;   36.591086;   35.848501;   35.037650;   33.910055;   32.281932;   29.921790;   29.537791;   28.716135;   27.641507;   26.071865;   23.703302;   19.138802;   19.138144;   19.143926;   19.154487;   19.166119;   19.164797;   19.162898;   19.172608;   19.166987;   19.166293;   19.172670;   19.175862;   19.178648;   19.181968;   19.181651;   19.181651;
 95;    0.037842;   38.418319;   36.733537;   36.144835;   35.388389;   34.049224;   32.357006;   30.089289;   29.541168;   28.831058;   27.937453;   26.421439;   24.312455;   19.228677;   19.232534;   19.251121;   19.264002;   19.271982;   19.266827;   19.275651;   19.281923;   19.291435;   19.292688;   19.298712;   19.301181;   19.303757;   19.306692;   19.305687;   19.305687;
 96;    0.037758;   38.338222;   36.589847;   35.842948;   34.957293;   34.106388;   32.384385;   29.636701;   29.175234;   28.454239;   27.712001;   26.180762;   24.121912;   19.114000;   19.115846;   19.126041;   19.143054;   19.154568;   19.170971;   19.179787;   19.186658;   19.186204;   19.184156;   19.184273;   19.184149;   19.190345;   19.190081;   19.191672;   19.191672;
 97;    0.037984;   38.664124;   36.948435;   36.398703;   35.481775;   34.143119;   32.368367;   30.141717;   29.472474;   28.896690;   28.128257;   26.559518;   24.257001;   19.263636;   19.270007;   19.281631;   19.298081;   19.305497;   19.309023;   19.321487;   19.325713;   19.319964;   19.325642;   19.326967;   19.332306;   19.334810;   19.334793;   19.334039;   19.334039;
 98;    0.038434;   38.395659;   36.684617;   36.094595;   35.258176;   33.896236;   32.256617;   29.847950;   29.196890;   28.471032;   27.734953;   26.307187;   24.296965;   19.260030;   19.276058;   19.296608;   19.308322;   19.305653;   19.317836;   19.308400;   19.312267;   19.321456;   19.326903;   19.325263;   19.330949;   19.333551;   19.333734;   19.335674;   19.335674;
 99;    0.038546;   37.918723;   36.393996;   35.606389;   34.840947;   33.874352;   32.316405;   29.829130;   29.437561;   28.769079;   27.798667;   26.703729;   24.729097;   19.221617;   19.237726;   19.247817;   19.265350;   19.274561;   19.277669;   19.282846;   19.294899;   19.302880;   19.296630;   19.301652;   19.308258;   19.310180;   19.311988;   19.309942;   19.309942;
100;    0.036889;   38.074685;   36.347694;   35.710671;   34.901846;   33.640807;   32.334845;   29.987609;   29.370956;   28.618053;   27.680096;   26.197492;   24.359232;   19.057305;   19.062711;   19.083488;   19.068802;   19.068654;   19.073338;   19.083215;   19.093202;   19.089211;   19.096967;   19.100762;   19.103760;   19.106673;   19.109119;   19.111725;   19.111725;


==> anc/LVM_v0.2/result_simulation/SetC3.2_Modelpca-none-none_CVekf-ctri.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;
Nan;Nan;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  1;    1.187866;    1.003595;    0.823142;    0.729673;    0.625255;    0.525145;    0.422665;    0.310982;    0.293097;    0.279296;    0.260657;    0.228494;    0.194253;    0.138586;    0.142162;    0.146411;    0.151592;    0.157514;    0.164044;    0.170843;    0.178288;    0.185160;    0.193865;    0.202877;    0.211421;    0.220043;    0.229872;    0.240306;    0.250899;
  2;    1.169557;    1.027359;    0.844731;    0.756044;    0.642321;    0.536896;    0.435035;    0.307612;    0.299130;    0.280837;    0.257000;    0.216424;    0.180988;    0.137014;    0.141994;    0.147025;    0.151852;    0.157790;    0.163995;    0.170420;    0.177422;    0.186202;    0.194907;    0.203673;    0.212758;    0.221999;    0.232689;    0.244644;    0.256840;
  3;    1.167870;    0.999426;    0.838049;    0.747595;    0.648629;    0.544544;    0.432147;    0.313457;    0.301482;    0.289510;    0.261898;    0.228248;    0.183399;    0.139119;    0.143126;    0.147615;    0.152986;    0.158680;    0.165245;    0.171885;    0.178150;    0.185028;    0.192933;    0.201929;    0.210239;    0.219001;    0.228024;    0.239128;    0.249856;
  4;    1.368792;    1.048244;    0.848982;    0.751867;    0.640412;    0.525653;    0.419966;    0.308664;    0.294585;    0.275896;    0.253250;    0.224664;    0.185590;    0.139455;    0.144218;    0.149211;    0.154622;    0.161022;    0.167077;    0.174554;    0.182558;    0.190844;    0.199349;    0.207797;    0.218523;    0.229117;    0.240083;    0.251078;    0.262061;
  5;    1.174930;    0.994488;    0.834307;    0.755141;    0.654478;    0.553291;    0.438587;    0.313292;    0.301255;    0.273687;    0.252212;    0.218962;    0.187429;    0.139381;    0.143063;    0.147354;    0.151705;    0.157568;    0.163405;    0.169095;    0.175805;    0.183627;    0.191370;    0.199926;    0.209229;    0.217834;    0.227302;    0.237284;    0.248622;
  6;    1.179763;    1.002483;    0.821933;    0.731847;    0.635180;    0.531060;    0.411442;    0.302271;    0.292085;    0.280661;    0.253112;    0.222748;    0.179627;    0.135822;    0.139925;    0.145093;    0.150061;    0.155196;    0.161253;    0.167484;    0.174299;    0.182699;    0.191895;    0.201535;    0.210748;    0.219590;    0.229115;    0.240275;    0.250621;
  7;    1.088949;    1.018792;    0.830798;    0.734888;    0.641914;    0.525060;    0.424526;    0.312599;    0.294620;    0.275821;    0.258868;    0.219115;    0.182762;    0.138778;    0.143387;    0.147540;    0.152316;    0.158327;    0.164913;    0.170795;    0.178672;    0.187371;    0.195897;    0.203669;    0.212706;    0.223124;    0.233115;    0.243016;    0.254698;
  8;    1.085870;    0.985842;    0.799573;    0.706093;    0.619515;    0.517672;    0.420698;    0.303703;    0.296198;    0.280911;    0.257363;    0.218271;    0.173143;    0.136389;    0.140265;    0.144546;    0.149844;    0.154586;    0.160756;    0.167356;    0.174878;    0.181193;    0.189513;    0.197067;    0.206171;    0.215088;    0.225776;    0.236181;    0.246461;
  9;    1.086382;    1.005135;    0.822116;    0.743728;    0.650567;    0.537497;    0.427268;    0.311180;    0.300813;    0.286142;    0.261527;    0.233289;    0.193197;    0.138362;    0.142789;    0.147405;    0.151869;    0.156992;    0.163565;    0.169712;    0.176894;    0.183309;    0.191579;    0.200019;    0.209919;    0.218943;    0.229179;    0.240035;    0.251284;
 10;    1.073870;    1.010447;    0.831534;    0.739813;    0.633166;    0.529937;    0.417777;    0.307682;    0.301808;    0.283238;    0.253853;    0.228966;    0.184732;    0.138074;    0.142345;    0.147207;    0.152334;    0.157733;    0.164597;    0.171374;    0.177778;    0.185805;    0.193830;    0.202514;    0.211489;    0.221461;    0.231391;    0.241263;    0.252612;
 11;    1.084721;    0.993489;    0.820500;    0.726565;    0.635251;    0.531194;    0.428843;    0.308031;    0.299094;    0.284550;    0.263033;    0.221723;    0.188736;    0.138171;    0.141489;    0.146561;    0.151009;    0.155611;    0.162351;    0.167937;    0.175539;    0.183636;    0.191319;    0.199241;    0.207908;    0.216925;    0.227215;    0.237572;    0.248372;
 12;    1.086580;    0.997294;    0.816621;    0.727625;    0.622701;    0.521492;    0.417248;    0.311625;    0.299984;    0.278070;    0.252080;    0.215356;    0.172857;    0.137659;    0.142032;    0.147074;    0.151824;    0.157401;    0.164022;    0.170435;    0.177623;    0.184114;    0.192227;    0.200316;    0.209866;    0.218970;    0.227944;    0.238501;    0.249323;
 13;    1.073084;    0.988280;    0.825241;    0.733451;    0.646778;    0.539102;    0.444920;    0.309335;    0.294512;    0.276553;    0.250300;    0.225210;    0.181828;    0.138127;    0.142542;    0.146763;    0.151189;    0.156326;    0.162248;    0.167919;    0.175621;    0.183089;    0.190590;    0.198490;    0.207548;    0.216480;    0.225497;    0.235463;    0.247070;
 14;    1.083571;    0.979563;    0.809757;    0.722211;    0.629911;    0.519922;    0.407205;    0.297935;    0.291823;    0.273469;    0.242050;    0.206461;    0.170212;    0.135283;    0.138561;    0.143646;    0.148958;    0.154272;    0.160743;    0.167072;    0.172699;    0.181262;    0.189395;    0.197653;    0.205555;    0.214994;    0.224207;    0.233704;    0.244891;
 15;    1.079143;    0.971676;    0.812489;    0.727536;    0.645208;    0.536369;    0.422552;    0.304148;    0.293944;    0.270518;    0.234971;    0.210713;    0.178482;    0.135955;    0.140233;    0.143803;    0.149209;    0.154162;    0.160065;    0.166733;    0.173670;    0.180329;    0.187569;    0.194876;    0.202538;    0.212380;    0.222131;    0.232473;    0.242919;
 16;    1.068519;    1.022333;    0.832439;    0.731722;    0.652190;    0.534882;    0.434875;    0.316124;    0.308010;    0.284782;    0.259242;    0.223812;    0.185150;    0.140203;    0.144100;    0.149600;    0.155014;    0.161079;    0.167477;    0.173790;    0.180299;    0.188420;    0.196805;    0.205938;    0.214364;    0.223885;    0.233574;    0.243705;    0.255583;
 17;    1.076072;    0.994966;    0.800699;    0.704995;    0.614581;    0.511593;    0.412124;    0.307874;    0.290468;    0.276779;    0.257069;    0.230614;    0.184910;    0.136457;    0.140391;    0.144639;    0.150243;    0.156423;    0.162348;    0.169315;    0.175725;    0.183046;    0.190848;    0.199673;    0.208198;    0.216802;    0.226670;    0.236985;    0.248741;
 18;    1.060492;    0.982074;    0.806937;    0.722475;    0.623589;    0.526290;    0.419305;    0.309985;    0.297753;    0.276344;    0.253361;    0.222758;    0.184344;    0.137440;    0.141089;    0.146097;    0.151645;    0.157437;    0.164085;    0.170098;    0.175953;    0.182341;    0.188910;    0.197892;    0.208393;    0.217791;    0.226696;    0.235512;    0.245518;
 19;    1.070206;    0.975574;    0.814864;    0.725958;    0.643904;    0.548666;    0.408448;    0.306318;    0.299975;    0.282491;    0.255031;    0.223206;    0.185762;    0.137171;    0.141049;    0.145710;    0.149708;    0.155440;    0.161742;    0.167765;    0.174067;    0.182193;    0.190467;    0.198688;    0.207081;    0.214996;    0.223926;    0.233217;    0.243894;
 20;    1.070577;    1.012385;    0.833196;    0.745478;    0.665354;    0.573470;    0.438267;    0.308567;    0.298309;    0.283518;    0.254743;    0.222964;    0.189589;    0.137857;    0.141584;    0.146781;    0.152579;    0.158383;    0.165003;    0.171621;    0.178410;    0.186603;    0.195169;    0.203566;    0.212769;    0.222192;    0.231883;    0.242324;    0.253096;
 21;    1.074243;    1.001301;    0.829486;    0.735070;    0.647788;    0.547065;    0.435171;    0.308437;    0.299000;    0.282174;    0.254953;    0.221160;    0.173161;    0.137864;    0.142665;    0.147743;    0.152090;    0.156768;    0.161952;    0.168409;    0.176176;    0.183510;    0.192239;    0.200498;    0.209595;    0.219146;    0.229336;    0.240217;    0.250325;
 22;    1.072524;    1.007038;    0.826928;    0.735473;    0.637707;    0.530465;    0.419237;    0.310852;    0.301713;    0.280191;    0.254199;    0.223429;    0.192041;    0.138371;    0.142409;    0.146682;    0.151223;    0.155950;    0.161784;    0.168360;    0.176290;    0.184462;    0.192115;    0.201205;    0.211011;    0.220157;    0.228936;    0.241053;    0.251760;
 23;    1.059938;    1.008929;    0.823183;    0.730111;    0.632300;    0.541028;    0.428257;    0.314062;    0.301714;    0.293083;    0.261653;    0.231404;    0.184337;    0.139987;    0.144624;    0.149000;    0.153867;    0.160242;    0.166530;    0.173087;    0.179007;    0.186764;    0.194874;    0.201904;    0.212353;    0.221213;    0.230827;    0.241205;    0.252232;
 24;    1.065980;    1.025343;    0.837311;    0.745409;    0.635475;    0.529978;    0.428266;    0.311750;    0.301449;    0.287825;    0.264836;    0.221402;    0.183587;    0.138040;    0.141626;    0.146505;    0.151275;    0.157533;    0.163664;    0.170080;    0.176452;    0.185365;    0.194134;    0.202537;    0.210934;    0.221529;    0.232258;    0.244068;    0.256336;
 25;    1.074199;    0.986365;    0.811662;    0.719810;    0.630103;    0.531244;    0.433502;    0.308370;    0.300106;    0.282048;    0.247944;    0.217835;    0.176834;    0.136973;    0.141619;    0.146076;    0.151551;    0.156431;    0.162587;    0.168069;    0.175557;    0.182440;    0.190618;    0.198476;    0.207533;    0.215501;    0.224982;    0.235834;    0.246591;
 26;    1.051402;    1.025235;    0.843380;    0.751201;    0.650639;    0.539307;    0.445141;    0.315266;    0.301462;    0.287677;    0.271725;    0.241355;    0.190006;    0.139267;    0.144036;    0.148159;    0.152825;    0.159363;    0.165393;    0.170870;    0.178647;    0.186181;    0.195351;    0.204728;    0.214232;    0.223499;    0.234716;    0.245969;    0.256309;
 27;    1.117925;    1.003073;    0.821755;    0.723613;    0.629616;    0.533909;    0.426628;    0.310597;    0.301683;    0.280454;    0.247624;    0.227703;    0.185599;    0.137970;    0.141515;    0.146450;    0.151309;    0.156246;    0.162804;    0.169452;    0.177417;    0.185239;    0.193001;    0.201782;    0.211292;    0.220304;    0.230932;    0.241283;    0.250768;
 28;    1.057380;    1.007799;    0.824652;    0.733063;    0.639785;    0.529818;    0.424702;    0.307879;    0.298074;    0.279292;    0.254448;    0.220731;    0.182209;    0.137419;    0.141960;    0.145374;    0.150671;    0.156296;    0.162326;    0.168091;    0.175392;    0.182468;    0.190217;    0.199562;    0.209039;    0.218036;    0.228539;    0.239976;    0.251950;
 29;    1.073242;    1.014357;    0.838112;    0.741213;    0.637040;    0.526887;    0.421657;    0.307445;    0.295125;    0.273456;    0.249862;    0.219513;    0.172238;    0.137445;    0.141202;    0.145337;    0.150769;    0.156750;    0.162531;    0.169963;    0.178121;    0.185843;    0.193622;    0.202858;    0.212858;    0.222112;    0.232213;    0.242901;    0.253589;
 30;    1.055176;    0.999784;    0.833918;    0.749813;    0.649934;    0.555894;    0.425487;    0.308325;    0.298369;    0.276223;    0.253738;    0.225288;    0.181196;    0.137737;    0.142177;    0.146327;    0.150895;    0.156031;    0.161821;    0.167901;    0.174995;    0.183832;    0.192410;    0.201851;    0.211002;    0.219908;    0.228413;    0.238737;    0.249946;
 31;    1.067356;    1.003454;    0.821697;    0.743095;    0.637304;    0.559289;    0.447662;    0.309951;    0.300138;    0.277457;    0.261163;    0.229338;    0.179497;    0.138302;    0.141944;    0.145923;    0.150658;    0.155631;    0.160940;    0.168092;    0.174886;    0.182414;    0.190956;    0.199399;    0.208415;    0.217815;    0.228466;    0.239027;    0.250864;
 32;    1.052184;    0.993673;    0.831830;    0.729400;    0.632396;    0.520705;    0.412110;    0.306871;    0.286591;    0.269838;    0.258106;    0.232762;    0.187319;    0.136433;    0.141225;    0.145979;    0.151850;    0.157780;    0.163293;    0.168811;    0.175017;    0.183252;    0.191298;    0.198815;    0.206270;    0.216774;    0.226652;    0.236882;    0.248418;
 33;    1.066886;    0.992583;    0.815994;    0.726642;    0.628830;    0.524540;    0.427264;    0.306202;    0.298041;    0.283378;    0.248402;    0.222236;    0.183978;    0.136248;    0.140801;    0.144576;    0.149287;    0.155227;    0.161053;    0.166260;    0.174345;    0.182694;    0.190735;    0.198838;    0.207863;    0.217739;    0.227295;    0.236742;    0.248146;
 34;    1.059222;    0.998121;    0.838407;    0.759818;    0.666268;    0.557497;    0.430216;    0.316415;    0.307394;    0.290836;    0.256356;    0.224125;    0.185341;    0.139912;    0.143682;    0.147424;    0.152234;    0.157134;    0.163385;    0.169988;    0.177250;    0.183388;    0.190378;    0.199327;    0.207276;    0.217840;    0.227621;    0.237589;    0.249530;
 35;    1.065761;    1.013106;    0.824981;    0.732103;    0.626244;    0.525389;    0.420319;    0.304227;    0.292648;    0.276263;    0.253340;    0.225781;    0.178083;    0.137317;    0.141796;    0.146376;    0.151649;    0.156146;    0.162691;    0.169676;    0.176468;    0.183485;    0.192951;    0.201312;    0.210464;    0.220535;    0.230217;    0.242397;    0.253277;
 36;    1.089805;    0.990247;    0.814526;    0.718692;    0.637043;    0.534872;    0.411899;    0.301273;    0.293939;    0.271485;    0.249861;    0.218764;    0.182368;    0.135194;    0.139739;    0.143443;    0.148902;    0.154284;    0.161423;    0.167520;    0.173981;    0.181555;    0.189678;    0.197538;    0.206883;    0.215071;    0.225227;    0.236611;    0.247562;
 37;    1.068793;    0.999464;    0.812200;    0.723840;    0.622551;    0.532720;    0.419388;    0.306134;    0.296973;    0.277011;    0.252679;    0.222287;    0.179178;    0.137066;    0.141556;    0.146530;    0.152198;    0.157126;    0.163917;    0.170395;    0.177400;    0.184462;    0.192301;    0.199388;    0.208603;    0.217425;    0.228272;    0.239191;    0.249866;
 38;    1.089283;    1.001577;    0.824390;    0.725855;    0.642206;    0.519189;    0.420592;    0.302665;    0.291762;    0.271924;    0.253012;    0.220834;    0.186970;    0.136641;    0.140306;    0.144705;    0.149858;    0.155538;    0.162380;    0.168877;    0.175332;    0.183289;    0.190968;    0.198610;    0.208444;    0.218458;    0.228674;    0.239619;    0.250394;
 39;    1.077067;    0.977521;    0.802014;    0.712980;    0.617098;    0.534675;    0.429615;    0.302626;    0.291374;    0.275408;    0.252331;    0.219077;    0.172209;    0.135705;    0.140102;    0.143988;    0.147992;    0.153389;    0.159584;    0.165848;    0.172404;    0.179185;    0.187198;    0.195023;    0.204153;    0.213155;    0.222592;    0.232847;    0.244380;
 40;    1.101759;    1.001159;    0.823989;    0.727549;    0.630572;    0.547847;    0.415348;    0.307056;    0.295701;    0.282915;    0.264517;    0.231524;    0.184336;    0.136996;    0.141244;    0.146589;    0.151674;    0.156594;    0.162974;    0.169807;    0.175757;    0.184147;    0.192950;    0.200873;    0.210171;    0.219028;    0.229272;    0.240165;    0.250290;
 41;    1.076057;    0.993396;    0.814361;    0.723447;    0.637645;    0.526012;    0.421578;    0.302081;    0.285659;    0.267827;    0.243577;    0.219104;    0.178694;    0.137055;    0.141286;    0.146499;    0.152036;    0.157021;    0.163234;    0.169855;    0.176026;    0.183974;    0.191418;    0.199464;    0.208980;    0.217692;    0.226208;    0.237425;    0.248349;
 42;    1.083332;    1.012565;    0.824044;    0.728542;    0.626976;    0.525775;    0.431071;    0.307729;    0.294586;    0.278833;    0.245099;    0.221013;    0.185935;    0.137441;    0.141256;    0.146102;    0.151487;    0.158041;    0.164045;    0.170679;    0.178611;    0.186251;    0.194874;    0.203083;    0.211994;    0.220713;    0.231854;    0.242031;    0.253141;
 43;    1.088973;    0.993726;    0.824098;    0.730169;    0.626524;    0.523291;    0.421271;    0.309688;    0.303122;    0.286335;    0.255438;    0.218558;    0.180970;    0.137320;    0.141366;    0.145528;    0.150269;    0.155920;    0.161913;    0.168961;    0.176468;    0.183236;    0.192047;    0.199938;    0.207775;    0.217628;    0.226768;    0.238169;    0.248431;
 44;    1.083153;    1.014589;    0.821176;    0.724089;    0.633021;    0.531168;    0.436193;    0.305611;    0.295535;    0.276765;    0.249158;    0.220357;    0.188453;    0.138730;    0.142668;    0.146946;    0.152781;    0.158761;    0.165132;    0.171591;    0.178789;    0.186016;    0.193263;    0.202631;    0.211671;    0.221711;    0.231134;    0.241992;    0.253647;
 45;    1.085299;    0.984960;    0.814536;    0.712387;    0.623313;    0.517100;    0.407869;    0.303761;    0.296302;    0.275552;    0.254877;    0.218604;    0.185896;    0.136412;    0.139827;    0.143927;    0.148582;    0.155222;    0.161572;    0.167460;    0.173907;    0.181170;    0.189158;    0.196825;    0.205303;    0.215242;    0.224252;    0.235667;    0.246240;
 46;    1.092400;    1.007397;    0.841675;    0.757645;    0.639582;    0.543922;    0.421016;    0.301992;    0.295162;    0.279129;    0.248776;    0.214992;    0.181701;    0.135669;    0.139973;    0.144338;    0.149531;    0.154277;    0.160876;    0.167732;    0.175763;    0.183738;    0.192337;    0.200825;    0.209572;    0.220129;    0.229893;    0.241145;    0.251849;
 47;    1.064831;    1.003740;    0.830157;    0.753026;    0.662045;    0.533371;    0.435356;    0.314517;    0.300960;    0.288199;    0.267214;    0.238156;    0.185059;    0.139092;    0.143184;    0.147914;    0.153073;    0.157798;    0.163715;    0.170965;    0.177778;    0.184367;    0.192161;    0.201688;    0.210435;    0.220419;    0.229701;    0.239418;    0.250935;
 48;    1.086214;    1.000485;    0.820006;    0.728769;    0.636111;    0.549095;    0.427462;    0.310622;    0.304381;    0.287914;    0.257743;    0.230323;    0.184291;    0.138862;    0.142431;    0.147141;    0.152256;    0.157725;    0.163472;    0.169665;    0.176336;    0.182981;    0.191869;    0.199568;    0.208690;    0.218497;    0.228483;    0.239873;    0.250121;
 49;    1.072287;    1.003776;    0.816049;    0.717048;    0.623618;    0.522421;    0.417087;    0.307329;    0.295699;    0.267881;    0.247130;    0.223750;    0.185592;    0.137519;    0.142109;    0.146114;    0.151098;    0.157111;    0.163012;    0.170064;    0.176759;    0.183093;    0.190745;    0.199954;    0.208683;    0.219228;    0.228892;    0.239439;    0.250944;
 50;    1.064943;    1.005530;    0.812807;    0.716776;    0.626236;    0.527220;    0.433362;    0.310482;    0.302175;    0.279208;    0.255248;    0.221181;    0.182289;    0.138450;    0.142674;    0.147244;    0.151664;    0.156677;    0.163732;    0.171062;    0.178701;    0.185352;    0.193899;    0.201421;    0.210834;    0.220040;    0.229104;    0.239888;    0.251382;
 51;    1.067102;    1.030537;    0.846731;    0.750897;    0.639203;    0.531248;    0.437393;    0.312490;    0.302670;    0.287721;    0.260185;    0.232085;    0.181401;    0.138837;    0.143074;    0.147379;    0.153339;    0.159504;    0.165586;    0.172674;    0.181237;    0.190111;    0.197706;    0.206324;    0.214549;    0.224348;    0.234999;    0.245711;    0.257634;
 52;    1.078947;    1.007674;    0.816300;    0.732838;    0.633588;    0.515140;    0.412487;    0.302325;    0.287816;    0.268888;    0.251012;    0.211639;    0.184334;    0.136767;    0.140541;    0.144517;    0.149695;    0.156128;    0.162922;    0.168944;    0.176006;    0.183810;    0.191817;    0.199422;    0.209688;    0.220026;    0.229705;    0.241187;    0.251918;
 53;    1.241939;    0.996673;    0.822761;    0.726649;    0.628768;    0.521304;    0.410464;    0.306548;    0.293472;    0.276564;    0.254850;    0.225543;    0.190268;    0.136453;    0.140506;    0.145033;    0.149038;    0.153682;    0.160157;    0.166868;    0.173211;    0.181161;    0.190073;    0.199625;    0.208448;    0.217833;    0.227817;    0.237712;    0.249168;
 54;    1.071018;    1.015594;    0.833847;    0.729682;    0.643392;    0.530450;    0.423610;    0.305071;    0.293601;    0.278515;    0.251996;    0.214544;    0.174028;    0.136870;    0.141341;    0.146053;    0.150817;    0.157034;    0.163422;    0.170920;    0.178543;    0.185150;    0.192587;    0.201487;    0.211185;    0.220942;    0.231378;    0.242416;    0.253899;
 55;    1.151870;    0.978467;    0.810016;    0.719758;    0.617917;    0.526693;    0.426539;    0.304797;    0.292373;    0.277887;    0.249517;    0.226302;    0.186652;    0.136078;    0.139336;    0.143776;    0.148347;    0.154598;    0.160977;    0.167172;    0.173994;    0.182010;    0.189254;    0.196583;    0.205332;    0.213958;    0.223772;    0.234144;    0.244617;
 56;    1.082389;    0.986914;    0.817196;    0.723154;    0.620197;    0.515025;    0.414788;    0.308416;    0.293176;    0.276042;    0.250623;    0.215426;    0.185916;    0.136955;    0.141500;    0.145120;    0.149135;    0.155569;    0.161703;    0.167850;    0.175635;    0.183308;    0.190138;    0.198858;    0.207930;    0.216888;    0.226541;    0.235755;    0.246729;
 57;    1.088892;    1.025740;    0.835945;    0.738568;    0.633887;    0.536064;    0.432645;    0.310181;    0.292948;    0.277051;    0.254052;    0.221608;    0.181492;    0.138396;    0.142812;    0.148186;    0.152712;    0.158485;    0.164383;    0.171848;    0.179278;    0.187176;    0.195912;    0.205121;    0.213940;    0.224852;    0.234171;    0.245429;    0.256435;
 58;    1.088047;    1.009903;    0.821664;    0.734190;    0.625617;    0.525196;    0.424961;    0.307729;    0.299172;    0.285479;    0.255872;    0.217699;    0.184202;    0.139004;    0.142493;    0.147733;    0.152095;    0.157689;    0.164104;    0.170654;    0.178469;    0.186500;    0.195232;    0.203589;    0.211474;    0.220701;    0.231822;    0.242385;    0.252476;
 59;    1.118235;    1.010487;    0.825062;    0.721732;    0.619867;    0.513016;    0.411687;    0.303447;    0.285786;    0.273150;    0.245187;    0.224093;    0.175773;    0.135894;    0.139760;    0.143962;    0.149022;    0.154163;    0.160566;    0.168411;    0.175293;    0.183516;    0.191936;    0.199790;    0.210389;    0.220296;    0.231556;    0.241920;    0.252622;
 60;    1.085936;    1.006386;    0.834791;    0.745934;    0.651299;    0.553794;    0.435892;    0.305100;    0.296915;    0.273479;    0.254136;    0.215927;    0.174612;    0.136267;    0.141083;    0.145349;    0.150406;    0.156360;    0.162312;    0.169773;    0.176935;    0.185161;    0.193179;    0.200441;    0.210195;    0.219930;    0.230102;    0.240241;    0.251596;
 61;    1.150961;    0.989255;    0.814531;    0.722854;    0.629995;    0.531809;    0.426034;    0.309587;    0.298726;    0.277111;    0.254812;    0.220164;    0.186324;    0.138617;    0.142504;    0.145993;    0.151713;    0.156418;    0.162053;    0.168916;    0.176318;    0.182987;    0.190727;    0.198438;    0.207878;    0.217178;    0.226798;    0.236106;    0.247314;
 62;    1.164224;    0.995467;    0.816146;    0.721991;    0.619225;    0.528091;    0.414894;    0.302858;    0.294035;    0.286008;    0.260931;    0.219386;    0.184395;    0.135455;    0.139760;    0.144326;    0.149057;    0.154620;    0.160695;    0.166465;    0.172511;    0.180118;    0.188074;    0.196939;    0.206205;    0.216208;    0.226400;    0.237534;    0.248867;
 63;    1.139912;    0.993431;    0.824515;    0.745387;    0.631308;    0.533514;    0.420284;    0.304535;    0.291964;    0.272834;    0.247954;    0.216180;    0.187558;    0.136104;    0.139901;    0.145341;    0.150450;    0.156556;    0.162677;    0.168691;    0.175336;    0.182751;    0.189392;    0.198537;    0.208233;    0.218432;    0.229313;    0.238819;    0.248358;
 64;    1.131893;    0.997018;    0.820769;    0.732136;    0.639668;    0.545999;    0.430578;    0.310994;    0.302196;    0.285859;    0.257151;    0.223602;    0.186025;    0.138503;    0.142737;    0.147089;    0.152585;    0.158355;    0.165020;    0.170857;    0.177392;    0.184368;    0.192662;    0.200470;    0.209020;    0.218350;    0.228387;    0.239244;    0.249255;
 65;    1.090406;    0.987373;    0.815532;    0.738357;    0.627910;    0.539575;    0.427109;    0.298945;    0.289957;    0.276044;    0.245295;    0.212868;    0.179190;    0.135053;    0.138892;    0.143588;    0.149170;    0.154168;    0.159593;    0.167032;    0.174060;    0.181105;    0.188781;    0.197594;    0.206568;    0.216314;    0.225685;    0.236569;    0.246843;
 66;    1.083746;    1.006506;    0.828056;    0.738199;    0.661239;    0.552014;    0.421385;    0.307804;    0.302442;    0.279192;    0.251294;    0.214743;    0.181542;    0.137501;    0.141649;    0.145686;    0.151137;    0.156410;    0.162238;    0.168546;    0.176185;    0.184074;    0.192103;    0.201683;    0.211104;    0.221193;    0.230775;    0.240792;    0.251626;
 67;    1.199632;    0.987258;    0.811785;    0.724160;    0.622059;    0.522183;    0.418513;    0.311654;    0.298703;    0.279595;    0.245133;    0.219034;    0.188641;    0.138744;    0.143188;    0.146932;    0.151182;    0.156381;    0.161247;    0.167966;    0.174018;    0.182339;    0.190460;    0.197959;    0.207205;    0.217087;    0.226124;    0.236458;    0.246814;
 68;    1.076972;    1.015642;    0.840440;    0.751743;    0.633088;    0.532744;    0.417491;    0.304859;    0.293874;    0.272215;    0.250609;    0.218680;    0.181904;    0.137118;    0.141211;    0.146036;    0.150921;    0.157042;    0.163903;    0.171570;    0.178852;    0.185268;    0.193894;    0.201995;    0.212185;    0.222104;    0.231754;    0.243364;    0.253911;
 69;    1.139255;    0.992234;    0.821955;    0.739241;    0.632432;    0.524404;    0.419954;    0.312045;    0.303226;    0.291480;    0.258346;    0.218431;    0.188143;    0.139418;    0.143792;    0.148718;    0.153246;    0.157884;    0.164363;    0.170462;    0.176166;    0.183949;    0.190911;    0.198439;    0.208196;    0.216868;    0.227508;    0.238075;    0.248059;
 70;    1.125349;    1.003453;    0.838687;    0.748368;    0.644694;    0.536548;    0.432002;    0.307626;    0.295618;    0.273637;    0.250890;    0.210255;    0.181974;    0.138394;    0.142595;    0.147534;    0.152095;    0.157982;    0.163600;    0.169196;    0.176121;    0.184570;    0.192314;    0.201367;    0.210590;    0.219604;    0.228959;    0.239175;    0.250863;
 71;    1.127388;    0.990561;    0.809949;    0.734533;    0.652054;    0.539052;    0.426923;    0.311497;    0.294183;    0.275785;    0.253081;    0.219419;    0.180877;    0.138282;    0.141628;    0.146015;    0.151672;    0.157519;    0.162912;    0.169774;    0.175767;    0.183617;    0.191832;    0.199351;    0.207149;    0.217011;    0.227782;    0.238125;    0.247640;
 72;    1.105213;    1.007426;    0.825819;    0.731636;    0.634864;    0.535281;    0.416233;    0.307938;    0.304923;    0.289693;    0.263971;    0.220579;    0.182038;    0.138274;    0.142419;    0.146686;    0.151900;    0.157589;    0.163240;    0.170738;    0.178208;    0.185873;    0.194053;    0.201749;    0.211391;    0.220361;    0.229305;    0.240116;    0.251857;
 73;    1.110916;    1.029856;    0.855477;    0.760691;    0.670152;    0.568817;    0.450349;    0.314645;    0.305451;    0.284963;    0.256384;    0.233061;    0.189594;    0.140820;    0.145118;    0.149857;    0.155045;    0.160703;    0.166762;    0.173552;    0.181107;    0.188779;    0.196862;    0.204882;    0.214939;    0.224342;    0.234543;    0.245418;    0.257464;
 74;    1.089172;    1.013603;    0.823518;    0.726523;    0.621942;    0.518083;    0.421775;    0.304754;    0.296490;    0.271415;    0.245010;    0.215890;    0.180958;    0.137295;    0.142355;    0.146432;    0.151233;    0.157267;    0.163644;    0.170865;    0.178621;    0.186765;    0.195215;    0.203840;    0.212761;    0.222870;    0.232693;    0.242859;    0.253401;
 75;    1.205785;    0.986874;    0.819174;    0.724805;    0.641471;    0.540494;    0.414944;    0.298753;    0.290877;    0.270197;    0.251933;    0.218312;    0.187937;    0.134537;    0.138316;    0.143046;    0.148671;    0.153833;    0.160257;    0.167996;    0.175494;    0.182613;    0.190891;    0.198722;    0.205980;    0.215438;    0.225227;    0.235653;    0.246718;
 76;    1.113886;    0.998595;    0.818734;    0.729879;    0.645225;    0.532306;    0.424103;    0.306505;    0.294496;    0.278931;    0.253217;    0.213320;    0.176784;    0.137988;    0.142553;    0.146734;    0.151861;    0.157455;    0.162960;    0.169290;    0.176587;    0.184178;    0.192848;    0.200921;    0.210259;    0.220143;    0.228955;    0.239845;    0.249649;
 77;    1.113501;    0.979541;    0.790276;    0.702417;    0.608296;    0.509995;    0.418732;    0.300634;    0.289744;    0.277646;    0.257894;    0.221828;    0.174908;    0.135319;    0.138739;    0.144053;    0.148987;    0.153755;    0.160671;    0.168140;    0.174565;    0.181256;    0.188283;    0.196174;    0.205532;    0.214265;    0.224223;    0.233963;    0.244885;
 78;    1.111892;    1.006767;    0.824541;    0.728703;    0.628064;    0.534238;    0.409754;    0.303606;    0.298856;    0.281187;    0.252260;    0.219815;    0.179246;    0.136719;    0.140969;    0.145310;    0.150382;    0.156584;    0.162157;    0.169274;    0.176171;    0.183257;    0.192083;    0.201417;    0.211137;    0.220633;    0.231622;    0.241791;    0.251692;
 79;    1.078667;    1.007795;    0.828214;    0.742749;    0.640537;    0.529929;    0.424454;    0.306235;    0.296249;    0.281467;    0.251731;    0.222452;    0.182633;    0.137254;    0.141421;    0.145876;    0.151070;    0.156456;    0.163645;    0.170095;    0.177266;    0.184230;    0.191767;    0.200351;    0.210478;    0.219783;    0.229520;    0.240289;    0.251949;
 80;    1.111443;    0.995166;    0.813532;    0.722287;    0.627563;    0.511482;    0.410648;    0.297191;    0.287100;    0.267297;    0.252117;    0.212922;    0.172540;    0.133863;    0.138281;    0.142683;    0.147599;    0.153222;    0.160156;    0.166733;    0.174101;    0.182000;    0.190386;    0.198902;    0.208390;    0.217915;    0.227665;    0.237586;    0.248791;
 81;    1.119532;    0.982412;    0.805114;    0.714366;    0.622669;    0.537259;    0.421933;    0.302084;    0.289678;    0.275483;    0.249209;    0.215222;    0.185336;    0.135956;    0.140459;    0.144858;    0.150801;    0.156233;    0.161297;    0.167240;    0.174890;    0.182186;    0.188927;    0.197194;    0.206910;    0.216088;    0.226006;    0.234876;    0.245603;
 82;    1.099058;    0.968019;    0.802549;    0.713566;    0.641662;    0.532762;    0.413756;    0.302122;    0.294661;    0.279375;    0.258933;    0.225189;    0.180138;    0.134980;    0.138682;    0.143807;    0.148582;    0.153282;    0.159781;    0.166029;    0.172284;    0.179806;    0.187473;    0.195319;    0.203862;    0.213207;    0.222187;    0.230998;    0.242005;
 83;    1.135643;    0.968321;    0.794764;    0.707445;    0.613204;    0.514995;    0.416792;    0.305360;    0.293026;    0.270650;    0.248149;    0.222973;    0.182245;    0.136566;    0.141110;    0.144774;    0.149689;    0.155284;    0.160301;    0.165871;    0.173095;    0.180418;    0.187763;    0.195474;    0.204406;    0.213495;    0.222962;    0.232893;    0.242080;
 84;    1.196942;    0.984359;    0.810734;    0.720745;    0.625879;    0.517803;    0.414031;    0.310316;    0.300694;    0.280658;    0.266364;    0.234014;    0.183298;    0.137551;    0.141491;    0.145753;    0.150893;    0.155854;    0.161668;    0.167239;    0.174614;    0.181143;    0.189976;    0.197910;    0.207271;    0.216134;    0.225574;    0.235403;    0.246090;
 85;    1.297786;    1.005694;    0.834598;    0.741105;    0.655359;    0.536048;    0.426591;    0.309909;    0.297504;    0.283136;    0.262527;    0.223112;    0.190628;    0.137347;    0.140943;    0.145229;    0.150822;    0.156382;    0.161398;    0.168176;    0.175498;    0.183525;    0.191944;    0.201129;    0.210246;    0.218892;    0.228847;    0.239768;    0.251424;
 86;    1.244977;    1.008337;    0.824976;    0.723803;    0.630615;    0.524811;    0.413639;    0.302851;    0.296250;    0.275890;    0.250924;    0.219735;    0.186430;    0.136381;    0.140042;    0.145639;    0.150751;    0.156929;    0.162784;    0.168174;    0.175917;    0.183748;    0.191631;    0.199621;    0.209430;    0.218934;    0.229463;    0.241562;    0.252084;
 87;    1.232525;    0.997088;    0.821259;    0.738954;    0.649953;    0.540009;    0.424345;    0.307984;    0.299143;    0.271044;    0.245253;    0.212809;    0.179008;    0.136996;    0.141073;    0.145149;    0.150483;    0.156638;    0.163152;    0.169611;    0.176390;    0.184355;    0.191876;    0.200011;    0.207627;    0.217292;    0.227407;    0.238261;    0.249272;
 88;    1.352987;    1.019004;    0.832886;    0.739610;    0.646205;    0.558860;    0.435060;    0.304919;    0.299530;    0.285172;    0.258800;    0.217349;    0.180196;    0.136775;    0.141024;    0.146426;    0.151219;    0.157543;    0.164770;    0.171637;    0.178744;    0.186665;    0.194724;    0.203816;    0.212764;    0.222438;    0.232564;    0.243097;    0.254751;
 89;    1.748966;    1.007057;    0.833440;    0.741867;    0.646375;    0.554960;    0.412985;    0.306069;    0.297741;    0.278322;    0.249609;    0.218873;    0.183578;    0.137338;    0.141924;    0.147098;    0.152476;    0.158007;    0.164080;    0.170264;    0.177671;    0.184819;    0.192813;    0.201354;    0.209780;    0.220006;    0.229656;    0.240951;    0.251764;
 90;    1.248040;    0.985984;    0.823146;    0.753242;    0.651104;    0.535608;    0.425465;    0.313494;    0.305318;    0.288796;    0.256175;    0.230328;    0.187566;    0.138542;    0.142709;    0.146816;    0.152427;    0.157825;    0.162984;    0.169806;    0.176753;    0.182980;    0.191182;    0.199581;    0.207940;    0.216339;    0.227077;    0.236817;    0.246496;
 91;    1.481649;    1.006136;    0.832614;    0.753672;    0.646184;    0.527553;    0.418677;    0.305877;    0.296270;    0.280823;    0.250087;    0.226963;    0.181127;    0.137020;    0.140816;    0.146439;    0.151431;    0.157199;    0.163446;    0.168658;    0.174911;    0.183065;    0.191810;    0.200092;    0.208682;    0.218379;    0.228970;    0.239131;    0.251534;
 92;    1.915237;    1.003325;    0.823084;    0.734761;    0.646923;    0.527522;    0.421943;    0.302388;    0.298307;    0.277669;    0.245053;    0.209412;    0.173577;    0.136482;    0.140855;    0.145418;    0.150076;    0.155644;    0.162384;    0.169193;    0.176220;    0.182831;    0.192093;    0.200711;    0.209470;    0.219673;    0.230015;    0.239847;    0.250831;
 93;    1.209509;    0.997344;    0.825890;    0.746943;    0.652224;    0.538741;    0.431719;    0.307189;    0.296588;    0.283260;    0.254982;    0.220819;    0.178839;    0.137278;    0.141780;    0.145818;    0.151211;    0.156895;    0.162598;    0.168707;    0.175003;    0.183322;    0.192043;    0.200124;    0.208690;    0.218489;    0.228740;    0.239225;    0.249336;
 94;    1.080356;    0.995353;    0.823065;    0.731749;    0.643208;    0.535853;    0.423849;    0.306040;    0.300459;    0.276393;    0.244723;    0.208617;    0.173541;    0.137245;    0.140809;    0.144850;    0.149796;    0.155194;    0.160655;    0.166886;    0.174752;    0.181752;    0.189827;    0.198248;    0.207762;    0.217631;    0.228495;    0.238290;    0.248838;
 95;    1.077270;    1.008205;    0.832254;    0.748407;    0.659824;    0.542046;    0.423791;    0.309046;    0.297022;    0.278604;    0.257044;    0.222045;    0.185380;    0.137992;    0.141770;    0.147299;    0.152296;    0.157694;    0.162882;    0.169822;    0.177119;    0.185220;    0.193284;    0.202198;    0.210841;    0.220897;    0.231355;    0.240934;    0.252051;
 96;    1.084353;    0.999915;    0.822164;    0.731009;    0.630600;    0.544379;    0.423950;    0.298196;    0.291745;    0.271762;    0.253350;    0.216691;    0.181839;    0.135625;    0.139182;    0.143813;    0.149811;    0.155710;    0.162629;    0.169158;    0.176224;    0.183254;    0.190477;    0.198893;    0.207745;    0.218486;    0.228713;    0.239263;    0.249979;
 97;    1.074192;    1.025171;    0.845863;    0.762837;    0.666251;    0.543452;    0.422798;    0.310091;    0.288639;    0.275491;    0.254936;    0.225337;    0.185967;    0.138488;    0.142264;    0.146869;    0.152980;    0.158868;    0.164881;    0.172031;    0.179579;    0.186373;    0.194908;    0.204139;    0.214237;    0.223402;    0.233762;    0.244173;    0.256293;
 98;    1.075296;    1.006118;    0.830383;    0.752115;    0.653968;    0.534564;    0.423350;    0.303261;    0.291317;    0.270751;    0.251491;    0.221016;    0.185502;    0.137445;    0.141592;    0.146620;    0.151756;    0.156601;    0.162545;    0.168006;    0.175262;    0.183568;    0.192139;    0.200000;    0.209787;    0.219692;    0.229933;    0.240715;    0.251529;
 99;    1.083774;    0.973211;    0.815978;    0.719086;    0.634376;    0.540629;    0.428502;    0.305931;    0.300635;    0.280807;    0.253941;    0.229398;    0.191929;    0.137710;    0.141904;    0.146271;    0.151632;    0.156939;    0.162008;    0.168263;    0.175614;    0.183202;    0.189784;    0.197522;    0.206901;    0.215464;    0.224445;    0.232961;    0.243303;
100;    1.078987;    0.981298;    0.808344;    0.724590;    0.632360;    0.524880;    0.428419;    0.309106;    0.296062;    0.278185;    0.257373;    0.220775;    0.188259;    0.137163;    0.140551;    0.145115;    0.148545;    0.153193;    0.158793;    0.165377;    0.172648;    0.179970;    0.188617;    0.197020;    0.205856;    0.214702;    0.224318;    0.235262;    0.245324;


==> anc/LVM_v0.2/result_simulation/SetC3.2_Modelppca-none-none_CVekf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;
Nan;Nan;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  1;    1.105175;    1.420821;    1.338756;    1.296455;    1.239113;    1.172259;    1.084200;    0.949588;    0.937042;    0.936826;    0.942741;    0.943415;    0.966885;    0.624969;    0.625368;    0.626545;    0.626955;    0.627285;    0.628525;    0.629434;    0.630310;    0.629573;    0.630361;    0.631118;    0.631336;    0.631236;    0.631327;    0.631446;    0.631446;
  2;    1.076572;    1.432497;    1.351618;    1.313761;    1.252320;    1.183293;    1.098313;    0.943704;    0.941611;    0.938947;    0.935935;    0.887309;    0.875249;    0.615239;    0.616678;    0.617877;    0.617504;    0.618782;    0.619060;    0.618935;    0.618779;    0.620148;    0.620789;    0.620892;    0.621353;    0.620723;    0.620586;    0.620841;    0.620841;
  3;    1.084304;    1.418744;    1.347387;    1.308027;    1.256762;    1.189846;    1.095260;    0.954511;    0.945861;    0.948120;    0.943155;    0.938543;    0.888006;    0.626521;    0.627306;    0.628588;    0.629635;    0.630400;    0.631514;    0.632162;    0.632399;    0.632669;    0.633154;    0.634298;    0.634561;    0.634483;    0.634034;    0.634313;    0.634313;
  4;    1.297058;    1.442638;    1.354353;    1.311606;    1.251011;    1.173100;    1.080905;    0.944797;    0.934122;    0.927041;    0.923918;    0.925996;    0.889059;    0.627655;    0.628834;    0.629630;    0.630550;    0.631458;    0.631705;    0.632353;    0.633217;    0.633772;    0.633776;    0.633864;    0.634471;    0.634645;    0.635032;    0.635293;    0.635293;
  5;    1.070441;    1.416296;    1.345200;    1.312728;    1.260961;    1.197644;    1.102706;    0.954118;    0.948903;    0.927792;    0.920524;    0.906502;    0.898202;    0.629611;    0.630388;    0.630643;    0.630947;    0.632648;    0.633142;    0.633163;    0.633073;    0.633913;    0.634481;    0.634743;    0.635737;    0.635590;    0.635674;    0.635687;    0.635687;
  6;    1.082344;    1.420299;    1.338028;    1.297738;    1.246255;    1.177482;    1.070885;    0.934877;    0.927415;    0.928536;    0.923103;    0.932481;    0.891674;    0.615742;    0.616427;    0.618629;    0.619124;    0.619326;    0.619650;    0.619811;    0.620185;    0.620796;    0.621752;    0.622560;    0.622990;    0.622969;    0.622983;    0.623280;    0.623280;
  7;    0.981507;    1.428323;    1.343424;    1.299928;    1.251515;    1.172406;    1.086568;    0.952201;    0.935955;    0.927021;    0.938220;    0.914622;    0.869417;    0.622854;    0.623872;    0.624139;    0.624699;    0.625258;    0.626516;    0.626473;    0.627562;    0.629008;    0.629524;    0.629188;    0.629493;    0.630012;    0.630410;    0.630121;    0.630121;
  8;    0.982908;    1.411861;    1.324333;    1.280388;    1.233887;    1.164775;    1.081442;    0.937778;    0.933336;    0.932968;    0.936647;    0.916378;    0.820901;    0.619123;    0.620310;    0.621176;    0.622250;    0.621900;    0.623165;    0.623811;    0.624620;    0.624073;    0.625168;    0.625231;    0.625715;    0.625538;    0.626068;    0.626265;    0.626265;
  9;    0.978292;    1.421574;    1.338125;    1.305202;    1.257664;    1.183397;    1.089783;    0.950163;    0.943976;    0.945886;    0.944233;    0.956258;    0.957562;    0.623419;    0.624929;    0.625929;    0.626191;    0.626950;    0.627742;    0.627634;    0.628614;    0.628176;    0.628051;    0.628308;    0.629202;    0.628918;    0.628908;    0.629178;    0.629178;
 10;    0.979712;    1.424255;    1.343795;    1.303380;    1.245231;    1.176815;    1.078801;    0.944100;    0.942253;    0.935583;    0.924478;    0.941543;    0.880190;    0.625070;    0.626553;    0.627083;    0.628002;    0.628008;    0.629282;    0.630244;    0.630019;    0.630890;    0.631364;    0.631560;    0.631812;    0.632096;    0.632330;    0.632237;    0.632237;
 11;    0.982015;    1.415783;    1.337064;    1.294281;    1.246386;    1.177758;    1.091214;    0.945033;    0.941167;    0.941384;    0.947988;    0.914663;    0.901901;    0.627175;    0.627040;    0.628925;    0.629137;    0.628703;    0.630341;    0.629467;    0.630556;    0.631733;    0.632167;    0.632019;    0.632506;    0.632616;    0.632746;    0.632914;    0.632914;
 12;    0.977276;    1.417734;    1.334812;    1.294963;    1.237053;    1.169022;    1.078344;    0.951284;    0.942646;    0.929874;    0.924510;    0.904445;    0.827037;    0.617960;    0.619306;    0.620238;    0.620984;    0.621564;    0.622614;    0.622738;    0.623588;    0.623356;    0.624388;    0.624680;    0.625477;    0.625585;    0.625228;    0.625391;    0.625391;
 13;    0.979742;    1.413204;    1.339861;    1.298892;    1.255007;    1.185036;    1.108841;    0.947501;    0.934477;    0.930135;    0.923881;    0.938956;    0.901844;    0.624874;    0.626083;    0.626372;    0.626516;    0.627155;    0.628050;    0.627945;    0.629065;    0.629745;    0.630100;    0.630232;    0.631016;    0.631345;    0.631128;    0.630992;    0.630992;
 14;    0.980377;    1.408713;    1.330434;    1.290963;    1.241859;    1.167127;    1.066018;    0.927808;    0.924861;    0.922257;    0.904001;    0.862603;    0.800102;    0.619018;    0.619240;    0.620769;    0.622033;    0.622650;    0.624218;    0.624942;    0.623808;    0.625101;    0.625932;    0.626321;    0.626324;    0.626720;    0.626957;    0.626829;    0.626829;
 15;    0.974265;    1.404659;    1.332017;    1.294625;    1.253553;    1.182000;    1.084357;    0.939400;    0.937966;    0.924132;    0.888167;    0.877707;    0.849869;    0.616408;    0.618355;    0.618039;    0.619029;    0.619464;    0.620224;    0.621578;    0.622610;    0.623031;    0.623384;    0.623170;    0.622471;    0.622842;    0.623039;    0.623333;    0.623333;
 16;    0.977136;    1.430051;    1.344446;    1.298325;    1.259297;    1.181571;    1.098124;    0.957712;    0.955744;    0.943866;    0.941413;    0.919550;    0.860955;    0.629077;    0.629576;    0.631403;    0.632392;    0.633472;    0.634559;    0.635129;    0.634886;    0.635709;    0.636334;    0.636969;    0.637067;    0.637357;    0.637576;    0.637149;    0.637149;
 17;    1.010539;    1.416519;    1.325220;    1.279627;    1.230151;    1.159164;    1.071478;    0.944221;    0.927400;    0.923524;    0.932033;    0.950878;    0.908097;    0.614880;    0.615922;    0.615336;    0.617166;    0.618706;    0.619001;    0.620075;    0.620095;    0.620480;    0.620483;    0.621441;    0.621785;    0.621493;    0.621722;    0.621795;    0.621795;
 18;    1.014179;    1.409988;    1.328808;    1.291147;    1.237027;    1.172863;    1.080532;    0.948789;    0.937262;    0.927097;    0.919138;    0.915732;    0.896581;    0.620400;    0.620460;    0.621974;    0.623608;    0.624823;    0.626301;    0.626998;    0.626963;    0.627402;    0.626424;    0.627175;    0.627932;    0.628503;    0.628804;    0.628503;    0.628503;
 19;    1.001098;    1.406656;    1.333451;    1.293496;    1.252726;    1.193188;    1.067998;    0.942788;    0.940791;    0.936026;    0.926893;    0.930985;    0.919399;    0.623974;    0.624795;    0.626157;    0.626061;    0.627077;    0.628234;    0.628608;    0.628961;    0.630220;    0.631266;    0.631935;    0.632384;    0.632224;    0.632088;    0.632207;    0.632207;
 20;    1.004689;    1.425163;    1.344783;    1.306776;    1.268817;    1.214939;    1.101966;    0.945589;    0.936140;    0.936999;    0.924556;    0.922725;    0.932537;    0.622331;    0.622943;    0.624370;    0.625956;    0.626997;    0.627891;    0.628112;    0.628484;    0.629121;    0.629753;    0.630008;    0.630528;    0.631018;    0.631094;    0.631305;    0.631305;
 21;    0.989052;    1.419671;    1.342479;    1.300120;    1.255899;    1.191952;    1.098340;    0.945732;    0.939339;    0.937783;    0.933348;    0.922822;    0.819193;    0.622166;    0.623928;    0.625630;    0.625610;    0.625664;    0.624901;    0.625532;    0.626532;    0.626817;    0.627618;    0.627568;    0.627965;    0.628322;    0.628661;    0.629026;    0.629026;
 22;    0.990105;    1.422623;    1.341120;    1.300293;    1.248470;    1.177234;    1.080421;    0.949565;    0.946127;    0.935479;    0.929330;    0.922555;    0.946460;    0.623253;    0.624613;    0.625120;    0.625382;    0.624838;    0.625206;    0.625905;    0.626919;    0.627769;    0.627226;    0.627810;    0.628448;    0.628704;    0.627984;    0.628457;    0.628457;
 23;    0.991141;    1.423477;    1.338800;    1.296781;    1.244538;    1.186500;    1.090396;    0.954818;    0.945169;    0.953843;    0.940599;    0.952133;    0.887493;    0.630757;    0.632754;    0.633577;    0.634040;    0.635900;    0.636426;    0.637141;    0.636397;    0.636474;    0.637087;    0.636832;    0.637930;    0.638023;    0.638090;    0.638189;    0.638189;
 24;    0.991855;    1.431578;    1.347290;    1.306869;    1.246952;    1.176851;    1.090371;    0.950528;    0.941693;    0.944609;    0.949008;    0.915283;    0.859852;    0.618251;    0.617864;    0.619333;    0.619793;    0.621114;    0.621184;    0.621244;    0.620933;    0.621855;    0.622400;    0.622589;    0.621726;    0.622281;    0.622259;    0.622367;    0.622367;
 25;    1.014546;    1.412153;    1.331687;    1.289612;    1.242134;    1.177405;    1.096049;    0.945953;    0.942060;    0.937040;    0.914767;    0.914069;    0.881674;    0.618935;    0.621138;    0.622010;    0.623578;    0.623427;    0.624322;    0.623771;    0.625052;    0.625122;    0.625792;    0.626042;    0.626166;    0.625705;    0.626084;    0.626200;    0.626200;
 26;    1.018005;    1.431444;    1.350846;    1.310833;    1.258447;    1.185577;    1.109246;    0.956551;    0.947252;    0.945574;    0.961908;    0.982623;    0.951424;    0.622459;    0.623953;    0.623904;    0.623845;    0.625797;    0.626465;    0.624949;    0.625140;    0.625212;    0.626043;    0.626753;    0.627107;    0.627146;    0.627613;    0.627891;    0.627891;
 27;    1.008329;    1.420561;    1.337897;    1.292498;    1.242108;    1.180094;    1.088659;    0.949387;    0.946729;    0.937673;    0.919478;    0.949495;    0.926671;    0.621284;    0.621994;    0.623292;    0.624071;    0.624425;    0.625395;    0.625804;    0.626871;    0.627570;    0.627594;    0.628079;    0.628575;    0.628518;    0.629003;    0.629353;    0.629353;
 28;    1.015105;    1.422948;    1.339710;    1.298627;    1.249847;    1.176588;    1.086508;    0.944503;    0.936620;    0.929216;    0.926240;    0.921125;    0.917057;    0.619567;    0.621592;    0.620657;    0.622374;    0.622949;    0.623342;    0.623024;    0.623933;    0.623783;    0.623414;    0.624096;    0.624869;    0.624385;    0.624427;    0.624482;    0.624482;
 29;    0.996027;    1.426162;    1.347675;    1.304478;    1.248413;    1.174018;    1.083123;    0.943620;    0.934698;    0.923410;    0.919927;    0.917399;    0.809186;    0.618700;    0.619142;    0.619317;    0.620714;    0.621608;    0.621773;    0.622821;    0.624013;    0.624478;    0.624727;    0.625440;    0.625988;    0.625904;    0.626192;    0.626386;    0.626386;
 30;    1.022501;    1.418918;    1.345038;    1.309382;    1.257671;    1.199765;    1.087748;    0.945728;    0.936941;    0.925442;    0.924186;    0.932679;    0.868940;    0.621942;    0.623565;    0.624522;    0.624793;    0.624786;    0.625251;    0.625207;    0.625794;    0.626982;    0.627651;    0.628610;    0.629159;    0.629443;    0.629037;    0.629001;    0.629001;
 31;    0.989629;    1.420758;    1.337914;    1.304934;    1.247956;    1.202402;    1.111891;    0.948133;    0.942429;    0.932391;    0.946875;    0.952566;    0.855565;    0.624721;    0.625473;    0.625469;    0.626400;    0.626640;    0.626188;    0.627443;    0.627003;    0.627303;    0.628087;    0.628273;    0.628257;    0.628371;    0.628764;    0.628614;    0.628614;
 32;    0.995897;    1.415816;    1.343746;    1.296408;    1.244326;    1.168177;    1.072169;    0.943361;    0.929672;    0.917668;    0.931264;    0.949197;    0.912864;    0.616229;    0.618028;    0.619091;    0.621063;    0.621994;    0.621864;    0.621143;    0.621632;    0.622545;    0.623317;    0.623391;    0.622377;    0.623025;    0.623233;    0.623139;    0.623139;
 33;    1.008672;    1.415367;    1.334449;    1.294236;    1.241492;    1.171558;    1.089011;    0.942054;    0.937339;    0.938332;    0.917672;    0.929516;    0.910990;    0.615756;    0.617623;    0.617216;    0.617659;    0.619158;    0.619408;    0.618496;    0.619716;    0.621001;    0.621555;    0.621667;    0.621961;    0.622720;    0.623061;    0.622488;    0.622488;
 34;    1.007074;    1.418048;    1.347590;    1.315668;    1.269492;    1.201288;    1.093744;    0.959098;    0.955356;    0.950956;    0.928165;    0.928220;    0.915184;    0.628927;    0.629507;    0.629994;    0.630455;    0.630291;    0.631549;    0.632342;    0.633564;    0.632435;    0.632271;    0.633109;    0.632874;    0.633703;    0.633782;    0.633334;    0.633334;
 35;    1.006934;    1.425599;    1.339909;    1.298160;    1.239722;    1.172352;    1.081229;    0.937871;    0.929618;    0.925525;    0.923625;    0.924463;    0.824943;    0.623159;    0.624615;    0.625000;    0.626284;    0.625770;    0.626731;    0.628068;    0.627987;    0.627288;    0.628234;    0.628425;    0.628842;    0.629309;    0.628818;    0.629138;    0.629138;
 36;    0.980640;    1.414074;    1.333386;    1.288867;    1.247401;    1.180546;    1.071401;    0.933495;    0.931707;    0.917383;    0.918432;    0.916467;    0.882796;    0.613898;    0.616096;    0.615905;    0.616820;    0.617382;    0.618989;    0.619430;    0.619544;    0.619867;    0.620457;    0.620495;    0.621094;    0.620713;    0.620906;    0.621105;    0.621105;
 37;    0.980982;    1.418779;    1.332205;    1.292495;    1.236698;    1.178705;    1.080054;    0.941895;    0.934640;    0.924814;    0.921942;    0.920859;    0.853800;    0.619368;    0.621088;    0.621957;    0.623458;    0.622879;    0.624579;    0.625405;    0.625874;    0.625706;    0.626123;    0.625743;    0.626285;    0.626038;    0.626356;    0.626654;    0.626654;
 38;    0.978111;    1.419833;    1.339426;    1.293965;    1.251664;    1.166669;    1.081403;    0.935544;    0.927458;    0.916700;    0.921110;    0.913980;    0.907717;    0.620774;    0.621199;    0.621758;    0.622949;    0.623986;    0.625520;    0.626179;    0.625935;    0.626960;    0.627632;    0.626992;    0.627377;    0.627691;    0.627799;    0.628052;    0.628052;
 39;    0.977785;    1.407692;    1.325751;    1.284837;    1.231975;    1.180238;    1.091164;    0.935896;    0.926994;    0.926268;    0.929635;    0.917494;    0.831239;    0.617203;    0.618936;    0.619430;    0.619543;    0.620609;    0.621730;    0.622170;    0.622509;    0.622366;    0.622841;    0.622879;    0.623364;    0.623126;    0.623039;    0.623039;    0.623039;
 40;    0.982917;    1.419612;    1.339292;    1.295123;    1.242962;    1.192507;    1.075717;    0.943165;    0.933755;    0.933461;    0.946506;    0.951952;    0.887806;    0.617902;    0.619512;    0.621577;    0.622275;    0.622225;    0.622884;    0.623581;    0.623115;    0.624217;    0.625138;    0.624988;    0.625616;    0.625417;    0.625738;    0.626091;    0.626091;
 41;    0.981614;    1.415782;    1.333375;    1.292063;    1.247987;    1.172787;    1.082463;    0.934769;    0.923574;    0.911129;    0.903879;    0.910230;    0.855298;    0.625183;    0.626404;    0.628321;    0.629514;    0.629585;    0.630640;    0.631122;    0.630738;    0.631678;    0.631962;    0.631893;    0.632622;    0.632709;    0.632332;    0.632551;    0.632551;
 42;    0.979933;    1.425237;    1.339389;    1.295647;    1.240176;    1.172649;    1.093269;    0.944007;    0.931648;    0.932228;    0.910676;    0.925709;    0.912902;    0.619083;    0.619761;    0.621070;    0.621615;    0.622980;    0.622494;    0.623077;    0.624092;    0.624798;    0.625689;    0.625867;    0.626214;    0.626032;    0.626658;    0.626499;    0.626499;
 43;    0.980961;    1.415917;    1.339193;    1.296746;    1.240004;    1.170530;    1.082601;    0.947870;    0.948322;    0.945116;    0.927103;    0.899596;    0.851935;    0.619909;    0.621673;    0.622328;    0.622254;    0.623023;    0.624006;    0.625724;    0.626522;    0.626048;    0.627176;    0.627331;    0.627132;    0.627604;    0.627485;    0.627916;    0.627916;
 44;    0.975020;    1.426313;    1.337722;    1.292862;    1.244793;    1.177667;    1.098951;    0.940549;    0.937349;    0.927909;    0.916541;    0.910554;    0.908004;    0.629804;    0.630294;    0.630605;    0.632075;    0.633086;    0.634368;    0.634971;    0.636006;    0.635989;    0.635246;    0.636042;    0.636127;    0.636710;    0.636502;    0.636492;    0.636492;
 45;    0.974208;    1.411429;    1.333363;    1.284631;    1.236903;    1.164480;    1.066902;    0.937924;    0.933488;    0.920406;    0.929947;    0.910026;    0.899361;    0.618966;    0.619387;    0.619880;    0.620247;    0.622244;    0.623373;    0.623156;    0.623992;    0.624456;    0.625094;    0.624867;    0.624759;    0.625401;    0.625134;    0.625435;    0.625435;
 46;    0.976140;    1.422745;    1.349598;    1.314483;    1.250085;    1.189242;    1.082249;    0.934559;    0.930382;    0.928267;    0.913970;    0.893064;    0.878672;    0.613286;    0.614588;    0.615665;    0.616431;    0.615623;    0.616927;    0.616788;    0.617695;    0.618178;    0.618885;    0.618976;    0.619027;    0.619587;    0.619507;    0.619724;    0.619724;
 47;    0.971792;    1.420921;    1.342914;    1.311570;    1.266495;    1.180127;    1.098703;    0.955778;    0.943487;    0.947860;    0.953898;    0.969862;    0.883521;    0.625356;    0.626472;    0.627800;    0.628903;    0.628533;    0.628905;    0.629536;    0.630088;    0.629838;    0.629952;    0.630798;    0.630694;    0.631185;    0.631219;    0.631349;    0.631349;
 48;    0.980084;    1.419242;    1.336840;    1.295747;    1.246955;    1.193403;    1.089596;    0.949200;    0.947780;    0.945638;    0.935426;    0.939981;    0.877581;    0.627938;    0.628380;    0.628984;    0.630342;    0.631060;    0.631897;    0.632467;    0.632846;    0.632341;    0.633191;    0.632578;    0.633033;    0.633529;    0.633588;    0.634006;    0.634006;
 49;    1.026652;    1.420921;    1.334518;    1.287990;    1.237445;    1.169556;    1.077613;    0.943601;    0.933944;    0.915793;    0.914724;    0.931552;    0.909913;    0.620924;    0.623143;    0.622975;    0.623895;    0.625196;    0.625783;    0.627290;    0.627699;    0.626660;    0.626546;    0.627353;    0.627001;    0.627686;    0.627689;    0.627762;    0.627762;
 50;    0.989986;    1.421859;    1.332654;    1.287747;    1.239672;    1.174023;    1.095775;    0.948557;    0.947722;    0.936137;    0.929850;    0.912613;    0.863686;    0.624915;    0.626160;    0.627481;    0.627702;    0.627951;    0.629382;    0.630490;    0.631303;    0.630686;    0.631891;    0.631105;    0.631895;    0.631989;    0.631585;    0.631764;    0.631764;
 51;    0.993074;    1.434053;    1.352824;    1.310677;    1.250098;    1.178171;    1.100610;    0.951714;    0.943391;    0.941819;    0.938415;    0.949720;    0.841521;    0.620971;    0.622135;    0.622391;    0.623918;    0.624591;    0.624240;    0.625088;    0.626447;    0.627808;    0.627668;    0.627894;    0.627521;    0.627641;    0.627846;    0.627820;    0.627820;
 52;    0.994457;    1.422868;    1.334719;    1.298293;    1.245047;    1.162808;    1.072020;    0.934768;    0.921096;    0.912235;    0.920054;    0.887607;    0.906614;    0.620484;    0.621024;    0.620959;    0.621597;    0.623270;    0.624196;    0.623719;    0.624319;    0.624883;    0.625302;    0.624503;    0.625356;    0.625910;    0.625846;    0.626028;    0.626028;
 53;    1.143311;    1.417370;    1.338439;    1.294639;    1.241588;    1.168701;    1.070022;    0.942765;    0.931972;    0.926636;    0.930415;    0.937017;    0.932807;    0.615989;    0.616907;    0.617649;    0.617240;    0.617085;    0.617907;    0.619168;    0.618890;    0.619476;    0.620171;    0.621203;    0.621406;    0.621267;    0.621529;    0.621478;    0.621478;
 54;    1.010289;    1.426800;    1.345193;    1.296910;    1.252654;    1.177142;    1.084968;    0.939441;    0.930391;    0.926457;    0.922082;    0.888209;    0.822213;    0.617590;    0.619283;    0.620287;    0.620428;    0.621548;    0.622328;    0.623776;    0.624537;    0.623722;    0.623699;    0.623356;    0.624104;    0.624520;    0.624720;    0.624783;    0.624783;
 55;    1.002760;    1.408196;    1.330591;    1.289370;    1.232969;    1.173264;    1.088236;    0.939784;    0.931061;    0.930801;    0.916864;    0.931938;    0.902579;    0.618479;    0.618817;    0.619277;    0.619581;    0.621367;    0.622647;    0.622997;    0.623500;    0.624689;    0.624868;    0.624566;    0.624870;    0.624711;    0.624976;    0.625137;    0.625137;
 56;    0.990880;    1.412420;    1.334994;    1.291873;    1.235074;    1.162952;    1.075284;    0.945945;    0.932528;    0.930183;    0.925158;    0.896655;    0.891860;    0.618088;    0.620227;    0.620255;    0.619520;    0.621174;    0.621850;    0.622141;    0.623590;    0.624495;    0.624182;    0.624781;    0.625348;    0.625325;    0.625772;    0.625452;    0.625452;
 57;    0.993790;    1.431737;    1.346585;    1.302510;    1.245860;    1.182317;    1.095329;    0.947868;    0.933913;    0.925590;    0.926488;    0.917607;    0.884053;    0.622054;    0.623001;    0.624683;    0.624474;    0.624966;    0.625139;    0.626494;    0.626933;    0.627536;    0.628416;    0.628972;    0.628523;    0.629249;    0.628978;    0.629353;    0.629353;
 58;    0.977339;    1.423930;    1.337903;    1.299256;    1.239340;    1.172356;    1.086621;    0.944236;    0.939387;    0.941950;    0.929000;    0.898415;    0.877284;    0.630096;    0.630640;    0.632743;    0.632532;    0.633351;    0.634417;    0.634805;    0.635856;    0.636883;    0.637865;    0.638368;    0.637914;    0.637983;    0.638386;    0.638630;    0.638630;
 59;    1.057822;    1.424258;    1.339915;    1.291202;    1.234792;    1.161205;    1.071214;    0.936854;    0.923436;    0.923768;    0.912483;    0.938454;    0.836314;    0.613816;    0.614497;    0.615261;    0.615766;    0.615700;    0.616576;    0.617526;    0.617132;    0.618251;    0.618591;    0.618078;    0.618795;    0.618978;    0.619435;    0.619465;    0.619465;
 60;    1.043535;    1.422254;    1.345631;    1.307023;    1.258564;    1.197827;    1.099058;    0.939742;    0.932092;    0.922525;    0.929341;    0.910553;    0.848754;    0.615620;    0.617785;    0.617732;    0.618370;    0.619125;    0.619293;    0.620737;    0.621441;    0.622203;    0.622341;    0.621200;    0.621786;    0.622160;    0.622468;    0.622518;    0.622518;
 61;    1.025137;    1.413631;    1.333452;    1.291604;    1.242341;    1.178081;    1.087870;    0.947717;    0.939772;    0.928014;    0.929698;    0.909639;    0.908222;    0.629169;    0.630638;    0.630093;    0.631929;    0.631984;    0.632674;    0.633643;    0.634516;    0.634105;    0.634179;    0.634269;    0.635000;    0.635453;    0.635553;    0.635510;    0.635510;
 62;    1.005148;    1.416745;    1.334464;    1.291082;    1.234105;    1.174501;    1.074806;    0.936022;    0.931206;    0.940299;    0.940095;    0.915372;    0.929706;    0.611822;    0.613593;    0.614540;    0.614917;    0.616011;    0.616917;    0.616864;    0.616239;    0.616400;    0.616218;    0.616756;    0.616910;    0.617390;    0.617403;    0.617487;    0.617487;
 63;    1.008173;    1.415706;    1.339484;    1.306291;    1.243465;    1.179537;    1.081571;    0.939368;    0.928952;    0.923060;    0.915671;    0.910737;    0.928807;    0.615829;    0.616470;    0.618146;    0.618304;    0.619413;    0.620572;    0.620627;    0.621100;    0.621410;    0.620737;    0.621468;    0.621949;    0.622500;    0.622846;    0.622904;    0.622904;
 64;    0.984797;    1.417638;    1.337273;    1.298010;    1.249726;    1.190962;    1.093504;    0.950150;    0.946681;    0.941796;    0.930466;    0.917807;    0.920818;    0.626460;    0.627878;    0.628896;    0.630243;    0.631159;    0.632567;    0.632541;    0.633174;    0.633242;    0.633995;    0.634366;    0.634166;    0.634363;    0.634359;    0.634635;    0.634635;
 65;    1.002114;    1.412651;    1.333947;    1.301678;    1.240810;    1.184934;    1.088869;    0.929404;    0.926951;    0.927192;    0.907398;    0.887421;    0.854153;    0.615265;    0.615732;    0.616944;    0.618463;    0.618651;    0.618112;    0.619133;    0.619855;    0.620057;    0.620235;    0.620709;    0.621005;    0.621461;    0.621466;    0.621864;    0.621864;
 66;    1.025157;    1.422286;    1.341674;    1.302099;    1.265573;    1.196197;    1.082957;    0.944478;    0.944947;    0.929384;    0.921627;    0.909503;    0.913836;    0.620711;    0.621958;    0.622056;    0.623458;    0.624351;    0.624357;    0.624589;    0.625115;    0.625682;    0.625650;    0.626430;    0.626855;    0.627305;    0.627478;    0.627501;    0.627501;
 67;    0.982698;    1.412613;    1.331754;    1.292520;    1.236300;    1.169076;    1.079127;    0.951037;    0.942457;    0.935181;    0.911647;    0.920123;    0.922732;    0.627202;    0.629020;    0.628967;    0.629190;    0.629839;    0.629646;    0.631085;    0.630926;    0.632085;    0.632499;    0.631522;    0.632000;    0.632310;    0.632358;    0.632525;    0.632525;
 68;    1.005572;    1.426793;    1.349014;    1.310961;    1.245174;    1.179381;    1.078264;    0.939152;    0.930698;    0.920195;    0.920794;    0.906558;    0.887776;    0.620576;    0.621592;    0.622487;    0.622836;    0.623771;    0.624532;    0.625718;    0.626035;    0.625555;    0.626366;    0.625925;    0.626568;    0.626880;    0.626926;    0.627197;    0.627197;
 69;    1.090445;    1.415186;    1.337894;    1.302410;    1.244423;    1.171667;    1.081321;    0.951988;    0.947223;    0.952831;    0.937988;    0.902911;    0.899624;    0.632180;    0.633667;    0.635602;    0.636091;    0.636040;    0.637307;    0.637825;    0.637398;    0.638549;    0.638398;    0.638142;    0.639103;    0.638720;    0.639216;    0.639467;    0.639467;
 70;    1.099323;    1.420923;    1.348030;    1.308835;    1.253840;    1.182726;    1.094722;    0.944260;    0.938029;    0.925718;    0.925490;    0.882388;    0.882258;    0.626613;    0.627949;    0.629028;    0.629827;    0.631446;    0.631560;    0.631259;    0.631441;    0.632481;    0.632768;    0.633784;    0.634230;    0.634393;    0.634101;    0.634267;    0.634267;
 71;    1.034042;    1.414252;    1.330730;    1.299113;    1.258587;    1.184537;    1.089049;    0.950972;    0.939062;    0.928349;    0.925638;    0.920692;    0.882725;    0.622553;    0.622714;    0.623502;    0.625199;    0.626313;    0.626281;    0.626969;    0.626460;    0.627567;    0.628472;    0.628622;    0.628278;    0.628615;    0.628921;    0.629154;    0.629154;
 72;    1.001662;    1.422797;    1.340433;    1.297888;    1.246427;    1.181452;    1.076892;    0.944752;    0.947647;    0.949733;    0.947347;    0.912873;    0.877101;    0.625834;    0.627532;    0.628075;    0.628946;    0.630132;    0.629847;    0.631050;    0.631519;    0.632328;    0.633011;    0.632689;    0.633461;    0.633636;    0.632656;    0.632462;    0.632462;
 73;    1.046794;    1.433700;    1.357804;    1.316891;    1.272724;    1.211233;    1.115188;    0.955441;    0.948749;    0.940689;    0.930633;    0.952787;    0.928438;    0.632324;    0.633879;    0.634984;    0.635782;    0.636779;    0.637399;    0.637893;    0.638248;    0.638705;    0.638741;    0.638396;    0.639221;    0.639175;    0.639421;    0.639226;    0.639226;
 74;    0.986221;    1.425816;    1.339064;    1.294476;    1.236394;    1.165297;    1.082336;    0.938554;    0.933867;    0.917936;    0.904439;    0.896314;    0.872919;    0.621209;    0.623645;    0.623796;    0.623611;    0.624890;    0.625509;    0.626424;    0.627414;    0.628487;    0.629193;    0.629333;    0.629600;    0.630243;    0.630383;    0.630523;    0.630523;
 75;    1.028896;    1.412465;    1.336278;    1.293035;    1.250939;    1.185989;    1.075179;    0.929210;    0.925790;    0.913619;    0.920255;    0.915476;    0.930746;    0.612664;    0.613580;    0.614767;    0.616289;    0.616391;    0.617010;    0.618487;    0.619609;    0.620144;    0.621028;    0.621282;    0.620556;    0.620916;    0.621007;    0.621035;    0.621035;
 76;    0.985570;    1.418332;    1.336082;    1.296355;    1.253761;    1.178709;    1.085582;    0.942490;    0.932906;    0.929085;    0.925637;    0.889189;    0.850619;    0.625245;    0.627224;    0.627732;    0.628448;    0.629060;    0.628891;    0.629099;    0.629735;    0.630168;    0.631086;    0.631133;    0.631843;    0.632260;    0.632342;    0.632563;    0.632563;
 77;    0.998718;    1.408723;    1.318573;    1.277286;    1.224801;    1.157180;    1.078738;    0.932749;    0.923576;    0.926073;    0.939026;    0.930605;    0.846246;    0.616108;    0.616324;    0.618692;    0.619347;    0.618911;    0.620095;    0.621615;    0.621637;    0.621838;    0.621440;    0.621487;    0.621893;    0.621921;    0.622197;    0.622121;    0.622121;
 78;    0.981045;    1.422472;    1.339653;    1.296007;    1.241029;    1.180292;    1.069030;    0.937092;    0.938448;    0.934952;    0.921721;    0.908347;    0.854830;    0.619663;    0.620963;    0.621655;    0.622400;    0.624179;    0.624013;    0.625044;    0.625371;    0.624822;    0.625342;    0.626136;    0.626713;    0.626891;    0.627283;    0.627507;    0.627507;
 79;    1.058657;    1.422889;    1.341732;    1.304863;    1.250395;    1.176703;    1.086166;    0.941407;    0.934451;    0.933832;    0.920592;    0.927911;    0.884845;    0.619566;    0.620807;    0.621360;    0.622423;    0.622801;    0.624508;    0.625229;    0.626265;    0.626536;    0.626201;    0.626411;    0.627118;    0.627184;    0.626988;    0.627027;    0.627027;
 80;    0.970803;    1.416601;    1.332866;    1.291115;    1.240214;    1.159305;    1.069615;    0.926089;    0.918157;    0.908180;    0.918456;    0.890382;    0.836956;    0.608417;    0.609842;    0.610566;    0.610943;    0.611422;    0.612833;    0.613273;    0.613919;    0.614003;    0.614461;    0.614808;    0.615529;    0.615782;    0.615807;    0.615792;    0.615792;
 81;    1.035217;    1.410116;    1.327650;    1.285867;    1.236329;    1.182412;    1.082888;    0.935102;    0.924620;    0.926032;    0.920731;    0.908544;    0.931556;    0.618465;    0.620094;    0.621061;    0.622980;    0.623765;    0.623078;    0.623590;    0.624716;    0.625150;    0.624484;    0.624836;    0.625596;    0.626072;    0.626577;    0.625644;    0.625644;
 82;    0.990446;    1.402723;    1.325885;    1.285168;    1.250634;    1.178685;    1.073781;    0.935660;    0.930046;    0.928359;    0.937051;    0.935771;    0.878972;    0.614318;    0.615005;    0.616611;    0.617669;    0.617955;    0.618577;    0.619271;    0.619609;    0.620696;    0.621252;    0.621598;    0.621596;    0.622239;    0.622550;    0.622403;    0.622403;
 83;    0.998813;    1.402927;    1.321179;    1.280673;    1.228749;    1.162099;    1.076907;    0.941307;    0.933126;    0.920745;    0.917848;    0.934844;    0.903209;    0.621415;    0.623083;    0.622414;    0.623441;    0.624954;    0.624969;    0.624936;    0.625923;    0.626778;    0.627115;    0.627310;    0.627750;    0.628095;    0.628286;    0.628504;    0.628504;
 84;    1.413797;    1.411112;    1.331088;    1.289999;    1.239098;    1.165313;    1.074433;    0.949262;    0.942528;    0.937700;    0.955385;    0.961633;    0.879612;    0.621170;    0.621854;    0.622770;    0.624130;    0.624192;    0.625017;    0.624567;    0.625448;    0.625461;    0.626507;    0.626559;    0.627579;    0.627603;    0.627702;    0.627772;    0.627772;
 85;    1.411686;    1.421953;    1.345538;    1.304030;    1.261466;    1.182408;    1.089061;    0.948111;    0.938517;    0.935631;    0.944974;    0.922849;    0.932811;    0.618059;    0.618734;    0.618846;    0.620517;    0.621113;    0.620696;    0.621482;    0.621787;    0.622741;    0.622993;    0.623658;    0.623962;    0.623751;    0.623858;    0.623874;    0.623874;
 86;    1.196152;    1.423168;    1.339954;    1.292792;    1.243021;    1.171864;    1.073338;    0.935712;    0.932640;    0.920877;    0.918158;    0.923731;    0.934755;    0.617858;    0.618402;    0.620447;    0.620788;    0.622095;    0.622978;    0.621933;    0.622952;    0.623667;    0.623794;    0.623672;    0.624439;    0.624335;    0.624494;    0.624736;    0.624736;
 87;    1.137624;    1.417570;    1.337598;    1.302347;    1.257441;    1.185630;    1.086109;    0.945044;    0.939819;    0.920003;    0.912287;    0.894552;    0.873351;    0.617395;    0.618896;    0.619264;    0.620472;    0.622038;    0.623171;    0.623919;    0.623936;    0.624567;    0.624415;    0.625036;    0.624622;    0.624767;    0.624991;    0.625097;    0.625097;
 88;    1.172878;    1.428404;    1.344603;    1.303064;    1.254848;    1.202478;    1.097862;    0.939275;    0.940034;    0.941603;    0.937461;    0.907718;    0.880219;    0.617808;    0.618505;    0.618876;    0.618659;    0.619860;    0.620997;    0.621345;    0.621597;    0.622643;    0.623100;    0.623736;    0.623983;    0.624056;    0.624090;    0.624010;    0.624010;
 89;    1.427083;    1.422514;    1.344823;    1.304553;    1.254990;    1.198950;    1.073219;    0.941449;    0.937616;    0.933161;    0.919641;    0.908135;    0.904163;    0.620554;    0.621863;    0.623442;    0.624629;    0.625561;    0.626221;    0.626400;    0.627305;    0.627601;    0.627917;    0.628113;    0.628130;    0.628547;    0.628256;    0.628652;    0.628652;
 90;    1.149532;    1.411967;    1.338558;    1.311271;    1.258244;    1.181895;    1.087821;    0.954616;    0.949546;    0.949409;    0.932569;    0.948040;    0.904877;    0.624297;    0.625622;    0.626632;    0.628529;    0.629427;    0.629271;    0.630318;    0.630663;    0.630351;    0.630970;    0.631746;    0.631916;    0.631628;    0.632188;    0.632359;    0.632359;
 91;    1.257053;    1.422093;    1.344334;    1.311812;    1.254704;    1.174833;    1.079779;    0.940733;    0.934622;    0.930441;    0.918560;    0.938240;    0.883594;    0.619509;    0.619818;    0.621928;    0.622471;    0.623707;    0.624537;    0.623294;    0.622622;    0.623405;    0.624376;    0.624501;    0.624177;    0.624438;    0.625048;    0.624387;    0.624387;
 92;    1.385985;    1.420709;    1.338656;    1.299760;    1.255031;    1.174455;    1.083255;    0.935230;    0.936739;    0.928266;    0.909455;    0.884837;    0.827178;    0.619016;    0.620357;    0.621368;    0.621912;    0.622593;    0.623939;    0.624818;    0.625301;    0.624689;    0.625799;    0.625914;    0.626058;    0.626541;    0.626815;    0.626801;    0.626801;
 93;    1.126454;    1.417654;    1.340232;    1.307322;    1.258726;    1.184555;    1.094590;    0.943843;    0.936500;    0.937123;    0.928564;    0.922208;    0.882428;    0.620132;    0.621854;    0.622341;    0.624046;    0.625116;    0.625524;    0.625423;    0.625207;    0.626355;    0.627218;    0.627305;    0.627233;    0.627621;    0.627911;    0.628112;    0.628112;
 94;    0.977937;    1.416675;    1.338563;    1.297615;    1.252346;    1.181898;    1.085505;    0.941747;    0.943125;    0.929706;    0.911710;    0.874984;    0.826572;    0.620727;    0.620695;    0.621329;    0.622413;    0.623072;    0.623074;    0.622920;    0.624041;    0.623461;    0.623357;    0.623986;    0.624480;    0.624738;    0.625168;    0.625057;    0.625057;
 95;    0.984894;    1.423100;    1.344169;    1.308673;    1.264834;    1.187664;    1.085723;    0.946518;    0.937988;    0.931059;    0.932684;    0.924312;    0.914018;    0.622394;    0.622681;    0.624442;    0.625560;    0.626401;    0.625970;    0.626719;    0.627521;    0.628380;    0.628491;    0.629297;    0.629508;    0.629836;    0.630177;    0.629992;    0.629992;
 96;    0.986611;    1.418979;    1.338089;    1.297196;    1.242795;    1.189271;    1.085060;    0.927849;    0.924320;    0.916370;    0.923360;    0.895275;    0.872583;    0.618918;    0.618999;    0.619838;    0.621635;    0.622777;    0.624371;    0.625255;    0.625780;    0.625837;    0.625553;    0.625634;    0.625553;    0.626256;    0.626335;    0.626469;    0.626469;
 97;    0.982512;    1.431476;    1.352283;    1.318010;    1.269655;    1.189132;    1.084451;    0.947510;    0.930405;    0.927720;    0.929689;    0.932446;    0.915146;    0.621182;    0.621574;    0.622678;    0.624474;    0.625423;    0.625454;    0.626552;    0.627295;    0.626550;    0.627024;    0.627354;    0.628021;    0.628206;    0.628288;    0.628216;    0.628216;
 98;    0.984549;    1.422125;    1.343097;    1.310851;    1.260477;    1.180776;    1.085111;    0.936776;    0.925806;    0.916805;    0.919294;    0.914553;    0.911735;    0.624706;    0.625961;    0.627745;    0.628941;    0.628875;    0.629776;    0.628947;    0.629336;    0.630317;    0.630840;    0.630694;    0.631230;    0.631659;    0.631679;    0.631869;    0.631869;
 99;    0.979470;    1.405465;    1.334126;    1.289345;    1.245485;    1.185922;    1.090808;    0.942020;    0.942292;    0.934569;    0.926185;    0.939777;    0.926928;    0.628350;    0.629630;    0.630663;    0.632227;    0.633156;    0.633538;    0.634030;    0.635344;    0.636087;    0.635693;    0.636069;    0.637024;    0.637188;    0.637370;    0.637109;    0.637109;
100;    0.981033;    1.409614;    1.329713;    1.292677;    1.243966;    1.171763;    1.090508;    0.947032;    0.937289;    0.931308;    0.934402;    0.913194;    0.922475;    0.620025;    0.620540;    0.622296;    0.620910;    0.621011;    0.621374;    0.622358;    0.623325;    0.623012;    0.624005;    0.624390;    0.624833;    0.625149;    0.625412;    0.625705;    0.625705;


==> anc/LVM_v0.2/result_simulation/SetC3.2_Modelppca-none-none_CVrkf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;
Nan;Nan;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  1;    0.041788;   38.362155;   36.709166;   36.017492;   35.098265;   34.086786;   32.829443;   30.958274;   30.490921;   30.098367;   29.476441;   28.327894;   27.085739;   23.989441;   23.994976;   24.008142;   24.012550;   24.015311;   24.028033;   24.036912;   24.045047;   24.037772;   24.045426;   24.052276;   24.054041;   24.052817;   24.053391;   24.054509;   24.054509;
  2;    0.040067;   38.677420;   37.044692;   36.440963;   35.434208;   34.380838;   33.187520;   30.977074;   30.617083;   30.115433;   29.499686;   28.227328;   26.513585;   23.915801;   23.931537;   23.944659;   23.940559;   23.954963;   23.956912;   23.955148;   23.953808;   23.967489;   23.973532;   23.974571;   23.978304;   23.972409;   23.970809;   23.972946;   23.972946;
  3;    0.041063;   38.306101;   36.891453;   36.259165;   35.465224;   34.459031;   33.087853;   31.100567;   30.643862;   30.195568;   29.309982;   28.346160;   26.644857;   24.041452;   24.050183;   24.064928;   24.076108;   24.083933;   24.095645;   24.101927;   24.104268;   24.106798;   24.111421;   24.122299;   24.124173;   24.122931;   24.119041;   24.121347;   24.121347;
  4;    0.052201;   38.951225;   37.146992;   36.457104;   35.463399;   34.258656;   32.923513;   31.027510;   30.522363;   29.963043;   29.257096;   28.269163;   26.828547;   24.193129;   24.205986;   24.215148;   24.224737;   24.234236;   24.236896;   24.242522;   24.251290;   24.256387;   24.256117;   24.256781;   24.262538;   24.263985;   24.267485;   24.269704;   24.269704;
  5;    0.041323;   38.240002;   36.831332;   36.338579;   35.526132;   34.572128;   33.181052;   31.074108;   30.695642;   29.893248;   29.128793;   27.997816;   26.895209;   24.089825;   24.098906;   24.100999;   24.104659;   24.122751;   24.127304;   24.127705;   24.126384;   24.134403;   24.139842;   24.142326;   24.151195;   24.150008;   24.150564;   24.150793;   24.150793;
  6;    0.042713;   38.348078;   36.686205;   36.035271;   35.225153;   34.178993;   32.592600;   30.693746;   30.255530;   29.767111;   28.915662;   27.951975;   26.299673;   23.810166;   23.818609;   23.841970;   23.846913;   23.848865;   23.852161;   23.853547;   23.857534;   23.863398;   23.872353;   23.879849;   23.883654;   23.883167;   23.883400;   23.886020;   23.886020;
  7;    0.037270;   38.564730;   36.844955;   36.128223;   35.390685;   34.146857;   32.932531;   31.084902;   30.493700;   29.867361;   29.298434;   28.057256;   26.759901;   23.998783;   24.009908;   24.013917;   24.019528;   24.025799;   24.038954;   24.037998;   24.048713;   24.062779;   24.067864;   24.063950;   24.066593;   24.071085;   24.074659;   24.071976;   24.071976;
  8;    0.038065;   38.120252;   36.339736;   35.629435;   34.921180;   33.863771;   32.675010;   30.644847;   30.255235;   29.752483;   29.073229;   27.873802;   26.019250;   23.793823;   23.808166;   23.817124;   23.828653;   23.823790;   23.836949;   23.842965;   23.850853;   23.845787;   23.856127;   23.856310;   23.860940;   23.859195;   23.863930;   23.865519;   23.865519;
  9;    0.036068;   38.382498;   36.696123;   36.193904;   35.459363;   34.309644;   32.944739;   30.993222;   30.602022;   30.224788;   29.461159;   28.538660;   27.009913;   23.957269;   23.973910;   23.984321;   23.988268;   23.996238;   24.004004;   24.001670;   24.011554;   24.007626;   24.006263;   24.008829;   24.016970;   24.014309;   24.014146;   24.016452;   24.016452;
 10;    0.036643;   38.454872;   36.832919;   36.188662;   35.242069;   34.224766;   32.765261;   30.908000;   30.565670;   29.958114;   29.131419;   28.312016;   26.744289;   24.027700;   24.044241;   24.049156;   24.059678;   24.059245;   24.072335;   24.082403;   24.079823;   24.088456;   24.093098;   24.094389;   24.096531;   24.099084;   24.101109;   24.100319;   24.100319;
 11;    0.037060;   38.226150;   36.646379;   35.946242;   35.210379;   34.180200;   32.936350;   30.852461;   30.479723;   30.041073;   29.448324;   28.216225;   26.986460;   23.998391;   23.996786;   24.017714;   24.019860;   24.015420;   24.031607;   24.023063;   24.033975;   24.045378;   24.049073;   24.047465;   24.052029;   24.052541;   24.053520;   24.054790;   24.054790;
 12;    0.037837;   38.278812;   36.605018;   35.978159;   35.049410;   34.013340;   32.705124;   30.988716;   30.522643;   29.792707;   28.871614;   27.827404;   26.141226;   23.843424;   23.857242;   23.866269;   23.874073;   23.879312;   23.889695;   23.890085;   23.899136;   23.896576;   23.907059;   23.909437;   23.916615;   23.917358;   23.913873;   23.915128;   23.915128;
 13;    0.037266;   38.156517;   36.700197;   36.043893;   35.385462;   34.305567;   33.273025;   30.901585;   30.328882;   29.822512;   29.037183;   28.255414;   26.429630;   23.963421;   23.975917;   23.979491;   23.981040;   23.987856;   23.997056;   23.996319;   24.007733;   24.014443;   24.017520;   24.018943;   24.025869;   24.028694;   24.026740;   24.025352;   24.025352;
 14;    0.037535;   38.035263;   36.460228;   35.825749;   35.058230;   33.888327;   32.378453;   30.460804;   30.099879;   29.586269;   28.696822;   27.709444;   26.184289;   23.799970;   23.802516;   23.820078;   23.833239;   23.839601;   23.855058;   23.862173;   23.851110;   23.863220;   23.871268;   23.874526;   23.874809;   23.878296;   23.880337;   23.878966;   23.878966;
 15;    0.037466;   37.925795;   36.483559;   35.904792;   35.306828;   34.195922;   32.722286;   30.676882;   30.359753;   29.737293;   28.774182;   27.765404;   26.315682;   23.732324;   23.754238;   23.748939;   23.759150;   23.763899;   23.771091;   23.784976;   23.794978;   23.798396;   23.801120;   23.799146;   23.792594;   23.795971;   23.797588;   23.799914;   23.799914;
 16;    0.037291;   38.611369;   36.877941;   36.118178;   35.554835;   34.319828;   33.154632;   31.191046;   30.873430;   30.165857;   29.418496;   28.482538;   27.103911;   24.130250;   24.136492;   24.156086;   24.166756;   24.177586;   24.188182;   24.193928;   24.190829;   24.199459;   24.205007;   24.210268;   24.211151;   24.214266;   24.216030;   24.212025;   24.212025;
 17;    0.037181;   38.246011;   36.382717;   35.636237;   34.866971;   33.791142;   32.524372;   30.797955;   30.182109;   29.606447;   29.024476;   28.328868;   26.573279;   23.740547;   23.752144;   23.745152;   23.764499;   23.779616;   23.782125;   23.793329;   23.792893;   23.796635;   23.795912;   23.805335;   23.808056;   23.805199;   23.806890;   23.807408;   23.807408;
 18;    0.038171;   38.069687;   36.437336;   35.845467;   34.985667;   34.027691;   32.685849;   30.874494;   30.332660;   29.741456;   29.013971;   28.094203;   26.575514;   23.822954;   23.823461;   23.838958;   23.856045;   23.868321;   23.883915;   23.890565;   23.889918;   23.893842;   23.884684;   23.891968;   23.898866;   23.903896;   23.906533;   23.903934;   23.903934;
 19;    0.036559;   37.979723;   36.524235;   35.875312;   35.292927;   34.432456;   32.461745;   30.756366;   30.443479;   29.848847;   28.989161;   27.996500;   26.634584;   23.886133;   23.895923;   23.910281;   23.909107;   23.919456;   23.931056;   23.934168;   23.937876;   23.950169;   23.960232;   23.966479;   23.970583;   23.968827;   23.967431;   23.968432;   23.968432;
 20;    0.037385;   38.479401;   36.859008;   36.257895;   35.714977;   34.955703;   33.202208;   30.954102;   30.467882;   30.052144;   29.165145;   28.204557;   26.934114;   23.991475;   23.999624;   24.014770;   24.032531;   24.042872;   24.051619;   24.053512;   24.057115;   24.063381;   24.069313;   24.071537;   24.076752;   24.080940;   24.081465;   24.083157;   24.083157;
 21;    0.037242;   38.331105;   36.785162;   36.092800;   35.432714;   34.470407;   33.101606;   30.906995;   30.467070;   29.978896;   29.203003;   28.209642;   26.371803;   23.961983;   23.981583;   23.999989;   23.999760;   23.999982;   23.991705;   23.998054;   24.007356;   24.010254;   24.017541;   24.016950;   24.020852;   24.023663;   24.026706;   24.030036;   24.030036;
 22;    0.036458;   38.410811;   36.770620;   36.116249;   35.308599;   34.205482;   32.797828;   30.994418;   30.618402;   29.966149;   29.161225;   28.160747;   27.059348;   23.975741;   23.991190;   23.997111;   24.000327;   23.994436;   23.997613;   24.004719;   24.014108;   24.022315;   24.017158;   24.022496;   24.028697;   24.031291;   24.024400;   24.028433;   24.028433;
 23;    0.035807;   38.433887;   36.718649;   36.043287;   35.237102;   34.412457;   33.010391;   31.083487;   30.591150;   30.262760;   29.270539;   28.408088;   26.677394;   24.123475;   24.145033;   24.153466;   24.158274;   24.177936;   24.182771;   24.189428;   24.181402;   24.182641;   24.188507;   24.185690;   24.195517;   24.196360;   24.196916;   24.197711;   24.197711;
 24;    0.036204;   38.652615;   36.944879;   36.294959;   35.315246;   34.256046;   33.051006;   31.091545;   30.626787;   30.218590;   29.544135;   28.114133;   26.733411;   23.943828;   23.940459;   23.955866;   23.960713;   23.974138;   23.974963;   23.976054;   23.973237;   23.981400;   23.986875;   23.988422;   23.979722;   23.984343;   23.984139;   23.984950;   23.984950;
 25;    0.039763;   38.128132;   36.509268;   35.828417;   35.099474;   34.125503;   33.001683;   30.853235;   30.464092;   29.890696;   29.026563;   27.885768;   26.239839;   23.830202;   23.854892;   23.864050;   23.880333;   23.877972;   23.887253;   23.881015;   23.893556;   23.893607;   23.900165;   23.901865;   23.902671;   23.898577;   23.902050;   23.902976;   23.902976;
 26;    0.036571;   38.648999;   37.026247;   36.386339;   35.566215;   34.443438;   33.414790;   31.207414;   30.735412;   30.210762;   29.723649;   28.806063;   26.863947;   24.031972;   24.048145;   24.047720;   24.047299;   24.067832;   24.074442;   24.057952;   24.059340;   24.059897;   24.067755;   24.074489;   24.077565;   24.078094;   24.082140;   24.084367;   24.084367;
 27;    0.045838;   38.355158;   36.687199;   35.939821;   35.153745;   34.237373;   32.923164;   30.981700;   30.647726;   30.050030;   29.096497;   28.219027;   26.598104;   23.918865;   23.927672;   23.941871;   23.950510;   23.953854;   23.963536;   23.967735;   23.977799;   23.984422;   23.984439;   23.989105;   23.993614;   23.992822;   23.997182;   24.000376;   24.000376;
 28;    0.043365;   38.419603;   36.737266;   36.066321;   35.313035;   34.185995;   32.884505;   30.896901;   30.429389;   29.838182;   29.034500;   28.053621;   26.408094;   23.907160;   23.930360;   23.920685;   23.939183;   23.946583;   23.950629;   23.946508;   23.955732;   23.953927;   23.950264;   23.956650;   23.963440;   23.958675;   23.958874;   23.959251;   23.959251;
 29;    0.037164;   38.506370;   36.928818;   36.225930;   35.344741;   34.203026;   32.865344;   30.916366;   30.448713;   29.772086;   28.977573;   28.051142;   26.216799;   23.929971;   23.935063;   23.937724;   23.952553;   23.961634;   23.963318;   23.974113;   23.986090;   23.990595;   23.992508;   23.998831;   24.003890;   24.003011;   24.005602;   24.007285;   24.007285;
 30;    0.053247;   38.310789;   36.838598;   36.279419;   35.473090;   34.638198;   32.903944;   30.918973;   30.428605;   29.776127;   29.108627;   28.189539;   26.526064;   23.963133;   23.981441;   23.992862;   23.995224;   23.994492;   23.999057;   23.998715;   24.004374;   24.015944;   24.021692;   24.030456;   24.035608;   24.037975;   24.034112;   24.033852;   24.033852;
 31;    0.037174;   38.360475;   36.687846;   36.184007;   35.264277;   34.667173;   33.362302;   30.952348;   30.535853;   29.906941;   29.463130;   28.445487;   26.646008;   23.991811;   24.001626;   24.003095;   24.013808;   24.016769;   24.011738;   24.023540;   24.018673;   24.021389;   24.029006;   24.030886;   24.030708;   24.031547;   24.034823;   24.033273;   24.033273;
 32;    0.037302;   38.227036;   36.795845;   36.011629;   35.199030;   34.031944;   32.615538;   30.856070;   30.428776;   29.831763;   29.381741;   28.602206;   26.775427;   23.815550;   23.834941;   23.846720;   23.867484;   23.877695;   23.875857;   23.868111;   23.872478;   23.881044;   23.887643;   23.887814;   23.878055;   23.884052;   23.885867;   23.884993;   23.884993;
 33;    0.049263;   38.214896;   36.587528;   35.936996;   35.104126;   34.035824;   32.899014;   30.803843;   30.397673;   29.929729;   28.971353;   28.057322;   26.506447;   23.777119;   23.798590;   23.794551;   23.799074;   23.815533;   23.817526;   23.807959;   23.819652;   23.832352;   23.837305;   23.838153;   23.840710;   23.847396;   23.849952;   23.844681;   23.844681;
 34;    0.035656;   38.287294;   36.894155;   36.413949;   35.712844;   34.681039;   33.043741;   31.182423;   30.814658;   30.273050;   29.316854;   28.111358;   26.605410;   24.088055;   24.094687;   24.100200;   24.105050;   24.103643;   24.115982;   24.123901;   24.135978;   24.125041;   24.123618;   24.131131;   24.128528;   24.135653;   24.136377;   24.132465;   24.132465;
 35;    0.037364;   38.491172;   36.748236;   36.078742;   35.135246;   34.113054;   32.787564;   30.777162;   30.308395;   29.780039;   29.168006;   28.417790;   26.636185;   23.989012;   24.004451;   24.008375;   24.020888;   24.015263;   24.024607;   24.038481;   24.037612;   24.030230;   24.038756;   24.039825;   24.043057;   24.046580;   24.042497;   24.045214;   24.045214;
 36;    0.036710;   38.180005;   36.551292;   35.817229;   35.218760;   34.220469;   32.549869;   30.619955;   30.320183;   29.600715;   28.869491;   27.936283;   26.678490;   23.739782;   23.764162;   23.761761;   23.771171;   23.777563;   23.793802;   23.797942;   23.799402;   23.802171;   23.807207;   23.807323;   23.812922;   23.809502;   23.811274;   23.812888;   23.812888;
 37;    0.037052;   38.307026;   36.547897;   35.925656;   35.037199;   34.196562;   32.743831;   30.793766;   30.335072;   29.690143;   28.982500;   28.009814;   26.345079;   23.854726;   23.873762;   23.881470;   23.896855;   23.890195;   23.907649;   23.916250;   23.920253;   23.918700;   23.922237;   23.918452;   23.923525;   23.921004;   23.923731;   23.926329;   23.926329;
 38;    0.037135;   38.335491;   36.713906;   35.961778;   35.343172;   33.959952;   32.774599;   30.692441;   30.229374;   29.638172;   29.056792;   28.069990;   26.846520;   23.916990;   23.922851;   23.929507;   23.942445;   23.953418;   23.968240;   23.975051;   23.972321;   23.981808;   23.988913;   23.982388;   23.985869;   23.988508;   23.989195;   23.991408;   23.991408;
 39;    0.036679;   38.007697;   36.353575;   35.694574;   34.858571;   34.141825;   32.869673;   30.596835;   30.102067;   29.626062;   29.009768;   28.044308;   26.163985;   23.749582;   23.768906;   23.775219;   23.776819;   23.787705;   23.799702;   23.804231;   23.807933;   23.806101;   23.809907;   23.809767;   23.814152;   23.811627;   23.810634;   23.810441;   23.810441;
 40;    0.037829;   38.329531;   36.715804;   35.994343;   35.172744;   34.481806;   32.657800;   30.843648;   30.347459;   29.830707;   29.260985;   28.368690;   26.665751;   23.861452;   23.879315;   23.900860;   23.908575;   23.907253;   23.913801;   23.920480;   23.915678;   23.926092;   23.934763;   23.933088;   23.939145;   23.937283;   23.939941;   23.943049;   23.943049;
 41;    0.036819;   38.226114;   36.558548;   35.887351;   35.238251;   34.066698;   32.750375;   30.638720;   30.146027;   29.552930;   28.915533;   28.096656;   26.332461;   23.957317;   23.970472;   23.990125;   24.003106;   24.003901;   24.014523;   24.018785;   24.014567;   24.023437;   24.026159;   24.025688;   24.032342;   24.032873;   24.029200;   24.031029;   24.031029;
 42;    0.037271;   38.481388;   36.738933;   36.021612;   35.135989;   34.115679;   33.021616;   30.889408;   30.322927;   29.930522;   28.969332;   28.075071;   26.698253;   23.910048;   23.918059;   23.932881;   23.938243;   23.951547;   23.946559;   23.952044;   23.962395;   23.969364;   23.977803;   23.979125;   23.982515;   23.980665;   23.985876;   23.984556;   23.984556;
 43;    0.035913;   38.229751;   36.693842;   36.010382;   35.106297;   34.043339;   32.801312;   30.932721;   30.666132;   30.105641;   29.202229;   28.089353;   26.627231;   23.878789;   23.899450;   23.906557;   23.905644;   23.913894;   23.923325;   23.940910;   23.948287;   23.943985;   23.955047;   23.956071;   23.954507;   23.958655;   23.957287;   23.960984;   23.960984;
 44;    0.038008;   38.510452;   36.702677;   35.959401;   35.228393;   34.218389;   33.142488;   30.811919;   30.477253;   29.894711;   29.065368;   27.951597;   26.880855;   24.111676;   24.117367;   24.120987;   24.137260;   24.147520;   24.160449;   24.166727;   24.176526;   24.176053;   24.168358;   24.175325;   24.175913;   24.181157;   24.179433;   24.179326;   24.179326;
 45;    0.036966;   38.108576;   36.542383;   35.722883;   34.988946;   33.858286;   32.429737;   30.664167;   30.269907;   29.530228;   29.000010;   27.993646;   26.699240;   23.807330;   23.812284;   23.818321;   23.822959;   23.843930;   23.854566;   23.852442;   23.860813;   23.865332;   23.870908;   23.868887;   23.867687;   23.873662;   23.870974;   23.873552;   23.873552;
 46;    0.036023;   38.414112;   36.954722;   36.407411;   35.347618;   34.457180;   32.842348;   30.735005;   30.347850;   29.828729;   28.877020;   27.886131;   26.548627;   23.824174;   23.838596;   23.851143;   23.859945;   23.851373;   23.864495;   23.861799;   23.870567;   23.875208;   23.881388;   23.881960;   23.882447;   23.887286;   23.886612;   23.888341;   23.888341;
 47;    0.036473;   38.364854;   36.802299;   36.346070;   35.674040;   34.267454;   33.148686;   31.118712;   30.558173;   30.178947;   29.582630;   28.728472;   26.736662;   24.018503;   24.031045;   24.045040;   24.056422;   24.053162;   24.057278;   24.062981;   24.067755;   24.065254;   24.065856;   24.073467;   24.072713;   24.077155;   24.077652;   24.078783;   24.078783;
 48;    0.038827;   38.319547;   36.657223;   35.997744;   35.240449;   34.496490;   32.934538;   30.952895;   30.634657;   30.140016;   29.322218;   28.541189;   26.659209;   24.036495;   24.041378;   24.047938;   24.062868;   24.070812;   24.079194;   24.084994;   24.088442;   24.084058;   24.091874;   24.086198;   24.090638;   24.095132;   24.095484;   24.099082;   24.099082;
 49;    0.038763;   38.364857;   36.609481;   35.836018;   35.053481;   34.017889;   32.690403;   30.841886;   30.331286;   29.684500;   28.973866;   28.105458;   26.637074;   23.910820;   23.935111;   23.933152;   23.942620;   23.955211;   23.961318;   23.975768;   23.979573;   23.968992;   23.967555;   23.974694;   23.971457;   23.977570;   23.977849;   23.978483;   23.978483;
 50;    0.037253;   38.390193;   36.573941;   35.830986;   35.103654;   34.117988;   33.035365;   30.925290;   30.635897;   30.057397;   29.270631;   28.091623;   26.670624;   23.962043;   23.976271;   23.991290;   23.994106;   23.996385;   24.010535;   24.021271;   24.029173;   24.022369;   24.033296;   24.025659;   24.033038;   24.033628;   24.029817;   24.031500;   24.031500;
 51;    0.037788;   38.719434;   37.081264;   36.396138;   35.409416;   34.310889;   33.252236;   31.124106;   30.644895;   30.091280;   29.311001;   28.598493;   26.689966;   24.026146;   24.038961;   24.042465;   24.058523;   24.064822;   24.060512;   24.069196;   24.082216;   24.095309;   24.094225;   24.095951;   24.092530;   24.093561;   24.095175;   24.094858;   24.094858;
 52;    0.036687;   38.417433;   36.618625;   36.044605;   35.206548;   33.891586;   32.580553;   30.674229;   30.090351;   29.501636;   28.982855;   27.750106;   26.634269;   23.906975;   23.914223;   23.912255;   23.918775;   23.935756;   23.945646;   23.940122;   23.946177;   23.952053;   23.955681;   23.948108;   23.955959;   23.960916;   23.960440;   23.961976;   23.961976;
 53;    0.036090;   38.268979;   36.682870;   35.977861;   35.139406;   34.027667;   32.573330;   30.834940;   30.321842;   29.779353;   29.130294;   28.236017;   27.004239;   23.801885;   23.812251;   23.821440;   23.817348;   23.815957;   23.823957;   23.837097;   23.834236;   23.839802;   23.846134;   23.855455;   23.857208;   23.856020;   23.858385;   23.857756;   23.857756;
 54;    0.038515;   38.523611;   36.872257;   36.078761;   35.410100;   34.228165;   32.883522;   30.832404;   30.359283;   29.804420;   29.049545;   27.877379;   26.272559;   23.918319;   23.936505;   23.947852;   23.949084;   23.959017;   23.967465;   23.981958;   23.989236;   23.981383;   23.980758;   23.977054;   23.983970;   23.987530;   23.989033;   23.989574;   23.989574;
 55;    0.039051;   38.021300;   36.465620;   35.796669;   34.891274;   34.015244;   32.822170;   30.704042;   30.257854;   29.845723;   29.008724;   28.286336;   26.756390;   23.782779;   23.787231;   23.792571;   23.796078;   23.814950;   23.827200;   23.830914;   23.836157;   23.847890;   23.849540;   23.845513;   23.848314;   23.846559;   23.848809;   23.850246;   23.850246;
 56;    0.036769;   38.135350;   36.584358;   35.881345;   34.982764;   33.885168;   32.618940;   30.848791;   30.275871;   29.807973;   29.062316;   28.146131;   26.858256;   23.807908;   23.831916;   23.832830;   23.825271;   23.842741;   23.848953;   23.851714;   23.865768;   23.874251;   23.871098;   23.876571;   23.881697;   23.881365;   23.885108;   23.882274;   23.882274;
 57;    0.038990;   38.656887;   36.929455;   36.199375;   35.291206;   34.342586;   33.116494;   31.029465;   30.487517;   29.833465;   29.096578;   28.210736;   26.566713;   24.013025;   24.023131;   24.041116;   24.039304;   24.043785;   24.045875;   24.059732;   24.064689;   24.070336;   24.078668;   24.083571;   24.079234;   24.085980;   24.083421;   24.086779;   24.086779;
 58;    0.037540;   38.446121;   36.698336;   36.083740;   35.121141;   34.092198;   32.889798;   30.870331;   30.521611;   30.102051;   29.129250;   28.110965;   26.809275;   24.098283;   24.103985;   24.127338;   24.125372;   24.133623;   24.144937;   24.148259;   24.158272;   24.167962;   24.176904;   24.181236;   24.176947;   24.177568;   24.181068;   24.183144;   24.183144;
 59;    0.037274;   38.454977;   36.744736;   35.920367;   35.016230;   33.882594;   32.606662;   30.752737;   30.205490;   29.773100;   28.925198;   28.188166;   26.391917;   23.796186;   23.804699;   23.814304;   23.820279;   23.819661;   23.828506;   23.837756;   23.833145;   23.844016;   23.847075;   23.842250;   23.848771;   23.850601;   23.854548;   23.854841;   23.854841;
 60;    0.036872;   38.400862;   36.864438;   36.246597;   35.504585;   34.606689;   33.143898;   30.834875;   30.355589;   29.781254;   29.188112;   27.831397;   26.305305;   23.851350;   23.875249;   23.875052;   23.881969;   23.888977;   23.890184;   23.905379;   23.911505;   23.918137;   23.918517;   23.907887;   23.913472;   23.916712;   23.919565;   23.919872;   23.919872;
 61;    0.039418;   38.168039;   36.554368;   35.872545;   35.114183;   34.152773;   32.853805;   30.884782;   30.442331;   29.728090;   29.159360;   28.157308;   26.752427;   24.026144;   24.043241;   24.037525;   24.056992;   24.057330;   24.064115;   24.073143;   24.081317;   24.077033;   24.077244;   24.078074;   24.084564;   24.088551;   24.089468;   24.089118;   24.089118;
 62;    0.036431;   38.252124;   36.590543;   35.873153;   34.969809;   34.100535;   32.623176;   30.668125;   30.294402;   29.966153;   29.289115;   27.932011;   26.470696;   23.721379;   23.741224;   23.751813;   23.756183;   23.768046;   23.777129;   23.775821;   23.769729;   23.771178;   23.768747;   23.773936;   23.774981;   23.779152;   23.778967;   23.779649;   23.779649;
 63;    0.037618;   38.224069;   36.699116;   36.197307;   35.175933;   34.230783;   32.756104;   30.766572;   30.253244;   29.775414;   28.994771;   27.834488;   26.758467;   23.808941;   23.815134;   23.833223;   23.834882;   23.846751;   23.858626;   23.858625;   23.863137;   23.865981;   23.858741;   23.865458;   23.869653;   23.874326;   23.877456;   23.878137;   23.878137;
 64;    0.037329;   38.276216;   36.658717;   36.037663;   35.290801;   34.440754;   32.991239;   30.981014;   30.624531;   30.026294;   29.244981;   28.239182;   26.670075;   24.000934;   24.016808;   24.028248;   24.042717;   24.051870;   24.066275;   24.066387;   24.072365;   24.072409;   24.079042;   24.082527;   24.080526;   24.082238;   24.082159;   24.084709;   24.084709;
 65;    0.039866;   38.141573;   36.557456;   36.079076;   35.089613;   34.292680;   32.873852;   30.528087;   30.205144;   29.752080;   28.855400;   27.888180;   26.390249;   23.771906;   23.777640;   23.791490;   23.807157;   23.808890;   23.802616;   23.812255;   23.819813;   23.821684;   23.823276;   23.827537;   23.830308;   23.834362;   23.834209;   23.837614;   23.837614;
 66;    0.051000;   38.401714;   36.776377;   36.146435;   35.635696;   34.574617;   32.821151;   30.907641;   30.633474;   29.838714;   28.995948;   27.761502;   26.434423;   23.951839;   23.965224;   23.966282;   23.981856;   23.991744;   23.990782;   23.993008;   23.997955;   24.003630;   24.002802;   24.010012;   24.013844;   24.017989;   24.019341;   24.019403;   24.019403;
 67;    0.036739;   38.140548;   36.513499;   35.896380;   35.007047;   33.988187;   32.693484;   30.925080;   30.446643;   29.824366;   28.934779;   27.921056;   26.837103;   23.974439;   23.994723;   23.994012;   23.997067;   24.004502;   24.001768;   24.016045;   24.014224;   24.024737;   24.028631;   24.019039;   24.022971;   24.025429;   24.025705;   24.027041;   24.027041;
 68;    0.036846;   38.523413;   36.958128;   36.358718;   35.257717;   34.273296;   32.778939;   30.842212;   30.379716;   29.756106;   29.096238;   28.003639;   26.540937;   23.977598;   23.989074;   23.999143;   24.002524;   24.011875;   24.019613;   24.031123;   24.034311;   24.029504;   24.037646;   24.033037;   24.039155;   24.042006;   24.042311;   24.044618;   24.044618;
 69;    0.036428;   38.210018;   36.661095;   36.111104;   35.180935;   34.077443;   32.764725;   30.996592;   30.602206;   30.235556;   29.294599;   28.212162;   26.968792;   24.100524;   24.117572;   24.137799;   24.142903;   24.143283;   24.156194;   24.161446;   24.156907;   24.167974;   24.166035;   24.163908;   24.172288;   24.168438;   24.172801;   24.174908;   24.174908;
 70;    0.038087;   38.364920;   36.915793;   36.287439;   35.405558;   34.323165;   33.062272;   30.897302;   30.483722;   29.824108;   29.258147;   27.985325;   26.612411;   24.057874;   24.072633;   24.085041;   24.093076;   24.109682;   24.110356;   24.107288;   24.108604;   24.118443;   24.120932;   24.129997;   24.134198;   24.135737;   24.133008;   24.134476;   24.134476;
 71;    0.037896;   38.184799;   36.499262;   36.031194;   35.442755;   34.290623;   32.887219;   30.935406;   30.463276;   29.811927;   28.991693;   27.924887;   26.372600;   23.886935;   23.889212;   23.897605;   23.915858;   23.927170;   23.926279;   23.933564;   23.928072;   23.939201;   23.948043;   23.949325;   23.945885;   23.948993;   23.951725;   23.953741;   23.953741;
 72;    0.041590;   38.415508;   36.750584;   36.061546;   35.278476;   34.313316;   32.705203;   30.897271;   30.667146;   30.215176;   29.457939;   28.025015;   26.521594;   24.021474;   24.041064;   24.046975;   24.056367;   24.068783;   24.066049;   24.077617;   24.082762;   24.090105;   24.096500;   24.093551;   24.100787;   24.102310;   24.092774;   24.090952;   24.090952;
 73;    0.040164;   38.709892;   37.191475;   36.527148;   35.865006;   34.958030;   33.535091;   31.206550;   30.750209;   30.109179;   29.343871;   28.666121;   26.940576;   24.263687;   24.281552;   24.293090;   24.301538;   24.311772;   24.317541;   24.321839;   24.325547;   24.329990;   24.330455;   24.326668;   24.334247;   24.333876;   24.335723;   24.334120;   24.334120;
 74;    0.036617;   38.497036;   36.730650;   36.002345;   35.084874;   34.004820;   32.818570;   30.771436;   30.388825;   29.681532;   28.932464;   27.874083;   26.490107;   23.941430;   23.968264;   23.970714;   23.968792;   23.982142;   23.988097;   23.996774;   24.006409;   24.016934;   24.023244;   24.024175;   24.026655;   24.032233;   24.033224;   24.034399;   24.034399;
 75;    0.037866;   38.136543;   36.611812;   35.900942;   35.278335;   34.314811;   32.633742;   30.544202;   30.178258;   29.513485;   28.820651;   27.757039;   26.729515;   23.723226;   23.733961;   23.745772;   23.762004;   23.763840;   23.770135;   23.785326;   23.796033;   23.800743;   23.809080;   23.811319;   23.804254;   23.807373;   23.808060;   23.808222;   23.808222;
 76;    0.039987;   38.294951;   36.633850;   35.994578;   35.372049;   34.190930;   32.840829;   30.817593;   30.365105;   29.825212;   28.973522;   27.868686;   26.320914;   23.983933;   24.005981;   24.011216;   24.018092;   24.024266;   24.022483;   24.024547;   24.030301;   24.033854;   24.042551;   24.043141;   24.050038;   24.053901;   24.054811;   24.056859;   24.056859;
 77;    0.036909;   38.035531;   36.196997;   35.527940;   34.699711;   33.684284;   32.600038;   30.520059;   30.022576;   29.554420;   29.059438;   27.939208;   26.166935;   23.696130;   23.698845;   23.724158;   23.731580;   23.726519;   23.738332;   23.753178;   23.753363;   23.755249;   23.750755;   23.751038;   23.754337;   23.754472;   23.757113;   23.756218;   23.756218;
 78;    0.040284;   38.406731;   36.729629;   36.026967;   35.147504;   34.259744;   32.550873;   30.738342;   30.458328;   29.986361;   29.063407;   27.996558;   26.363163;   23.894977;   23.909599;   23.917947;   23.925315;   23.943510;   23.941952;   23.951845;   23.954841;   23.949376;   23.954456;   23.962134;   23.967017;   23.968839;   23.972244;   23.974210;   23.974210;
 79;    0.037956;   38.418000;   36.780917;   36.207188;   35.341925;   34.197171;   32.880914;   30.824441;   30.403180;   29.932805;   28.962037;   28.075345;   26.523114;   23.904414;   23.918608;   23.924323;   23.935498;   23.939751;   23.957399;   23.964679;   23.975074;   23.977135;   23.973511;   23.975527;   23.981580;   23.981719;   23.979900;   23.979972;   23.979972;
 80;    0.037022;   38.248233;   36.548084;   35.867578;   35.075824;   33.794247;   32.499093;   30.489126;   30.003316;   29.505197;   28.969299;   27.655613;   26.042656;   23.646335;   23.662293;   23.669952;   23.674952;   23.679175;   23.693642;   23.697267;   23.703363;   23.703862;   23.707889;   23.711194;   23.717973;   23.720223;   23.720309;   23.720178;   23.720178;
 81;    0.037822;   38.073134;   36.406704;   35.736482;   34.970416;   34.201789;   32.704624;   30.599470;   30.085430;   29.693792;   28.997096;   27.866672;   26.549848;   23.779774;   23.797446;   23.808461;   23.828476;   23.835821;   23.828090;   23.833196;   23.843296;   23.847202;   23.840966;   23.843834;   23.850707;   23.855008;   23.859197;   23.850879;   23.850879;
 82;    0.037152;   37.873515;   36.335551;   35.688797;   35.219241;   34.106545;   32.512494;   30.587367;   30.177931;   29.657953;   29.120611;   28.029758;   26.313921;   23.672417;   23.679752;   23.697268;   23.708490;   23.711796;   23.717246;   23.723835;   23.726899;   23.737662;   23.742406;   23.745430;   23.745530;   23.751573;   23.754499;   23.752968;   23.752968;
 83;    0.036952;   37.879022;   36.232740;   35.581108;   34.778078;   33.777550;   32.578196;   30.671963;   30.224960;   29.584747;   28.872931;   27.862924;   26.351375;   23.773474;   23.791180;   23.784167;   23.795265;   23.810863;   23.811214;   23.810637;   23.819868;   23.828493;   23.831669;   23.833533;   23.837726;   23.840978;   23.842193;   23.844198;   23.844198;
 84;    0.042280;   38.100016;   36.493542;   35.830119;   35.047827;   33.917644;   32.620201;   30.899953;   30.443348;   29.907246;   29.441396;   28.461518;   26.503618;   23.850122;   23.857562;   23.867920;   23.882403;   23.882150;   23.890817;   23.886529;   23.894999;   23.894628;   23.904749;   23.904886;   23.914269;   23.914409;   23.915290;   23.915839;   23.915839;
 85;    0.038008;   38.392723;   36.864823;   36.203735;   35.579360;   34.321614;   32.973903;   30.995652;   30.497576;   29.959900;   29.431187;   28.188828;   27.024713;   23.895831;   23.904341;   23.905989;   23.923710;   23.929660;   23.924986;   23.932475;   23.935877;   23.945090;   23.947137;   23.953506;   23.956545;   23.954280;   23.955152;   23.955271;   23.955271;
 86;    0.042941;   38.425548;   36.741377;   35.955411;   35.185117;   34.097469;   32.644426;   30.718534;   30.381432;   29.662132;   28.848579;   27.874069;   26.657117;   23.881496;   23.888059;   23.910036;   23.913123;   23.926632;   23.936095;   23.925736;   23.935836;   23.942713;   23.944152;   23.942427;   23.949538;   23.948255;   23.949605;   23.951648;   23.951648;
 87;    0.041679;   38.274379;   36.667947;   36.129692;   35.461926;   34.345482;   32.857563;   30.876141;   30.480841;   29.695325;   28.887254;   27.805125;   26.277787;   23.832143;   23.849489;   23.854103;   23.866850;   23.883053;   23.894356;   23.901631;   23.900790;   23.906672;   23.904975;   23.911011;   23.906840;   23.908017;   23.909956;   23.910796;   23.910796;
 88;    0.041258;   38.566921;   36.867770;   36.195254;   35.456457;   34.727401;   33.137792;   30.849521;   30.591621;   30.134095;   29.333103;   28.022408;   26.478339;   23.925434;   23.932200;   23.934701;   23.931844;   23.943756;   23.954817;   23.957924;   23.959377;   23.969472;   23.973831;   23.979451;   23.981394;   23.982203;   23.982045;   23.981406;   23.981406;
 89;    0.043642;   38.407891;   36.847998;   36.205630;   35.440770;   34.645461;   32.637151;   30.837552;   30.450358;   29.995872;   29.282886;   28.164612;   26.582267;   23.950245;   23.964880;   23.982069;   23.994559;   24.004477;   24.011044;   24.012451;   24.021858;   24.024643;   24.027371;   24.029256;   24.029049;   24.032945;   24.029832;   24.033052;   24.033052;
 90;    0.043869;   38.123097;   36.663973;   36.279429;   35.446325;   34.247423;   32.882806;   31.035485;   30.635888;   30.168585;   29.206295;   28.380834;   26.836457;   23.947818;   23.962595;   23.974020;   23.994225;   24.003708;   24.001639;   24.011704;   24.014670;   24.011752;   24.017454;   24.025062;   24.026163;   24.023278;   24.028326;   24.029753;   24.029753;
 91;    0.044636;   38.396516;   36.834375;   36.338515;   35.412569;   34.151182;   32.753439;   30.823008;   30.405417;   29.845855;   28.995540;   28.331380;   26.483824;   23.917944;   23.921595;   23.944340;   23.950466;   23.963794;   23.971778;   23.959068;   23.952151;   23.959829;   23.969451;   23.969713;   23.966176;   23.968331;   23.973538;   23.967782;   23.967782;
 92;    0.041827;   38.359148;   36.699291;   36.091231;   35.412967;   34.124861;   32.800951;   30.696792;   30.427876;   29.777868;   28.728163;   27.746870;   26.354679;   23.896779;   23.911947;   23.923145;   23.929609;   23.937175;   23.950928;   23.959561;   23.964562;   23.958541;   23.969087;   23.969696;   23.970911;   23.975245;   23.977812;   23.977758;   23.977758;
 93;    0.042791;   38.276658;   36.723473;   36.222237;   35.461081;   34.311664;   33.010547;   30.857764;   30.406440;   29.922499;   29.183509;   27.907243;   26.274714;   23.904861;   23.923593;   23.929493;   23.947564;   23.958298;   23.962538;   23.961514;   23.959078;   23.969917;   23.977993;   23.978792;   23.977766;   23.981778;   23.983990;   23.985688;   23.985688;
 94;    0.038159;   38.250221;   36.683037;   36.016618;   35.327207;   34.244790;   32.829022;   30.793155;   30.491984;   29.834458;   29.015555;   27.858126;   26.295389;   23.894441;   23.894617;   23.901413;   23.913720;   23.920619;   23.920403;   23.918000;   23.928188;   23.922386;   23.921493;   23.927150;   23.931704;   23.933669;   23.937740;   23.936561;   23.936561;
 95;    0.037085;   38.423694;   36.838659;   36.295044;   35.643526;   34.407706;   32.890265;   30.955568;   30.511966;   29.956354;   29.266739;   28.150062;   26.730325;   23.983178;   23.986817;   24.005702;   24.018315;   24.026887;   24.021977;   24.029777;   24.037760;   24.046106;   24.046899;   24.054576;   24.056585;   24.059307;   24.062308;   24.060597;   24.060597;
 96;    0.037772;   38.312438;   36.676397;   36.024601;   35.152068;   34.396104;   32.826577;   30.544390;   30.185705;   29.616515;   29.055500;   27.942570;   26.558280;   23.870231;   23.871896;   23.881546;   23.900931;   23.912643;   23.929240;   23.937789;   23.942392;   23.941620;   23.938690;   23.939217;   23.938444;   23.944821;   23.945616;   23.946582;   23.946582;
 97;    0.035644;   38.649856;   37.056929;   36.527329;   35.777703;   34.484474;   32.923502;   31.007051;   30.461010;   30.009625;   29.423390;   28.263490;   26.709126;   24.018826;   24.023386;   24.035201;   24.053243;   24.062852;   24.063262;   24.074652;   24.081248;   24.074238;   24.078098;   24.081370;   24.087785;   24.089107;   24.089671;   24.088950;   24.088950;
 98;    0.038122;   38.397372;   36.805149;   36.312613;   35.524125;   34.251717;   32.847607;   30.751720;   30.225947;   29.660751;   29.104794;   28.070411;   26.724248;   24.015987;   24.030834;   24.050638;   24.063804;   24.062425;   24.072372;   24.063792;   24.067680;   24.077149;   24.082158;   24.080295;   24.085137;   24.089028;   24.088978;   24.090584;   24.090584;
 99;    0.040174;   37.947550;   36.533721;   35.803627;   35.139519;   34.270096;   32.877378;   30.730023;   30.422880;   29.889869;   29.151833;   28.372029;   27.030883;   23.977354;   23.991951;   24.002677;   24.018732;   24.028653;   24.032297;   24.036873;   24.049329;   24.056676;   24.052263;   24.055628;   24.064277;   24.065650;   24.067433;   24.064852;   24.064852;
100;    0.037723;   38.059584;   36.457313;   35.875809;   35.141317;   34.026666;   32.892234;   30.843017;   30.341841;   29.747527;   29.020849;   27.931584;   26.718839;   23.810468;   23.816523;   23.837171;   23.822929;   23.824018;   23.827430;   23.837175;   23.846329;   23.842916;   23.851776;   23.855500;   23.859211;   23.862012;   23.864235;   23.866635;   23.866635;


==> anc/LVM_v0.2/result_simulation/SetC3.3_Modelpca-none-none_CVekf-ctri.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;
Nan;Nan;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  1;    1.168739;    1.002290;    0.830300;    0.739702;    0.641216;    0.545061;    0.447128;    0.339718;    0.321868;    0.308213;    0.289865;    0.257187;    0.223056;    0.167520;    0.169909;    0.173083;    0.176615;    0.181233;    0.186186;    0.191513;    0.197253;    0.201674;    0.208556;    0.215306;    0.221696;    0.227462;    0.234689;    0.242714;    0.250573;
  2;    1.218866;    1.028061;    0.852523;    0.768369;    0.657763;    0.556135;    0.459190;    0.335560;    0.326963;    0.308959;    0.285104;    0.244597;    0.209036;    0.165204;    0.169155;    0.173096;    0.176440;    0.181087;    0.185658;    0.190089;    0.195248;    0.202749;    0.209536;    0.215926;    0.222824;    0.229344;    0.237584;    0.247403;    0.257015;
  3;    1.174990;    0.999795;    0.845682;    0.759346;    0.664014;    0.564174;    0.456829;    0.342147;    0.330126;    0.318264;    0.290444;    0.256958;    0.212265;    0.168002;    0.170864;    0.174311;    0.178614;    0.182616;    0.187883;    0.192833;    0.197583;    0.202402;    0.208383;    0.215541;    0.221765;    0.227462;    0.233415;    0.242122;    0.249949;
  4;    1.394802;    1.048448;    0.856951;    0.763662;    0.656157;    0.546303;    0.445847;    0.337501;    0.323430;    0.304821;    0.282296;    0.253722;    0.214762;    0.168627;    0.172279;    0.175950;    0.180249;    0.185155;    0.189741;    0.195529;    0.201673;    0.208137;    0.214531;    0.220655;    0.229265;    0.237231;    0.246002;    0.254193;    0.262112;
  5;    1.190470;    0.995550;    0.842225;    0.765916;    0.668493;    0.573297;    0.462551;    0.342253;    0.330206;    0.302513;    0.281333;    0.247962;    0.216398;    0.168587;    0.171118;    0.174126;    0.177128;    0.181866;    0.186306;    0.190107;    0.194636;    0.200727;    0.206535;    0.212891;    0.220647;    0.226440;    0.233041;    0.240156;    0.248887;
  6;    1.181845;    1.002037;    0.828207;    0.742856;    0.646298;    0.549534;    0.434975;    0.330429;    0.320222;    0.308888;    0.281280;    0.250937;    0.207941;    0.164307;    0.167319;    0.171623;    0.175201;    0.178810;    0.183222;    0.187761;    0.192876;    0.199533;    0.206905;    0.214829;    0.221645;    0.227951;    0.234637;    0.243357;    0.250509;
  7;    1.083435;    1.017847;    0.838425;    0.745702;    0.655402;    0.544892;    0.447022;    0.341006;    0.323012;    0.304231;    0.286975;    0.247635;    0.211550;    0.167478;    0.170802;    0.173660;    0.177238;    0.181581;    0.186894;    0.190763;    0.197118;    0.204380;    0.210968;    0.216256;    0.223072;    0.231339;    0.238796;    0.245499;    0.254462;
  8;    1.081082;    0.985968;    0.807498;    0.717724;    0.635163;    0.537039;    0.445461;    0.332254;    0.324668;    0.309363;    0.286005;    0.246972;    0.201839;    0.165166;    0.168096;    0.171377;    0.175167;    0.178219;    0.183143;    0.187971;    0.193595;    0.197845;    0.204379;    0.209696;    0.216547;    0.222882;    0.231443;    0.238869;    0.246492;
  9;    1.084584;    1.002007;    0.828676;    0.752996;    0.661882;    0.556266;    0.450399;    0.339683;    0.329326;    0.314490;    0.289938;    0.261637;    0.221680;    0.167147;    0.170702;    0.174209;    0.176990;    0.180921;    0.185810;    0.189944;    0.195374;    0.199675;    0.205318;    0.211595;    0.219897;    0.225958;    0.233468;    0.241891;    0.250502;
 10;    1.086819;    1.008735;    0.838088;    0.747276;    0.647882;    0.549467;    0.441173;    0.336474;    0.330624;    0.312054;    0.282904;    0.257950;    0.213768;    0.167147;    0.170571;    0.174054;    0.177784;    0.181552;    0.186823;    0.191949;    0.196347;    0.202741;    0.208739;    0.215054;    0.221784;    0.229465;    0.236855;    0.243548;    0.252184;
 11;    1.083353;    0.992814;    0.827631;    0.738105;    0.655736;    0.550743;    0.454222;    0.336974;    0.327884;    0.313357;    0.291865;    0.250868;    0.217903;    0.167381;    0.169290;    0.173310;    0.176585;    0.179350;    0.184802;    0.188083;    0.194016;    0.200328;    0.206169;    0.211824;    0.218269;    0.224745;    0.232354;    0.240050;    0.248204;
 12;    1.079949;    0.996706;    0.824664;    0.740085;    0.638488;    0.541376;    0.441712;    0.339867;    0.328194;    0.306248;    0.280251;    0.243576;    0.201213;    0.166066;    0.169495;    0.173166;    0.176452;    0.180681;    0.185963;    0.190471;    0.196024;    0.200490;    0.206842;    0.212863;    0.220381;    0.227020;    0.233015;    0.240881;    0.249177;
 13;    1.081335;    0.988021;    0.832026;    0.743660;    0.660148;    0.557570;    0.462420;    0.338113;    0.323325;    0.305228;    0.279056;    0.253911;    0.210728;    0.167148;    0.170520;    0.173281;    0.176288;    0.180082;    0.184559;    0.188401;    0.194512;    0.200250;    0.205444;    0.211191;    0.218369;    0.224754;    0.230959;    0.238014;    0.247005;
 14;    1.070937;    0.978589;    0.817159;    0.732805;    0.643744;    0.539826;    0.430575;    0.326674;    0.320519;    0.302323;    0.270746;    0.235360;    0.199059;    0.164293;    0.166308;    0.170656;    0.174499;    0.178434;    0.183585;    0.188209;    0.191455;    0.198403;    0.204961;    0.211041;    0.216300;    0.223033;    0.229798;    0.236307;    0.244647;
 15;    1.089411;    0.971171;    0.819569;    0.740982;    0.658228;    0.557594;    0.444470;    0.332436;    0.322143;    0.299141;    0.263459;    0.239172;    0.206954;    0.164436;    0.167812;    0.169898;    0.173916;    0.177603;    0.182034;    0.187266;    0.192589;    0.197304;    0.202491;    0.207548;    0.212304;    0.219982;    0.227333;    0.235415;    0.242793;
 16;    1.108522;    1.021911;    0.840003;    0.743595;    0.665977;    0.554557;    0.458658;    0.344915;    0.336790;    0.313413;    0.288087;    0.252997;    0.214091;    0.169277;    0.171933;    0.176653;    0.180792;    0.185263;    0.190119;    0.194929;    0.199391;    0.205552;    0.211828;    0.219329;    0.225146;    0.232406;    0.239386;    0.246254;    0.255478;
 17;    1.070868;    0.993151;    0.807885;    0.716510;    0.630188;    0.532024;    0.436366;    0.336036;    0.318612;    0.304831;    0.285102;    0.258665;    0.213015;    0.164789;    0.167439;    0.170281;    0.174905;    0.180012;    0.184211;    0.189714;    0.194130;    0.199369;    0.204880;    0.212020;    0.218160;    0.224243;    0.231639;    0.239181;    0.248288;
 18;    1.062851;    0.984438;    0.815662;    0.734497;    0.638893;    0.546307;    0.445775;    0.338296;    0.326027;    0.304828;    0.281691;    0.251239;    0.212765;    0.165983;    0.168304;    0.172375;    0.176924;    0.181411;    0.186772;    0.191359;    0.195396;    0.199997;    0.203988;    0.211066;    0.219620;    0.226842;    0.233091;    0.238693;    0.246110;
 19;    1.082066;    0.975924;    0.822591;    0.738719;    0.660745;    0.567492;    0.433544;    0.335005;    0.328866;    0.311397;    0.284015;    0.252101;    0.214699;    0.166171;    0.169137;    0.172598;    0.174953;    0.179421;    0.184254;    0.188550;    0.193029;    0.199598;    0.205970;    0.212466;    0.218310;    0.223544;    0.229615;    0.236164;    0.243981;
 20;    1.070435;    1.011743;    0.840860;    0.756916;    0.680833;    0.593464;    0.467659;    0.337013;    0.326759;    0.312233;    0.283340;    0.251736;    0.218197;    0.166614;    0.169227;    0.173468;    0.178326;    0.182691;    0.188137;    0.192753;    0.197573;    0.203766;    0.210423;    0.216674;    0.223602;    0.230706;    0.237337;    0.245127;    0.252936;
 21;    1.073661;    0.999763;    0.837003;    0.747401;    0.667700;    0.568818;    0.458290;    0.337099;    0.327732;    0.310899;    0.283919;    0.249721;    0.201937;    0.166700;    0.170689;    0.174551;    0.177341;    0.180114;    0.183692;    0.188536;    0.194671;    0.199932;    0.206965;    0.212751;    0.219609;    0.226886;    0.234695;    0.243194;    0.249941;
 22;    1.089770;    1.005654;    0.833854;    0.745872;    0.653236;    0.550045;    0.442964;    0.339426;    0.330308;    0.308809;    0.282907;    0.252180;    0.220589;    0.167174;    0.170012;    0.173098;    0.175998;    0.179008;    0.183525;    0.188300;    0.194857;    0.200968;    0.206038;    0.213197;    0.220920;    0.227695;    0.233605;    0.243452;    0.251413;
 23;    1.067942;    1.009879;    0.832311;    0.742605;    0.647835;    0.561654;    0.453324;    0.343130;    0.330747;    0.322139;    0.290682;    0.260477;    0.213385;    0.169248;    0.173106;    0.176320;    0.179732;    0.185153;    0.189731;    0.194626;    0.198164;    0.203564;    0.209639;    0.214468;    0.223086;    0.229336;    0.236697;    0.244219;    0.252470;
 24;    1.080156;    1.022191;    0.842192;    0.754641;    0.649767;    0.548740;    0.450470;    0.339847;    0.329570;    0.315932;    0.293055;    0.249648;    0.211892;    0.166437;    0.168611;    0.172478;    0.175939;    0.180941;    0.185090;    0.189626;    0.193988;    0.201176;    0.208077;    0.214300;    0.219993;    0.228634;    0.236706;    0.245780;    0.255548;
 25;    1.073503;    0.985449;    0.819766;    0.730979;    0.645728;    0.551055;    0.458529;    0.336779;    0.328539;    0.310493;    0.276334;    0.246252;    0.205367;    0.165565;    0.169428;    0.172361;    0.176921;    0.180245;    0.184769;    0.188201;    0.194071;    0.198876;    0.205116;    0.210720;    0.217366;    0.222704;    0.230077;    0.238375;    0.246362;
 26;    1.072672;    1.026383;    0.851729;    0.765488;    0.665576;    0.559073;    0.467908;    0.343418;    0.329669;    0.315885;    0.299899;    0.269465;    0.218330;    0.167706;    0.171442;    0.174287;    0.177364;    0.182817;    0.187311;    0.190759;    0.196572;    0.202113;    0.209498;    0.217412;    0.224931;    0.231472;    0.240459;    0.249245;    0.256596;
 27;    1.071967;    1.000961;    0.828407;    0.734528;    0.645395;    0.555744;    0.449967;    0.338954;    0.330028;    0.308692;    0.276071;    0.256127;    0.214060;    0.166624;    0.169082;    0.172927;    0.176588;    0.180043;    0.185255;    0.190010;    0.196755;    0.202567;    0.207972;    0.214660;    0.221522;    0.228239;    0.236720;    0.244320;    0.250240;
 28;    1.074713;    1.005838;    0.830882;    0.743600;    0.652786;    0.548977;    0.448637;    0.336213;    0.326456;    0.307769;    0.282950;    0.249242;    0.210769;    0.166066;    0.169761;    0.171648;    0.175962;    0.180107;    0.184592;    0.188289;    0.193806;    0.198760;    0.204329;    0.211552;    0.219043;    0.225305;    0.233158;    0.242059;    0.251460;
 29;    1.093549;    1.012939;    0.843643;    0.750050;    0.651576;    0.545459;    0.445394;    0.335707;    0.323375;    0.301671;    0.277968;    0.247438;    0.200747;    0.166060;    0.168608;    0.171438;    0.175783;    0.180583;    0.184707;    0.190874;    0.197251;    0.202855;    0.208689;    0.215927;    0.223714;    0.230081;    0.237600;    0.245587;    0.253235;
 30;    1.078422;    0.999055;    0.841341;    0.760371;    0.664483;    0.573056;    0.449123;    0.336917;    0.326900;    0.304794;    0.282264;    0.253836;    0.209987;    0.166546;    0.170033;    0.172992;    0.176318;    0.179675;    0.183897;    0.188148;    0.193431;    0.200665;    0.207208;    0.214645;    0.221706;    0.228237;    0.233837;    0.241214;    0.249764;
 31;    1.065984;    1.003114;    0.828204;    0.755069;    0.651926;    0.576701;    0.470601;    0.338716;    0.328946;    0.306257;    0.290088;    0.258310;    0.208471;    0.167240;    0.169721;    0.172449;    0.175922;    0.179301;    0.182961;    0.188267;    0.193072;    0.198569;    0.205218;    0.211637;    0.218250;    0.225265;    0.233813;    0.241463;    0.250779;
 32;    1.083279;    0.994908;    0.838903;    0.740648;    0.645926;    0.539671;    0.436069;    0.334894;    0.314731;    0.297865;    0.286091;    0.260721;    0.215610;    0.164707;    0.168622;    0.172584;    0.177626;    0.182024;    0.185714;    0.189090;    0.193702;    0.200012;    0.206229;    0.211551;    0.216094;    0.224540;    0.232010;    0.239680;    0.248727;
 33;    1.084115;    0.992969;    0.823501;    0.737057;    0.643560;    0.544740;    0.450876;    0.334233;    0.326051;    0.311429;    0.276646;    0.250002;    0.212150;    0.164570;    0.168443;    0.170700;    0.173875;    0.178651;    0.182839;    0.186113;    0.192535;    0.199563;    0.205875;    0.211881;    0.218468;    0.226152;    0.233114;    0.239351;    0.248242;
 34;    1.089504;    0.997973;    0.846003;    0.771440;    0.679251;    0.574241;    0.453983;    0.345231;    0.336252;    0.319769;    0.285297;    0.252981;    0.214278;    0.168976;    0.171400;    0.173920;    0.177204;    0.180405;    0.185311;    0.190468;    0.195853;    0.199561;    0.204377;    0.211427;    0.217015;    0.225714;    0.233050;    0.239962;    0.249493;
 35;    1.099805;    1.012170;    0.832940;    0.743359;    0.643234;    0.545862;    0.444837;    0.332907;    0.321267;    0.304974;    0.282463;    0.254772;    0.206843;    0.166336;    0.169842;    0.173033;    0.176896;    0.179768;    0.184560;    0.190061;    0.194774;    0.199466;    0.207106;    0.213334;    0.220404;    0.228177;    0.234983;    0.245032;    0.253042;
 36;    1.074020;    0.990506;    0.822544;    0.731113;    0.652892;    0.553351;    0.437776;    0.329324;    0.322106;    0.299627;    0.278009;    0.246806;    0.210637;    0.163552;    0.167351;    0.169710;    0.173785;    0.177764;    0.183510;    0.188170;    0.192549;    0.198181;    0.204180;    0.209783;    0.217181;    0.222900;    0.230509;    0.239600;    0.247627;
 37;    1.080440;    0.999620;    0.820513;    0.735605;    0.638324;    0.556186;    0.444742;    0.334513;    0.325257;    0.305317;    0.281062;    0.250372;    0.207768;    0.165677;    0.169359;    0.173015;    0.177548;    0.180571;    0.186065;    0.190841;    0.196042;    0.201232;    0.206939;    0.211865;    0.219005;    0.225090;    0.233818;    0.242312;    0.249905;
 38;    1.075281;    1.002244;    0.832952;    0.737476;    0.654939;    0.539458;    0.444605;    0.331270;    0.320389;    0.300537;    0.281631;    0.249512;    0.215728;    0.165511;    0.167906;    0.171189;    0.174940;    0.179467;    0.185132;    0.189996;    0.194432;    0.200408;    0.206151;    0.211273;    0.218964;    0.226686;    0.234124;    0.242682;    0.250561;
 39;    1.069703;    0.978816;    0.810876;    0.725292;    0.635220;    0.554728;    0.456832;    0.331034;    0.319804;    0.303697;    0.281170;    0.247590;    0.200721;    0.164297;    0.167743;    0.170594;    0.173083;    0.177194;    0.181911;    0.187068;    0.191531;    0.196184;    0.202084;    0.207528;    0.214525;    0.221008;    0.227798;    0.235590;    0.244704;
 40;    1.081001;    0.999744;    0.830288;    0.738313;    0.646097;    0.567247;    0.438982;    0.335406;    0.324120;    0.311389;    0.293157;    0.260012;    0.212786;    0.165532;    0.168933;    0.173495;    0.177331;    0.180450;    0.185181;    0.190128;    0.194037;    0.200874;    0.207850;    0.213242;    0.220444;    0.226734;    0.234355;    0.242921;    0.249936;
 41;    1.088595;    0.994105;    0.821982;    0.735780;    0.653415;    0.545492;    0.446597;    0.331049;    0.314509;    0.296772;    0.272740;    0.248391;    0.207880;    0.166353;    0.169619;    0.173968;    0.178281;    0.181722;    0.186220;    0.190966;    0.195236;    0.201441;    0.206771;    0.212201;    0.219723;    0.225947;    0.231534;    0.240256;    0.248526;
 42;    1.086485;    1.011951;    0.831489;    0.740659;    0.642453;    0.543157;    0.452917;    0.336051;    0.322769;    0.306989;    0.273431;    0.249551;    0.214085;    0.166009;    0.168603;    0.172436;    0.176640;    0.181955;    0.185989;    0.190856;    0.197082;    0.203355;    0.210041;    0.215946;    0.222549;    0.228555;    0.237548;    0.244559;    0.252988;
 43;    1.081671;    0.991802;    0.830318;    0.739328;    0.639853;    0.542918;    0.444941;    0.338091;    0.331413;    0.314718;    0.283829;    0.246931;    0.209315;    0.165933;    0.169082;    0.171969;    0.175282;    0.179500;    0.184184;    0.189948;    0.195577;    0.199829;    0.207137;    0.212709;    0.217987;    0.225346;    0.231661;    0.240878;    0.247951;
 44;    1.080580;    1.014833;    0.829092;    0.736168;    0.648542;    0.551052;    0.460500;    0.334918;    0.324559;    0.305943;    0.278502;    0.249645;    0.217763;    0.168259;    0.170862;    0.173949;    0.178711;    0.183360;    0.188640;    0.193629;    0.198995;    0.203692;    0.208544;    0.215759;    0.222338;    0.230070;    0.236756;    0.244756;    0.253708;
 45;    1.086215;    0.985955;    0.822472;    0.724849;    0.637595;    0.536029;    0.432362;    0.332155;    0.324766;    0.303921;    0.283310;    0.247190;    0.214501;    0.165106;    0.167348;    0.170230;    0.173517;    0.179014;    0.183901;    0.187643;    0.192599;    0.198143;    0.204021;    0.209504;    0.215683;    0.223424;    0.229666;    0.238882;    0.246489;
 46;    1.082110;    1.007131;    0.847976;    0.762955;    0.654033;    0.562152;    0.443724;    0.330096;    0.323198;    0.307231;    0.276829;    0.242992;    0.209780;    0.163992;    0.167386;    0.170573;    0.174549;    0.177380;    0.182628;    0.187688;    0.194002;    0.199950;    0.206531;    0.212809;    0.219314;    0.227644;    0.234984;    0.243798;    0.251783;
 47;    1.073600;    1.003352;    0.837520;    0.764129;    0.677321;    0.552727;    0.459143;    0.343153;    0.329540;    0.316974;    0.295766;    0.267415;    0.213751;    0.167911;    0.171230;    0.174566;    0.178526;    0.181464;    0.185725;    0.191442;    0.196573;    0.200694;    0.206443;    0.214010;    0.220142;    0.228038;    0.234729;    0.242023;    0.250838;
 48;    1.087126;    1.000067;    0.827772;    0.741608;    0.650855;    0.567613;    0.449426;    0.339518;    0.333238;    0.316967;    0.286667;    0.259169;    0.213341;    0.168044;    0.170392;    0.173859;    0.177747;    0.181685;    0.185960;    0.190287;    0.195143;    0.199591;    0.206414;    0.211652;    0.218693;    0.226540;    0.233872;    0.242981;    0.250017;
 49;    1.091004;    1.002950;    0.824527;    0.729841;    0.639843;    0.541533;    0.442393;    0.335886;    0.324217;    0.296540;    0.275556;    0.252383;    0.214172;    0.166281;    0.170045;    0.172531;    0.176403;    0.181077;    0.185186;    0.190900;    0.195990;    0.199815;    0.205203;    0.212236;    0.218690;    0.227211;    0.233981;    0.241811;    0.250737;
 50;    1.073290;    1.005572;    0.820752;    0.729174;    0.640895;    0.547085;    0.458684;    0.339063;    0.330821;    0.307796;    0.283851;    0.249801;    0.210839;    0.167351;    0.170637;    0.174226;    0.177169;    0.180557;    0.186438;    0.192074;    0.197937;    0.202253;    0.208961;    0.213810;    0.221117;    0.227983;    0.234217;    0.242429;    0.251393;
 51;    1.090382;    1.029434;    0.852912;    0.761444;    0.653973;    0.549699;    0.459950;    0.340795;    0.330960;    0.316031;    0.288555;    0.260671;    0.210103;    0.167360;    0.170487;    0.173634;    0.178551;    0.183285;    0.187479;    0.193019;    0.200084;    0.207180;    0.212734;    0.219133;    0.224465;    0.231886;    0.240021;    0.248124;    0.257359;
 52;    1.085815;    1.007981;    0.824491;    0.747876;    0.646930;    0.536016;    0.437444;    0.330891;    0.316432;    0.297563;    0.279739;    0.240355;    0.213046;    0.165666;    0.168270;    0.170821;    0.174565;    0.179770;    0.185051;    0.188980;    0.194323;    0.200440;    0.206354;    0.211593;    0.220232;    0.228369;    0.235328;    0.244389;    0.251995;
 53;    1.069537;    0.996371;    0.830803;    0.741506;    0.643303;    0.540871;    0.434594;    0.334568;    0.321573;    0.304706;    0.282956;    0.253682;    0.218636;    0.164765;    0.167580;    0.171096;    0.173432;    0.176585;    0.181594;    0.186973;    0.191284;    0.197553;    0.204517;    0.212210;    0.218931;    0.225611;    0.233214;    0.240162;    0.249093;
 54;    1.077765;    1.014443;    0.841245;    0.741541;    0.659688;    0.551594;    0.447886;    0.333462;    0.321896;    0.306741;    0.280317;    0.243009;    0.202461;    0.165454;    0.169054;    0.172655;    0.175804;    0.180808;    0.185529;    0.191498;    0.197177;    0.201410;    0.206686;    0.213165;    0.221092;    0.228492;    0.236522;    0.244829;    0.253611;
 55;    1.241877;    0.979586;    0.818182;    0.731363;    0.635079;    0.548049;    0.450227;    0.333068;    0.320645;    0.306299;    0.277834;    0.254435;    0.215134;    0.164667;    0.166790;    0.170175;    0.173115;    0.178351;    0.183566;    0.188189;    0.193242;    0.199332;    0.204402;    0.209426;    0.215886;    0.222027;    0.229089;    0.237158;    0.244896;
 56;    1.102886;    0.988026;    0.825789;    0.735060;    0.634977;    0.536703;    0.439153;    0.336602;    0.321282;    0.304293;    0.278540;    0.243488;    0.214286;    0.165349;    0.169188;    0.171596;    0.173906;    0.179039;    0.183745;    0.188222;    0.194757;    0.200752;    0.205266;    0.211989;    0.219061;    0.225556;    0.232751;    0.238627;    0.247006;
 57;    1.104074;    1.025400;    0.843775;    0.749895;    0.649501;    0.556211;    0.457481;    0.338552;    0.321281;    0.305457;    0.282584;    0.250161;    0.210160;    0.167090;    0.170674;    0.174855;    0.177899;    0.181956;    0.186362;    0.192298;    0.197996;    0.204149;    0.211140;    0.218247;    0.224320;    0.233132;    0.239415;    0.248450;    0.256350;
 58;    1.093917;    1.009582;    0.829174;    0.743728;    0.641194;    0.545322;    0.449306;    0.336878;    0.328380;    0.314913;    0.285162;    0.247117;    0.213655;    0.168493;    0.170777;    0.175021;    0.177908;    0.182152;    0.186871;    0.191947;    0.197944;    0.204308;    0.211024;    0.217253;    0.222241;    0.228876;    0.237623;    0.245404;    0.252396;
 59;    1.187070;    1.009842;    0.832478;    0.732393;    0.635223;    0.533060;    0.434841;    0.331420;    0.313818;    0.301039;    0.273165;    0.252011;    0.203950;    0.164161;    0.166756;    0.169971;    0.173442;    0.177159;    0.181958;    0.188231;    0.193229;    0.199995;    0.206588;    0.211805;    0.220569;    0.228139;    0.237204;    0.244966;    0.252461;
 60;    1.102051;    1.006480;    0.842600;    0.755535;    0.668940;    0.573072;    0.457326;    0.333177;    0.324953;    0.301598;    0.282266;    0.244097;    0.202918;    0.164597;    0.168647;    0.171538;    0.175659;    0.180115;    0.183854;    0.190020;    0.195728;    0.201697;    0.207748;    0.212198;    0.219979;    0.227970;    0.235617;    0.242989;    0.251620;
 61;    1.115790;    0.991249;    0.823909;    0.735626;    0.646963;    0.551989;    0.449746;    0.338650;    0.327582;    0.306155;    0.283931;    0.249576;    0.215347;    0.167920;    0.170896;    0.172781;    0.177427;    0.180586;    0.184553;    0.189941;    0.195641;    0.200129;    0.205494;    0.210948;    0.218588;    0.225682;    0.232620;    0.239264;    0.247812;
 62;    1.078649;    0.995491;    0.824405;    0.734609;    0.634979;    0.545499;    0.439270;    0.330838;    0.322094;    0.314043;    0.289320;    0.247512;    0.212689;    0.163600;    0.166972;    0.170605;    0.173773;    0.177951;    0.182704;    0.186582;    0.190539;    0.196263;    0.201937;    0.208873;    0.215977;    0.223685;    0.231575;    0.239896;    0.248873;
 63;    1.158080;    0.993056;    0.831904;    0.760778;    0.647464;    0.553429;    0.445773;    0.332710;    0.320227;    0.301172;    0.276280;    0.244508;    0.215957;    0.164518;    0.167115;    0.171681;    0.175241;    0.179954;    0.184774;    0.188823;    0.193714;    0.199318;    0.203382;    0.210516;    0.218475;    0.226441;    0.234903;    0.241516;    0.248264;
 64;    1.115525;    0.997215;    0.829199;    0.743763;    0.653934;    0.566708;    0.453881;    0.339670;    0.330982;    0.314634;    0.285965;    0.252520;    0.214988;    0.167481;    0.170851;    0.174028;    0.178613;    0.183119;    0.188107;    0.191869;    0.196721;    0.201633;    0.207882;    0.213449;    0.219550;    0.226431;    0.233740;    0.242406;    0.249304;
 65;    1.114834;    0.988381;    0.823370;    0.750151;    0.643965;    0.559650;    0.449274;    0.327322;    0.318292;    0.304327;    0.273770;    0.241454;    0.207861;    0.163632;    0.166265;    0.169954;    0.174311;    0.177627;    0.181153;    0.187204;    0.192521;    0.197676;    0.203375;    0.210068;    0.216959;    0.224565;    0.231404;    0.240059;    0.247095;
 66;    1.107671;    1.006214;    0.835330;    0.748777;    0.677197;    0.574580;    0.445514;    0.336368;    0.330898;    0.307648;    0.279815;    0.243489;    0.210260;    0.166268;    0.169409;    0.172117;    0.176497;    0.180308;    0.184488;    0.189070;    0.194594;    0.200680;    0.206545;    0.214259;    0.221448;    0.229264;    0.236152;    0.243351;    0.251554;
 67;    1.083773;    0.988724;    0.820929;    0.738691;    0.638207;    0.543034;    0.442579;    0.340572;    0.327648;    0.308588;    0.273925;    0.247879;    0.217527;    0.167820;    0.171256;    0.173620;    0.176474;    0.180040;    0.183486;    0.188724;    0.192655;    0.199545;    0.205520;    0.210230;    0.217436;    0.224875;    0.231436;    0.239367;    0.247181;
 68;    1.101519;    1.016229;    0.849021;    0.762623;    0.648529;    0.552963;    0.441593;    0.333343;    0.322333;    0.300783;    0.279112;    0.247348;    0.210495;    0.165850;    0.168960;    0.172451;    0.176156;    0.181020;    0.186053;    0.192079;    0.197707;    0.201848;    0.208469;    0.214281;    0.222774;    0.230286;    0.237277;    0.246625;    0.254057;
 69;    1.108071;    0.994836;    0.831326;    0.749916;    0.647955;    0.544244;    0.443779;    0.341180;    0.332237;    0.320571;    0.287453;    0.247616;    0.217437;    0.168839;    0.172365;    0.176411;    0.179360;    0.182530;    0.187488;    0.192059;    0.195694;    0.201783;    0.206627;    0.211326;    0.219122;    0.225030;    0.233645;    0.241836;    0.248709;
 70;    1.181816;    1.003174;    0.845712;    0.758412;    0.660334;    0.554440;    0.456475;    0.336556;    0.324794;    0.302433;    0.280148;    0.239195;    0.211012;    0.167582;    0.170914;    0.174621;    0.177862;    0.182669;    0.186608;    0.189974;    0.194973;    0.201715;    0.207375;    0.214550;    0.221333;    0.227781;    0.234256;    0.241860;    0.250793;
 71;    1.101145;    0.991239;    0.817742;    0.745250;    0.662259;    0.557870;    0.450089;    0.339984;    0.322895;    0.304227;    0.281614;    0.248136;    0.209542;    0.167006;    0.169113;    0.172278;    0.176770;    0.181549;    0.185443;    0.190600;    0.194514;    0.200644;    0.206999;    0.212396;    0.217625;    0.225091;    0.233504;    0.241547;    0.247810;
 72;    1.170030;    1.008261;    0.834168;    0.744027;    0.649843;    0.553836;    0.440170;    0.336647;    0.333692;    0.318626;    0.292964;    0.249573;    0.210959;    0.167322;    0.170612;    0.173589;    0.177731;    0.182073;    0.186437;    0.191844;    0.197355;    0.203363;    0.209634;    0.214672;    0.222379;    0.228807;    0.234610;    0.242666;    0.252065;
 73;    1.170994;    1.028917;    0.862743;    0.772086;    0.681020;    0.589001;    0.470850;    0.343724;    0.334512;    0.314107;    0.285682;    0.262281;    0.218669;    0.170207;    0.173470;    0.177096;    0.180842;    0.185145;    0.189616;    0.194821;    0.200360;    0.205951;    0.211887;    0.217437;    0.225371;    0.232348;    0.239797;    0.247792;    0.257229;
 74;    1.081701;    1.012994;    0.831712;    0.738258;    0.637058;    0.538649;    0.445940;    0.333257;    0.324999;    0.299929;    0.273581;    0.244520;    0.209576;    0.166143;    0.170450;    0.173197;    0.176383;    0.181216;    0.186056;    0.191879;    0.197858;    0.204373;    0.210775;    0.216953;    0.223408;    0.231513;    0.238539;    0.245544;    0.253248;
 75;    1.107066;    0.985297;    0.825975;    0.736037;    0.659163;    0.560733;    0.439455;    0.326936;    0.318891;    0.298396;    0.280065;    0.246478;    0.216191;    0.162943;    0.165777;    0.169396;    0.173810;    0.177356;    0.182296;    0.188433;    0.194469;    0.199685;    0.206067;    0.211671;    0.216005;    0.222931;    0.230445;    0.237951;    0.246324;
 76;    1.160291;    0.997131;    0.826164;    0.742324;    0.663239;    0.551683;    0.448970;    0.335422;    0.323495;    0.307868;    0.282259;    0.242410;    0.205896;    0.167171;    0.170967;    0.174003;    0.177550;    0.181689;    0.185560;    0.189758;    0.194963;    0.200813;    0.207603;    0.213367;    0.220491;    0.228353;    0.234769;    0.242677;    0.249283;
 77;    1.106897;    0.980125;    0.798561;    0.714302;    0.623796;    0.530028;    0.440088;    0.328930;    0.318029;    0.305837;    0.286302;    0.250198;    0.203471;    0.163883;    0.166038;    0.170593;    0.174260;    0.177083;    0.182540;    0.188553;    0.193034;    0.198041;    0.202819;    0.208369;    0.215590;    0.222102;    0.229628;    0.236537;    0.245031;
 78;    1.120951;    1.007428;    0.833801;    0.741469;    0.645073;    0.550149;    0.434441;    0.331929;    0.327345;    0.309688;    0.280747;    0.248494;    0.207739;    0.165377;    0.168621;    0.171789;    0.175529;    0.180338;    0.184198;    0.189930;    0.195018;    0.199964;    0.206953;    0.214527;    0.221953;    0.228836;    0.237684;    0.245035;    0.251857;
 79;    1.113415;    1.007566;    0.834873;    0.752710;    0.653496;    0.548032;    0.448210;    0.334559;    0.324591;    0.309644;    0.280019;    0.250781;    0.211180;    0.165903;    0.169013;    0.172159;    0.176005;    0.180220;    0.185746;    0.190966;    0.196547;    0.201479;    0.206815;    0.213179;    0.221200;    0.227914;    0.234758;    0.242827;    0.251891;
 80;    1.085025;    0.995754;    0.821204;    0.733251;    0.642483;    0.531382;    0.435386;    0.325048;    0.315010;    0.295226;    0.280032;    0.240904;    0.200583;    0.161962;    0.165537;    0.168877;    0.172452;    0.176527;    0.182330;    0.187225;    0.192743;    0.198509;    0.205056;    0.211551;    0.218953;    0.226008;    0.233242;    0.240215;    0.248939;
 81;    1.076771;    0.981732;    0.812474;    0.725019;    0.637565;    0.557033;    0.443963;    0.330533;    0.318126;    0.304133;    0.277863;    0.243982;    0.213974;    0.164710;    0.168410;    0.171568;    0.176610;    0.180577;    0.183702;    0.187883;    0.193889;    0.199297;    0.203478;    0.209469;    0.217105;    0.224126;    0.231473;    0.237100;    0.245433;
 82;    1.087716;    0.966804;    0.809200;    0.723456;    0.655328;    0.550689;    0.436775;    0.330329;    0.322874;    0.307609;    0.287154;    0.253482;    0.208430;    0.163428;    0.165945;    0.169922;    0.173660;    0.176912;    0.181732;    0.186287;    0.190805;    0.196825;    0.202291;    0.208219;    0.214059;    0.221173;    0.227645;    0.233529;    0.241701;
 83;    1.107591;    0.970418;    0.803631;    0.720549;    0.630067;    0.535924;    0.439649;    0.333863;    0.321561;    0.299217;    0.276754;    0.251668;    0.210952;    0.165369;    0.168955;    0.170983;    0.174776;    0.179384;    0.182750;    0.186293;    0.192212;    0.197800;    0.202960;    0.208377;    0.215044;    0.222120;    0.228914;    0.236457;    0.242605;
 84;    1.278098;    0.983934;    0.818794;    0.732308;    0.638912;    0.536882;    0.437876;    0.338784;    0.329179;    0.309158;    0.294794;    0.262463;    0.211763;    0.166195;    0.168967;    0.171949;    0.176076;    0.179395;    0.183730;    0.187202;    0.192863;    0.197434;    0.204247;    0.210260;    0.217740;    0.224097;    0.230799;    0.238176;    0.245983;
 85;    1.209862;    1.005173;    0.841804;    0.752981;    0.670891;    0.554907;    0.450304;    0.337985;    0.325560;    0.311170;    0.290478;    0.251228;    0.218846;    0.165698;    0.168149;    0.171117;    0.175833;    0.179838;    0.183098;    0.188435;    0.193982;    0.200308;    0.206669;    0.213735;    0.220706;    0.226774;    0.233942;    0.242122;    0.251293;
 86;    1.292199;    1.007728;    0.833004;    0.736082;    0.646039;    0.543918;    0.438548;    0.331286;    0.324646;    0.304305;    0.279371;    0.248247;    0.214677;    0.165036;    0.167527;    0.172297;    0.175995;    0.180693;    0.184938;    0.188440;    0.194464;    0.200752;    0.206440;    0.212129;    0.219711;    0.226381;    0.234691;    0.244343;    0.251932;
 87;    1.224196;    0.997868;    0.828866;    0.750334;    0.667901;    0.562869;    0.450663;    0.336060;    0.327335;    0.299245;    0.273490;    0.241181;    0.207379;    0.165402;    0.168719;    0.171326;    0.175387;    0.180534;    0.185500;    0.190602;    0.195891;    0.201466;    0.206632;    0.212802;    0.217981;    0.225218;    0.233021;    0.241065;    0.249467;
 88;    1.263768;    1.016530;    0.839263;    0.750624;    0.660316;    0.576639;    0.458882;    0.333245;    0.327819;    0.313630;    0.287029;    0.245781;    0.208613;    0.165374;    0.168302;    0.172050;    0.175257;    0.180205;    0.185903;    0.191082;    0.196277;    0.202436;    0.208616;    0.215502;    0.222553;    0.229528;    0.237047;    0.245096;    0.254132;
 89;    1.433873;    1.006708;    0.840828;    0.752489;    0.661060;    0.572622;    0.437093;    0.334593;    0.326223;    0.307142;    0.278428;    0.247901;    0.212215;    0.166085;    0.169893;    0.174217;    0.178288;    0.182500;    0.187070;    0.191249;    0.196954;    0.202044;    0.208154;    0.214232;    0.220176;    0.228360;    0.234758;    0.243517;    0.251677;
 90;    1.218349;    0.987804;    0.831098;    0.763177;    0.670323;    0.555997;    0.450541;    0.342017;    0.333787;    0.317079;    0.284612;    0.259152;    0.216384;    0.167292;    0.170221;    0.173596;    0.178113;    0.182126;    0.185313;    0.190771;    0.195852;    0.200314;    0.206261;    0.212753;    0.218536;    0.224708;    0.233056;    0.240206;    0.246951;
 91;    1.299449;    1.005632;    0.840107;    0.761386;    0.661690;    0.547325;    0.442741;    0.334319;    0.324817;    0.309023;    0.278420;    0.255483;    0.209746;    0.165697;    0.168255;    0.172967;    0.176553;    0.181017;    0.185736;    0.188704;    0.192733;    0.199203;    0.206142;    0.212340;    0.218500;    0.225875;    0.234240;    0.241374;    0.251408;
 92;    1.230439;    1.003716;    0.830973;    0.746519;    0.661971;    0.547623;    0.446249;    0.330970;    0.326817;    0.306164;    0.273643;    0.238066;    0.202380;    0.165260;    0.168728;    0.172174;    0.175664;    0.179815;    0.185135;    0.190488;    0.195720;    0.199968;    0.207537;    0.213697;    0.219967;    0.228008;    0.235844;    0.242683;    0.250929;
 93;    1.218383;    0.996248;    0.833459;    0.755711;    0.667233;    0.558816;    0.455335;    0.335716;    0.325138;    0.311548;    0.283689;    0.249285;    0.207459;    0.165971;    0.169588;    0.172490;    0.176900;    0.181186;    0.185147;    0.189454;    0.193628;    0.200452;    0.207310;    0.212941;    0.218989;    0.226851;    0.234584;    0.241980;    0.249062;
 94;    1.097746;    0.994272;    0.829875;    0.743547;    0.660921;    0.554923;    0.448296;    0.334551;    0.328897;    0.304821;    0.273436;    0.236993;    0.202215;    0.166050;    0.168288;    0.171163;    0.175072;    0.178639;    0.182351;    0.186667;    0.192803;    0.197667;    0.203543;    0.209796;    0.217503;    0.225042;    0.233785;    0.240566;    0.248568;
 95;    1.069783;    1.008300;    0.839489;    0.759186;    0.675544;    0.561935;    0.447361;    0.337552;    0.325391;    0.307187;    0.285469;    0.250578;    0.213943;    0.166764;    0.169286;    0.173840;    0.177757;    0.181927;    0.185237;    0.190569;    0.196307;    0.202594;    0.208564;    0.215645;    0.221913;    0.229577;    0.237413;    0.243628;    0.252075;
 96;    1.100968;    0.998550;    0.828757;    0.740762;    0.644589;    0.562063;    0.444490;    0.326881;    0.320562;    0.300593;    0.282194;    0.245674;    0.210509;    0.164581;    0.166826;    0.170239;    0.175349;    0.180348;    0.185872;    0.190792;    0.195685;    0.200354;    0.205256;    0.211226;    0.217639;    0.226320;    0.234013;    0.241683;    0.249637;
 97;    1.074824;    1.024274;    0.853464;    0.772566;    0.683362;    0.562962;    0.446972;    0.338533;    0.317002;    0.303875;    0.283128;    0.253692;    0.214408;    0.167122;    0.169672;    0.173236;    0.178223;    0.182885;    0.186930;    0.192592;    0.198488;    0.202790;    0.209156;    0.216438;    0.224604;    0.231228;    0.239142;    0.246657;    0.256069;
 98;    1.076286;    1.006218;    0.838493;    0.765655;    0.671530;    0.553984;    0.449165;    0.332129;    0.320211;    0.299734;    0.280299;    0.250025;    0.214376;    0.166629;    0.169774;    0.173663;    0.177565;    0.180954;    0.185291;    0.188755;    0.194197;    0.200785;    0.207244;    0.212673;    0.220318;    0.228173;    0.235619;    0.243598;    0.251555;
 99;    1.093910;    0.975315;    0.825122;    0.731862;    0.652157;    0.561374;    0.452806;    0.335037;    0.329851;    0.309604;    0.282984;    0.258757;    0.221256;    0.167082;    0.170259;    0.173588;    0.177770;    0.181816;    0.185373;    0.189885;    0.195569;    0.201145;    0.205392;    0.211053;    0.218642;    0.224500;    0.230909;    0.236165;    0.243829;
100;    1.071847;    0.980827;    0.816219;    0.735933;    0.647367;    0.545153;    0.453091;    0.337429;    0.324363;    0.306596;    0.285608;    0.249046;    0.216844;    0.165730;    0.167910;    0.171445;    0.173099;    0.176326;    0.180262;    0.185323;    0.190821;    0.196099;    0.203018;    0.209401;    0.216269;    0.222684;    0.229684;    0.237950;    0.245207;


==> anc/LVM_v0.2/result_simulation/SetC3.3_Modelppca-none-none_CVekf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;
Nan;Nan;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  1;    1.075487;    1.420168;    1.342938;    1.302972;    1.251241;    1.190493;    1.112441;    0.995390;    0.985264;    0.985618;    0.989513;    0.982486;    0.984728;    0.763497;    0.763937;    0.765115;    0.765263;    0.765822;    0.766911;    0.767912;    0.768809;    0.768033;    0.768817;    0.769528;    0.769809;    0.769647;    0.769746;    0.769870;    0.769870;
  2;    1.071788;    1.432834;    1.356086;    1.321484;    1.263812;    1.200585;    1.125427;    0.988930;    0.987650;    0.985559;    0.981784;    0.940467;    0.919528;    0.753347;    0.754712;    0.755879;    0.755573;    0.756798;    0.757134;    0.756798;    0.756717;    0.758222;    0.758850;    0.758897;    0.759297;    0.758607;    0.758484;    0.758754;    0.758754;
  3;    1.071192;    1.418926;    1.351777;    1.315478;    1.268037;    1.207200;    1.123159;    0.999793;    0.992880;    0.995024;    0.988318;    0.980067;    0.931671;    0.764720;    0.765496;    0.766694;    0.767850;    0.768474;    0.769687;    0.770279;    0.770643;    0.770842;    0.771329;    0.772470;    0.772775;    0.772647;    0.772210;    0.772484;    0.772484;
  4;    1.271131;    1.442716;    1.358900;    1.319104;    1.262798;    1.192119;    1.111008;    0.991323;    0.982650;    0.976723;    0.972767;    0.969650;    0.933319;    0.765725;    0.766815;    0.767641;    0.768570;    0.769443;    0.769786;    0.770408;    0.771194;    0.771794;    0.771871;    0.771954;    0.772568;    0.772697;    0.773112;    0.773348;    0.773348;
  5;    1.074677;    1.416827;    1.349781;    1.319482;    1.271151;    1.214921;    1.129331;    0.999858;    0.996055;    0.977622;    0.970796;    0.954967;    0.939423;    0.767703;    0.768425;    0.768823;    0.769155;    0.770759;    0.771441;    0.771572;    0.771291;    0.772123;    0.772688;    0.772937;    0.774040;    0.773903;    0.773925;    0.773937;    0.773937;
  6;    1.083949;    1.420067;    1.341712;    1.304844;    1.254642;    1.194199;    1.098934;    0.981195;    0.975404;    0.976462;    0.969598;    0.970901;    0.928228;    0.754115;    0.754867;    0.757002;    0.757428;    0.757675;    0.757994;    0.758193;    0.758587;    0.759261;    0.760133;    0.761086;    0.761415;    0.761449;    0.761417;    0.761711;    0.761711;
  7;    0.978003;    1.427858;    1.347861;    1.306963;    1.261576;    1.190629;    1.112651;    0.997316;    0.983740;    0.976050;    0.983362;    0.959983;    0.919879;    0.761243;    0.762230;    0.762516;    0.763170;    0.763589;    0.764867;    0.764698;    0.765776;    0.767200;    0.767765;    0.767411;    0.767731;    0.768256;    0.768615;    0.768327;    0.768327;
  8;    0.981391;    1.411922;    1.329144;    1.288274;    1.245922;    1.182781;    1.110006;    0.984285;    0.980972;    0.980515;    0.981894;    0.960124;    0.883612;    0.757405;    0.758622;    0.759648;    0.760485;    0.760201;    0.761535;    0.762082;    0.762745;    0.762375;    0.763430;    0.763482;    0.763941;    0.763804;    0.764359;    0.764484;    0.764484;
  9;    0.982968;    1.420008;    1.341952;    1.311082;    1.265941;    1.200160;    1.116254;    0.995637;    0.990973;    0.992454;    0.989268;    0.992939;    0.978593;    0.762233;    0.763768;    0.764916;    0.764904;    0.765883;    0.766600;    0.766480;    0.767517;    0.767105;    0.766746;    0.767038;    0.768080;    0.767700;    0.767648;    0.767908;    0.767908;
 10;    1.035024;    1.423399;    1.347582;    1.308160;    1.256306;    1.194572;    1.106262;    0.990593;    0.989759;    0.983815;    0.973244;    0.981550;    0.927803;    0.763698;    0.765332;    0.765786;    0.766543;    0.766664;    0.767840;    0.768781;    0.768531;    0.769439;    0.769900;    0.770053;    0.770371;    0.770722;    0.770928;    0.770816;    0.770816;
 11;    0.976496;    1.415440;    1.341252;    1.301829;    1.261556;    1.195473;    1.120005;    0.991574;    0.988777;    0.989006;    0.992500;    0.962285;    0.944110;    0.765659;    0.765468;    0.767206;    0.767807;    0.767240;    0.768888;    0.767909;    0.768911;    0.769957;    0.770532;    0.770550;    0.770968;    0.771026;    0.771167;    0.771321;    0.771321;
 12;    0.980714;    1.417428;    1.339560;    1.303097;    1.249151;    1.187344;    1.106893;    0.996155;    0.989269;    0.978010;    0.971369;    0.950875;    0.886377;    0.756270;    0.757696;    0.758517;    0.759089;    0.759756;    0.760903;    0.761007;    0.761848;    0.761632;    0.762623;    0.762998;    0.763780;    0.763940;    0.763508;    0.763660;    0.763660;
 13;    0.977628;    1.413064;    1.343811;    1.305487;    1.264829;    1.201472;    1.128495;    0.993549;    0.982831;    0.979006;    0.971982;    0.978199;    0.937641;    0.763301;    0.764644;    0.764809;    0.765047;    0.765748;    0.766632;    0.766502;    0.767590;    0.768309;    0.768526;    0.768716;    0.769560;    0.769830;    0.769633;    0.769511;    0.769511;
 14;    0.979786;    1.408209;    1.334830;    1.297941;    1.252280;    1.185504;    1.094115;    0.975665;    0.973787;    0.971513;    0.954542;    0.921117;    0.869608;    0.757526;    0.757798;    0.759442;    0.760486;    0.761181;    0.762709;    0.763473;    0.762336;    0.763575;    0.764523;    0.765013;    0.764933;    0.765221;    0.765473;    0.765359;    0.765359;
 15;    1.220430;    1.404398;    1.336195;    1.303256;    1.263069;    1.200852;    1.109783;    0.985377;    0.984878;    0.973725;    0.943041;    0.932229;    0.904110;    0.754874;    0.756730;    0.756447;    0.757390;    0.757958;    0.758738;    0.759984;    0.761061;    0.761445;    0.761819;    0.761735;    0.760865;    0.761238;    0.761439;    0.761728;    0.761728;
 16;    0.979858;    1.429835;    1.348837;    1.306071;    1.269352;    1.199228;    1.124875;    1.002876;    1.001877;    0.991250;    0.987487;    0.967924;    0.917250;    0.767470;    0.767940;    0.769912;    0.770873;    0.771704;    0.772753;    0.773397;    0.773196;    0.773922;    0.774472;    0.775279;    0.775278;    0.775666;    0.775859;    0.775409;    0.775409;
 17;    0.995961;    1.415608;    1.329564;    1.287426;    1.242239;    1.178359;    1.100152;    0.989588;    0.975440;    0.971968;    0.977311;    0.987001;    0.941929;    0.753393;    0.754134;    0.753796;    0.755611;    0.757121;    0.757370;    0.758519;    0.758541;    0.758871;    0.758941;    0.759865;    0.760211;    0.759930;    0.760208;    0.760262;    0.760262;
 18;    1.004516;    1.411182;    1.334065;    1.299082;    1.248735;    1.191094;    1.110957;    0.993870;    0.984347;    0.975966;    0.968379;    0.962066;    0.935988;    0.758254;    0.758310;    0.759763;    0.761377;    0.762415;    0.763799;    0.764560;    0.764698;    0.765143;    0.764232;    0.764991;    0.765716;    0.766283;    0.766570;    0.766294;    0.766294;
 19;    1.007132;    1.406823;    1.338018;    1.301802;    1.265039;    1.209620;    1.097914;    0.989077;    0.988399;    0.984019;    0.974852;    0.972102;    0.950786;    0.762272;    0.763256;    0.764531;    0.764332;    0.765434;    0.766579;    0.766874;    0.767224;    0.768449;    0.769454;    0.770156;    0.770538;    0.770442;    0.770318;    0.770451;    0.770451;
 20;    1.018859;    1.424842;    1.349220;    1.314066;    1.279778;    1.231528;    1.134195;    0.991419;    0.983836;    0.985052;    0.972817;    0.966842;    0.961046;    0.760654;    0.761269;    0.762655;    0.764320;    0.765371;    0.766388;    0.766492;    0.766811;    0.767348;    0.767974;    0.768272;    0.768788;    0.769282;    0.769272;    0.769518;    0.769518;
 21;    1.026241;    1.418898;    1.346833;    1.308030;    1.270298;    1.210970;    1.124437;    0.991836;    0.986893;    0.985496;    0.980221;    0.966138;    0.882658;    0.760659;    0.762537;    0.764011;    0.764039;    0.763757;    0.763354;    0.764014;    0.765018;    0.765249;    0.766131;    0.766068;    0.766442;    0.766815;    0.767169;    0.767540;    0.767540;
 22;    0.994123;    1.421917;    1.345153;    1.306999;    1.260032;    1.194957;    1.108106;    0.995151;    0.992915;    0.983552;    0.976750;    0.966947;    0.969937;    0.761824;    0.762999;    0.763710;    0.763684;    0.763288;    0.763875;    0.764415;    0.765587;    0.766319;    0.765649;    0.766283;    0.766895;    0.767122;    0.766436;    0.766905;    0.766905;
 23;    0.994022;    1.423941;    1.344180;    1.304960;    1.256355;    1.204836;    1.118999;    1.000606;    0.992820;    1.000364;    0.986868;    0.990342;    0.931415;    0.768776;    0.770746;    0.771542;    0.771986;    0.773832;    0.774505;    0.775309;    0.774546;    0.774477;    0.775004;    0.774774;    0.775877;    0.775853;    0.776080;    0.776148;    0.776148;
 24;    0.991658;    1.430035;    1.350076;    1.312705;    1.257678;    1.193914;    1.115910;    0.995408;    0.988349;    0.990931;    0.992824;    0.960493;    0.913889;    0.757112;    0.756744;    0.758168;    0.758685;    0.760043;    0.759958;    0.759968;    0.759637;    0.760569;    0.761250;    0.761394;    0.760581;    0.761192;    0.761147;    0.761238;    0.761238;
 25;    0.992860;    1.411683;    1.336492;    1.296984;    1.253918;    1.195274;    1.124140;    0.991592;    0.988888;    0.984420;    0.964333;    0.958074;    0.920339;    0.757377;    0.759566;    0.760056;    0.761836;    0.761866;    0.762764;    0.762118;    0.763359;    0.763399;    0.764046;    0.764274;    0.764449;    0.764014;    0.764375;    0.764508;    0.764508;
 26;    0.997324;    1.432006;    1.355648;    1.319800;    1.269433;    1.203264;    1.134338;    1.000856;    0.993408;    0.992022;    1.003974;    1.013551;    0.972885;    0.760416;    0.761841;    0.761968;    0.761730;    0.763657;    0.764313;    0.763061;    0.763146;    0.763178;    0.763909;    0.764736;    0.765193;    0.765065;    0.765525;    0.765809;    0.765809;
 27;    1.002958;    1.419504;    1.341789;    1.299659;    1.254013;    1.199551;    1.115442;    0.994673;    0.993136;    0.985109;    0.968153;    0.985915;    0.954099;    0.759907;    0.760580;    0.761871;    0.762663;    0.763033;    0.764040;    0.764341;    0.765561;    0.766167;    0.766210;    0.766689;    0.767039;    0.767150;    0.767638;    0.767972;    0.767972;
 28;    0.988236;    1.421969;    1.343339;    1.305433;    1.259524;    1.193947;    1.114032;    0.990234;    0.984123;    0.977764;    0.973426;    0.964185;    0.945923;    0.758171;    0.760154;    0.759296;    0.761053;    0.761593;    0.762055;    0.761721;    0.762546;    0.762450;    0.762171;    0.762762;    0.763564;    0.763103;    0.763106;    0.763199;    0.763199;
 29;    1.005023;    1.425458;    1.350845;    1.310180;    1.259292;    1.191093;    1.110645;    0.989336;    0.982302;    0.972366;    0.967404;    0.959841;    0.875779;    0.757338;    0.757822;    0.757951;    0.759246;    0.760344;    0.760498;    0.761671;    0.762659;    0.763005;    0.763379;    0.764057;    0.764612;    0.764489;    0.764790;    0.764977;    0.764977;
 30;    0.988046;    1.418553;    1.349326;    1.316025;    1.268294;    1.214620;    1.114939;    0.991738;    0.984680;    0.974753;    0.972162;    0.973311;    0.918925;    0.760378;    0.761928;    0.762855;    0.763297;    0.763161;    0.763676;    0.763614;    0.764205;    0.765395;    0.765982;    0.766920;    0.767454;    0.767780;    0.767448;    0.767387;    0.767387;
 31;    1.013912;    1.420579;    1.341742;    1.312503;    1.258857;    1.217245;    1.136922;    0.994130;    0.989866;    0.981097;    0.991742;    0.990169;    0.909309;    0.763101;    0.763792;    0.763992;    0.764885;    0.765008;    0.764791;    0.765758;    0.765542;    0.765755;    0.766568;    0.766828;    0.766798;    0.766889;    0.767309;    0.767129;    0.767129;
 32;    1.009969;    1.416441;    1.347863;    1.303775;    1.254582;    1.185814;    1.100555;    0.988613;    0.977897;    0.967805;    0.978139;    0.987128;    0.948042;    0.754309;    0.756018;    0.757308;    0.759290;    0.760203;    0.760068;    0.759234;    0.759831;    0.760620;    0.761405;    0.761598;    0.760495;    0.761110;    0.761286;    0.761243;    0.761243;
 33;    0.989338;    1.415548;    1.338896;    1.301047;    1.252647;    1.190029;    1.116045;    0.987431;    0.984000;    0.984831;    0.965869;    0.968710;    0.943743;    0.753981;    0.755945;    0.755532;    0.755784;    0.757346;    0.757526;    0.756697;    0.757726;    0.759108;    0.759755;    0.760000;    0.760189;    0.760961;    0.761287;    0.760681;    0.760681;
 34;    0.992413;    1.417971;    1.351932;    1.322862;    1.278718;    1.215751;    1.120698;    1.004149;    1.001683;    0.997882;    0.977515;    0.971578;    0.949376;    0.767317;    0.767786;    0.768285;    0.768873;    0.768575;    0.769939;    0.770809;    0.771890;    0.770796;    0.770586;    0.771398;    0.771225;    0.772086;    0.772223;    0.771680;    0.771680;
 35;    0.993179;    1.425129;    1.344564;    1.305493;    1.252678;    1.191125;    1.109763;    0.984791;    0.978218;    0.974769;    0.972904;    0.969440;    0.889728;    0.761474;    0.762946;    0.763396;    0.764489;    0.764134;    0.764951;    0.766260;    0.766220;    0.765501;    0.766470;    0.766663;    0.767082;    0.767525;    0.767090;    0.767407;    0.767407;
 36;    0.978645;    1.414202;    1.338143;    1.297097;    1.259210;    1.197206;    1.101938;    0.979743;    0.979145;    0.966531;    0.965589;    0.959056;    0.925856;    0.752033;    0.754209;    0.754034;    0.754864;    0.755450;    0.756868;    0.757584;    0.757626;    0.758030;    0.758489;    0.758529;    0.759146;    0.758824;    0.759008;    0.759210;    0.759210;
 37;    0.979445;    1.418858;    1.337165;    1.300271;    1.248795;    1.199687;    1.109481;    0.987795;    0.982042;    0.973584;    0.969718;    0.963358;    0.908040;    0.757453;    0.759259;    0.760070;    0.761570;    0.761006;    0.762511;    0.763322;    0.763779;    0.763784;    0.764140;    0.763805;    0.764388;    0.764155;    0.764474;    0.764768;    0.764768;
 38;    0.980853;    1.420158;    1.344446;    1.301647;    1.261147;    1.185458;    1.109405;    0.982471;    0.976056;    0.967018;    0.969307;    0.959009;    0.943893;    0.758846;    0.759187;    0.759889;    0.760825;    0.761947;    0.763534;    0.764260;    0.764101;    0.764958;    0.765613;    0.765009;    0.765432;    0.765779;    0.765844;    0.766107;    0.766107;
 39;    0.984872;    1.408349;    1.331108;    1.293042;    1.245924;    1.198207;    1.121869;    0.982380;    0.975247;    0.974533;    0.976348;    0.961022;    0.887078;    0.755151;    0.756729;    0.757483;    0.757484;    0.758553;    0.759565;    0.760406;    0.760598;    0.760427;    0.760861;    0.760823;    0.761323;    0.761122;    0.760974;    0.760980;    0.760980;
 40;    0.979414;    1.418899;    1.342973;    1.302159;    1.254670;    1.209426;    1.103532;    0.988986;    0.981486;    0.981288;    0.990717;    0.989070;    0.930866;    0.756468;    0.758041;    0.760129;    0.760976;    0.760772;    0.761481;    0.762023;    0.761639;    0.762758;    0.763675;    0.763533;    0.764137;    0.763966;    0.764242;    0.764598;    0.764598;
 41;    0.983652;    1.416136;    1.337909;    1.300140;    1.259716;    1.190583;    1.111335;    0.982315;    0.973207;    0.962929;    0.956343;    0.957340;    0.908371;    0.763387;    0.764572;    0.766432;    0.767615;    0.767812;    0.768698;    0.769143;    0.769075;    0.770029;    0.770314;    0.770107;    0.770849;    0.770984;    0.770589;    0.770813;    0.770813;
 42;    0.981652;    1.424933;    1.343762;    1.303563;    1.251984;    1.188709;    1.118200;    0.989737;    0.979448;    0.980003;    0.960394;    0.966968;    0.944305;    0.757319;    0.757891;    0.759271;    0.759917;    0.761345;    0.760897;    0.761394;    0.762282;    0.763235;    0.764084;    0.764196;    0.764542;    0.764401;    0.765026;    0.764829;    0.764829;
 43;    0.976724;    1.414944;    1.342809;    1.302727;    1.250193;    1.188573;    1.110011;    0.993366;    0.994418;    0.991540;    0.975048;    0.949570;    0.907083;    0.758608;    0.760305;    0.760891;    0.761004;    0.761778;    0.762839;    0.764524;    0.765268;    0.764658;    0.765864;    0.766032;    0.765865;    0.766306;    0.766161;    0.766590;    0.766590;
 44;    0.975948;    1.426425;    1.342399;    1.300821;    1.256510;    1.195705;    1.126227;    0.988068;    0.985795;    0.977819;    0.967083;    0.957340;    0.945262;    0.768013;    0.768405;    0.768791;    0.770247;    0.771245;    0.772716;    0.773387;    0.774249;    0.774046;    0.773457;    0.774148;    0.774310;    0.774861;    0.774750;    0.774735;    0.774735;
 45;    0.980030;    1.411934;    1.338084;    1.293001;    1.247894;    1.182115;    1.096135;    0.984209;    0.981203;    0.969532;    0.975820;    0.955506;    0.938375;    0.757048;    0.757452;    0.758057;    0.758428;    0.760328;    0.761469;    0.761108;    0.761974;    0.762478;    0.762952;    0.762845;    0.762798;    0.763394;    0.763149;    0.763462;    0.763462;
 46;    0.978758;    1.422606;    1.353200;    1.317841;    1.260875;    1.205348;    1.108729;    0.980864;    0.977843;    0.976037;    0.962061;    0.941855;    0.921872;    0.751694;    0.753027;    0.753932;    0.754843;    0.753959;    0.755224;    0.755250;    0.756109;    0.756537;    0.757173;    0.757254;    0.757278;    0.757805;    0.757782;    0.758001;    0.758001;
 47;    0.977689;    1.420719;    1.347188;    1.318510;    1.277374;    1.197556;    1.125376;    1.000870;    0.990663;    0.994782;    0.997839;    1.006200;    0.929062;    0.763735;    0.764966;    0.766074;    0.767204;    0.766760;    0.767145;    0.768053;    0.768693;    0.768140;    0.768326;    0.769153;    0.769004;    0.769539;    0.769547;    0.769661;    0.769661;
 48;    0.977755;    1.419025;    1.341413;    1.304105;    1.258007;    1.209583;    1.114945;    0.995287;    0.994816;    0.993130;    0.982516;    0.981719;    0.926147;    0.766320;    0.766752;    0.767480;    0.768800;    0.769517;    0.770317;    0.770714;    0.771102;    0.770639;    0.771424;    0.770890;    0.771343;    0.771883;    0.771922;    0.772332;    0.772332;
 49;    0.996631;    1.420499;    1.339538;    1.296499;    1.249882;    1.187227;    1.107174;    0.989685;    0.981837;    0.966708;    0.963958;    0.971999;    0.944104;    0.759210;    0.761414;    0.761161;    0.762175;    0.763424;    0.763803;    0.765392;    0.766022;    0.764996;    0.764876;    0.765567;    0.765316;    0.765999;    0.765931;    0.765994;    0.765994;
 50;    1.017818;    1.421877;    1.337395;    1.295999;    1.250855;    1.192130;    1.124165;    0.994164;    0.994304;    0.984519;    0.977443;    0.959310;    0.915015;    0.763150;    0.764411;    0.765805;    0.765946;    0.766093;    0.767607;    0.768543;    0.769489;    0.768900;    0.770084;    0.769298;    0.770002;    0.770147;    0.769776;    0.769935;    0.769935;
 51;    1.000993;    1.433514;    1.356342;    1.317336;    1.261127;    1.194984;    1.125937;    0.996739;    0.990061;    0.988627;    0.983849;    0.988824;    0.903117;    0.759364;    0.760423;    0.760845;    0.762390;    0.763144;    0.762801;    0.763644;    0.765002;    0.766194;    0.766264;    0.766527;    0.765953;    0.766093;    0.766317;    0.766327;    0.766327;
 52;    0.996087;    1.423009;    1.339577;    1.307946;    1.255162;    1.182326;    1.101555;    0.981729;    0.970469;    0.962966;    0.968303;    0.938297;    0.941313;    0.758602;    0.759153;    0.759084;    0.759674;    0.761325;    0.762309;    0.761751;    0.762331;    0.762929;    0.763333;    0.762595;    0.763511;    0.763991;    0.763959;    0.764128;    0.764128;
 53;    1.008944;    1.417218;    1.343151;    1.304288;    1.252692;    1.186868;    1.098790;    0.988113;    0.979366;    0.974897;    0.976310;    0.976208;    0.963073;    0.754224;    0.754941;    0.755941;    0.755409;    0.755319;    0.756108;    0.757318;    0.757048;    0.757663;    0.758343;    0.759315;    0.759619;    0.759492;    0.759752;    0.759649;    0.759649;
 54;    1.033265;    1.426223;    1.349462;    1.304671;    1.264696;    1.196269;    1.113019;    0.985783;    0.978427;    0.974869;    0.969539;    0.939860;    0.883770;    0.755955;    0.757682;    0.758759;    0.758808;    0.760103;    0.760734;    0.762120;    0.762710;    0.762032;    0.761844;    0.761616;    0.762406;    0.762781;    0.763004;    0.763059;    0.763059;
 55;    1.169745;    1.408758;    1.335468;    1.297053;    1.246167;    1.192633;    1.115350;    0.985713;    0.978802;    0.978818;    0.965685;    0.972434;    0.940969;    0.756564;    0.756934;    0.757544;    0.757713;    0.759405;    0.760717;    0.761159;    0.761692;    0.762737;    0.762782;    0.762611;    0.762895;    0.762826;    0.763024;    0.763201;    0.763201;
 56;    0.996848;    1.412974;    1.340073;    1.299742;    1.246520;    1.183176;    1.103924;    0.991177;    0.979955;    0.978228;    0.971837;    0.946170;    0.933970;    0.756043;    0.758173;    0.758363;    0.757544;    0.759041;    0.759746;    0.760088;    0.761573;    0.762420;    0.762146;    0.762709;    0.763292;    0.763356;    0.763790;    0.763431;    0.763431;
 57;    0.979933;    1.431572;    1.351118;    1.309856;    1.257631;    1.200355;    1.123348;    0.993358;    0.981807;    0.974667;    0.973747;    0.962820;    0.926743;    0.760238;    0.761356;    0.763092;    0.762743;    0.763089;    0.763372;    0.764611;    0.765029;    0.765646;    0.766543;    0.767112;    0.766673;    0.767411;    0.767129;    0.767539;    0.767539;
 58;    0.990039;    1.423760;    1.342324;    1.305496;    1.251220;    1.190788;    1.114649;    0.991167;    0.987791;    0.990339;    0.977237;    0.950286;    0.926325;    0.768496;    0.769048;    0.771049;    0.770893;    0.771748;    0.772651;    0.773265;    0.774182;    0.775228;    0.776125;    0.776699;    0.776239;    0.776299;    0.776704;    0.776937;    0.776937;
 59;    1.048297;    1.423938;    1.344262;    1.298280;    1.246651;    1.180021;    1.098819;    0.982702;    0.971713;    0.971914;    0.960792;    0.975786;    0.893062;    0.752088;    0.752632;    0.753673;    0.753944;    0.753984;    0.754712;    0.755555;    0.755337;    0.756464;    0.756945;    0.756329;    0.757035;    0.757228;    0.757680;    0.757738;    0.757738;
 60;    1.015554;    1.422298;    1.350141;    1.313147;    1.271368;    1.214559;    1.123273;    0.985524;    0.979459;    0.971307;    0.975369;    0.954174;    0.899477;    0.753781;    0.755886;    0.755911;    0.756970;    0.757662;    0.757296;    0.758758;    0.759682;    0.760097;    0.760466;    0.759275;    0.759837;    0.760343;    0.760589;    0.760621;    0.760621;
 61;    1.004841;    1.414636;    1.339046;    1.300060;    1.255161;    1.196331;    1.115136;    0.994115;    0.987611;    0.977509;    0.977772;    0.958773;    0.944912;    0.767068;    0.768636;    0.768008;    0.769757;    0.769861;    0.770440;    0.771435;    0.772417;    0.772115;    0.772068;    0.772129;    0.772884;    0.773306;    0.773378;    0.773360;    0.773360;
 62;    1.027739;    1.416747;    1.339360;    1.299399;    1.246282;    1.190466;    1.103535;    0.981887;    0.978501;    0.986260;    0.984755;    0.958934;    0.954948;    0.749947;    0.751607;    0.752735;    0.752999;    0.753969;    0.755043;    0.754917;    0.754329;    0.754513;    0.754335;    0.754839;    0.755061;    0.755487;    0.755563;    0.755571;    0.755571;
 63;    1.048869;    1.415512;    1.343808;    1.315993;    1.255644;    1.197495;    1.111010;    0.985282;    0.976900;    0.972138;    0.964503;    0.954655;    0.956389;    0.754118;    0.754728;    0.756388;    0.756652;    0.757763;    0.758951;    0.758884;    0.759329;    0.759780;    0.758980;    0.759650;    0.760262;    0.760755;    0.761104;    0.761149;    0.761149;
 64;    1.026127;    1.417728;    1.342238;    1.305571;    1.260371;    1.209105;    1.119954;    0.995820;    0.993615;    0.989281;    0.978631;    0.964605;    0.952469;    0.764674;    0.766093;    0.767068;    0.768588;    0.769650;    0.770809;    0.770564;    0.771199;    0.771370;    0.772085;    0.772398;    0.772292;    0.772526;    0.772522;    0.772801;    0.772801;
 65;    1.000116;    1.413161;    1.338603;    1.309221;    1.252970;    1.202778;    1.114413;    0.976541;    0.975234;    0.975326;    0.957508;    0.938412;    0.907226;    0.753393;    0.753850;    0.755182;    0.756581;    0.756658;    0.756146;    0.757197;    0.757893;    0.758081;    0.758302;    0.758710;    0.759003;    0.759479;    0.759512;    0.759921;    0.759921;
 66;    0.982495;    1.422136;    1.345917;    1.308913;    1.276970;    1.215676;    1.110924;    0.990550;    0.991700;    0.977989;    0.969636;    0.954116;    0.944061;    0.759041;    0.760259;    0.760416;    0.761898;    0.762625;    0.762727;    0.763041;    0.763385;    0.763969;    0.763941;    0.764744;    0.765159;    0.765637;    0.765807;    0.765812;    0.765812;
 67;    0.988978;    1.413351;    1.337224;    1.302027;    1.248767;    1.188309;    1.107233;    0.996871;    0.990068;    0.983651;    0.962225;    0.963294;    0.954065;    0.765129;    0.766789;    0.766814;    0.767047;    0.767552;    0.767710;    0.769109;    0.768778;    0.770040;    0.770437;    0.769429;    0.769956;    0.770262;    0.770285;    0.770462;    0.770462;
 68;    0.988423;    1.427078;    1.353937;    1.317865;    1.256854;    1.197643;    1.106562;    0.985627;    0.978961;    0.970035;    0.968846;    0.953697;    0.927916;    0.758621;    0.759649;    0.760465;    0.761057;    0.762072;    0.762644;    0.763586;    0.764119;    0.763577;    0.764315;    0.763979;    0.764637;    0.764925;    0.764949;    0.765236;    0.765236;
 69;    0.990342;    1.416499;    1.343430;    1.309324;    1.256166;    1.189935;    1.109049;    0.998100;    0.994502;    0.999397;    0.984761;    0.953857;    0.942372;    0.770058;    0.771605;    0.773464;    0.773783;    0.773917;    0.775094;    0.775751;    0.775411;    0.776496;    0.776468;    0.775972;    0.776902;    0.776522;    0.777046;    0.777288;    0.777288;
 70;    1.038031;    1.420770;    1.352050;    1.315191;    1.265344;    1.198869;    1.122397;    0.990913;    0.986609;    0.975393;    0.974519;    0.935974;    0.925876;    0.764986;    0.766416;    0.767427;    0.768180;    0.769840;    0.770058;    0.769562;    0.769784;    0.770756;    0.771122;    0.772147;    0.772528;    0.772669;    0.772434;    0.772595;    0.772595;
 71;    0.998682;    1.414593;    1.335392;    1.306035;    1.265996;    1.201283;    1.115569;    0.996162;    0.986767;    0.977179;    0.973232;    0.964171;    0.925343;    0.760723;    0.760898;    0.761622;    0.763099;    0.764376;    0.764716;    0.765269;    0.764783;    0.765792;    0.766655;    0.766855;    0.766535;    0.766801;    0.767084;    0.767339;    0.767339;
 72;    1.014237;    1.423198;    1.345327;    1.306001;    1.257760;    1.198237;    1.105015;    0.990957;    0.994393;    0.996183;    0.992314;    0.959445;    0.923824;    0.763916;    0.765599;    0.766057;    0.767063;    0.768169;    0.768313;    0.769087;    0.769503;    0.770368;    0.771076;    0.770745;    0.771589;    0.771754;    0.770763;    0.770533;    0.770533;
 73;    1.065645;    1.433241;    1.361888;    1.323984;    1.280468;    1.228163;    1.137755;    1.001353;    0.996089;    0.989175;    0.979656;    0.992312;    0.958639;    0.770825;    0.772293;    0.773469;    0.774143;    0.775074;    0.775673;    0.776384;    0.776672;    0.777018;    0.777105;    0.776795;    0.777575;    0.777599;    0.777790;    0.777601;    0.777601;
 74;    0.978314;    1.425508;    1.343874;    1.302226;    1.248102;    1.184529;    1.110454;    0.985074;    0.981720;    0.968029;    0.955967;    0.945192;    0.918159;    0.759417;    0.761812;    0.762008;    0.761803;    0.763107;    0.763679;    0.764742;    0.765648;    0.766720;    0.767394;    0.767538;    0.767749;    0.768451;    0.768619;    0.768720;    0.768720;
 75;    1.019470;    1.411660;    1.340262;    1.300377;    1.263916;    1.203916;    1.104005;    0.976136;    0.973705;    0.963304;    0.966737;    0.957480;    0.957165;    0.751168;    0.752169;    0.753340;    0.754758;    0.754864;    0.755670;    0.756997;    0.758140;    0.758592;    0.759419;    0.759788;    0.759046;    0.759306;    0.759507;    0.759520;    0.759520;
 76;    1.095636;    1.417591;    1.340453;    1.304412;    1.266916;    1.196208;    1.114218;    0.989253;    0.981700;    0.978321;    0.973456;    0.941596;    0.904401;    0.763747;    0.765688;    0.766391;    0.766971;    0.767627;    0.767566;    0.767662;    0.768088;    0.768695;    0.769607;    0.769677;    0.770274;    0.770732;    0.770898;    0.771077;    0.771077;
 77;    1.014529;    1.409006;    1.323662;    1.285359;    1.236925;    1.176087;    1.103926;    0.979329;    0.971966;    0.973893;    0.983106;    0.969982;    0.898747;    0.754219;    0.754439;    0.756850;    0.757567;    0.756957;    0.758102;    0.759550;    0.759547;    0.759924;    0.759570;    0.759541;    0.759950;    0.760087;    0.760335;    0.760223;    0.760223;
 78;    0.999392;    1.422786;    1.345083;    1.304377;    1.253976;    1.194751;    1.098475;    0.983440;    0.985613;    0.982570;    0.969524;    0.955350;    0.907785;    0.757578;    0.758936;    0.759652;    0.760344;    0.761878;    0.761720;    0.762902;    0.763213;    0.762741;    0.763292;    0.764103;    0.764614;    0.764733;    0.765138;    0.765346;    0.765346;
 79;    0.981844;    1.422770;    1.345621;    1.311225;    1.260110;    1.193199;    1.113490;    0.987338;    0.982017;    0.981327;    0.968148;    0.968428;    0.927690;    0.757887;    0.759047;    0.759618;    0.760509;    0.761186;    0.762531;    0.763444;    0.764521;    0.764772;    0.764506;    0.764730;    0.765441;    0.765501;    0.765297;    0.765364;    0.765364;
 80;    0.995973;    1.416890;    1.337434;    1.298388;    1.251558;    1.178062;    1.099023;    0.972727;    0.966418;    0.958602;    0.965949;    0.938503;    0.889807;    0.746548;    0.748000;    0.748780;    0.749117;    0.749485;    0.750988;    0.751387;    0.751957;    0.752022;    0.752545;    0.752913;    0.753634;    0.753804;    0.753926;    0.753836;    0.753836;
 81;    0.990912;    1.409766;    1.332063;    1.292981;    1.247712;    1.199990;    1.108508;    0.981765;    0.973287;    0.974967;    0.968767;    0.954031;    0.956754;    0.756910;    0.758613;    0.759430;    0.761384;    0.762204;    0.761618;    0.762005;    0.762878;    0.763575;    0.762964;    0.763228;    0.763962;    0.764442;    0.764954;    0.764034;    0.764034;
 82;    1.001595;    1.402093;    1.329871;    1.291744;    1.260641;    1.194830;    1.101004;    0.981885;    0.977667;    0.976155;    0.981583;    0.974593;    0.921529;    0.752949;    0.753591;    0.755055;    0.756229;    0.756631;    0.757279;    0.757889;    0.758225;    0.759408;    0.759852;    0.760319;    0.760227;    0.760803;    0.761105;    0.761001;    0.761001;
 83;    1.142606;    1.404003;    1.326598;    1.289495;    1.241852;    1.181631;    1.103805;    0.987340;    0.980930;    0.970350;    0.966458;    0.973936;    0.938408;    0.759348;    0.761009;    0.760286;    0.761378;    0.762916;    0.763020;    0.762767;    0.763926;    0.764740;    0.764992;    0.765119;    0.765517;    0.765967;    0.766116;    0.766359;    0.766359;
 84;    1.130705;    1.410891;    1.335892;    1.297645;    1.249095;    1.183104;    1.102553;    0.994615;    0.989420;    0.985189;    0.998061;    0.997132;    0.925511;    0.759566;    0.760270;    0.761045;    0.762589;    0.762590;    0.763373;    0.762823;    0.763660;    0.763741;    0.764643;    0.764859;    0.765849;    0.765902;    0.765935;    0.766039;    0.766039;
 85;    1.131832;    1.421678;    1.349695;    1.311647;    1.272704;    1.199384;    1.116255;    0.993135;    0.985315;    0.982713;    0.988772;    0.965906;    0.961538;    0.756333;    0.757013;    0.757150;    0.758929;    0.759370;    0.758931;    0.759809;    0.760205;    0.761114;    0.761421;    0.761982;    0.762342;    0.762189;    0.762224;    0.762236;    0.762236;
 86;    1.191114;    1.422866;    1.344652;    1.300892;    1.254711;    1.189476;    1.102775;    0.982420;    0.980469;    0.970056;    0.965788;    0.964307;    0.958025;    0.756095;    0.756540;    0.758624;    0.759091;    0.760170;    0.760976;    0.760092;    0.760971;    0.761821;    0.762033;    0.761964;    0.762647;    0.762440;    0.762677;    0.762901;    0.762901;
 87;    1.176885;    1.417958;    1.342091;    1.309653;    1.270348;    1.205776;    1.116160;    0.990236;    0.986569;    0.969378;    0.961464;    0.943390;    0.918109;    0.755529;    0.757153;    0.757281;    0.758352;    0.759982;    0.760999;    0.761918;    0.762327;    0.762657;    0.762451;    0.763058;    0.762698;    0.762837;    0.763092;    0.763182;    0.763182;
 88;    1.253765;    1.427187;    1.348285;    1.310119;    1.265249;    1.217715;    1.124696;    0.985568;    0.987042;    0.988458;    0.982484;    0.953663;    0.921738;    0.756521;    0.757093;    0.757455;    0.757306;    0.758463;    0.759545;    0.759934;    0.760200;    0.761126;    0.761655;    0.762235;    0.762689;    0.762620;    0.762650;    0.762585;    0.762585;
 89;    1.287545;    1.422342;    1.349107;    1.311415;    1.265810;    1.214222;    1.101746;    0.987728;    0.985031;    0.981704;    0.969432;    0.956303;    0.939641;    0.758889;    0.760295;    0.761921;    0.762998;    0.763882;    0.764559;    0.764637;    0.765539;    0.765800;    0.766275;    0.766406;    0.766445;    0.766989;    0.766593;    0.766973;    0.766973;
 90;    1.134445;    1.412888;    1.343227;    1.317514;    1.272151;    1.200116;    1.116464;    0.999539;    0.995680;    0.995125;    0.979432;    0.987592;    0.945051;    0.762394;    0.763376;    0.764776;    0.766544;    0.767400;    0.767105;    0.768241;    0.768589;    0.768574;    0.768978;    0.769724;    0.769757;    0.769715;    0.770220;    0.770389;    0.770389;
 91;    1.917611;    1.421841;    1.348679;    1.316676;    1.266086;    1.192865;    1.107870;    0.986979;    0.982477;    0.978336;    0.966595;    0.977866;    0.926293;    0.757811;    0.758106;    0.760203;    0.760779;    0.762041;    0.762861;    0.761620;    0.760846;    0.761621;    0.762610;    0.762769;    0.762461;    0.762707;    0.763374;    0.762649;    0.762649;
 92;    1.064464;    1.420898;    1.343298;    1.307395;    1.266102;    1.192770;    1.111361;    0.982158;    0.984247;    0.976630;    0.958835;    0.935539;    0.887467;    0.757127;    0.758493;    0.759483;    0.760168;    0.760851;    0.762149;    0.763005;    0.763530;    0.762928;    0.764056;    0.764132;    0.764254;    0.764734;    0.765002;    0.764969;    0.764969;
 93;    1.117967;    1.417101;    1.344641;    1.312907;    1.269614;    1.202430;    1.121319;    0.989899;    0.984159;    0.984184;    0.976198;    0.964294;    0.923079;    0.758542;    0.760172;    0.760781;    0.762512;    0.763556;    0.763815;    0.763864;    0.763584;    0.764729;    0.765506;    0.765543;    0.765557;    0.766030;    0.766340;    0.766510;    0.766510;
 94;    0.983145;    1.416127;    1.342543;    1.305238;    1.265316;    1.198992;    1.113602;    0.987956;    0.989821;    0.978134;    0.962101;    0.928820;    0.886638;    0.759267;    0.759293;    0.760002;    0.761344;    0.761529;    0.761564;    0.761417;    0.762525;    0.761978;    0.761867;    0.762404;    0.763000;    0.763215;    0.763688;    0.763518;    0.763518;
 95;    0.979936;    1.423142;    1.348371;    1.315509;    1.276092;    1.205244;    1.112962;    0.992298;    0.985434;    0.979734;    0.979096;    0.966802;    0.946570;    0.760676;    0.760951;    0.762717;    0.763843;    0.764729;    0.764296;    0.765002;    0.765831;    0.766625;    0.766755;    0.767625;    0.767841;    0.768174;    0.768505;    0.768271;    0.768271;
 96;    0.979616;    1.418288;    1.341943;    1.303575;    1.253365;    1.204889;    1.109144;    0.975730;    0.973609;    0.966758;    0.971000;    0.945738;    0.918551;    0.757503;    0.757568;    0.758380;    0.760272;    0.761622;    0.763060;    0.763965;    0.764299;    0.764289;    0.763992;    0.764012;    0.763972;    0.764643;    0.764791;    0.764913;    0.764913;
 97;    0.986065;    1.431029;    1.356607;    1.324056;    1.281772;    1.206360;    1.112426;    0.993121;    0.978823;    0.976755;    0.976772;    0.972977;    0.947691;    0.759484;    0.759838;    0.760898;    0.762735;    0.763827;    0.763673;    0.764757;    0.765566;    0.764768;    0.765160;    0.765562;    0.766289;    0.766425;    0.766550;    0.766474;    0.766474;
 98;    0.983164;    1.422169;    1.347809;    1.319334;    1.273162;    1.198278;    1.114771;    0.984074;    0.975204;    0.967667;    0.968191;    0.959743;    0.944691;    0.762946;    0.764144;    0.765861;    0.767084;    0.767190;    0.767892;    0.767135;    0.767539;    0.768522;    0.768991;    0.768851;    0.769326;    0.769835;    0.769852;    0.770006;    0.770006;
 99;    0.974544;    1.406538;    1.339542;    1.297834;    1.258773;    1.204257;    1.118558;    0.989004;    0.989981;    0.982865;    0.974741;    0.981457;    0.960447;    0.766385;    0.767576;    0.768624;    0.770037;    0.771054;    0.771477;    0.771985;    0.773232;    0.773931;    0.773661;    0.774022;    0.775029;    0.775168;    0.775351;    0.775051;    0.775051;
100;    0.978642;    1.409362;    1.334399;    1.300099;    1.255260;    1.190283;    1.118510;    0.992371;    0.984472;    0.979404;    0.979785;    0.958774;    0.954880;    0.758271;    0.758829;    0.760582;    0.759219;    0.759444;    0.759729;    0.760654;    0.761522;    0.761309;    0.762340;    0.762735;    0.763227;    0.763538;    0.763792;    0.764061;    0.764061;


==> anc/LVM_v0.2/result_simulation/SetC3.3_Modelppca-none-none_CVrkf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;
Nan;Nan;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  1;    0.041140;   38.344531;   36.799152;   36.146336;   35.327025;   34.411707;   33.301818;   31.673502;   31.285882;   30.980351;   30.497470;   29.590100;   28.681329;   26.608465;   26.614422;   26.627716;   26.629499;   26.634492;   26.645813;   26.655673;   26.664029;   26.656326;   26.664061;   26.670474;   26.672881;   26.671030;   26.671672;   26.672836;   26.672836;
  2;    0.048376;   38.686528;   37.145692;   36.599595;   35.656410;   34.696002;   33.650292;   31.689569;   31.393296;   30.991797;   30.502067;   29.499740;   28.231543;   26.535671;   26.550642;   26.563442;   26.560162;   26.574158;   26.576793;   26.572822;   26.572263;   26.587360;   26.593377;   26.593867;   26.596922;   26.590453;   26.589002;   26.591273;   26.591273;
  3;    0.042243;   38.311007;   36.988958;   36.410584;   35.679620;   34.769668;   33.556557;   31.810760;   31.432140;   31.075037;   30.357032;   29.615302;   28.363651;   26.659696;   26.668352;   26.682360;   26.694739;   26.701070;   26.713746;   26.719768;   26.723256;   26.725044;   26.729697;   26.740742;   26.743136;   26.741210;   26.737388;   26.739674;   26.739674;
  4;    0.046491;   38.953323;   37.249650;   36.611814;   35.692611;   34.604222;   33.437451;   31.762808;   31.343458;   30.893071;   30.337551;   29.579789;   28.538746;   26.811229;   26.823223;   26.832860;   26.842487;   26.851766;   26.855130;   26.860792;   26.868651;   26.874337;   26.874743;   26.875420;   26.881260;   26.882291;   26.886032;   26.888032;   26.888032;
  5;    0.043149;   38.254322;   36.934456;   36.477183;   35.720697;   34.884814;   33.630466;   31.792052;   31.482121;   30.816514;   30.215653;   29.340283;   28.556313;   26.706210;   26.714765;   26.718361;   26.722249;   26.739384;   26.746006;   26.747412;   26.744285;   26.752304;   26.757688;   26.760126;   26.770008;   26.768900;   26.768912;   26.769120;   26.769120;
  6;    0.040965;   38.341809;   36.767380;   36.177154;   35.379747;   34.475589;   33.063681;   31.418148;   31.057566;   30.666531;   29.981410;   29.244036;   28.040197;   26.427540;   26.436705;   26.459389;   26.463670;   26.466187;   26.469435;   26.471221;   26.475432;   26.481917;   26.490095;   26.498980;   26.501889;   26.501921;   26.501738;   26.504348;   26.504348;
  7;    0.037350;   38.552170;   36.942115;   36.271342;   35.580209;   34.475500;   33.366460;   31.790171;   31.293058;   30.782047;   30.332898;   29.372132;   28.444569;   26.618544;   26.629425;   26.633637;   26.640170;   26.645066;   26.658536;   26.656379;   26.667065;   26.681050;   26.686570;   26.682390;   26.685190;   26.689721;   26.693033;   26.690304;   26.690304;
  8;    0.036058;   38.121881;   36.448051;   35.791754;   35.151435;   34.188777;   33.158435;   31.375633;   31.055484;   30.650804;   30.118571;   29.188939;   27.829613;   26.412447;   26.427089;   26.437744;   26.446780;   26.442678;   26.456560;   26.461661;   26.468200;   26.464882;   26.474675;   26.474936;   26.479343;   26.477924;   26.482922;   26.483846;   26.483846;
  9;    0.037205;   38.340206;   36.774748;   36.304815;   35.606164;   34.601385;   33.380768;   31.696218;   31.376030;   31.073626;   30.458252;   29.740118;   28.608412;   26.576228;   26.593245;   26.605162;   26.606216;   26.616510;   26.623353;   26.620920;   26.631572;   26.627809;   26.624188;   26.627093;   26.636532;   26.633103;   26.632541;   26.634779;   26.634779;
 10;    0.036899;   38.431760;   36.913516;   36.281448;   35.448947;   34.539443;   33.221809;   31.631197;   31.355029;   30.858113;   30.200186;   29.580468;   28.430564;   26.646236;   26.664526;   26.668550;   26.677492;   26.678210;   26.690412;   26.700322;   26.697470;   26.706495;   26.711033;   26.711884;   26.714693;   26.717840;   26.719599;   26.718646;   26.718646;
 11;    0.037489;   38.216884;   36.737893;   36.098148;   35.502066;   34.494570;   33.420463;   31.580223;   31.275463;   30.927976;   30.458780;   29.499934;   28.609298;   26.617237;   26.615013;   26.634494;   26.640677;   26.634865;   26.651267;   26.641591;   26.651632;   26.661842;   26.667027;   26.666838;   26.670887;   26.670880;   26.671967;   26.673117;   26.673117;
 12;    0.038139;   38.270554;   36.709509;   36.142171;   35.278887;   34.340623;   33.187923;   31.689608;   31.301867;   30.697404;   29.956224;   29.156427;   27.934246;   26.461985;   26.476672;   26.484572;   26.490540;   26.496715;   26.507955;   26.508315;   26.517248;   26.514924;   26.524988;   26.528272;   26.535341;   26.536473;   26.532312;   26.533455;   26.533455;
 13;    0.038452;   38.152738;   36.786456;   36.174813;   35.567414;   34.597358;   33.583096;   31.620606;   31.141984;   30.734409;   30.109735;   29.519611;   28.177578;   26.580591;   26.594516;   26.596682;   26.599212;   26.606666;   26.615825;   26.614839;   26.626031;   26.633155;   26.634940;   26.636859;   26.644393;   26.646784;   26.644969;   26.643679;   26.643679;
 14;    0.037313;   38.021639;   36.555455;   35.966266;   35.253831;   34.216440;   32.851403;   31.209857;   30.918057;   30.507162;   29.797200;   29.048888;   27.949805;   26.417758;   26.420811;   26.439259;   26.450552;   26.457563;   26.472778;   26.480473;   26.469252;   26.480956;   26.490050;   26.494407;   26.493812;   26.496326;   26.498509;   26.497293;   26.497293;
 15;    0.036263;   37.918755;   36.573988;   36.071112;   35.478636;   34.530677;   33.142826;   31.396467;   31.141193;   30.635220;   29.855132;   29.084907;   28.035988;   26.351018;   26.372096;   26.367188;   26.376926;   26.382988;   26.390530;   26.403384;   26.413779;   26.416974;   26.419816;   26.419123;   26.410886;   26.414300;   26.415927;   26.418241;   26.418241;
 16;    0.037734;   38.605535;   36.975076;   36.276028;   35.744666;   34.637069;   33.602695;   31.896483;   31.638754;   31.053167;   30.457405;   29.746139;   28.730148;   26.749474;   26.755422;   26.776761;   26.787198;   26.795401;   26.805644;   26.812432;   26.809598;   26.817263;   26.822020;   26.829080;   26.829050;   26.833031;   26.834555;   26.830353;   26.830353;
 17;    0.036516;   38.221428;   36.476959;   35.792622;   35.093948;   34.133305;   33.005630;   31.503809;   30.985595;   30.516491;   30.062710;   29.536624;   28.229433;   26.358810;   26.367564;   26.363021;   26.382325;   26.397340;   26.399270;   26.411398;   26.410867;   26.414075;   26.414117;   26.423103;   26.425944;   26.423243;   26.425367;   26.425736;   26.425736;
 18;    0.036311;   38.101908;   36.559604;   36.013188;   35.216907;   34.364128;   33.213190;   31.589124;   31.135262;   30.653893;   30.075188;   29.372156;   28.255630;   26.441649;   26.442049;   26.457033;   26.474033;   26.484580;   26.498953;   26.506392;   26.507511;   26.511674;   26.503095;   26.510497;   26.517082;   26.522118;   26.524670;   26.522262;   26.522262;
 19;    0.035745;   37.984227;   36.625710;   36.044439;   35.525797;   34.721224;   32.967457;   31.482191;   31.236085;   30.749678;   30.061299;   29.299569;   28.315119;   26.504536;   26.516169;   26.529623;   26.527294;   26.538636;   26.550307;   26.552554;   26.556239;   26.568366;   26.578047;   26.584546;   26.588087;   26.586907;   26.585617;   26.586760;   26.586760;
 20;    0.036301;   38.470729;   36.956366;   36.405095;   35.921221;   35.246179;   33.758948;   31.671918;   31.268574;   30.942643;   30.225494;   29.494512;   28.564550;   26.610361;   26.618594;   26.633420;   26.652006;   26.662834;   26.672638;   26.673227;   26.676445;   26.681751;   26.687705;   26.690331;   26.695535;   26.699765;   26.699492;   26.701485;   26.701485;
 21;    0.037750;   38.310239;   36.878373;   36.247836;   35.699082;   34.806125;   33.532183;   31.626576;   31.263455;   30.872153;   30.255654;   29.483380;   28.134424;   26.579999;   26.601069;   26.616773;   26.617185;   26.613903;   26.609344;   26.615964;   26.625276;   26.627748;   26.635782;   26.635117;   26.638801;   26.641848;   26.644951;   26.648363;   26.648363;
 22;    0.037116;   38.391755;   36.857279;   36.247896;   35.524203;   34.517413;   33.257157;   31.703986;   31.397881;   30.858825;   30.214807;   29.452246;   28.654677;   26.594985;   26.608542;   26.616726;   26.616906;   26.612702;   26.618040;   26.623545;   26.634479;   26.641653;   26.635215;   26.641049;   26.646965;   26.649331;   26.642761;   26.646761;   26.646761;
 23;    0.037422;   38.446418;   36.840993;   36.211282;   35.467250;   34.739633;   33.492526;   31.807126;   31.399059;   31.143931;   30.338623;   29.677876;   28.402213;   26.742048;   26.763566;   26.771588;   26.776159;   26.795816;   26.802321;   26.809787;   26.801524;   26.801357;   26.806290;   26.803790;   26.813748;   26.813504;   26.815509;   26.816038;   26.816038;
 24;    0.037458;   38.610938;   37.000647;   36.404978;   35.510653;   34.552201;   33.467315;   31.780839;   31.395451;   31.072589;   30.532460;   29.401890;   28.400278;   26.561828;   26.558633;   26.573706;   26.579275;   26.593074;   26.592322;   26.592952;   26.589887;   26.598195;   26.605015;   26.606133;   26.597904;   26.603036;   26.602633;   26.603278;   26.603278;
 25;    0.037224;   38.115441;   36.614008;   35.976653;   35.322171;   34.443971;   33.469277;   31.565775;   31.248326;   30.780164;   30.083748;   29.201763;   28.004788;   26.449473;   26.474159;   26.479084;   26.497872;   26.497486;   26.506958;   26.499513;   26.511798;   26.511546;   26.517952;   26.519509;   26.520816;   26.516904;   26.520226;   26.521303;   26.521303;
 26;    0.036505;   38.664160;   37.135494;   36.570622;   35.780351;   34.766314;   33.836472;   31.905807;   31.512671;   31.088941;   30.705535;   29.988008;   28.528102;   26.650345;   26.665697;   26.667344;   26.664993;   26.685348;   26.692104;   26.678095;   26.678466;   26.678643;   26.685608;   26.693381;   26.697466;   26.696400;   26.700408;   26.702694;   26.702694;
 27;    0.037437;   38.326607;   36.769374;   36.081164;   35.375539;   34.584060;   33.365510;   31.683215;   31.411728;   30.921115;   30.149596;   29.480260;   28.289320;   26.536825;   26.545323;   26.559569;   26.568453;   26.571923;   26.581979;   26.585204;   26.596795;   26.602433;   26.602660;   26.607295;   26.610436;   26.611257;   26.615655;   26.618703;   26.618703;
 28;    0.039643;   38.393170;   36.814200;   36.199829;   35.491110;   34.491714;   33.340148;   31.605831;   31.221098;   30.739258;   30.098005;   29.345561;   28.146665;   26.524151;   26.547012;   26.538063;   26.557043;   26.564019;   26.568849;   26.564481;   26.572971;   26.571749;   26.568949;   26.574517;   26.581679;   26.577059;   26.576879;   26.577578;   26.577578;
 29;    0.051014;   38.487368;   36.996259;   36.339669;   35.545263;   34.500919;   33.323753;   31.626442;   31.241096;   30.684976;   30.052211;   29.337626;   28.008919;   26.548323;   26.553896;   26.556149;   26.570061;   26.581149;   26.582842;   26.594880;   26.604893;   26.608179;   26.611325;   26.617384;   26.622538;   26.621245;   26.624000;   26.625613;   26.625613;
 30;    0.044021;   38.300918;   36.931900;   36.412093;   35.671312;   34.892813;   33.359688;   31.637732;   31.230680;   30.697872;   30.173745;   29.469944;   28.253346;   26.581674;   26.599291;   26.610342;   26.614497;   26.612512;   26.617578;   26.617076;   26.622815;   26.634414;   26.639401;   26.648069;   26.653084;   26.655819;   26.652668;   26.652179;   26.652179;
 31;    0.041748;   38.355624;   36.772635;   36.335873;   35.471908;   34.925281;   33.770609;   31.670513;   31.329742;   30.815182;   30.476951;   29.687793;   28.353077;   26.608739;   26.617689;   26.621317;   26.631744;   26.633438;   26.630804;   26.639762;   26.637199;   26.639064;   26.646960;   26.649582;   26.649203;   26.649830;   26.653430;   26.651601;   26.651601;
 32;    0.039436;   38.243895;   36.889067;   36.162917;   35.393689;   34.348343;   33.098586;   31.567636;   31.217085;   30.726333;   30.378477;   29.776808;   28.413321;   26.433257;   26.451926;   26.465958;   26.486926;   26.496960;   26.495197;   26.486157;   26.491650;   26.499014;   26.505617;   26.507019;   26.496452;   26.502199;   26.503771;   26.503321;   26.503321;
 33;    0.041478;   38.219808;   36.687333;   36.076588;   35.317897;   34.369714;   33.352408;   31.515242;   31.181592;   30.805254;   30.029364;   29.316864;   28.190079;   26.395552;   26.417965;   26.413965;   26.416568;   26.433666;   26.435084;   26.426203;   26.436088;   26.449649;   26.455600;   26.457742;   26.459377;   26.466180;   26.468616;   26.463009;   26.463009;
 34;    0.037825;   38.285228;   36.988948;   36.558247;   35.882733;   34.930955;   33.495427;   31.884816;   31.586801;   31.145769;   30.366285;   29.431557;   28.340433;   26.706532;   26.712097;   26.717800;   26.723940;   26.721261;   26.734754;   26.743357;   26.754201;   26.743452;   26.741604;   26.748911;   26.746886;   26.754298;   26.755545;   26.750792;   26.750792;
 35;    0.037044;   38.478493;   36.850658;   36.227019;   35.384060;   34.453299;   33.270901;   31.514765;   31.127579;   30.704661;   30.237632;   29.663799;   28.333555;   26.607547;   26.623184;   26.627867;   26.638500;   26.634457;   26.642407;   26.656067;   26.655548;   26.647933;   26.656725;   26.657873;   26.661086;   26.664438;   26.660833;   26.663541;   26.663541;
 36;    0.037171;   38.183442;   36.657798;   35.986525;   35.444334;   34.517814;   33.071592;   31.349251;   31.114387;   30.517254;   29.936832;   29.219998;   28.313739;   26.358205;   26.382570;   26.380177;   26.388749;   26.395382;   26.409611;   26.416654;   26.417431;   26.421055;   26.424883;   26.424994;   26.430742;   26.427857;   26.429563;   26.431216;   26.431216;
 37;    0.037071;   38.309175;   36.659408;   36.085445;   35.268843;   34.579588;   33.240320;   31.516988;   31.135810;   30.609498;   30.056892;   29.289129;   28.091431;   26.472501;   26.492581;   26.499622;   26.515083;   26.508555;   26.524088;   26.532433;   26.536564;   26.536746;   26.539609;   26.536271;   26.541729;   26.539332;   26.542067;   26.544656;   26.544656;
 38;    0.038165;   38.344260;   36.827015;   36.122725;   35.525459;   34.304981;   33.250929;   31.434930;   31.053756;   30.575374;   30.120651;   29.363731;   28.482207;   26.535354;   26.540286;   26.548419;   26.558760;   26.570745;   26.586130;   26.593495;   26.591759;   26.599562;   26.606541;   26.600343;   26.604189;   26.607109;   26.607426;   26.609736;   26.609736;
 39;    0.037089;   38.025421;   36.475951;   35.863230;   35.130466;   34.467457;   33.392544;   31.334162;   30.924932;   30.546074;   30.072673;   29.318684;   27.929196;   26.367714;   26.385548;   26.394672;   26.394911;   26.405799;   26.416675;   26.425545;   26.427709;   26.425545;   26.428968;   26.428073;   26.432633;   26.430490;   26.428902;   26.428769;   26.428769;
 40;    0.036762;   38.310265;   36.794645;   36.132215;   35.390487;   34.777147;   33.124491;   31.557526;   31.146659;   30.731025;   30.291391;   29.595457;   28.327221;   26.479863;   26.497305;   26.519439;   26.528821;   26.525691;   26.532894;   26.538056;   26.534012;   26.544589;   26.553272;   26.551637;   26.557587;   26.555932;   26.558222;   26.561376;   26.561376;
 41;    0.036841;   38.235682;   36.661567;   36.053277;   35.458599;   34.384375;   33.241019;   31.388689;   30.981974;   30.502749;   30.008833;   29.394997;   28.100387;   26.574857;   26.587621;   26.606708;   26.619579;   26.621682;   26.630619;   26.634696;   26.633587;   26.642614;   26.645298;   26.643524;   26.650282;   26.651320;   26.647463;   26.649356;   26.649356;
 42;    0.036368;   38.473183;   36.835818;   36.183007;   35.362313;   34.404404;   33.433665;   31.605965;   31.131738;   30.823664;   30.050163;   29.371479;   28.358061;   26.527026;   26.534048;   26.549733;   26.556106;   26.570018;   26.565484;   26.570130;   26.579334;   26.588619;   26.596843;   26.597452;   26.600902;   26.599331;   26.604532;   26.602883;   26.602883;
 43;    0.037711;   38.203478;   36.769634;   36.127410;   35.295079;   34.362231;   33.256646;   31.636113;   31.421813;   30.964213;   30.234751;   29.367587;   28.301959;   26.496866;   26.516903;   26.523305;   26.524477;   26.532694;   26.543019;   26.560432;   26.567320;   26.561599;   26.573522;   26.574635;   26.573386;   26.577234;   26.575624;   26.579311;   26.579311;
 44;    0.036646;   38.513467;   36.808337;   36.124027;   35.453221;   34.542110;   33.596997;   31.561396;   31.288446;   30.816830;   30.160722;   29.307762;   28.550720;   26.729468;   26.734047;   26.738498;   26.754717;   26.764916;   26.779961;   26.786684;   26.794882;   26.792608;   26.786321;   26.792393;   26.793652;   26.798630;   26.797788;   26.797653;   26.797653;
 45;    0.037539;   38.122219;   36.649514;   35.897494;   35.203141;   34.181769;   32.930961;   31.396486;   31.078389;   30.465568;   30.057657;   29.289695;   28.348850;   26.425786;   26.430713;   26.437902;   26.442629;   26.462733;   26.473499;   26.470026;   26.478696;   26.483583;   26.487628;   26.486735;   26.486099;   26.491636;   26.489196;   26.491880;   26.491880;
 46;    0.036840;   38.410356;   37.033596;   36.471830;   35.551906;   34.744870;   33.286813;   31.461100;   31.144136;   30.725954;   29.956447;   29.195662;   28.228985;   26.443547;   26.458357;   26.469059;   26.479334;   26.470067;   26.482832;   26.481770;   26.490048;   26.494276;   26.499794;   26.500261;   26.500504;   26.505095;   26.504925;   26.506668;   26.506668;
 47;    0.036671;   38.359408;   36.896358;   36.483438;   35.875610;   34.580898;   33.593489;   31.822652;   31.351482;   31.056824;   30.579574;   29.935708;   28.426532;   26.637187;   26.651097;   26.662716;   26.674717;   26.670449;   26.674604;   26.683018;   26.689151;   26.683371;   26.684643;   26.692202;   26.690985;   26.695857;   26.696123;   26.697110;   26.697110;
 48;    0.037499;   38.313673;   36.758063;   36.167211;   35.449487;   34.782001;   33.354335;   31.674834;   31.421549;   31.024110;   30.359559;   29.761550;   28.369549;   26.655084;   26.659874;   26.667727;   26.682439;   26.690402;   26.698392;   26.702503;   26.706043;   26.702062;   26.709319;   26.704378;   26.708768;   26.713709;   26.713861;   26.717409;   26.717409;
 49;    0.040468;   38.353476;   36.719825;   36.009461;   35.292673;   34.336487;   33.193058;   31.565653;   31.140569;   30.613796;   30.049605;   29.402461;   28.322521;   26.529299;   26.553545;   26.550695;   26.561241;   26.573273;   26.577287;   26.592903;   26.598786;   26.588248;   26.586657;   26.592833;   26.590497;   26.596634;   26.596263;   26.596810;   26.596810;
 50;    0.040963;   38.390683;   36.680595;   36.002127;   35.318575;   34.442738;   33.512616;   31.642210;   31.410802;   30.939608;   30.306105;   29.390220;   28.355755;   26.580760;   26.595234;   26.611028;   26.613078;   26.614296;   26.629352;   26.638088;   26.647677;   26.641036;   26.651870;   26.644098;   26.650773;   26.651834;   26.648332;   26.649828;   26.649828;
 51;    0.037192;   38.704888;   37.157479;   36.529369;   35.617393;   34.609104;   33.665760;   31.825366;   31.426446;   30.975790;   30.353051;   29.820244;   28.397122;   26.643031;   26.654790;   26.660008;   26.676268;   26.683392;   26.679197;   26.687899;   26.700987;   26.712529;   26.713241;   26.715448;   26.710109;   26.711359;   26.713163;   26.713186;   26.713186;
 52;    0.036836;   38.421241;   36.728368;   36.241987;   35.400698;   34.249440;   33.085848;   31.417229;   30.931101;   30.456811;   30.062900;   29.110696;   28.308049;   26.525342;   26.532751;   26.530686;   26.536702;   26.553615;   26.564110;   26.557759;   26.563589;   26.569848;   26.573416;   26.566292;   26.574710;   26.579062;   26.578866;   26.580303;   26.580303;
 53;    0.040298;   38.264878;   36.786769;   36.171973;   35.350763;   34.355052;   33.058376;   31.546055;   31.118924;   30.679642;   30.168065;   29.477230;   28.577269;   26.420605;   26.428822;   26.440728;   26.435430;   26.434750;   26.442444;   26.455142;   26.452334;   26.458182;   26.464354;   26.473221;   26.475926;   26.474858;   26.477238;   26.476083;   26.476083;
 54;    0.039863;   38.508008;   36.965045;   36.234080;   35.636922;   34.571148;   33.355903;   31.559688;   31.166092;   30.715619;   30.117265;   29.212023;   28.049893;   26.536984;   26.555652;   26.567944;   26.568227;   26.580053;   26.586923;   26.600841;   26.606278;   26.600094;   26.597773;   26.595197;   26.602543;   26.605728;   26.607439;   26.607901;   26.607901;
 55;    0.062390;   38.036479;   36.576178;   35.955762;   35.147253;   34.367861;   33.278944;   31.427275;   31.059943;   30.737407;   30.059625;   29.521873;   28.384504;   26.400909;   26.405741;   26.412833;   26.414862;   26.432596;   26.445363;   26.450049;   26.455661;   26.466109;   26.466610;   26.463681;   26.466262;   26.465318;   26.466984;   26.468573;   26.468573;
 56;    0.037011;   38.150297;   36.699302;   36.045428;   35.204276;   34.253863;   33.109020;   31.563752;   31.082409;   30.710629;   30.109762;   29.406390;   28.468774;   26.425675;   26.449597;   26.452299;   26.443895;   26.459755;   26.466276;   26.469577;   26.484104;   26.492006;   26.489235;   26.494408;   26.499713;   26.500144;   26.503802;   26.500602;   26.500602;
 57;    0.038053;   38.652452;   37.029902;   36.350559;   35.517848;   34.670860;   33.590154;   31.743141;   31.289440;   30.755726;   30.172852;   29.498494;   28.297730;   26.631024;   26.643261;   26.661896;   26.658373;   26.661262;   26.664559;   26.677490;   26.682073;   26.687854;   26.696341;   26.701405;   26.697225;   26.704055;   26.701435;   26.705107;   26.705107;
 58;    0.037579;   38.441530;   36.796794;   36.211211;   35.348497;   34.425277;   33.360050;   31.606906;   31.326590;   30.996787;   30.209345;   29.432665;   28.498415;   26.717142;   26.722990;   26.745368;   26.743972;   26.752632;   26.762341;   26.767953;   26.776719;   26.786645;   26.794689;   26.799809;   26.795441;   26.795966;   26.799491;   26.801471;   26.801471;
 59;    0.048318;   38.446327;   36.840546;   36.065910;   35.244448;   34.223492;   33.073473;   31.471309;   31.015055;   30.668690;   29.989562;   29.429867;   28.108747;   26.414276;   26.421372;   26.433923;   26.437424;   26.437866;   26.445335;   26.453511;   26.450640;   26.461650;   26.465983;   26.460264;   26.466739;   26.468671;   26.472634;   26.473168;   26.473168;
 60;    0.041680;   38.402046;   36.964507;   36.370931;   35.747398;   34.902669;   33.542593;   31.554798;   31.157026;   30.689366;   30.223889;   29.161341;   28.060063;   26.469912;   26.493227;   26.493850;   26.505435;   26.511790;   26.507347;   26.522846;   26.531133;   26.534330;   26.537046;   26.525850;   26.531226;   26.535746;   26.538048;   26.538199;   26.538199;
 61;    0.039272;   38.195159;   36.683356;   36.051751;   35.366569;   34.486598;   33.317815;   31.620454;   31.251682;   30.669083;   30.229512;   29.466544;   28.431030;   26.644500;   26.662796;   26.656177;   26.675062;   26.675721;   26.681478;   26.690847;   26.699985;   26.696865;   26.695886;   26.696459;   26.703197;   26.706882;   26.707580;   26.707445;   26.707445;
 62;    0.036730;   38.252159;   36.699771;   36.044639;   35.204141;   34.389368;   33.111429;   31.392173;   31.090374;   30.830484;   30.292411;   29.217750;   28.162744;   26.339921;   26.358544;   26.371247;   26.374623;   26.385223;   26.395855;   26.393880;   26.388108;   26.389789;   26.387348;   26.392256;   26.393925;   26.397608;   26.397954;   26.397976;   26.397976;
 63;    0.039603;   38.218825;   36.794246;   36.393022;   35.405358;   34.550362;   33.255197;   31.485513;   31.059994;   30.676288;   30.055208;   29.155336;   28.391965;   26.427222;   26.433319;   26.451106;   26.454025;   26.466003;   26.478264;   26.477025;   26.481234;   26.485396;   26.477037;   26.483172;   26.488541;   26.492741;   26.495909;   26.496464;   26.496464;
 64;    0.038130;   38.278645;   36.769601;   36.191700;   35.494278;   34.767218;   33.436075;   31.697433;   31.408858;   30.921790;   30.295536;   29.520023;   28.370930;   26.619449;   26.635324;   26.646428;   26.662695;   26.673579;   26.685406;   26.683305;   26.689251;   26.690335;   26.696696;   26.699647;   26.698488;   26.700539;   26.700449;   26.703036;   26.703036;
 65;    0.044118;   38.155351;   36.663175;   36.233155;   35.322124;   34.610457;   33.298165;   31.274350;   31.017562;   30.652762;   29.936905;   29.198175;   28.104001;   26.390804;   26.396435;   26.411627;   26.426148;   26.426653;   26.420614;   26.430449;   26.437895;   26.439619;   26.441667;   26.445309;   26.448022;   26.452302;   26.452404;   26.455942;   26.455942;
 66;    0.038323;   38.397684;   36.870276;   36.284229;   35.849378;   34.923598;   33.292974;   31.628432;   31.410411;   30.751741;   30.079165;   29.128140;   28.180173;   26.570054;   26.583207;   26.584884;   26.601278;   26.609415;   26.609621;   26.612710;   26.615755;   26.621556;   26.620819;   26.628333;   26.632050;   26.636458;   26.637838;   26.637730;   26.637730;
 67;    0.037441;   38.160487;   36.638424;   36.091915;   35.250318;   34.340509;   33.173163;   31.652107;   31.256103;   30.747348;   30.032052;   29.258624;   28.490075;   26.592623;   26.611309;   26.611377;   26.614467;   26.620470;   26.621234;   26.635094;   26.631621;   26.643167;   26.646944;   26.637032;   26.641448;   26.643877;   26.643963;   26.645368;   26.645368;
 68;    0.037188;   38.531096;   37.068680;   36.501751;   35.486189;   34.605998;   33.262227;   31.576470;   31.194476;   30.687902;   30.168717;   29.330466;   28.269930;   26.595752;   26.607362;   26.616572;   26.622505;   26.632713;   26.638547;   26.647547;   26.652915;   26.647522;   26.655001;   26.651454;   26.657736;   26.660375;   26.660495;   26.662945;   26.662945;
 69;    0.037301;   38.245465;   36.789637;   36.258062;   35.411418;   34.412659;   33.240588;   31.727306;   31.402447;   31.114800;   30.354035;   29.517827;   28.623520;   26.719112;   26.736890;   26.756085;   26.759841;   26.762040;   26.774074;   26.780815;   26.777121;   26.787504;   26.786705;   26.782295;   26.790335;   26.786577;   26.791212;   26.793236;   26.793236;
 70;    0.038561;   38.360794;   37.003542;   36.413924;   35.623000;   34.613266;   33.527584;   31.629478;   31.299804;   30.752339;   30.313767;   29.323559;   28.338472;   26.676234;   26.692200;   26.703722;   26.711490;   26.728524;   26.730286;   26.725202;   26.726944;   26.736139;   26.739447;   26.748586;   26.752201;   26.753650;   26.751365;   26.752803;   26.752803;
 71;    0.036799;   38.194012;   36.604830;   36.174511;   35.581485;   34.591274;   33.330417;   31.645452;   31.258607;   30.715431;   30.062837;   29.246702;   28.120124;   26.504686;   26.507105;   26.514847;   26.530934;   26.543994;   26.547006;   26.552878;   26.547561;   26.557810;   26.566280;   26.568012;   26.564820;   26.567271;   26.569858;   26.572068;   26.572068;
 72;    0.040210;   38.426344;   36.861697;   36.231633;   35.495766;   34.613440;   33.184690;   31.625538;   31.448110;   31.087918;   30.479059;   29.351999;   28.260309;   26.639452;   26.659020;   26.663913;   26.674858;   26.686452;   26.687954;   26.695418;   26.700094;   26.708187;   26.714780;   26.711763;   26.719703;   26.721098;   26.711399;   26.709279;   26.709279;
 73;    0.045542;   38.697495;   37.279857;   36.668647;   36.006522;   35.258509;   33.900703;   31.924667;   31.545546;   31.023874;   30.419879;   29.911673;   28.630824;   26.883097;   26.900136;   26.912550;   26.919591;   26.929082;   26.934721;   26.941107;   26.944313;   26.947641;   26.948587;   26.945170;   26.952432;   26.952651;   26.954004;   26.952448;   26.952448;
 74;    0.037247;   38.488712;   36.837209;   36.161993;   35.309222;   34.349441;   33.292417;   31.504157;   31.193616;   30.613151;   30.022087;   29.211493;   28.214703;   26.559262;   26.585819;   26.588813;   26.586662;   26.600362;   26.605827;   26.616040;   26.624907;   26.635452;   26.641567;   26.642486;   26.644422;   26.650682;   26.651900;   26.652727;   26.652727;
 75;    0.037088;   38.114813;   36.696693;   36.045996;   35.523705;   34.632415;   33.115417;   31.277447;   30.979186;   30.437109;   29.887882;   29.070982;   28.342521;   26.341245;   26.352966;   26.364664;   26.379883;   26.381798;   26.390094;   26.403475;   26.414774;   26.418798;   26.426553;   26.429997;   26.422581;   26.424799;   26.426537;   26.426549;   26.426549;
 76;    0.038099;   38.274956;   36.728232;   36.156996;   35.617188;   34.500051;   33.320650;   31.547809;   31.176851;   30.739324;   30.061618;   29.211890;   28.099339;   26.601957;   26.623507;   26.630834;   26.636385;   26.643023;   26.642240;   26.643258;   26.647049;   26.652257;   26.660889;   26.661660;   26.667537;   26.671828;   26.673534;   26.675186;   26.675186;
 77;    0.038332;   38.043152;   36.312487;   35.696560;   34.935373;   34.028654;   33.020046;   31.255744;   30.843929;   30.468132;   30.089103;   29.214116;   27.917133;   26.314338;   26.317096;   26.342992;   26.351169;   26.344269;   26.355587;   26.369801;   26.369788;   26.373398;   26.369344;   26.368804;   26.372170;   26.373338;   26.375790;   26.374545;   26.374545;
 78;    0.039415;   38.415222;   36.852119;   36.200479;   35.400588;   34.518337;   33.058325;   31.474019;   31.256214;   30.877269;   30.129885;   29.313572;   28.110828;   26.513583;   26.528871;   26.537563;   26.544509;   26.560176;   26.558612;   26.570140;   26.572987;   26.568340;   26.573721;   26.581624;   26.585888;   26.587188;   26.590727;   26.592537;   26.592537;
 79;    0.037037;   38.414777;   36.867124;   36.336392;   35.526088;   34.493186;   33.341087;   31.544738;   31.199599;   30.820246;   30.038071;   29.365048;   28.234876;   26.522162;   26.535475;   26.541509;   26.550901;   26.558404;   26.572509;   26.581775;   26.592527;   26.594401;   26.591420;   26.593626;   26.599640;   26.599809;   26.597975;   26.598300;   26.598300;
 80;    0.037338;   38.256019;   36.651519;   36.018729;   35.295347;   34.136331;   33.002736;   31.225710;   30.823596;   30.425174;   30.009176;   28.981734;   27.812069;   26.265019;   26.281317;   26.289693;   26.294274;   26.297378;   26.312816;   26.316159;   26.321447;   26.321874;   26.326500;   26.330055;   26.336832;   26.338317;   26.339394;   26.338505;   26.338505;
 81;    0.036505;   38.063672;   36.503664;   35.879664;   35.185143;   34.518517;   33.130251;   31.330121;   30.904037;   30.599752;   30.044717;   29.178082;   28.224131;   26.398205;   26.416817;   26.426274;   26.446778;   26.454504;   26.447760;   26.451614;   26.459339;   26.465756;   26.460119;   26.462166;   26.468797;   26.473123;   26.477471;   26.469207;   26.469207;
 82;    0.037594;   37.856503;   36.421091;   35.818795;   35.402277;   34.385896;   32.963464;   31.305834;   30.970530;   30.550048;   30.133287;   29.285262;   28.018686;   26.290593;   26.297527;   26.313528;   26.326081;   26.330615;   26.336372;   26.342125;   26.345396;   26.356982;   26.360708;   26.364849;   26.364119;   26.369583;   26.372432;   26.371296;   26.371296;
 83;    0.052773;   37.908085;   36.358219;   35.766627;   35.034162;   34.133777;   33.033072;   31.400593;   31.031915;   30.510070;   29.946896;   29.173917;   28.074932;   26.392189;   26.409859;   26.402297;   26.414193;   26.429923;   26.431368;   26.428539;   26.439522;   26.447612;   26.450127;   26.451422;   26.455281;   26.459440;   26.460276;   26.462526;   26.462526;
 84;    0.040701;   38.094050;   36.599232;   35.986229;   35.237501;   34.236210;   33.092451;   31.608896;   31.231753;   30.796954;   30.432639;   29.665862;   28.205656;   26.469623;   26.477167;   26.486102;   26.502630;   26.501595;   26.509935;   26.504612;   26.512642;   26.513048;   26.521740;   26.523491;   26.532650;   26.533065;   26.533304;   26.534166;   26.534166;
 85;    0.040896;   38.385314;   36.955528;   36.356809;   35.790269;   34.622184;   33.428624;   31.698577;   31.282952;   30.845170;   30.431156;   29.458067;   28.612383;   26.513091;   26.521652;   26.523541;   26.542305;   26.546869;   26.541971;   26.550403;   26.554692;   26.563470;   26.565954;   26.571375;   26.574977;   26.573316;   26.573550;   26.573599;   26.573599;
 86;    0.043903;   38.417393;   36.845124;   36.120633;   35.408448;   34.413950;   33.145009;   31.454793;   31.184475;   30.590892;   29.943460;   29.202324;   28.317970;   26.500295;   26.505846;   26.528319;   26.532852;   26.544083;   26.552783;   26.543967;   26.552739;   26.560867;   26.563152;   26.561948;   26.568313;   26.566036;   26.568090;   26.569975;   26.569975;
 87;    0.047185;   38.284859;   36.769869;   36.278184;   35.701423;   34.708782;   33.370695;   31.586840;   31.266246;   30.612772;   29.969354;   29.140813;   28.035416;   26.450650;   26.469198;   26.471425;   26.482914;   26.499684;   26.509956;   26.518986;   26.522204;   26.525130;   26.522848;   26.528822;   26.525081;   26.526220;   26.528443;   26.529123;   26.529123;
 88;    0.054085;   38.534039;   36.944844;   36.332876;   35.647800;   34.987958;   33.581396;   31.568423;   31.366562;   31.005407;   30.351526;   29.326259;   28.203141;   26.544928;   26.550375;   26.552790;   26.550650;   26.562152;   26.572714;   26.576050;   26.577891;   26.586892;   26.591978;   26.597063;   26.600846;   26.600432;   26.600222;   26.599733;   26.599733;
 89;    0.041668;   38.403229;   36.942463;   36.345774;   35.645597;   34.913098;   33.120191;   31.563804;   31.249226;   30.891746;   30.322759;   29.454875;   28.288824;   26.568258;   26.583975;   26.601745;   26.613202;   26.622651;   26.629276;   26.629890;   26.639184;   26.641757;   26.645876;   26.647280;   26.647272;   26.652116;   26.648270;   26.651380;   26.651380;
 90;    0.041022;   38.147983;   36.771037;   36.409806;   35.712917;   34.578101;   33.368834;   31.741783;   31.409819;   31.028131;   30.252127;   29.628747;   28.487699;   26.566441;   26.577273;   26.593314;   26.612082;   26.621299;   26.617815;   26.628929;   26.631897;   26.631891;   26.635443;   26.642795;   26.642656;   26.642095;   26.646660;   26.648080;   26.648080;
 91;    0.086785;   38.389709;   36.930000;   36.437229;   35.628200;   34.475781;   33.231253;   31.549810;   31.211097;   30.748939;   30.067990;   29.578210;   28.209494;   26.536590;   26.539987;   26.562601;   26.569064;   26.582645;   26.590663;   26.578032;   26.570020;   26.577587;   26.587480;   26.588093;   26.584688;   26.586708;   26.592417;   26.586109;   26.586109;
 92;    0.039525;   38.364233;   36.803687;   36.246766;   35.623337;   34.458885;   33.280908;   31.438116;   31.225681;   30.691470;   29.848213;   29.104121;   28.106327;   26.514210;   26.529717;   26.540692;   26.548751;   26.556316;   26.569490;   26.578073;   26.583320;   26.577503;   26.588206;   26.588421;   26.589468;   26.593806;   26.596294;   26.596086;   26.596086;
 93;    0.043347;   38.261731;   36.818787;   36.333849;   35.665087;   34.628507;   33.455475;   31.578333;   31.206596;   30.809209;   30.231062;   29.229816;   28.048776;   26.522974;   26.540695;   26.547965;   26.566211;   26.577015;   26.579816;   26.580143;   26.577039;   26.587872;   26.595094;   26.595551;   26.595357;   26.600148;   26.602596;   26.604015;   26.604015;
 94;    0.037344;   38.235428;   36.768834;   36.168477;   35.573692;   34.547927;   33.298906;   31.515686;   31.274317;   30.734275;   30.086339;   29.186783;   28.059203;   26.513238;   26.514085;   26.521763;   26.536715;   26.538827;   26.539013;   26.536587;   26.546785;   26.541174;   26.540212;   26.545080;   26.550531;   26.552150;   26.556604;   26.554889;   26.554889;
 95;    0.036532;   38.424835;   36.932145;   36.432901;   35.853479;   34.725721;   33.348633;   31.672593;   31.305014;   30.858126;   30.307438;   29.441236;   28.404889;   26.601164;   26.604703;   26.623740;   26.636354;   26.645524;   26.640584;   26.647921;   26.656256;   26.663987;   26.664963;   26.673295;   26.675366;   26.678180;   26.681121;   26.678925;   26.678925;
 96;    0.037185;   38.293787;   36.759370;   36.150387;   35.349563;   34.669149;   33.219964;   31.294517;   31.009225;   30.546715;   30.107842;   29.255554;   28.244727;   26.489616;   26.491232;   26.500633;   26.521176;   26.535190;   26.550108;   26.558964;   26.561732;   26.560025;   26.556965;   26.557022;   26.556499;   26.562642;   26.564069;   26.564909;   26.564909;
 97;    0.036285;   38.637792;   37.150969;   36.648667;   36.004862;   34.793252;   33.397592;   31.723912;   31.267780;   30.904379;   30.441416;   29.540077;   28.401078;   26.637388;   26.641443;   26.653000;   26.671579;   26.682689;   26.681131;   26.692428;   26.699756;   26.692175;   26.695370;   26.699222;   26.706207;   26.707059;   26.708025;   26.707277;   26.707277;
 98;    0.036889;   38.398550;   36.910313;   36.486175;   35.767582;   34.568880;   33.353743;   31.497802;   31.062879;   30.609232;   30.173819;   29.383981;   28.404921;   26.634987;   26.649232;   26.668398;   26.682042;   26.682375;   26.690308;   26.682390;   26.686481;   26.696004;   26.700492;   26.698698;   26.703048;   26.707663;   26.707619;   26.708912;   26.708912;
 99;    0.036901;   37.976534;   36.657896;   35.981187;   35.399209;   34.603218;   33.345047;   31.474468;   31.228042;   30.791516;   30.209381;   29.624921;   28.640522;   26.596385;   26.610079;   26.620977;   26.635593;   26.646485;   26.650501;   26.655156;   26.666988;   26.673915;   26.670751;   26.674028;   26.683229;   26.684347;   26.686148;   26.683179;   26.683179;
100;    0.036987;   38.052780;   36.560197;   36.025177;   35.354095;   34.359566;   33.361518;   31.552851;   31.135979;   30.653413;   30.070027;   29.227745;   28.360994;   26.427421;   26.433939;   26.454755;   26.440518;   26.442915;   26.445569;   26.454789;   26.462949;   26.460513;   26.469857;   26.473638;   26.477845;   26.480625;   26.482767;   26.484962;   26.484962;


==> anc/LVM_v0.2/result_simulation/SetC3.4_Modelpca-none-none_CVekf-ctri.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;
Nan;Nan;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  1;    1.171448;    1.001429;    0.837096;    0.749453;    0.655985;    0.563518;    0.469859;    0.366100;    0.348293;    0.334739;    0.316615;    0.283543;    0.249533;    0.194123;    0.195438;    0.197617;    0.199643;    0.203016;    0.206497;    0.210564;    0.214689;    0.216852;    0.222070;    0.226753;    0.231143;    0.234294;    0.239144;    0.245036;    0.250357;
  2;    1.195470;    1.028178;    0.859385;    0.779246;    0.671848;    0.573525;    0.481689;    0.361164;    0.352470;    0.334713;    0.310830;    0.270418;    0.234755;    0.191066;    0.194047;    0.196980;    0.198963;    0.202399;    0.205518;    0.208010;    0.211503;    0.218192;    0.222837;    0.227089;    0.231927;    0.235938;    0.241936;    0.249954;    0.257045;
  3;    1.180264;    1.000261;    0.852684;    0.769681;    0.678223;    0.582316;    0.479527;    0.368444;    0.356382;    0.344619;    0.316622;    0.283292;    0.238746;    0.194513;    0.196315;    0.198805;    0.202132;    0.204600;    0.208790;    0.212001;    0.215416;    0.218466;    0.222635;    0.227951;    0.232108;    0.235274;    0.238398;    0.244896;    0.250065;
  4;    1.405400;    1.048274;    0.864098;    0.774502;    0.670676;    0.565206;    0.469350;    0.363923;    0.349861;    0.331319;    0.308917;    0.280370;    0.241506;    0.195396;    0.197978;    0.200600;    0.203854;    0.207277;    0.210578;    0.214753;    0.219202;    0.223939;    0.228434;    0.232437;    0.239012;    0.244568;    0.251364;    0.256883;    0.262068;
  5;    1.179506;    0.996608;    0.849483;    0.775815;    0.681439;    0.592006;    0.484509;    0.368790;    0.356716;    0.328927;    0.308018;    0.274554;    0.242960;    0.195391;    0.196798;    0.198741;    0.200514;    0.204149;    0.207433;    0.209503;    0.211998;    0.216474;    0.220577;    0.224873;    0.231178;    0.234477;    0.238341;    0.242814;    0.249152;
  6;    1.181189;    1.001574;    0.834108;    0.753251;    0.657609;    0.565470;    0.456644;    0.356265;    0.346038;    0.334784;    0.307132;    0.276816;    0.233955;    0.190484;    0.192513;    0.195974;    0.198231;    0.200498;    0.203379;    0.206418;    0.209974;    0.215069;    0.220837;    0.227083;    0.231582;    0.235596;    0.239683;    0.246190;    0.250394;
  7;    1.099080;    1.016930;    0.845356;    0.755747;    0.667288;    0.563168;    0.468567;    0.367078;    0.349070;    0.330313;    0.312777;    0.273827;    0.237999;    0.193854;    0.195991;    0.197676;    0.200161;    0.202925;    0.207053;    0.209052;    0.213987;    0.219861;    0.224714;    0.227768;    0.232561;    0.238751;    0.243881;    0.247750;    0.254233;
  8;    1.071865;    0.986160;    0.814875;    0.728578;    0.649380;    0.555011;    0.467843;    0.358440;    0.350780;    0.335470;    0.312285;    0.273310;    0.228188;    0.191599;    0.193669;    0.196085;    0.198375;    0.199930;    0.203701;    0.206887;    0.210643;    0.213122;    0.218014;    0.221252;    0.226045;    0.230038;    0.236532;    0.241131;    0.246540;
  9;    1.085641;    0.999750;    0.834994;    0.762042;    0.673143;    0.573669;    0.471889;    0.365885;    0.355533;    0.340552;    0.316073;    0.287729;    0.247887;    0.193647;    0.196417;    0.198962;    0.200123;    0.203004;    0.206114;    0.208715;    0.212476;    0.214746;    0.217989;    0.222322;    0.229035;    0.232535;    0.237513;    0.243760;    0.249937;
 10;    1.085087;    1.007497;    0.844332;    0.756977;    0.661730;    0.567732;    0.462913;    0.362912;    0.357089;    0.338515;    0.309578;    0.284568;    0.240459;    0.193887;    0.196567;    0.198759;    0.201147;    0.203498;    0.207248;    0.210853;    0.213417;    0.218326;    0.222469;    0.226606;    0.231417;    0.236967;    0.242062;    0.245705;    0.251874;
 11;    1.083875;    0.992560;    0.834412;    0.748931;    0.672292;    0.569034;    0.477549;    0.363540;    0.354306;    0.339798;    0.318352;    0.277636;    0.244676;    0.194237;    0.194834;    0.197817;    0.200225;    0.201248;    0.205411;    0.206634;    0.211010;    0.215542;    0.219827;    0.223475;    0.227943;    0.231967;    0.237169;    0.242405;    0.248140;
 12;    1.091579;    0.996283;    0.832008;    0.751330;    0.653037;    0.559595;    0.464133;    0.365777;    0.354064;    0.332104;    0.306099;    0.269467;    0.227244;    0.192160;    0.194732;    0.197109;    0.198970;    0.202003;    0.206088;    0.208807;    0.212904;    0.215463;    0.220307;    0.224478;    0.230088;    0.234436;    0.237677;    0.243065;    0.249071;
 13;    1.090264;    0.988050;    0.838446;    0.753450;    0.672675;    0.574788;    0.477591;    0.364526;    0.349770;    0.331550;    0.305457;    0.280272;    0.237270;    0.193822;    0.196250;    0.197651;    0.199380;    0.202143;    0.205158;    0.207301;    0.211930;    0.216016;    0.219089;    0.222911;    0.228359;    0.232449;    0.236055;    0.240422;    0.247012;
 14;    1.075188;    0.978140;    0.824085;    0.742586;    0.656730;    0.557974;    0.452233;    0.353058;    0.346858;    0.328814;    0.297101;    0.261914;    0.225577;    0.190971;    0.191856;    0.195420;    0.197901;    0.200619;    0.204490;    0.207485;    0.208745;    0.214128;    0.219305;    0.223360;    0.226436;    0.230472;    0.235008;    0.238789;    0.244535;
 15;    1.194513;    0.970970;    0.826182;    0.753363;    0.670227;    0.576861;    0.465256;    0.358408;    0.348047;    0.325401;    0.289629;    0.265311;    0.233103;    0.190616;    0.193138;    0.193889;    0.196657;    0.199177;    0.202276;    0.206102;    0.209943;    0.212860;    0.216183;    0.219258;    0.221271;    0.226980;    0.232134;    0.238234;    0.242743;
 16;    1.076196;    1.021544;    0.847060;    0.754619;    0.676632;    0.572877;    0.480533;    0.371333;    0.363242;    0.339690;    0.314567;    0.279765;    0.240687;    0.195993;    0.197505;    0.201497;    0.204514;    0.207366;    0.210864;    0.214333;    0.216945;    0.221230;    0.225524;    0.231410;    0.235009;    0.240266;    0.244731;    0.248591;    0.255386;
 17;    1.065075;    0.991754;    0.814615;    0.727197;    0.644568;    0.550824;    0.458573;    0.361895;    0.344450;    0.330579;    0.310845;    0.284418;    0.238861;    0.190845;    0.192292;    0.193853;    0.197630;    0.201681;    0.204357;    0.208292;    0.211118;    0.214402;    0.217918;    0.223195;    0.227416;    0.231117;    0.236320;    0.241262;    0.247939;
 18;    1.068816;    0.986280;    0.823582;    0.745386;    0.652920;    0.564953;    0.472092;    0.364224;    0.351914;    0.330905;    0.307641;    0.277325;    0.238809;    0.192154;    0.193254;    0.196415;    0.200037;    0.203299;    0.207328;    0.210629;    0.213205;    0.216114;    0.217813;    0.223148;    0.229828;    0.235049;    0.238919;    0.241539;    0.246570;
 19;    1.088484;    0.976473;    0.829781;    0.750314;    0.676117;    0.584679;    0.456533;    0.361323;    0.355360;    0.337914;    0.310671;    0.278620;    0.241271;    0.192813;    0.194985;    0.197331;    0.198154;    0.201477;    0.204979;    0.207637;    0.210427;    0.215599;    0.220352;    0.225033;    0.228597;    0.231468;    0.234891;    0.238921;    0.244118;
 20;    1.072989;    1.011109;    0.847822;    0.767299;    0.694103;    0.611168;    0.491170;    0.363105;    0.352858;    0.338542;    0.309582;    0.278152;    0.244451;    0.193034;    0.194621;    0.197965;    0.202017;    0.205071;    0.209455;    0.212163;    0.215137;    0.219462;    0.224343;    0.228684;    0.233517;    0.238486;    0.242198;    0.247679;    0.252777;
 21;    1.080870;    0.998704;    0.843892;    0.758664;    0.684514;    0.590508;    0.479386;    0.363409;    0.354097;    0.337271;    0.310498;    0.275951;    0.228377;    0.193211;    0.196457;    0.199097;    0.200485;    0.201449;    0.203673;    0.207028;    0.211689;    0.215027;    0.220542;    0.224063;    0.228853;    0.234017;    0.239685;    0.245977;    0.249676;
 22;    1.084420;    1.004675;    0.840428;    0.755785;    0.667630;    0.568085;    0.464897;    0.365657;    0.356555;    0.335077;    0.309261;    0.278586;    0.246774;    0.193659;    0.195350;    0.197393;    0.198807;    0.200227;    0.203590;    0.206662;    0.211953;    0.216198;    0.218847;    0.224241;    0.229996;    0.234642;    0.237941;    0.245633;    0.251169;
 23;    1.061303;    1.010605;    0.840578;    0.753956;    0.662262;    0.580011;    0.476405;    0.369767;    0.357360;    0.348760;    0.317293;    0.287137;    0.240032;    0.196100;    0.199195;    0.201353;    0.203459;    0.207683;    0.210892;    0.214424;    0.215843;    0.218937;    0.223093;    0.225954;    0.232887;    0.236575;    0.242024;    0.246956;    0.252651;
 24;    1.080962;    1.019517;    0.846987;    0.763268;    0.663073;    0.566093;    0.471066;    0.365682;    0.355424;    0.341769;    0.318997;    0.275634;    0.237927;    0.192583;    0.193467;    0.196376;    0.198653;    0.202493;    0.204811;    0.207637;    0.210113;    0.215722;    0.221010;    0.225222;    0.228419;    0.235259;    0.240934;    0.247420;    0.254879;
 25;    1.081838;    0.984898;    0.827215;    0.741530;    0.660020;    0.569060;    0.481148;    0.362855;    0.354629;    0.336587;    0.302416;    0.272354;    0.231587;    0.191847;    0.194961;    0.196500;    0.200223;    0.202189;    0.204945;    0.206691;    0.211067;    0.213954;    0.218390;    0.222001;    0.226434;    0.229373;    0.234812;    0.240796;    0.246225;
 26;    1.065815;    1.026938;    0.859076;    0.779109;    0.679417;    0.577132;    0.488832;    0.369199;    0.355502;    0.341733;    0.325707;    0.295219;    0.244300;    0.193786;    0.196538;    0.198266;    0.199839;    0.204278;    0.207284;    0.209044;    0.212967;    0.216697;    0.222242;    0.228895;    0.234660;    0.238577;    0.245195;    0.252049;    0.256734;
 27;    1.071173;    0.999407;    0.834678;    0.744699;    0.659908;    0.576468;    0.471473;    0.365002;    0.356064;    0.334642;    0.302216;    0.282259;    0.240233;    0.192984;    0.194429;    0.197265;    0.199874;    0.202008;    0.206028;    0.208942;    0.214517;    0.218503;    0.221788;    0.226496;    0.230898;    0.235655;    0.242066;    0.247157;    0.249852;
 28;    1.086660;    1.004339;    0.836843;    0.753060;    0.665353;    0.566612;    0.470381;    0.362240;    0.352530;    0.333927;    0.309136;    0.275447;    0.237022;    0.192412;    0.195274;    0.195823;    0.199284;    0.201995;    0.204786;    0.206903;    0.210746;    0.213808;    0.217420;    0.222628;    0.228286;    0.232090;    0.237479;    0.244076;    0.251085;
 29;    1.068852;    1.011708;    0.848887;    0.758246;    0.665040;    0.562809;    0.467140;    0.361671;    0.349333;    0.327600;    0.303806;    0.273128;    0.226966;    0.192383;    0.193844;    0.195456;    0.198767;    0.202529;    0.205183;    0.210267;    0.214715;    0.218347;    0.222571;    0.227962;    0.233693;    0.237424;    0.242562;    0.248031;    0.252927;
 30;    1.067118;    0.998657;    0.848215;    0.770211;    0.678046;    0.588217;    0.470912;    0.363152;    0.353074;    0.331007;    0.308453;    0.280044;    0.236423;    0.193022;    0.195612;    0.197492;    0.199650;    0.201394;    0.204210;    0.206820;    0.210411;    0.216160;    0.220741;    0.226307;    0.231511;    0.235905;    0.238895;    0.243554;    0.249664;
 31;    1.080079;    1.002962;    0.834506;    0.761431;    0.665474;    0.591773;    0.491610;    0.365106;    0.355375;    0.332674;    0.316557;    0.284870;    0.235083;    0.193828;    0.195235;    0.196880;    0.199212;    0.201003;    0.203261;    0.206776;    0.209845;    0.213373;    0.218354;    0.222935;    0.227337;    0.232147;    0.238809;    0.243737;    0.250740;
 32;    1.079574;    0.995722;    0.845301;    0.750880;    0.658694;    0.557228;    0.458052;    0.360571;    0.340577;    0.323560;    0.311757;    0.286347;    0.241545;    0.190652;    0.193748;    0.197080;    0.201219;    0.204237;    0.206227;    0.207671;    0.210900;    0.215229;    0.219854;    0.223316;    0.225063;    0.231571;    0.236814;    0.242175;    0.248931;
 33;    1.077957;    0.993240;    0.830371;    0.746795;    0.657088;    0.563199;    0.472467;    0.359933;    0.351723;    0.337156;    0.302553;    0.275531;    0.238002;    0.190575;    0.193765;    0.194686;    0.196404;    0.200135;    0.202724;    0.204326;    0.209123;    0.214970;    0.219798;    0.223870;    0.228230;    0.234194;    0.238429;    0.241714;    0.248310;
 34;    1.081373;    0.998033;    0.853002;    0.781926;    0.692873;    0.590147;    0.475960;    0.371669;    0.362752;    0.346322;    0.311861;    0.279468;    0.240854;    0.195684;    0.196862;    0.198259;    0.200215;    0.201793;    0.205555;    0.209280;    0.213000;    0.214448;    0.217273;    0.222582;    0.226048;    0.233025;    0.238166;    0.242194;    0.249508;
 35;    1.068624;    1.011306;    0.840156;    0.753761;    0.658747;    0.564520;    0.467541;    0.359219;    0.347531;    0.331319;    0.309202;    0.281416;    0.233285;    0.193005;    0.195606;    0.197945;    0.199978;    0.201495;    0.204583;    0.208711;    0.211594;    0.214126;    0.220113;    0.224329;    0.229538;    0.235246;    0.239417;    0.247383;    0.252826;
 36;    1.077261;    0.990563;    0.829776;    0.742369;    0.667358;    0.569913;    0.461400;    0.355039;    0.347921;    0.325425;    0.303811;    0.272531;    0.236613;    0.189589;    0.192689;    0.193815;    0.196618;    0.199326;    0.203572;    0.207099;    0.209639;    0.213484;    0.217449;    0.221000;    0.226536;    0.230088;    0.235346;    0.242250;    0.247641;
 37;    1.079941;    0.999701;    0.828063;    0.746400;    0.652973;    0.576378;    0.467758;    0.360523;    0.351180;    0.331273;    0.307097;    0.276215;    0.233996;    0.191937;    0.194906;    0.197317;    0.200760;    0.202116;    0.206322;    0.209498;    0.213026;    0.216560;    0.220314;    0.223238;    0.228609;    0.232192;    0.238981;    0.245198;    0.249925;
 38;    1.084074;    1.002710;    0.840654;    0.748231;    0.666866;    0.558091;    0.466656;    0.357482;    0.346622;    0.326769;    0.307878;    0.275839;    0.242112;    0.192008;    0.193224;    0.195537;    0.197954;    0.201427;    0.205943;    0.209372;    0.212008;    0.216057;    0.220007;    0.222872;    0.228598;    0.234266;    0.239109;    0.245498;    0.250678;
 39;    1.098017;    0.979888;    0.818912;    0.736387;    0.651854;    0.572999;    0.480664;    0.357057;    0.345848;    0.329627;    0.307665;    0.273724;    0.226861;    0.190525;    0.193095;    0.195046;    0.196114;    0.199057;    0.202287;    0.206341;    0.209134;    0.211817;    0.215749;    0.218987;    0.223954;    0.228194;    0.232545;    0.238073;    0.244972;
 40;    1.078308;    0.998665;    0.836238;    0.748294;    0.660443;    0.584883;    0.460814;    0.361435;    0.350211;    0.337534;    0.319431;    0.286158;    0.238939;    0.191774;    0.194384;    0.198207;    0.200894;    0.202421;    0.205715;    0.208800;    0.210877;    0.216348;    0.221604;    0.224664;    0.229894;    0.233859;    0.239042;    0.245486;    0.249666;
 41;    1.082384;    0.994803;    0.829167;    0.746963;    0.667328;    0.563671;    0.469388;    0.357605;    0.340958;    0.323316;    0.299487;    0.275248;    0.234677;    0.193262;    0.195613;    0.199108;    0.202151;    0.204410;    0.207248;    0.210136;    0.213024;    0.217615;    0.220964;    0.223928;    0.229542;    0.233510;    0.236442;    0.242895;    0.248701;
 42;    1.072117;    1.011412;    0.838386;    0.751811;    0.656809;    0.559543;    0.473303;    0.362022;    0.348613;    0.332815;    0.299418;    0.275712;    0.239890;    0.192244;    0.193736;    0.196635;    0.199782;    0.203964;    0.206221;    0.209432;    0.213995;    0.219133;    0.224056;    0.227802;    0.232208;    0.235818;    0.242730;    0.246886;    0.252853;
 43;    1.086941;    0.990401;    0.836253;    0.748257;    0.652673;    0.561211;    0.466213;    0.364189;    0.357345;    0.340817;    0.309917;    0.273014;    0.235412;    0.192269;    0.194612;    0.196304;    0.198356;    0.201239;    0.204847;    0.209334;    0.213181;    0.215113;    0.221002;    0.224527;    0.227489;    0.232215;    0.236237;    0.243420;    0.247600;
 44;    1.087898;    1.015008;    0.836462;    0.747409;    0.663001;    0.569274;    0.482508;    0.361789;    0.351152;    0.332711;    0.305409;    0.276509;    0.244659;    0.195377;    0.196747;    0.198736;    0.202527;    0.205935;    0.210252;    0.213934;    0.217535;    0.219796;    0.222580;    0.227713;    0.232152;    0.237727;    0.241985;    0.247320;    0.253752;
 45;    1.092402;    0.986794;    0.829731;    0.736290;    0.651296;    0.553612;    0.454844;    0.358178;    0.350846;    0.329918;    0.309354;    0.273421;    0.240735;    0.191443;    0.192586;    0.194424;    0.196469;    0.200731;    0.204332;    0.206136;    0.209745;    0.213745;    0.217576;    0.221084;    0.225199;    0.230870;    0.234629;    0.241822;    0.246698;
 46;    1.079300;    1.006825;    0.853763;    0.770203;    0.667369;    0.579405;    0.464725;    0.355870;    0.348909;    0.332989;    0.302570;    0.268690;    0.235563;    0.190012;    0.192580;    0.194643;    0.197522;    0.198565;    0.202569;    0.206044;    0.210772;    0.214800;    0.219505;    0.223767;    0.228173;    0.234338;    0.239613;    0.246224;    0.251706;
 47;    1.063075;    1.003191;    0.844324;    0.774599;    0.691062;    0.570578;    0.480860;    0.369420;    0.355756;    0.343396;    0.321981;    0.293931;    0.240098;    0.194391;    0.196805;    0.199156;    0.201790;    0.203212;    0.205941;    0.210297;    0.213706;    0.215718;    0.219612;    0.225337;    0.229104;    0.235087;    0.239378;    0.244460;    0.250798;
 48;    1.082027;    0.999789;    0.834997;    0.753609;    0.664340;    0.584597;    0.470434;    0.366037;    0.359732;    0.343612;    0.313229;    0.285632;    0.240027;    0.194868;    0.196099;    0.198462;    0.201206;    0.203775;    0.206651;    0.209134;    0.212423;    0.214828;    0.219757;    0.222760;    0.227882;    0.233948;    0.238838;    0.245877;    0.249947;
 49;    1.074740;    1.002222;    0.832243;    0.741530;    0.654799;    0.559446;    0.465517;    0.362085;    0.350376;    0.322836;    0.301662;    0.278647;    0.240399;    0.192703;    0.195684;    0.196772;    0.199684;    0.203066;    0.205524;    0.210000;    0.213479;    0.215225;    0.218527;    0.223576;    0.227950;    0.234408;    0.238634;    0.243991;    0.250556;
 50;    1.147920;    1.005534;    0.828063;    0.740530;    0.654599;    0.565107;    0.479161;    0.365283;    0.357108;    0.334035;    0.310094;    0.276073;    0.237085;    0.193900;    0.196333;    0.199050;    0.200604;    0.202471;    0.207300;    0.211409;    0.215300;    0.217793;    0.222721;    0.225145;    0.230452;    0.235212;    0.238916;    0.244722;    0.251384;
 51;    1.091158;    1.028372;    0.858623;    0.771145;    0.667565;    0.566884;    0.479440;    0.366770;    0.356912;    0.341998;    0.314593;    0.286904;    0.236465;    0.193565;    0.195643;    0.197790;    0.201742;    0.205177;    0.207619;    0.211778;    0.217402;    0.222892;    0.226729;    0.230965;    0.233569;    0.238802;    0.244647;    0.250377;    0.257093;
 52;    1.082111;    1.008045;    0.831958;    0.760174;    0.660545;    0.555138;    0.460311;    0.357074;    0.342663;    0.323843;    0.306065;    0.266698;    0.239389;    0.192198;    0.193736;    0.194976;    0.197368;    0.201351;    0.205339;    0.207324;    0.211076;    0.215598;    0.219679;    0.222768;    0.229884;    0.235965;    0.240453;    0.247246;    0.252011;
 53;    1.079958;    0.996097;    0.838045;    0.755492;    0.657040;    0.558916;    0.456780;    0.360261;    0.347334;    0.330502;    0.308734;    0.279500;    0.244630;    0.190763;    0.192370;    0.195001;    0.195841;    0.197643;    0.201258;    0.205353;    0.207878;    0.212439;    0.217789;    0.223824;    0.228538;    0.232807;    0.238120;    0.242392;    0.249024;
 54;    1.103075;    1.013418;    0.847992;    0.752426;    0.674137;    0.570865;    0.470024;    0.359504;    0.347857;    0.332630;    0.306300;    0.269126;    0.228570;    0.191717;    0.194531;    0.197000;    0.198782;    0.202751;    0.205861;    0.210409;    0.214113;    0.216518;    0.219661;    0.223857;    0.230195;    0.235417;    0.241264;    0.247053;    0.253355;
 55;    1.175613;    0.980513;    0.825590;    0.742069;    0.650634;    0.567408;    0.471923;    0.358978;    0.346555;    0.332347;    0.303792;    0.280581;    0.241268;    0.190909;    0.192002;    0.194475;    0.195871;    0.200230;    0.204167;    0.207511;    0.210951;    0.215353;    0.218290;    0.221160;    0.225498;    0.229468;    0.233961;    0.239932;    0.245128;
 56;    1.069204;    0.988813;    0.833517;    0.745963;    0.648896;    0.557429;    0.461370;    0.362424;    0.347031;    0.330177;    0.304145;    0.269232;    0.240304;    0.191395;    0.194572;    0.195777;    0.196655;    0.200519;    0.203913;    0.206870;    0.212249;    0.216672;    0.219113;    0.223991;    0.229307;    0.233663;    0.238423;    0.241227;    0.247203;
 57;    1.100774;    1.024859;    0.850817;    0.760195;    0.663836;    0.574212;    0.479654;    0.364565;    0.347262;    0.331507;    0.308747;    0.276339;    0.236465;    0.193435;    0.196284;    0.199339;    0.201235;    0.203453;    0.206532;    0.211080;    0.215114;    0.219667;    0.225045;    0.230249;    0.233824;    0.240615;    0.244211;    0.251264;    0.256215;
 58;    1.109830;    1.009330;    0.836206;    0.752386;    0.655646;    0.563952;    0.471734;    0.363633;    0.355182;    0.341914;    0.312047;    0.274137;    0.240735;    0.195600;    0.196788;    0.200132;    0.201648;    0.204704;    0.207756;    0.211594;    0.215895;    0.220633;    0.225505;    0.229753;    0.232118;    0.236376;    0.242936;    0.248145;    0.252333;
 59;    1.120902;    1.009163;    0.839264;    0.742337;    0.649383;    0.551381;    0.456349;    0.357065;    0.339516;    0.326615;    0.298827;    0.277628;    0.229807;    0.190118;    0.191542;    0.193921;    0.195875;    0.198353;    0.201516;    0.206359;    0.209687;    0.215110;    0.220110;    0.222848;    0.229883;    0.235310;    0.242400;    0.247729;    0.252291;
 60;    1.122936;    1.006452;    0.849559;    0.764638;    0.684575;    0.591190;    0.477346;    0.358909;    0.350648;    0.327370;    0.308051;    0.269934;    0.228894;    0.190603;    0.193913;    0.195599;    0.199143;    0.202097;    0.203557;    0.208445;    0.212784;    0.216765;    0.221025;    0.222974;    0.228954;    0.235407;    0.240755;    0.245464;    0.251613;
 61;    1.231999;    0.992954;    0.832433;    0.747408;    0.662660;    0.570726;    0.471838;    0.365260;    0.354014;    0.332748;    0.310584;    0.276526;    0.241946;    0.194794;    0.196975;    0.197364;    0.201001;    0.202745;    0.205213;    0.209274;    0.213377;    0.215977;    0.219038;    0.222402;    0.228350;    0.233403;    0.237891;    0.242129;    0.248239;
 62;    1.108217;    0.995353;    0.831766;    0.746044;    0.649446;    0.561692;    0.461573;    0.356485;    0.347842;    0.339309;    0.315267;    0.273293;    0.238632;    0.189432;    0.191921;    0.194756;    0.196432;    0.199349;    0.202876;    0.205042;    0.207079;    0.211059;    0.214665;    0.219743;    0.224942;    0.230491;    0.236283;    0.242004;    0.248838;
 63;    1.162315;    0.992871;    0.838674;    0.772787;    0.662030;    0.571193;    0.470576;    0.358547;    0.346144;    0.327168;    0.302265;    0.270494;    0.242008;    0.190614;    0.192114;    0.195777;    0.198063;    0.201477;    0.205058;    0.207300;    0.210632;    0.214587;    0.216257;    0.221495;    0.227960;    0.233856;    0.240024;    0.244006;    0.248218;
 64;    1.114102;    0.997475;    0.836879;    0.754491;    0.667531;    0.586019;    0.475384;    0.365964;    0.357363;    0.341007;    0.312387;    0.279055;    0.241565;    0.194096;    0.196662;    0.198786;    0.202489;    0.205899;    0.209318;    0.211076;    0.214296;    0.217474;    0.221810;    0.225317;    0.229210;    0.233901;    0.238706;    0.245335;    0.249369;
 65;    1.127134;    0.989049;    0.830461;    0.760862;    0.658612;    0.577276;    0.470355;    0.353328;    0.344252;    0.330231;    0.299871;    0.267673;    0.234127;    0.189862;    0.191375;    0.194161;    0.197363;    0.199109;    0.200908;    0.205650;    0.209396;    0.212832;    0.216721;    0.221458;    0.226415;    0.232098;    0.236619;    0.243254;    0.247262;
 66;    1.095243;    1.005956;    0.842054;    0.758660;    0.690673;    0.593433;    0.467672;    0.362563;    0.356980;    0.333742;    0.305982;    0.269861;    0.236628;    0.192699;    0.194911;    0.196421;    0.199912;    0.202236;    0.204935;    0.207974;    0.211500;    0.215936;    0.219750;    0.225804;    0.230951;    0.236693;    0.241126;    0.245714;    0.251489;
 67;    1.088306;    0.989944;    0.829227;    0.751859;    0.653056;    0.562364;    0.464824;    0.367062;    0.354139;    0.335125;    0.300295;    0.274308;    0.244047;    0.194494;    0.196956;    0.198120;    0.199629;    0.201686;    0.204113;    0.207857;    0.209742;    0.215364;    0.219284;    0.221493;    0.226981;    0.231948;    0.236329;    0.242030;    0.247486;
 68;    1.079797;    1.016463;    0.856516;    0.772345;    0.662644;    0.571255;    0.463749;    0.359436;    0.348402;    0.326958;    0.305225;    0.273620;    0.236713;    0.192215;    0.194404;    0.196669;    0.199362;    0.203039;    0.206376;    0.210663;    0.214909;    0.216965;    0.221739;    0.225511;    0.232381;    0.237644;    0.242253;    0.249507;    0.254116;
 69;    1.090506;    0.996992;    0.839737;    0.759886;    0.662456;    0.562692;    0.465888;    0.367861;    0.358808;    0.347206;    0.314118;    0.274366;    0.244297;    0.195822;    0.198593;    0.201699;    0.203252;    0.205172;    0.208628;    0.211954;    0.213619;    0.218166;    0.221123;    0.223177;    0.229004;    0.232456;    0.239267;    0.245238;    0.249248;
 70;    1.115997;    1.003056;    0.852230;    0.767578;    0.675376;    0.572080;    0.478854;    0.363098;    0.351588;    0.328860;    0.306942;    0.265776;    0.237697;    0.194405;    0.197037;    0.199527;    0.201551;    0.205379;    0.207818;    0.209054;    0.212315;    0.217480;    0.221294;    0.226752;    0.231225;    0.235335;    0.239175;    0.244381;    0.250764;
 71;    1.161781;    0.991934;    0.825016;    0.756534;    0.672543;    0.575255;    0.471605;    0.366104;    0.349191;    0.330308;    0.307773;    0.274471;    0.235841;    0.193375;    0.194356;    0.196365;    0.199748;    0.203435;    0.206347;    0.209790;    0.211825;    0.216305;    0.220885;    0.224411;    0.227293;    0.232397;    0.238727;    0.244660;    0.247983;
 72;    1.156566;    1.008906;    0.841750;    0.755322;    0.663790;    0.571144;    0.462256;    0.362957;    0.360057;    0.345146;    0.319545;    0.276158;    0.237491;    0.193981;    0.196490;    0.198253;    0.201469;    0.204524;    0.207924;    0.211170;    0.214758;    0.219439;    0.223994;    0.226611;    0.232562;    0.236615;    0.239499;    0.244980;    0.252227;
 73;    1.146427;    1.028202;    0.869444;    0.782512;    0.692825;    0.607213;    0.490236;    0.370417;    0.361188;    0.340858;    0.312587;    0.289124;    0.245383;    0.197220;    0.199510;    0.202180;    0.204512;    0.207515;    0.210599;    0.214205;    0.217955;    0.221633;    0.225696;    0.228994;    0.234901;    0.239722;    0.244643;    0.250002;    0.257051;
 74;    1.131814;    1.012382;    0.839096;    0.749113;    0.651149;    0.557493;    0.468091;    0.359395;    0.351146;    0.326090;    0.299794;    0.270797;    0.235846;    0.192640;    0.196251;    0.197765;    0.199491;    0.203199;    0.206648;    0.211238;    0.215649;    0.220516;    0.225039;    0.229004;    0.233276;    0.239382;    0.244193;    0.247958;    0.253096;
 75;    1.102057;    0.984087;    0.832310;    0.746426;    0.674465;    0.579302;    0.461651;    0.352808;    0.344623;    0.324291;    0.305894;    0.272348;    0.242145;    0.189063;    0.191062;    0.193667;    0.196894;    0.198998;    0.202719;    0.207221;    0.211676;    0.215345;    0.219734;    0.223479;    0.225219;    0.229819;    0.235337;    0.240120;    0.246022;
 76;    1.101388;    0.996070;    0.833126;    0.753641;    0.679523;    0.569696;    0.470718;    0.361975;    0.350121;    0.334379;    0.308930;    0.269142;    0.232653;    0.194014;    0.196963;    0.199143;    0.201187;    0.203958;    0.206340;    0.208600;    0.211991;    0.216124;    0.221216;    0.224892;    0.229966;    0.235823;    0.240447;    0.245194;    0.249017;
 77;    1.123139;    0.980586;    0.806236;    0.725205;    0.638019;    0.548561;    0.460641;    0.354864;    0.343951;    0.331661;    0.312346;    0.276219;    0.229677;    0.190108;    0.191105;    0.194978;    0.197462;    0.198489;    0.202592;    0.207179;    0.209910;    0.213439;    0.216160;    0.219569;    0.224789;    0.229577;    0.234589;    0.238878;    0.245147;
 78;    1.111190;    1.007885;    0.841979;    0.752965;    0.660499;    0.567105;    0.457012;    0.357863;    0.354031;    0.335781;    0.306843;    0.274788;    0.233862;    0.191661;    0.193988;    0.196099;    0.198628;    0.201913;    0.204334;    0.208853;    0.212310;    0.215321;    0.220630;    0.226575;    0.231842;    0.236292;    0.243161;    0.247886;    0.251971;
 79;    1.087422;    1.007231;    0.841059;    0.762312;    0.666144;    0.564802;    0.469359;    0.360547;    0.350597;    0.335509;    0.305976;    0.276785;    0.237396;    0.192228;    0.194337;    0.196407;    0.198784;    0.202026;    0.205941;    0.210183;    0.214332;    0.217375;    0.220611;    0.225000;    0.231075;    0.235366;    0.239595;    0.245180;    0.251808;
 80;    1.079278;    0.995963;    0.828113;    0.743438;    0.656040;    0.549601;    0.457830;    0.350576;    0.340581;    0.320838;    0.305618;    0.266562;    0.226310;    0.187751;    0.190532;    0.192928;    0.195208;    0.197876;    0.202634;    0.206017;    0.209798;    0.213598;    0.218508;    0.223121;    0.228567;    0.232936;    0.238345;    0.242583;    0.248991;
 81;    1.123548;    0.981379;    0.819455;    0.735205;    0.651391;    0.574002;    0.464940;    0.356647;    0.344235;    0.330397;    0.304183;    0.270414;    0.240279;    0.191143;    0.194115;    0.196076;    0.200326;    0.202947;    0.204343;    0.206884;    0.210939;    0.214751;    0.216888;    0.220782;    0.226506;    0.231516;    0.236555;    0.239208;    0.245345;
 82;    1.107611;    0.966047;    0.815524;    0.732950;    0.667876;    0.567794;    0.458160;    0.356243;    0.348789;    0.333544;    0.313098;    0.279494;    0.234448;    0.189603;    0.191020;    0.193893;    0.196741;    0.198757;    0.202052;    0.204955;    0.207955;    0.212450;    0.216126;    0.220208;    0.223464;    0.228464;    0.232696;    0.236011;    0.241512;
 83;    1.473171;    0.972300;    0.811790;    0.732578;    0.645344;    0.555006;    0.461066;    0.359969;    0.347698;    0.325389;    0.302965;    0.277960;    0.237270;    0.191787;    0.194494;    0.195001;    0.197780;    0.201434;    0.203407;    0.204992;    0.209772;    0.213695;    0.216882;    0.220151;    0.224787;    0.230086;    0.234327;    0.239749;    0.243075;
 84;    1.232968;    0.983842;    0.826244;    0.743079;    0.651969;    0.554637;    0.459875;    0.364906;    0.355314;    0.335312;    0.320859;    0.288566;    0.237902;    0.192517;    0.194273;    0.195988;    0.199201;    0.201024;    0.204006;    0.205523;    0.209590;    0.212415;    0.217363;    0.221694;    0.227437;    0.231507;    0.235632;    0.240804;    0.245961;
 85;    1.207659;    1.004718;    0.848395;    0.763867;    0.685081;    0.572227;    0.471811;    0.363732;    0.351287;    0.336865;    0.316156;    0.277020;    0.244751;    0.191734;    0.193142;    0.194900;    0.198823;    0.201381;    0.203014;    0.207088;    0.211109;    0.215735;    0.220267;    0.225293;    0.230250;    0.234062;    0.238628;    0.244282;    0.251180;
 86;    1.254132;    1.007176;    0.840236;    0.747176;    0.659808;    0.561470;    0.461381;    0.357362;    0.350679;    0.330351;    0.305455;    0.274404;    0.240609;    0.191353;    0.192769;    0.196754;    0.199191;    0.202538;    0.205098;    0.207051;    0.211461;    0.216306;    0.220000;    0.223732;    0.229036;    0.233181;    0.239546;    0.246884;    0.251794;
 87;    1.275646;    0.998424;    0.835769;    0.760718;    0.681371;    0.583513;    0.474491;    0.361797;    0.353138;    0.325100;    0.299381;    0.267200;    0.233408;    0.191475;    0.194097;    0.195315;    0.198179;    0.202355;    0.205929;    0.209788;    0.213675;    0.217149;    0.220155;    0.224423;    0.227478;    0.232468;    0.238174;    0.243596;    0.249606;
 88;    2.054822;    1.014531;    0.845222;    0.760842;    0.673488;    0.593346;    0.480711;    0.359263;    0.353799;    0.339764;    0.312958;    0.271912;    0.234737;    0.191685;    0.193310;    0.195577;    0.197376;    0.201017;    0.205303;    0.208633;    0.212440;    0.216991;    0.221385;    0.226300;    0.231681;    0.236115;    0.241243;    0.246997;    0.253633;
 89;    1.226981;    1.006349;    0.847534;    0.762364;    0.674724;    0.588444;    0.459192;    0.360762;    0.352346;    0.333598;    0.304862;    0.274548;    0.238514;    0.192495;    0.195672;    0.199175;    0.201967;    0.204963;    0.208151;    0.210478;    0.214672;    0.217847;    0.222269;    0.225914;    0.229776;    0.235747;    0.239433;    0.245863;    0.251587;
 90;    1.231970;    0.989398;    0.838352;    0.770744;    0.684889;    0.574490;    0.473448;    0.368160;    0.359864;    0.342991;    0.310683;    0.285546;    0.242796;    0.193678;    0.195583;    0.198209;    0.201629;    0.204334;    0.205818;    0.210013;    0.213265;    0.216688;    0.220046;    0.224735;    0.228096;    0.232540;    0.238575;    0.243291;    0.247349;
 91;    2.096028;    1.005218;    0.846895;    0.769335;    0.675603;    0.565478;    0.464910;    0.360400;    0.351003;    0.334869;    0.304412;    0.281631;    0.236031;    0.192037;    0.193440;    0.197304;    0.199680;    0.202860;    0.206153;    0.207112;    0.209072;    0.213962;    0.219288;    0.223620;    0.227538;    0.232806;    0.239066;    0.243433;    0.251304;
 92;    1.395304;    1.003906;    0.838088;    0.757243;    0.676341;    0.565888;    0.468468;    0.357162;    0.352946;    0.332278;    0.299845;    0.264350;    0.228812;    0.191677;    0.194297;    0.196723;    0.199227;    0.202072;    0.205930;    0.209972;    0.213540;    0.215750;    0.221727;    0.225554;    0.229605;    0.235655;    0.241131;    0.245244;    0.250977;
 93;    1.227969;    0.995460;    0.840457;    0.764672;    0.680254;    0.577412;    0.477071;    0.361894;    0.351338;    0.337506;    0.310156;    0.275417;    0.233746;    0.192340;    0.195125;    0.197032;    0.200525;    0.203589;    0.205872;    0.208533;    0.210738;    0.216124;    0.221306;    0.224527;    0.228473;    0.234644;    0.240109;    0.244624;    0.248865;
 94;    1.085536;    0.993508;    0.836236;    0.754385;    0.676772;    0.572648;    0.470784;    0.360733;    0.354991;    0.330940;    0.299826;    0.263096;    0.228571;    0.192541;    0.193570;    0.195405;    0.198311;    0.200186;    0.202298;    0.204855;    0.209407;    0.212306;    0.216151;    0.220468;    0.226510;    0.231910;    0.238615;    0.242670;    0.248377;
 95;    1.080803;    1.008251;    0.846120;    0.769206;    0.689519;    0.580314;    0.469029;    0.363695;    0.351408;    0.333408;    0.311554;    0.276761;    0.240170;    0.193193;    0.194559;    0.198224;    0.201172;    0.204291;    0.205785;    0.209611;    0.213910;    0.218502;    0.222603;    0.228009;    0.232633;    0.237537;    0.242894;    0.246043;    0.252063;
 96;    1.085146;    0.997494;    0.834981;    0.749335;    0.657961;    0.578079;    0.464846;    0.353220;    0.347018;    0.327067;    0.308655;    0.272308;    0.236876;    0.191219;    0.192251;    0.194544;    0.198758;    0.203026;    0.207308;    0.210675;    0.213627;    0.215996;    0.218770;    0.222510;    0.226711;    0.233433;    0.238958;    0.243980;    0.249374;
 97;    1.081017;    1.023493;    0.860303;    0.781855;    0.698032;    0.580809;    0.469134;    0.364619;    0.343013;    0.329916;    0.308991;    0.279702;    0.240515;    0.193419;    0.194807;    0.197424;    0.201369;    0.204952;    0.207138;    0.211490;    0.215840;    0.217865;    0.222263;    0.227699;    0.234121;    0.238418;    0.244116;    0.248951;    0.255873;
 98;    1.078878;    1.006300;    0.845823;    0.778608;    0.687669;    0.572028;    0.473063;    0.358601;    0.346707;    0.326313;    0.306731;    0.276641;    0.240881;    0.193432;    0.195650;    0.198478;    0.201240;    0.203353;    0.206087;    0.207781;    0.211578;    0.216586;    0.221019;    0.224285;    0.229944;    0.235969;    0.240894;    0.246148;    0.251575;
 99;    1.077195;    0.977297;    0.833420;    0.743617;    0.668332;    0.579908;    0.474554;    0.361705;    0.356630;    0.336001;    0.309588;    0.285654;    0.248113;    0.194040;    0.196249;    0.198610;    0.201584;    0.204495;    0.206818;    0.209681;    0.213785;    0.217505;    0.219683;    0.223489;    0.229308;    0.232816;    0.236857;    0.239107;    0.244324;
100;    1.088689;    0.980647;    0.823558;    0.746357;    0.661177;    0.563650;    0.475636;    0.363403;    0.350320;    0.332657;    0.311514;    0.274989;    0.243074;    0.191965;    0.193053;    0.195651;    0.195669;    0.197640;    0.200029;    0.203622;    0.207493;    0.210935;    0.216275;    0.220813;    0.225979;    0.230125;    0.234710;    0.240457;    0.245162;


==> anc/LVM_v0.2/result_simulation/SetC3.4_Modelppca-none-none_CVekf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;
Nan;Nan;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  1;    1.073359;    1.419736;    1.346871;    1.309217;    1.262138;    1.206679;    1.137057;    1.033709;    1.025368;    1.026149;    1.028936;    1.018730;    1.013518;    0.856944;    0.857422;    0.858595;    0.858611;    0.859284;    0.860256;    0.861375;    0.862219;    0.861432;    0.862223;    0.862873;    0.863210;    0.863000;    0.863103;    0.863232;    0.863232;
  2;    1.081676;    1.432887;    1.359973;    1.328159;    1.273997;    1.215608;    1.149200;    1.026793;    1.026075;    1.024480;    1.020608;    0.985321;    0.962903;    0.846553;    0.847857;    0.849008;    0.848762;    0.849936;    0.850322;    0.849820;    0.849804;    0.851482;    0.851995;    0.852017;    0.852364;    0.851638;    0.851527;    0.851806;    0.851806;
  3;    1.077476;    1.419157;    1.355762;    1.321914;    1.278157;    1.222591;    1.147280;    1.037679;    1.032020;    1.034099;    1.026704;    1.017618;    0.974907;    0.857918;    0.858685;    0.859813;    0.861081;    0.861587;    0.862887;    0.863355;    0.863854;    0.864046;    0.864526;    0.865583;    0.865926;    0.865813;    0.865388;    0.865657;    0.865657;
  4;    1.294363;    1.442618;    1.362931;    1.325860;    1.273362;    1.208794;    1.136676;    1.030179;    1.022964;    1.017951;    1.013863;    1.008783;    0.976777;    0.858871;    0.859885;    0.860837;    0.861742;    0.862484;    0.862943;    0.863534;    0.864281;    0.864876;    0.865030;    0.865123;    0.865704;    0.865818;    0.866254;    0.866470;    0.866470;
  5;    1.086365;    1.417355;    1.353933;    1.325575;    1.280317;    1.230419;    1.152316;    1.038073;    1.035251;    1.018956;    1.012821;    0.997238;    0.981295;    0.860807;    0.861416;    0.862007;    0.862352;    0.863845;    0.864714;    0.864836;    0.864505;    0.865327;    0.865907;    0.866148;    0.867282;    0.867187;    0.867161;    0.867169;    0.867169;
  6;    1.084998;    1.419828;    1.345145;    1.311425;    1.262965;    1.208128;    1.123236;    1.019918;    1.015316;    1.016359;    1.009016;    1.006704;    0.967911;    0.847490;    0.848302;    0.850351;    0.850717;    0.851034;    0.851330;    0.851586;    0.851986;    0.852707;    0.853574;    0.854549;    0.854795;    0.854879;    0.854827;    0.855115;    0.855115;
  7;    0.980569;    1.427407;    1.351847;    1.313374;    1.270246;    1.206727;    1.136119;    1.035117;    1.023523;    1.016820;    1.021836;    1.000290;    0.966856;    0.854636;    0.855584;    0.855903;    0.856628;    0.856931;    0.858217;    0.857953;    0.859026;    0.860400;    0.861012;    0.860671;    0.861007;    0.861521;    0.861842;    0.861571;    0.861571;
  8;    0.978522;    1.412016;    1.333572;    1.295488;    1.256548;    1.198794;    1.134294;    1.023116;    1.020580;    1.020154;    1.020437;    0.999514;    0.937480;    0.850657;    0.851889;    0.853074;    0.853680;    0.853471;    0.854842;    0.855335;    0.855875;    0.855647;    0.856653;    0.856700;    0.857138;    0.857041;    0.857602;    0.857681;    0.857681;
  9;    0.976853;    1.418874;    1.345605;    1.316726;    1.273979;    1.215092;    1.139421;    1.033742;    1.030166;    1.031399;    1.027628;    1.027367;    1.008846;    0.855912;    0.857476;    0.858748;    0.858531;    0.859616;    0.860177;    0.860276;    0.861224;    0.860806;    0.860336;    0.860653;    0.861730;    0.861354;    0.861266;    0.861518;    0.861518;
 10;    0.982656;    1.422778;    1.351157;    1.314296;    1.266439;    1.210491;    1.130267;    1.029460;    1.029315;    1.023975;    1.014246;    1.018268;    0.973015;    0.857235;    0.858984;    0.859395;    0.860022;    0.860248;    0.861332;    0.862248;    0.861992;    0.862920;    0.863371;    0.863494;    0.863875;    0.864256;    0.864456;    0.864317;    0.864317;
 11;    0.982535;    1.415309;    1.345196;    1.308772;    1.273425;    1.211355;    1.144843;    1.030452;    1.028394;    1.028706;    1.030571;    1.003867;    0.986027;    0.859057;    0.858824;    0.860403;    0.861376;    0.860707;    0.862276;    0.861292;    0.862231;    0.863183;    0.863841;    0.863970;    0.864378;    0.864363;    0.864515;    0.864656;    0.864656;
 12;    0.985001;    1.417206;    1.343847;    1.310288;    1.259973;    1.203431;    1.131481;    1.033743;    1.028107;    1.018075;    1.011009;    0.991872;    0.938821;    0.849571;    0.851055;    0.851803;    0.852217;    0.852958;    0.854181;    0.854252;    0.855113;    0.854889;    0.855887;    0.856315;    0.857068;    0.857253;    0.856779;    0.856922;    0.856922;
 13;    0.976425;    1.413070;    1.347514;    1.311695;    1.273793;    1.216191;    1.144888;    1.032049;    1.023019;    1.019645;    1.012602;    1.014704;    0.977059;    0.856667;    0.858090;    0.858190;    0.858492;    0.859389;    0.860134;    0.859994;    0.861056;    0.861763;    0.861888;    0.862137;    0.863012;    0.863248;    0.863061;    0.862954;    0.862954;
 14;    0.977475;    1.407974;    1.338904;    1.304274;    1.261825;    1.201556;    1.118586;    1.015562;    1.014400;    1.012461;    0.997017;    0.969803;    0.927754;    0.850955;    0.851270;    0.852959;    0.853860;    0.854642;    0.856088;    0.856774;    0.855788;    0.856922;    0.857973;    0.858473;    0.858455;    0.858633;    0.858891;    0.858789;    0.858789;
 15;    1.087014;    1.404295;    1.340061;    1.310998;    1.271614;    1.217232;    1.132484;    1.023843;    1.023990;    1.014827;    0.988349;    0.978202;    0.953032;    0.848294;    0.850059;    0.849823;    0.850769;    0.851397;    0.852195;    0.853359;    0.854436;    0.854812;    0.855166;    0.855228;    0.854221;    0.854600;    0.854796;    0.855081;    0.855081;
 16;    0.980884;    1.429648;    1.352892;    1.313124;    1.276978;    1.214996;    1.148059;    1.040697;    1.040367;    1.030783;    1.026583;    1.009716;    0.967283;    0.860827;    0.861277;    0.863330;    0.864323;    0.864927;    0.865945;    0.866652;    0.866503;    0.867134;    0.867616;    0.868477;    0.868486;    0.868936;    0.869114;    0.868652;    0.868652;
 17;    1.007669;    1.414905;    1.333587;    1.294521;    1.253046;    1.195248;    1.124826;    1.027573;    1.015399;    1.012266;    1.015821;    1.021004;    0.979549;    0.846859;    0.847407;    0.847224;    0.849058;    0.850503;    0.850768;    0.851841;    0.851970;    0.852247;    0.852381;    0.853173;    0.853616;    0.853322;    0.853643;    0.853685;    0.853685;
 18;    1.008140;    1.412109;    1.338776;    1.306127;    1.259177;    1.207361;    1.139086;    1.031569;    1.023501;    1.016472;    1.009507;    1.002473;    0.976456;    0.851188;    0.851243;    0.852636;    0.854222;    0.855195;    0.856455;    0.857239;    0.857556;    0.857972;    0.857128;    0.857888;    0.858577;    0.859158;    0.859431;    0.859169;    0.859169;
 19;    0.990391;    1.407095;    1.342223;    1.309191;    1.275942;    1.224033;    1.123598;    1.027750;    1.027957;    1.023951;    1.015264;    1.009645;    0.987550;    0.855533;    0.856645;    0.857849;    0.857586;    0.858748;    0.859873;    0.860123;    0.860457;    0.861649;    0.862632;    0.863326;    0.863668;    0.863635;    0.863524;    0.863661;    0.863661;
 20;    1.001827;    1.424526;    1.353203;    1.320557;    1.288957;    1.245681;    1.158488;    1.029759;    1.023522;    1.024988;    1.013424;    1.006275;    0.995581;    0.854003;    0.854620;    0.855962;    0.857712;    0.858724;    0.859879;    0.859896;    0.860145;    0.860607;    0.861224;    0.861567;    0.862075;    0.862573;    0.862484;    0.862764;    0.862764;
 21;    0.995639;    1.418364;    1.350779;    1.315100;    1.282084;    1.228986;    1.146908;    1.030394;    1.026479;    1.025278;    1.019886;    1.005215;    0.937737;    0.854113;    0.856061;    0.857343;    0.857401;    0.856867;    0.856773;    0.857455;    0.858464;    0.858655;    0.859584;    0.859523;    0.859884;    0.860268;    0.860635;    0.861001;    0.861001;
 22;    0.998830;    1.421414;    1.348944;    1.313281;    1.270448;    1.210630;    1.132191;    1.033312;    1.031908;    1.023584;    1.016804;    1.006522;    1.001846;    0.855314;    0.856360;    0.857211;    0.857053;    0.856675;    0.857428;    0.857850;    0.859132;    0.859793;    0.859026;    0.859697;    0.860278;    0.860496;    0.859836;    0.860298;    0.860298;
 23;    1.021453;    1.424296;    1.348989;    1.312240;    1.266999;    1.220496;    1.143727;    1.038867;    1.032436;    1.039167;    1.026071;    1.025850;    0.974902;    0.861851;    0.863765;    0.864553;    0.865013;    0.866710;    0.867482;    0.868467;    0.867752;    0.867533;    0.867988;    0.867788;    0.868898;    0.868765;    0.869095;    0.869162;    0.869162;
 24;    0.995311;    1.428720;    1.352793;    1.318071;    1.267387;    1.209070;    1.138288;    1.033084;    1.027310;    1.029700;    1.030291;    1.000556;    0.962254;    0.850885;    0.850538;    0.851921;    0.852477;    0.853862;    0.853675;    0.853671;    0.853301;    0.854244;    0.855022;    0.855139;    0.854356;    0.854993;    0.854955;    0.855026;    0.855026;
 25;    0.996610;    1.411399;    1.340858;    1.303820;    1.264393;    1.210855;    1.148006;    1.029781;    1.027900;    1.023910;    1.005957;    0.997644;    0.962215;    0.850776;    0.852932;    0.853208;    0.855108;    0.855292;    0.856015;    0.855450;    0.856646;    0.856663;    0.857274;    0.857520;    0.857730;    0.857302;    0.857648;    0.857794;    0.857794;
 26;    1.002470;    1.432277;    1.359820;    1.328147;    1.279325;    1.218774;    1.156143;    1.037983;    1.031886;    1.030784;    1.040002;    1.043926;    1.003454;    0.853493;    0.854841;    0.855131;    0.854771;    0.856656;    0.857192;    0.856281;    0.856264;    0.856289;    0.856894;    0.857805;    0.858339;    0.858114;    0.858534;    0.858846;    0.858846;
 27;    1.028047;    1.418724;    1.345425;    1.306213;    1.264642;    1.217165;    1.138686;    1.032619;    1.031852;    1.024698;    1.009178;    1.020358;    0.988628;    0.853458;    0.854103;    0.855374;    0.856194;    0.856594;    0.857636;    0.857824;    0.859128;    0.859688;    0.859752;    0.860199;    0.860467;    0.860704;    0.861175;    0.861509;    0.861509;
 28;    0.991867;    1.421218;    1.346782;    1.311447;    1.268633;    1.209289;    1.137574;    1.028523;    1.023689;    1.018165;    1.013341;    1.003050;    0.981510;    0.851701;    0.853615;    0.852863;    0.854682;    0.855152;    0.855519;    0.855338;    0.856089;    0.856037;    0.855840;    0.856350;    0.857151;    0.856731;    0.856708;    0.856827;    0.856827;
 29;    0.995950;    1.424845;    1.353825;    1.315379;    1.269092;    1.206401;    1.134401;    1.027635;    1.021974;    1.013146;    1.007669;    0.998590;    0.932215;    0.850928;    0.851450;    0.851540;    0.852760;    0.853989;    0.854167;    0.855465;    0.856195;    0.856471;    0.856975;    0.857629;    0.858183;    0.858053;    0.858350;    0.858526;    0.858526;
 30;    1.002271;    1.418352;    1.353252;    1.322109;    1.277924;    1.227268;    1.138533;    1.030211;    1.024390;    1.015707;    1.012647;    1.010545;    0.965136;    0.853770;    0.855261;    0.856171;    0.856717;    0.856511;    0.857064;    0.857020;    0.857587;    0.858769;    0.859292;    0.860194;    0.860730;    0.861081;    0.860811;    0.860732;    0.860732;
 31;    1.007900;    1.420495;    1.345416;    1.316504;    1.268696;    1.229688;    1.158565;    1.032583;    1.029343;    1.021600;    1.029866;    1.025275;    0.958662;    0.856439;    0.857090;    0.857461;    0.858367;    0.858327;    0.858329;    0.859075;    0.859016;    0.859126;    0.859971;    0.860281;    0.860264;    0.860336;    0.860776;    0.860572;    0.860572;
 32;    1.005891;    1.416853;    1.351544;    1.310346;    1.264007;    1.201480;    1.125062;    1.026478;    1.018005;    1.009311;    1.017633;    1.022115;    0.985757;    0.847460;    0.849117;    0.850590;    0.852550;    0.853392;    0.853229;    0.852383;    0.853083;    0.853726;    0.854545;    0.854868;    0.853678;    0.854264;    0.854407;    0.854400;    0.854400;
 33;    0.992731;    1.415674;    1.342921;    1.307306;    1.262610;    1.206199;    1.139328;    1.025402;    1.022862;    1.023658;    1.006446;    1.005042;    0.980611;    0.847225;    0.849209;    0.848832;    0.848957;    0.850553;    0.850656;    0.849927;    0.850823;    0.852238;    0.852958;    0.853258;    0.853430;    0.854291;    0.854520;    0.853886;    0.853886;
 34;    0.991830;    1.417999;    1.355892;    1.329230;    1.288133;    1.229001;    1.144173;    1.041872;    1.040325;    1.037019;    1.018806;    1.010436;    0.987334;    0.860668;    0.861068;    0.861570;    0.862214;    0.861858;    0.863326;    0.864211;    0.865223;    0.864113;    0.863887;    0.864680;    0.864560;    0.865434;    0.865626;    0.865007;    0.865007;
 35;    1.013069;    1.424696;    1.348735;    1.312142;    1.264144;    1.207513;    1.134562;    1.023971;    1.018609;    1.015713;    1.014234;    1.009408;    0.944612;    0.854802;    0.856288;    0.857146;    0.857667;    0.857507;    0.858156;    0.859459;    0.859487;    0.858751;    0.859741;    0.859897;    0.860342;    0.860773;    0.860388;    0.860698;    0.860698;
 36;    0.980792;    1.414228;    1.342381;    1.304398;    1.269673;    1.211590;    1.128044;    1.018388;    1.018594;    1.007353;    1.005452;    0.997468;    0.968645;    0.845223;    0.847368;    0.847213;    0.847991;    0.848614;    0.849812;    0.850756;    0.850799;    0.851249;    0.851583;    0.851635;    0.852217;    0.851991;    0.852170;    0.852373;    0.852373;
 37;    0.978068;    1.418899;    1.341617;    1.307262;    1.259696;    1.216937;    1.134554;    1.026155;    1.021465;    1.014100;    1.010051;    1.001723;    0.956511;    0.850573;    0.852450;    0.853200;    0.854718;    0.854174;    0.855553;    0.856269;    0.856743;    0.856844;    0.857186;    0.856895;    0.857519;    0.857303;    0.857623;    0.857911;    0.857911;
 38;    1.046371;    1.420383;    1.348906;    1.308612;    1.269819;    1.202006;    1.133580;    1.021618;    1.016401;    1.008711;    1.009914;    0.999124;    0.982868;    0.851966;    0.852251;    0.853077;    0.853842;    0.855003;    0.856590;    0.857377;    0.857310;    0.858014;    0.858633;    0.858082;    0.858528;    0.858905;    0.858933;    0.859204;    0.859204;
 39;    0.976659;    1.408890;    1.335903;    1.300283;    1.258295;    1.213890;    1.147071;    1.021164;    1.015305;    1.014706;    1.015970;    1.000205;    0.938285;    0.848161;    0.849668;    0.850562;    0.850476;    0.851567;    0.852411;    0.853476;    0.853717;    0.853543;    0.853933;    0.853841;    0.854314;    0.854162;    0.853967;    0.853979;    0.853979;
 40;    0.982055;    1.418354;    1.346417;    1.308561;    1.265171;    1.224196;    1.127703;    1.027335;    1.021213;    1.021130;    1.028372;    1.023605;    0.973483;    0.849977;    0.851494;    0.853611;    0.854525;    0.854269;    0.855040;    0.855431;    0.855108;    0.856281;    0.857171;    0.857012;    0.857606;    0.857459;    0.857699;    0.858056;    0.858056;
 41;    0.978891;    1.416484;    1.342138;    1.307316;    1.269779;    1.206514;    1.136055;    1.021936;    1.014357;    1.005723;    0.999977;    0.998806;    0.956860;    0.856576;    0.857724;    0.859533;    0.860600;    0.861032;    0.861763;    0.862087;    0.862353;    0.863331;    0.863607;    0.863308;    0.864048;    0.864205;    0.863804;    0.864035;    0.864035;
 42;    0.979350;    1.424666;    1.347768;    1.310703;    1.262622;    1.203272;    1.140167;    1.027980;    1.019208;    1.019828;    1.002174;    1.004695;    0.980865;    0.850570;    0.851079;    0.852476;    0.853237;    0.854655;    0.854275;    0.854703;    0.855465;    0.856599;    0.857443;    0.857517;    0.857823;    0.857744;    0.858355;    0.858141;    0.858141;
 43;    0.980277;    1.414232;    1.346227;    1.308456;    1.259732;    1.204676;    1.133286;    1.031477;    1.032885;    1.030379;    1.015409;    0.992584;    0.956634;    0.852225;    0.853887;    0.854410;    0.854673;    0.855429;    0.856616;    0.858210;    0.858902;    0.858206;    0.859420;    0.859643;    0.859506;    0.859824;    0.859754;    0.860178;    0.860178;
 44;    0.976303;    1.426503;    1.346703;    1.308081;    1.267108;    1.211552;    1.149468;    1.027680;    1.026031;    1.019239;    1.009388;    0.998661;    0.985206;    0.861221;    0.861554;    0.861988;    0.863439;    0.864423;    0.866013;    0.866698;    0.867449;    0.867094;    0.866673;    0.867270;    0.867497;    0.868018;    0.867983;    0.867965;    0.867965;
 45;    0.979208;    1.412360;    1.342352;    1.300524;    1.258138;    1.197833;    1.121333;    1.022854;    1.020844;    1.010303;    1.014757;    0.995997;    0.978708;    0.850152;    0.850532;    0.851245;    0.851630;    0.853397;    0.854537;    0.854130;    0.855008;    0.855560;    0.855899;    0.855871;    0.855877;    0.856425;    0.856207;    0.856523;    0.856523;
 46;    0.980015;    1.422448;    1.356475;    1.322335;    1.270563;    1.220000;    1.131838;    1.019575;    1.017356;    1.015791;    1.002639;    0.984258;    0.964608;    0.845100;    0.846457;    0.847231;    0.848254;    0.847310;    0.848546;    0.848696;    0.849534;    0.849891;    0.850469;    0.850553;    0.850559;    0.851019;    0.851074;    0.851295;    0.851295;
 47;    0.978365;    1.420631;    1.351097;    1.324914;    1.286885;    1.212995;    1.148335;    1.038621;    1.029938;    1.033928;    1.035353;    1.039528;    0.973339;    0.857084;    0.858282;    0.859497;    0.860371;    0.860041;    0.860414;    0.861452;    0.862043;    0.861438;    0.861671;    0.862476;    0.862306;    0.862865;    0.862853;    0.862956;    0.862956;
 48;    0.979771;    1.418880;    1.345621;    1.311750;    1.267850;    1.223867;    1.137764;    1.033818;    1.034009;    1.032682;    1.022365;    1.019476;    0.971808;    0.859679;    0.860111;    0.860942;    0.862210;    0.862956;    0.863713;    0.863905;    0.864374;    0.863926;    0.864678;    0.864202;    0.864644;    0.865212;    0.865241;    0.865641;    0.865641;
 49;    0.992370;    1.420129;    1.344049;    1.304109;    1.261001;    1.203103;    1.132511;    1.028215;    1.021669;    1.008854;    1.005407;    1.009206;    0.982031;    0.852502;    0.854662;    0.854380;    0.855489;    0.856672;    0.856930;    0.858545;    0.859188;    0.858302;    0.858204;    0.858831;    0.858646;    0.859289;    0.859183;    0.859242;    0.859242;
 50;    0.986905;    1.421854;    1.341706;    1.303408;    1.261026;    1.207882;    1.145945;    1.032318;    1.033116;    1.024767;    1.017616;    1.000311;    0.962605;    0.856397;    0.857681;    0.859116;    0.859207;    0.859267;    0.860855;    0.861760;    0.862551;    0.862168;    0.863260;    0.862503;    0.863151;    0.863325;    0.862991;    0.863124;    0.863124;
 51;    1.004244;    1.432995;    1.359562;    1.323356;    1.271004;    1.210033;    1.146729;    1.034473;    1.028977;    1.027686;    1.022459;    1.024674;    0.955515;    0.852765;    0.853729;    0.854306;    0.855857;    0.856676;    0.856332;    0.857201;    0.858505;    0.859646;    0.859868;    0.860102;    0.859389;    0.859540;    0.859776;    0.859812;    0.859812;
 52;    1.001741;    1.423033;    1.343953;    1.315691;    1.265177;    1.199425;    1.126943;    1.020910;    1.011413;    1.004974;    1.008993;    0.982100;    0.979455;    0.851762;    0.852331;    0.852256;    0.852806;    0.854328;    0.855465;    0.854853;    0.855410;    0.856014;    0.856383;    0.855749;    0.856694;    0.857128;    0.857118;    0.857278;    0.857278;
 53;    1.004482;    1.417079;    1.347345;    1.313139;    1.262883;    1.202928;    1.123642;    1.026064;    1.018807;    1.015030;    1.015240;    1.012280;    0.997511;    0.847469;    0.847992;    0.849197;    0.848626;    0.848585;    0.849327;    0.850442;    0.850281;    0.850839;    0.851548;    0.852499;    0.852838;    0.852747;    0.852984;    0.852851;    0.852851;
 54;    0.994869;    1.425708;    1.353313;    1.311654;    1.275065;    1.212948;    1.137087;    1.024518;    1.018391;    1.015171;    1.009696;    0.983980;    0.937333;    0.849332;    0.851091;    0.852107;    0.852193;    0.853675;    0.854138;    0.855474;    0.855934;    0.855474;    0.855119;    0.854900;    0.855726;    0.856066;    0.856304;    0.856356;    0.856356;
 55;    0.996198;    1.409223;    1.339839;    1.303994;    1.257750;    1.209414;    1.138746;    1.024087;    1.018482;    1.018773;    1.006663;    1.010346;    0.980844;    0.849683;    0.850079;    0.850866;    0.850882;    0.852558;    0.853794;    0.854362;    0.854912;    0.855868;    0.855858;    0.855702;    0.855965;    0.855979;    0.856124;    0.856305;    0.856305;
 56;    1.005840;    1.413366;    1.344583;    1.306800;    1.256988;    1.201572;    1.128474;    1.029007;    1.019401;    1.018195;    1.011426;    0.989096;    0.976139;    0.849080;    0.851192;    0.851354;    0.850647;    0.852009;    0.852741;    0.853116;    0.854609;    0.855412;    0.855175;    0.855713;    0.856323;    0.856461;    0.856862;    0.856480;    0.856480;
 57;    0.991820;    1.431309;    1.355145;    1.316411;    1.268129;    1.215844;    1.146942;    1.031430;    1.021655;    1.015450;    1.013688;    1.002784;    0.969578;    0.853475;    0.854750;    0.856376;    0.856219;    0.856284;    0.856652;    0.857802;    0.858199;    0.858826;    0.859718;    0.860303;    0.859886;    0.860613;    0.860337;    0.860773;    0.860773;
 58;    1.029099;    1.423628;    1.346421;    1.311032;    1.261931;    1.207129;    1.138919;    1.030355;    1.027988;    1.030546;    1.017918;    0.994755;    0.972709;    0.861860;    0.862423;    0.864360;    0.864243;    0.865145;    0.865880;    0.866685;    0.867521;    0.868532;    0.869379;    0.869982;    0.869539;    0.869592;    0.869998;    0.870223;    0.870223;
 59;    1.003172;    1.423600;    1.348194;    1.304767;    1.257276;    1.196500;    1.122952;    1.021042;    1.011837;    1.012017;    1.001555;    1.010892;    0.943730;    0.845369;    0.845837;    0.847086;    0.847176;    0.847331;    0.847866;    0.848668;    0.848592;    0.849674;    0.850283;    0.849607;    0.850299;    0.850492;    0.850947;    0.851025;    0.851025;
 60;    1.035283;    1.422280;    1.354112;    1.318861;    1.282355;    1.229624;    1.144707;    1.023813;    1.018875;    1.011859;    1.014424;    0.993436;    0.947464;    0.847003;    0.849025;    0.849154;    0.850674;    0.851259;    0.850430;    0.851849;    0.852856;    0.853163;    0.853608;    0.852429;    0.852976;    0.853577;    0.853778;    0.853785;    0.853785;
 61;    1.001067;    1.415493;    1.344061;    1.307696;    1.266644;    1.212554;    1.139020;    1.032807;    1.027339;    1.018538;    1.018221;    1.001284;    0.984187;    0.860008;    0.861666;    0.860967;    0.862676;    0.862816;    0.863316;    0.864388;    0.865335;    0.865173;    0.865011;    0.865047;    0.865805;    0.866212;    0.866270;    0.866269;    0.866269;
 62;    1.012868;    1.416669;    1.343670;    1.306772;    1.257130;    1.204788;    1.128210;    1.020228;    1.017873;    1.024273;    1.022535;    0.997729;    0.987787;    0.843133;    0.844703;    0.845993;    0.846135;    0.847053;    0.848210;    0.848056;    0.847489;    0.847689;    0.847528;    0.847986;    0.848274;    0.848651;    0.848767;    0.848722;    0.848722;
 63;    1.079651;    1.415415;    1.347727;    1.323413;    1.266309;    1.212885;    1.137745;    1.023672;    1.016767;    1.012892;    1.005572;    0.994126;    0.990634;    0.847405;    0.847993;    0.849625;    0.849992;    0.851092;    0.852261;    0.852141;    0.852601;    0.853161;    0.852228;    0.852834;    0.853556;    0.854015;    0.854358;    0.854395;    0.854395;
 64;    0.981766;    1.417849;    1.346707;    1.312409;    1.270239;    1.225287;    1.142964;    1.034009;    1.032673;    1.028837;    1.019090;    1.005590;    0.989217;    0.857899;    0.859312;    0.860282;    0.861872;    0.863033;    0.864047;    0.863662;    0.864176;    0.864525;    0.865199;    0.865468;    0.865431;    0.865697;    0.865697;    0.865978;    0.865978;
 65;    1.001060;    1.413500;    1.342764;    1.315945;    1.263737;    1.217824;    1.137272;    1.015856;    1.015337;    1.015400;    0.999514;    0.982384;    0.955196;    0.846572;    0.847017;    0.848418;    0.849751;    0.849736;    0.849254;    0.850372;    0.850998;    0.851184;    0.851440;    0.851797;    0.852088;    0.852576;    0.852633;    0.853046;    0.853046;
 66;    0.992019;    1.422005;    1.349796;    1.315166;    1.286319;    1.231293;    1.135085;    1.029060;    1.030619;    1.018400;    1.010157;    0.994160;    0.980494;    0.852372;    0.853562;    0.853778;    0.855392;    0.855907;    0.856089;    0.856464;    0.856667;    0.857274;    0.857238;    0.858052;    0.858476;    0.858966;    0.859134;    0.859126;    0.859126;
 67;    1.007590;    1.413965;    1.342121;    1.310408;    1.259880;    1.205357;    1.131663;    1.035149;    1.029608;    1.023899;    1.004576;    1.002367;    0.990261;    0.858117;    0.859661;    0.859773;    0.859987;    0.860399;    0.860965;    0.862229;    0.861725;    0.863070;    0.863407;    0.862416;    0.863021;    0.863223;    0.863277;    0.863460;    0.863460;
 68;    1.031613;    1.427188;    1.358182;    1.323928;    1.267232;    1.213489;    1.131032;    1.024438;    1.019048;    1.011377;    1.009396;    0.994960;    0.969459;    0.851759;    0.852866;    0.853565;    0.854346;    0.855385;    0.855836;    0.856537;    0.857261;    0.856694;    0.857371;    0.857121;    0.857790;    0.858044;    0.858063;    0.858363;    0.858363;
 69;    0.988431;    1.417582;    1.348333;    1.315666;    1.266824;    1.206218;    1.133266;    1.036584;    1.033807;    1.038216;    1.024336;    0.997605;    0.984808;    0.862996;    0.864585;    0.866309;    0.866579;    0.866861;    0.867917;    0.868746;    0.868418;    0.869487;    0.869567;    0.868904;    0.869756;    0.869406;    0.869944;    0.870179;    0.870179;
 70;    1.060462;    1.420699;    1.355741;    1.320899;    1.276100;    1.214162;    1.146223;    1.029880;    1.026969;    1.016677;    1.015810;    0.981934;    0.969718;    0.858335;    0.859899;    0.860793;    0.861518;    0.863200;    0.863520;    0.862848;    0.863116;    0.864044;    0.864476;    0.865494;    0.865814;    0.865959;    0.865750;    0.865910;    0.865910;
 71;    1.196842;    1.414942;    1.339698;    1.313176;    1.273337;    1.216140;    1.138762;    1.033968;    1.026395;    1.017729;    1.013355;    1.003238;    0.968252;    0.853880;    0.854072;    0.854744;    0.856090;    0.857361;    0.858115;    0.858524;    0.858085;    0.859004;    0.859812;    0.860074;    0.859766;    0.859955;    0.860237;    0.860501;    0.860501;
 72;    1.078296;    1.423506;    1.349718;    1.313240;    1.268013;    1.213281;    1.129424;    1.029548;    1.033292;    1.034945;    1.030540;    1.000428;    0.968521;    0.857033;    0.858707;    0.859106;    0.860206;    0.861218;    0.861750;    0.862157;    0.862485;    0.863440;    0.864134;    0.863847;    0.864727;    0.864873;    0.863897;    0.863634;    0.863634;
 73;    1.055147;    1.432891;    1.365616;    1.330352;    1.288688;    1.242821;    1.157980;    1.039774;    1.035522;    1.029528;    1.020873;    1.028754;    0.994806;    0.864284;    0.865679;    0.866913;    0.867491;    0.868347;    0.868975;    0.869692;    0.870010;    0.870313;    0.870459;    0.870177;    0.870907;    0.871000;    0.871144;    0.870960;    0.870960;
 74;    0.990545;    1.425199;    1.348156;    1.309247;    1.258705;    1.201387;    1.134689;    1.023931;    1.021509;    1.009588;    0.998955;    0.987848;    0.962609;    0.852658;    0.855011;    0.855228;    0.855028;    0.856323;    0.856900;    0.858045;    0.858917;    0.859947;    0.860614;    0.860772;    0.860976;    0.861672;    0.861897;    0.861941;    0.861941;
 75;    1.029159;    1.411040;    1.343933;    1.307035;    1.274779;    1.219683;    1.128567;    1.015338;    1.013601;    1.004582;    1.006205;    0.995644;    0.990606;    0.844642;    0.845712;    0.846877;    0.848180;    0.848312;    0.849321;    0.850456;    0.851493;    0.852057;    0.852722;    0.853225;    0.852495;    0.852705;    0.852964;    0.852968;    0.852968;
 76;    0.999242;    1.417052;    1.344503;    1.311594;    1.278408;    1.211799;    1.137868;    1.028324;    1.022232;    1.019190;    1.013886;    0.986425;    0.953846;    0.857207;    0.859012;    0.859992;    0.860458;    0.861124;    0.861159;    0.861167;    0.861544;    0.862175;    0.863087;    0.863182;    0.863718;    0.864148;    0.864407;    0.864532;    0.864532;
 77;    1.007835;    1.409228;    1.328321;    1.292631;    1.247747;    1.192830;    1.126718;    1.018197;    1.012135;    1.013690;    1.020766;    1.006408;    0.947407;    0.847341;    0.847568;    0.850001;    0.850740;    0.850035;    0.851166;    0.852506;    0.852516;    0.853027;    0.852709;    0.852641;    0.853034;    0.853306;    0.853475;    0.853337;    0.853337;
 78;    0.998299;    1.423000;    1.349813;    1.311755;    1.265365;    1.209586;    1.123761;    1.022126;    1.025317;    1.022180;    1.009835;    0.996463;    0.955680;    0.850574;    0.851976;    0.852716;    0.853382;    0.854582;    0.854550;    0.855829;    0.856142;    0.855741;    0.856316;    0.857132;    0.857594;    0.857673;    0.858083;    0.858278;    0.858278;
 79;    0.988349;    1.422599;    1.349199;    1.317240;    1.269346;    1.207896;    1.136468;    1.025760;    1.021603;    1.020934;    1.008345;    1.005679;    0.970298;    0.851221;    0.852319;    0.853028;    0.853610;    0.854520;    0.855619;    0.856734;    0.857804;    0.858038;    0.857790;    0.858051;    0.858752;    0.858806;    0.858614;    0.858700;    0.858700;
 80;    1.012473;    1.416988;    1.341499;    1.305012;    1.261585;    1.194514;    1.124086;    1.011670;    1.006517;    1.000342;    1.005947;    0.980484;    0.938697;    0.839747;    0.841196;    0.842050;    0.842310;    0.842644;    0.844171;    0.844597;    0.845093;    0.845137;    0.845716;    0.846098;    0.846816;    0.846822;    0.847084;    0.846956;    0.846956;
 81;    1.257071;    1.409583;    1.336206;    1.299656;    1.257991;    1.214491;    1.131475;    1.020745;    1.013714;    1.015556;    1.009304;    0.994590;    0.990046;    0.850283;    0.852040;    0.852740;    0.854730;    0.855580;    0.855093;    0.855398;    0.855972;    0.856835;    0.856340;    0.856561;    0.857269;    0.857745;    0.858230;    0.857355;    0.857355;
 82;    1.017824;    1.401700;    1.333626;    1.297947;    1.269602;    1.209609;    1.124774;    1.020550;    1.017315;    1.015983;    1.019617;    1.010580;    0.964241;    0.846498;    0.847104;    0.848452;    0.849714;    0.850222;    0.850885;    0.851416;    0.851782;    0.852938;    0.853426;    0.853907;    0.853760;    0.854281;    0.854581;    0.854510;    0.854510;
 83;    1.265057;    1.404967;    1.331523;    1.297418;    1.253364;    1.198658;    1.127512;    1.025761;    1.020623;    1.011465;    1.007321;    1.010107;    0.977066;    0.852294;    0.853950;    0.853188;    0.854328;    0.855862;    0.856098;    0.855649;    0.856916;    0.857666;    0.857883;    0.857965;    0.858354;    0.858888;    0.858982;    0.859243;    0.859243;
 84;    1.152482;    1.410841;    1.340281;    1.304630;    1.258837;    1.198983;    1.126949;    1.032568;    1.028470;    1.024770;    1.034631;    1.030549;    0.969499;    0.852898;    0.853696;    0.854297;    0.855927;    0.855937;    0.856674;    0.856060;    0.856853;    0.856987;    0.857782;    0.858122;    0.859081;    0.859162;    0.859142;    0.859272;    0.859272;
 85;    1.054300;    1.421439;    1.353456;    1.318489;    1.282683;    1.214353;    1.139501;    1.030841;    1.024312;    1.021972;    1.026245;    1.004518;    0.996001;    0.849623;    0.850312;    0.850472;    0.852289;    0.852665;    0.852200;    0.853152;    0.853647;    0.854468;    0.854827;    0.855300;    0.855691;    0.855595;    0.855581;    0.855590;    0.855590;
 86;    1.239270;    1.422591;    1.348833;    1.308060;    1.264862;    1.205006;    1.128094;    1.021424;    1.020231;    1.010901;    1.006038;    1.001665;    0.990116;    0.849359;    0.849751;    0.851833;    0.852383;    0.853404;    0.853911;    0.853295;    0.854100;    0.855016;    0.855280;    0.855300;    0.855798;    0.855594;    0.855894;    0.856102;    0.856102;
 87;    1.182006;    1.418235;    1.346123;    1.316191;    1.279776;    1.223154;    1.141670;    1.028061;    1.025465;    1.010368;    1.002791;    0.985967;    0.961880;    0.848709;    0.850446;    0.850379;    0.851357;    0.852984;    0.853938;    0.854951;    0.855555;    0.855784;    0.855540;    0.856114;    0.855823;    0.855956;    0.856231;    0.856311;    0.856311;
 88;    1.581317;    1.426202;    1.351694;    1.316543;    1.274696;    1.231493;    1.147861;    1.024306;    1.026211;    1.027618;    1.020915;    0.994422;    0.964361;    0.850156;    0.850598;    0.850986;    0.850896;    0.852014;    0.853069;    0.853299;    0.853757;    0.854650;    0.855148;    0.855708;    0.856313;    0.856141;    0.856174;    0.856115;    0.856115;
 89;    1.429990;    1.422163;    1.352949;    1.317672;    1.275601;    1.227414;    1.126330;    1.026416;    1.024493;    1.022117;    1.011126;    0.998290;    0.978450;    0.852245;    0.853780;    0.855387;    0.856359;    0.857215;    0.857900;    0.857919;    0.858816;    0.859067;    0.859654;    0.859682;    0.859796;    0.860315;    0.859938;    0.860304;    0.860304;
 90;    1.153743;    1.413693;    1.347440;    1.322211;    1.282338;    1.215961;    1.141043;    1.037134;    1.034123;    1.033389;    1.019016;    1.023604;    0.985608;    0.855522;    0.856424;    0.857956;    0.859597;    0.860407;    0.860054;    0.861253;    0.861534;    0.862003;    0.862031;    0.862740;    0.862682;    0.862828;    0.863284;    0.863446;    0.863446;
 91;    1.930231;    1.421634;    1.352572;    1.321620;    1.276015;    1.208731;    1.132205;    1.025625;    1.022277;    1.018218;    1.007149;    1.014320;    0.969031;    0.851118;    0.851410;    0.853492;    0.854146;    0.855353;    0.856157;    0.854947;    0.854103;    0.854859;    0.855844;    0.856059;    0.855763;    0.856017;    0.856688;    0.855930;    0.855930;
 92;    1.406091;    1.420986;    1.347437;    1.314219;    1.276369;    1.208732;    1.135538;    1.021312;    1.023747;    1.016867;    1.000382;    0.979635;    0.940617;    0.850297;    0.851673;    0.852640;    0.853458;    0.854137;    0.855259;    0.856148;    0.856711;    0.856207;    0.857342;    0.857375;    0.857484;    0.857966;    0.858224;    0.858179;    0.858179;
 93;    1.120726;    1.416703;    1.348672;    1.318515;    1.278841;    1.218278;    1.144484;    1.028415;    1.023822;    1.023479;    1.016537;    1.002504;    0.965195;    0.851927;    0.853496;    0.854199;    0.855903;    0.856994;    0.857131;    0.857261;    0.856946;    0.858080;    0.858854;    0.858771;    0.858876;    0.859401;    0.859725;    0.859871;    0.859871;
 94;    0.981684;    1.415739;    1.346223;    1.312101;    1.276545;    1.214236;    1.137903;    1.026608;    1.028747;    1.018502;    1.004418;    0.975003;    0.939861;    0.852756;    0.852832;    0.853609;    0.854968;    0.854970;    0.855024;    0.854880;    0.855944;    0.855456;    0.855341;    0.855815;    0.856472;    0.856663;    0.857144;    0.856943;    0.856943;
 95;    0.981553;    1.423114;    1.352179;    1.321742;    1.285801;    1.220827;    1.136549;    1.030592;    1.024922;    1.020211;    1.018473;    1.005298;    0.983883;    0.853978;    0.854247;    0.856013;    0.857160;    0.858105;    0.857635;    0.858312;    0.859140;    0.859885;    0.860062;    0.860949;    0.861304;    0.861521;    0.861835;    0.861569;    0.861569;
 96;    0.981907;    1.417753;    1.345549;    1.309095;    1.263198;    1.218517;    1.131595;    1.015671;    1.014519;    1.008542;    1.011237;    0.989215;    0.963314;    0.851035;    0.851094;    0.851890;    0.853776;    0.855296;    0.856689;    0.857567;    0.857809;    0.857692;    0.857401;    0.857369;    0.857366;    0.857992;    0.858205;    0.858323;    0.858323;
 97;    0.984265;    1.430640;    1.360454;    1.329731;    1.291832;    1.221498;    1.136569;    1.031290;    1.019090;    1.017512;    1.016602;    1.010087;    0.984695;    0.852799;    0.853108;    0.854178;    0.856005;    0.857196;    0.856913;    0.858014;    0.858847;    0.858018;    0.858375;    0.858792;    0.859560;    0.859676;    0.859828;    0.859746;    0.859746;
 98;    0.997170;    1.422203;    1.352018;    1.327288;    1.284465;    1.213883;    1.140486;    1.023529;    1.016176;    1.009793;    1.009387;    1.000046;    0.982433;    0.856198;    0.857368;    0.859033;    0.860242;    0.860512;    0.861004;    0.860347;    0.860773;    0.861747;    0.862189;    0.862038;    0.862474;    0.863034;    0.863059;    0.863179;    0.863179;
 99;    0.982572;    1.407547;    1.344394;    1.305477;    1.270475;    1.219963;    1.141924;    1.028166;    1.029583;    1.023045;    1.015541;    1.019130;    0.997463;    0.859434;    0.860561;    0.861609;    0.862854;    0.863940;    0.864476;    0.864969;    0.866144;    0.866798;    0.866625;    0.867012;    0.867996;    0.868156;    0.868347;    0.868015;    0.868015;
100;    0.979995;    1.409261;    1.338720;    1.306791;    1.265364;    1.206483;    1.142569;    1.030299;    1.023739;    1.019413;    1.018342;    0.998899;    0.991319;    0.851490;    0.852080;    0.853843;    0.852486;    0.852829;    0.853059;    0.853918;    0.854704;    0.854583;    0.855627;    0.856028;    0.856566;    0.856869;    0.857121;    0.857366;    0.857366;


==> anc/LVM_v0.2/result_simulation/SetC3.4_Modelppca-none-none_CVrkf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;
Nan;Nan;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  1;    0.041318;   38.332865;   36.884061;   36.270905;   35.532692;   34.700753;   33.715787;   32.277064;   31.949843;   31.707363;   31.321877;   30.581321;   29.883991;   28.363154;   28.369504;   28.382847;   28.383253;   28.389404;   28.399609;   28.410704;   28.418656;   28.410734;   28.418616;   28.424495;   28.427436;   28.425097;   28.425788;   28.426995;   28.426995;
  2;    0.040151;   38.687961;   37.232047;   36.734788;   35.851334;   34.967995;   34.055032;   32.289081;   32.041083;   31.712856;   31.313380;   30.496725;   29.508079;   28.291027;   28.305326;   28.318005;   28.315463;   28.329016;   28.332290;   28.326558;   28.326664;   28.343456;   28.348529;   28.348751;   28.351219;   28.344397;   28.343071;   28.345432;   28.345432;
  3;    0.040571;   38.317230;   37.077264;   36.541349;   35.871659;   35.045227;   33.962753;   32.409374;   32.089782;   31.799364;   31.201856;   30.610714;   29.640250;   28.413751;   28.422352;   28.435697;   28.449311;   28.454380;   28.467890;   28.472890;   28.477777;   28.479411;   28.484002;   28.494295;   28.497114;   28.495313;   28.491569;   28.493833;   28.493833;
  4;    0.048994;   38.950673;   37.339537;   36.749611;   35.896357;   34.905777;   33.874706;   32.380941;   32.026348;   31.655511;   31.206291;   30.603686;   29.810061;   28.565278;   28.576527;   28.587612;   28.596913;   28.604975;   28.609335;   28.614915;   28.622296;   28.628040;   28.629189;   28.630007;   28.635576;   28.636449;   28.640373;   28.642191;   28.642191;
  5;    0.041778;   38.268572;   37.027721;   36.601882;   35.895725;   35.164890;   34.018445;   32.396656;   32.137902;   31.573994;   31.088635;   30.385333;   29.797704;   28.458732;   28.466038;   28.471801;   28.475763;   28.491755;   28.500474;   28.501730;   28.498154;   28.506146;   28.511675;   28.514086;   28.524317;   28.523532;   28.523119;   28.523279;   28.523279;
  6;    0.040930;   38.335349;   36.842515;   36.308141;   35.534706;   34.721006;   33.472024;   32.028273;   31.726159;   31.406412;   30.840197;   30.255525;   29.330774;   28.181037;   28.190841;   28.212685;   28.216411;   28.219715;   28.222729;   28.225114;   28.229417;   28.236373;   28.244519;   28.253528;   28.255883;   28.256315;   28.255945;   28.258507;   28.258507;
  7;    0.037034;   38.539979;   37.028727;   36.400872;   35.742669;   34.764703;   33.760267;   32.384921;   31.959432;   31.533405;   31.169144;   30.398977;   29.700206;   28.373819;   28.384367;   28.388929;   28.396206;   28.399940;   28.413648;   28.410496;   28.421219;   28.434924;   28.440776;   28.436665;   28.439619;   28.444027;   28.447067;   28.444463;   28.444463;
  8;    0.038900;   38.124443;   36.547400;   35.939815;   35.354101;   34.477746;   33.569675;   31.991146;   31.723247;   31.390711;   30.962585;   30.215862;   29.162528;   28.166807;   28.181638;   28.193960;   28.200604;   28.197348;   28.211642;   28.216244;   28.221596;   28.219714;   28.229053;   28.229266;   28.233492;   28.232427;   28.237492;   28.238006;   28.238006;
  9;    0.037402;   38.309592;   36.850694;   36.412642;   35.751848;   34.862058;   33.764640;   32.290565;   32.023890;   31.776530;   31.268416;   30.691284;   29.812487;   28.330869;   28.348279;   28.361596;   28.360366;   28.371764;   28.377185;   28.376774;   28.386712;   28.382813;   28.378099;   28.381245;   28.391064;   28.387662;   28.386758;   28.388938;   28.388938;
 10;    0.036229;   38.415012;   36.989894;   36.402994;   35.638619;   34.821334;   33.623137;   32.241087;   32.014689;   31.599251;   31.061412;   30.575756;   29.688051;   28.400475;   28.420129;   28.423624;   28.431253;   28.433078;   28.444422;   28.454081;   28.451198;   28.460456;   28.464904;   28.465451;   28.468875;   28.472303;   28.473984;   28.472805;   28.472805;
 11;    0.037883;   38.213341;   36.824414;   36.238047;   35.726988;   34.777405;   33.839133;   32.193754;   31.940021;   31.658885;   31.278331;   30.505881;   29.827538;   28.371762;   28.369079;   28.386955;   28.397055;   28.390175;   28.405933;   28.396061;   28.405498;   28.414847;   28.420951;   28.421731;   28.425781;   28.425031;   28.426245;   28.427276;   28.427276;
 12;    0.037593;   38.264571;   36.803491;   36.286307;   35.483576;   34.628275;   33.604276;   32.281145;   31.952563;   31.441571;   30.828581;   30.192788;   29.256478;   28.216343;   28.231669;   28.238850;   28.243101;   28.250107;   28.262049;   28.262266;   28.271325;   28.268986;   28.279097;   28.283008;   28.289829;   28.291091;   28.286556;   28.287614;   28.287614;
 13;    0.037835;   38.152901;   36.867444;   36.298519;   35.733878;   34.859576;   33.843550;   32.226941;   31.819612;   31.484197;   30.973697;   30.512495;   29.472260;   28.333734;   28.348554;   28.349941;   28.353147;   28.362556;   28.370409;   28.369328;   28.380315;   28.387337;   28.388287;   28.390740;   28.398619;   28.400740;   28.399004;   28.397838;   28.397838;
 14;    0.038317;   38.015288;   36.644151;   36.094095;   35.434074;   34.503978;   33.265775;   31.840527;   31.600296;   31.264146;   30.681609;   30.093002;   29.256000;   28.171613;   28.175106;   28.193810;   28.203867;   28.211731;   28.226256;   28.233330;   28.223476;   28.234270;   28.244295;   28.248899;   28.248782;   28.250294;   28.252537;   28.251452;   28.251452;
 15;    0.047929;   37.915961;   36.657803;   36.221062;   35.633343;   34.820198;   33.522349;   32.003244;   31.794232;   31.373999;   30.725099;   30.115164;   29.314260;   28.105540;   28.125722;   28.121365;   28.131169;   28.137793;   28.145672;   28.157705;   28.168105;   28.171321;   28.173988;   28.174656;   28.165039;   28.168528;   28.170099;   28.172400;   28.172400;
 16;    0.037608;   38.600491;   37.064363;   36.419160;   35.886397;   34.920649;   33.992305;   32.492010;   32.278903;   31.784591;   31.297245;   30.737478;   29.951015;   28.504368;   28.510120;   28.532437;   28.543370;   28.549207;   28.559135;   28.566763;   28.564343;   28.571041;   28.575118;   28.582852;   28.582900;   28.587450;   28.588824;   28.584512;   28.584512;
 17;    0.036747;   38.202442;   36.564191;   35.934584;   35.296734;   34.434181;   33.420606;   32.099526;   31.655508;   31.264809;   30.901676;   30.490471;   29.468836;   28.112938;   28.119842;   28.116876;   28.136388;   28.150951;   28.153026;   28.164293;   28.164962;   28.167655;   28.168423;   28.175994;   28.179940;   28.177127;   28.179627;   28.179895;   28.179895;
 18;    0.036639;   38.126939;   36.668129;   36.161121;   35.421941;   34.663222;   33.704041;   32.190759;   31.803501;   31.402922;   30.930117;   30.373139;   29.508793;   28.196130;   28.196480;   28.210945;   28.227760;   28.237726;   28.250709;   28.258482;   28.261500;   28.265375;   28.257397;   28.264846;   28.271098;   28.276273;   28.278774;   28.276421;   28.276421;
 19;    0.037703;   37.991565;   36.719088;   36.194694;   35.731563;   34.975162;   33.403022;   32.094035;   31.897295;   31.490645;   30.925601;   30.318490;   29.568996;   28.258748;   28.271837;   28.284572;   28.281515;   28.293590;   28.305206;   28.306948;   28.310479;   28.322498;   28.331869;   28.338294;   28.341519;   28.340908;   28.339728;   28.340919;   28.340919;
 20;    0.035828;   38.462193;   37.043078;   36.535159;   36.092794;   35.494930;   34.168099;   32.276485;   31.935831;   31.675018;   31.080038;   30.503882;   29.787470;   28.365038;   28.373353;   28.387846;   28.407308;   28.417982;   28.429113;   28.428749;   28.431351;   28.435935;   28.441862;   28.444906;   28.450080;   28.454349;   28.453353;   28.455644;   28.455644;
 21;    0.037276;   38.295816;   36.962913;   36.386502;   35.917117;   35.125863;   33.903910;   32.233089;   31.927938;   31.607648;   31.104530;   30.482576;   29.438131;   28.333935;   28.355918;   28.369375;   28.370223;   28.364217;   28.362968;   28.369793;   28.379159;   28.381293;   28.389788;   28.389183;   28.392735;   28.395945;   28.399127;   28.402522;   28.402522;
 22;    0.072623;   38.378185;   36.938864;   36.371800;   35.718358;   34.794597;   33.658934;   32.302972;   32.049453;   31.594352;   31.065391;   30.463479;   29.855336;   28.349822;   28.362151;   28.371847;   28.370607;   28.366678;   28.373708;   28.378002;   28.390040;   28.396611;   28.389175;   28.395382;   28.400977;   28.403304;   28.396973;   28.400920;   28.400920;
 23;    0.036870;   38.455989;   36.949549;   36.360938;   35.673161;   35.018067;   33.909689;   32.416043;   32.071596;   31.869652;   31.198676;   30.674250;   29.683441;   28.496469;   28.517735;   28.525473;   28.530163;   28.548232;   28.555935;   28.565366;   28.557518;   28.555886;   28.560107;   28.557891;   28.567985;   28.566737;   28.569672;   28.570197;   28.570197;
 24;    0.036195;   38.575434;   37.055397;   36.506197;   35.687628;   34.815506;   33.832836;   32.363743;   32.038637;   31.778460;   31.335174;   30.410488;   29.645417;   28.315613;   28.312625;   28.327344;   28.333477;   28.347564;   28.345766;   28.346286;   28.342767;   28.351223;   28.359030;   28.359892;   28.351942;   28.357317;   28.356985;   28.357437;   28.357437;
 25;    0.038534;   38.107773;   36.709156;   36.114338;   35.520167;   34.721966;   33.867120;   32.166786;   31.903251;   31.512618;   30.936775;   30.229691;   29.310585;   28.204411;   28.228839;   28.231465;   28.251619;   28.252923;   28.260687;   28.253933;   28.265874;   28.265420;   28.271530;   28.273310;   28.274972;   28.271063;   28.274256;   28.275462;   28.275462;
 26;    0.036747;   38.671492;   37.228986;   36.739148;   35.970439;   35.047153;   34.202419;   32.493935;   32.160674;   31.811542;   31.502198;   30.923058;   29.771085;   28.404579;   28.419060;   28.422610;   28.418930;   28.438821;   28.444427;   28.433972;   28.433346;   28.433449;   28.439244;   28.447829;   28.452603;   28.450626;   28.454294;   28.456853;   28.456853;
 27;    0.038049;   38.305553;   36.846475;   36.210584;   35.573501;   34.899025;   33.751070;   32.275819;   32.051460;   31.640232;   30.999774;   30.471396;   29.550042;   28.290736;   28.298988;   28.313117;   28.322394;   28.326165;   28.336592;   28.338759;   28.351173;   28.356357;   28.356803;   28.361141;   28.363578;   28.365559;   28.369847;   28.372862;   28.372862;
 28;    0.039341;   38.372880;   36.887417;   36.318720;   35.659807;   34.762198;   33.731118;   32.204364;   31.882170;   31.480909;   30.955366;   30.357183;   29.435652;   28.277142;   28.299312;   28.291449;   28.311110;   28.317296;   28.321427;   28.318402;   28.326270;   28.325477;   28.323475;   28.328297;   28.335608;   28.331248;   28.330809;   28.331737;   28.331737;
 29;    0.043389;   38.470824;   37.059426;   36.442729;   35.725471;   34.768112;   33.719911;   32.225822;   31.902665;   31.435643;   30.917950;   30.347125;   29.330949;   28.302492;   28.308516;   28.310395;   28.323630;   28.336042;   28.338083;   28.351340;   28.358855;   28.361341;   28.365858;   28.371754;   28.376925;   28.375509;   28.378264;   28.379772;   28.379772;
 30;    0.036138;   38.295494;   37.017319;   36.533810;   35.850779;   35.109183;   33.756619;   32.243732;   31.899573;   31.454831;   31.032201;   30.473784;   29.535492;   28.336000;   28.353068;   28.363884;   28.369208;   28.366518;   28.371979;   28.371639;   28.377215;   28.388739;   28.393155;   28.401557;   28.406589;   28.409550;   28.406996;   28.406338;   28.406338;
 31;    0.038012;   38.353356;   36.853949;   36.418891;   35.659193;   35.142117;   34.125599;   32.275874;   31.992089;   31.561697;   31.296991;   30.664242;   29.622420;   28.361790;   28.370151;   28.375584;   28.386259;   28.386158;   28.385752;   28.392573;   28.391624;   28.392519;   28.400715;   28.403822;   28.403517;   28.403966;   28.407828;   28.405760;   28.405760;
 32;    0.037764;   38.255028;   36.971421;   36.296657;   35.572087;   34.628535;   33.515250;   32.166743;   31.874456;   31.462040;   31.186804;   30.707442;   29.639110;   28.186992;   28.205224;   28.221148;   28.241924;   28.251275;   28.249172;   28.240063;   28.246681;   28.252612;   28.259552;   28.262281;   28.250780;   28.256296;   28.257634;   28.257480;   28.257480;
 33;    0.037177;   38.223203;   36.777047;   36.204312;   35.507876;   34.661304;   33.743431;   32.114839;   31.835750;   31.527252;   30.882161;   30.308230;   29.445558;   28.149866;   28.172483;   28.168864;   28.170198;   28.187690;   28.188403;   28.180438;   28.189039;   28.202877;   28.209671;   28.212347;   28.213879;   28.221599;   28.223063;   28.217168;   28.217168;
 34;    0.036890;   38.285984;   37.075316;   36.685531;   36.058379;   35.161674;   33.889963;   32.477599;   32.232348;   31.865264;   31.213083;   30.461775;   29.627618;   28.460685;   28.465593;   28.471396;   28.478178;   28.474903;   28.489534;   28.498169;   28.508452;   28.497463;   28.495466;   28.502636;   28.501097;   28.508643;   28.510378;   28.504951;   28.504951;
 35;    0.037169;   38.466780;   36.941812;   36.360469;   35.602783;   34.749126;   33.691857;   32.135121;   31.809475;   31.463601;   31.098494;   30.643592;   29.598509;   28.361821;   28.377653;   28.387026;   28.391363;   28.389354;   28.395642;   28.409384;   28.409394;   28.401605;   28.410642;   28.411443;   28.414936;   28.418231;   28.415037;   28.417700;   28.417700;
 36;    0.036594;   38.184152;   36.751809;   36.135415;   35.642594;   34.772992;   33.517188;   31.962689;   31.775759;   31.269529;   30.796177;   30.225753;   29.539679;   28.112415;   28.136659;   28.134366;   28.142410;   28.149436;   28.161379;   28.170788;   28.171630;   28.175774;   28.178408;   28.178627;   28.184001;   28.182037;   28.183702;   28.185375;   28.185375;
 37;    0.036139;   38.310264;   36.758831;   36.228003;   35.476786;   34.890683;   33.663820;   32.125744;   31.803145;   31.364302;   30.921155;   30.295574;   29.384817;   28.226144;   28.247114;   28.253493;   28.269113;   28.262868;   28.277190;   28.284650;   28.288992;   28.290128;   28.292802;   28.289895;   28.295740;   28.293506;   28.296241;   28.298815;   28.298815;
 38;    0.037180;   38.350345;   36.926711;   36.267277;   35.690956;   34.608054;   33.662125;   32.058970;   31.739248;   31.343564;   30.978214;   30.376708;   29.708689;   28.289552;   28.293867;   28.303297;   28.311928;   28.324426;   28.339827;   28.347603;   28.347005;   28.353296;   28.359962;   28.354240;   28.358316;   28.361512;   28.361507;   28.363895;   28.363895;
 39;    0.036916;   38.040038;   36.584729;   36.012449;   35.370612;   34.750849;   33.819658;   31.953895;   31.609029;   31.301115;   30.928484;   30.317683;   29.234476;   28.121744;   28.138860;   28.149591;   28.148773;   28.159883;   28.168942;   28.180356;   28.182997;   28.180766;   28.183805;   28.182385;   28.186732;   28.185045;   28.182997;   28.182928;   28.182928;
 40;    0.038332;   38.295567;   36.868421;   36.257771;   35.585693;   35.034705;   33.531162;   32.159665;   31.813278;   31.471891;   31.123812;   30.562556;   29.569652;   28.234056;   28.250900;   28.273588;   28.283781;   28.279968;   28.288002;   28.291658;   28.288141;   28.299208;   28.307689;   28.305961;   28.311820;   28.310373;   28.312352;   28.315535;   28.315535;
 41;    0.037510;   38.245066;   36.757278;   36.200399;   35.648161;   34.670221;   33.661718;   32.019318;   31.677141;   31.281059;   30.887586;   30.411108;   29.407956;   28.328451;   28.340805;   28.359335;   28.371394;   28.375647;   28.383006;   28.386154;   28.388245;   28.397566;   28.400099;   28.397456;   28.404183;   28.405469;   28.401553;   28.403515;   28.403515;
 42;    0.037162;   38.465974;   36.924093;   36.327754;   35.565841;   34.666617;   33.799505;   32.209730;   31.805499;   31.558601;   30.919125;   30.384768;   29.598141;   28.280193;   28.286626;   28.302595;   28.310142;   28.323997;   28.320200;   28.324142;   28.332163;   28.343241;   28.351524;   28.351683;   28.354834;   28.353750;   28.358846;   28.357042;   28.357042;
 43;    0.037609;   38.184259;   36.841649;   36.239647;   35.472096;   34.646935;   33.641699;   32.230110;   32.054696;   31.674258;   31.069590;   30.369791;   29.552618;   28.250854;   28.270595;   28.276369;   28.279242;   28.287183;   28.298918;   28.315514;   28.321925;   28.315294;   28.327336;   28.328998;   28.328026;   28.330653;   28.329813;   28.333470;   28.333470;
 44;    0.037671;   38.515589;   36.905013;   36.273555;   35.656161;   34.826457;   33.985026;   32.191388;   31.964568;   31.574603;   31.040740;   30.362362;   29.798307;   28.483182;   28.487076;   28.492084;   28.508322;   28.518447;   28.534855;   28.541499;   28.548706;   28.544977;   28.540274;   28.545543;   28.547375;   28.552105;   28.551966;   28.551812;   28.551812;
 45;    0.037448;   38.133719;   36.745786;   36.053545;   35.402012;   34.469808;   33.363460;   32.012652;   31.751489;   31.232340;   30.909877;   30.303058;   29.582808;   28.179996;   28.184764;   28.193119;   28.198014;   28.216827;   28.227645;   28.223793;   28.232557;   28.237914;   28.240732;   28.240525;   28.240400;   28.245503;   28.243318;   28.246039;   28.246039;
 46;    0.037690;   38.406098;   37.104775;   36.560121;   35.734236;   35.005155;   33.674754;   32.072387;   31.808251;   31.462309;   30.825162;   30.219279;   29.483412;   28.198570;   28.213747;   28.222997;   28.234432;   28.224577;   28.237067;   28.237265;   28.245340;   28.248949;   28.253957;   28.254427;   28.254510;   28.258582;   28.259062;   28.260827;   28.260827;
 47;    0.037297;   38.357044;   36.982307;   36.609813;   36.051270;   34.857906;   33.976553;   32.416432;   32.013272;   31.779914;   31.388562;   30.881054;   29.685700;   28.391596;   28.405203;   28.418083;   28.427488;   28.424279;   28.428257;   28.438029;   28.443744;   28.437435;   28.439158;   28.446631;   28.445160;   28.450285;   28.450374;   28.451269;   28.451269;
 48;    0.036678;   38.309763;   36.850531;   36.321704;   35.635709;   35.034155;   33.735972;   32.283156;   32.079002;   31.751954;   31.198091;   30.721901;   29.641328;   28.409483;   28.414274;   28.423246;   28.437538;   28.445822;   28.453374;   28.455448;   28.459797;   28.455947;   28.462962;   28.458547;   28.462795;   28.468040;   28.468089;   28.471568;   28.471568;
 49;    0.039269;   38.343490;   36.818411;   36.163844;   35.505428;   34.622945;   33.623979;   32.175225;   31.814734;   31.376191;   30.916053;   30.416185;   29.579276;   28.283547;   28.307460;   28.304290;   28.315894;   28.327278;   28.330028;   28.346134;   28.352231;   28.342905;   28.341481;   28.347085;   28.345367;   28.351196;   28.350454;   28.350969;   28.350969;
 50;    0.037122;   38.390056;   36.776940;   36.154822;   35.513295;   34.725458;   33.875610;   32.246421;   32.058677;   31.666605;   31.143120;   30.405951;   29.612772;   28.335277;   28.350054;   28.366299;   28.367886;   28.368201;   28.384092;   28.392428;   28.400628;   28.395914;   28.405927;   28.398333;   28.404541;   28.405885;   28.402734;   28.403987;   28.403987;
 51;    0.055472;   38.690865;   37.226685;   36.649054;   35.802715;   34.875744;   34.005386;   32.416989;   32.078896;   31.704266;   31.194093;   30.782564;   29.666310;   28.396050;   28.406862;   28.413690;   28.430041;   28.437850;   28.433651;   28.442647;   28.455312;   28.466344;   28.468418;   28.470461;   28.463769;   28.465155;   28.467083;   28.467345;   28.467345;
 52;    0.035939;   38.421887;   36.826341;   36.399584;   35.592672;   34.561748;   33.520416;   32.041569;   31.629148;   31.238099;   30.930960;   30.167758;   29.558835;   28.279446;   28.287065;   28.284899;   28.290521;   28.306858;   28.318316;   28.311420;   28.316996;   28.323368;   28.326639;   28.320418;   28.329151;   28.333094;   28.333094;   28.334462;   28.334462;
 53;    0.037659;   38.261135;   36.878632;   36.348242;   35.543917;   34.643052;   33.478035;   32.145392;   31.783353;   31.419858;   31.006012;   30.453892;   29.764291;   28.174949;   28.181086;   28.195158;   28.189520;   28.189379;   28.196640;   28.208489;   28.206646;   28.211996;   28.218453;   28.227215;   28.230225;   28.229512;   28.231703;   28.230242;   28.230242;
 54;    0.039274;   38.494116;   37.048196;   36.372834;   35.830696;   34.869362;   33.761436;   32.171708;   31.838399;   31.464590;   30.977409;   30.252036;   29.362677;   28.291452;   28.310609;   28.322335;   28.323083;   28.337025;   28.341996;   28.355478;   28.359723;   28.355506;   28.351667;   28.349217;   28.356912;   28.359793;   28.361644;   28.362060;   28.362060;
 55;    0.037701;   38.049026;   36.674680;   36.098689;   35.370784;   34.672504;   33.674228;   32.036086;   31.728085;   31.470798;   30.906994;   30.493155;   29.605669;   28.154836;   28.159975;   28.169045;   28.169446;   28.186806;   28.199029;   28.205026;   28.210869;   28.220559;   28.220408;   28.217719;   28.220093;   28.219901;   28.221104;   28.222733;   28.222733;
 56;    0.038321;   38.160874;   36.800412;   36.191395;   35.405901;   34.588760;   33.529039;   32.165417;   31.753562;   31.452024;   30.954855;   30.396005;   29.677750;   28.179417;   28.203277;   28.205671;   28.198425;   28.212891;   28.219743;   28.223383;   28.238066;   28.245572;   28.243140;   28.248121;   28.253663;   28.254791;   28.258171;   28.254761;   28.254761;
 57;    0.038042;   38.645337;   37.118151;   36.484243;   35.718659;   34.950661;   33.986589;   32.344207;   31.957500;   31.512431;   31.038474;   30.505927;   29.581722;   28.384907;   28.398805;   28.416564;   28.414950;   28.414837;   28.419071;   28.431248;   28.435511;   28.441416;   28.449882;   28.455119;   28.451181;   28.457891;   28.455359;   28.459266;   28.459266;
 58;    0.036473;   38.437948;   36.887670;   36.323750;   35.552615;   34.720623;   33.768466;   32.227147;   31.997574;   31.733055;   31.078565;   30.464270;   29.758074;   28.471683;   28.477719;   28.499494;   28.498510;   28.507684;   28.515744;   28.523297;   28.531340;   28.540965;   28.548474;   28.553966;   28.549727;   28.550184;   28.553724;   28.555631;   28.555631;
 59;    0.037667;   38.437190;   36.926526;   36.198347;   35.448105;   34.521068;   33.482224;   32.076603;   31.689156;   31.405883;   30.847202;   30.407939;   29.384421;   28.168168;   28.174506;   28.189267;   28.190816;   28.192434;   28.198051;   28.205810;   28.204317;   28.214934;   28.220459;   28.214244;   28.220637;   28.222570;   28.226618;   28.227327;   28.227327;
 60;    0.038198;   38.401555;   37.051872;   36.486600;   35.953885;   35.170343;   33.899300;   32.160628;   31.824451;   31.435386;   31.060762;   30.198156;   29.359011;   28.224354;   28.246817;   28.248563;   28.265270;   28.270313;   28.261080;   28.276175;   28.285307;   28.287375;   28.291021;   28.279823;   28.285077;   28.290560;   28.292449;   28.292358;   28.292358;
 61;    0.037612;   38.218313;   36.798296;   36.212570;   35.591533;   34.783724;   33.726006;   32.238887;   31.925845;   31.439908;   31.090799;   30.488424;   29.684135;   28.398557;   28.417942;   28.410522;   28.429258;   28.430156;   28.435123;   28.445328;   28.454063;   28.452431;   28.450319;   28.450654;   28.457457;   28.461018;   28.461596;   28.461604;   28.461604;
 62;    0.043398;   38.250074;   36.795005;   36.195229;   35.411556;   34.647089;   33.530809;   32.001263;   31.753607;   31.540161;   31.103330;   30.224260;   29.422020;   28.094214;   28.111860;   28.126451;   28.128698;   28.138739;   28.150125;   28.147896;   28.142322;   28.144183;   28.141851;   28.146377;   28.148648;   28.151876;   28.152545;   28.152136;   28.152136;
 63;    0.036277;   38.216206;   36.880261;   36.541878;   35.605713;   34.822683;   33.713547;   32.091374;   31.732175;   31.417047;   30.909967;   30.185937;   29.616468;   28.181336;   28.187406;   28.204822;   28.208955;   28.220874;   28.232839;   28.231239;   28.235566;   28.240729;   28.231179;   28.236726;   28.243085;   28.247034;   28.250158;   28.250623;   28.250623;
 64;    0.037753;   38.281932;   36.869010;   36.330576;   35.682695;   35.058244;   33.824567;   32.301017;   32.063183;   31.658258;   31.142658;   30.523579;   29.636979;   28.373828;   28.389633;   28.400783;   28.417837;   28.429846;   28.440246;   28.436602;   28.441359;   28.444246;   28.450300;   28.452844;   28.452313;   28.454665;   28.454591;   28.457195;   28.457195;
 65;    0.037609;   38.164494;   36.756705;   36.369310;   35.526725;   34.876312;   33.680977;   31.901004;   31.693335;   31.393038;   30.806066;   30.221075;   29.377379;   28.145342;   28.150854;   28.166802;   28.180769;   28.180265;   28.174505;   28.184958;   28.191790;   28.193504;   28.195946;   28.199093;   28.201764;   28.206174;   28.206500;   28.210101;   28.210101;
 66;    0.038764;   38.394122;   36.955657;   36.410127;   36.023512;   35.199617;   33.701275;   32.235375;   32.059087;   31.501635;   30.950192;   30.189343;   29.473814;   28.324090;   28.337026;   28.339348;   28.357151;   28.363007;   28.364174;   28.367881;   28.369489;   28.375483;   28.374697;   28.382390;   28.386183;   28.390722;   28.392115;   28.391889;   28.391889;
 67;    0.038139;   38.177050;   36.749543;   36.261844;   35.465963;   34.651866;   33.590338;   32.263407;   31.929427;   31.504266;   30.912850;   30.300310;   29.730421;   28.346615;   28.364111;   28.365067;   28.367912;   28.372767;   28.377971;   28.390354;   28.385181;   28.397590;   28.400767;   28.391024;   28.396164;   28.397694;   28.398076;   28.399527;   28.399527;
 68;    0.036977;   38.534079;   37.162940;   36.625891;   35.687213;   34.893086;   33.679753;   32.193272;   31.871846;   31.451217;   31.031223;   30.364428;   29.552836;   28.349800;   28.362219;   28.370222;   28.378172;   28.388632;   28.393246;   28.399868;   28.407110;   28.401465;   28.408409;   28.405728;   28.412106;   28.414453;   28.414552;   28.417104;   28.417104;
 69;    0.037390;   38.274704;   36.902738;   36.392184;   35.619838;   34.710841;   33.657155;   32.341772;   32.069348;   31.839208;   31.207775;   30.538125;   29.861279;   28.473429;   28.491729;   28.509406;   28.512931;   28.516595;   28.527411;   28.535938;   28.532421;   28.542618;   28.542834;   28.536807;   28.544117;   28.540659;   28.545429;   28.547395;   28.547395;
 70;    0.040764;   38.358861;   37.083909;   36.527332;   35.826208;   34.887608;   33.928034;   32.245801;   31.979030;   31.514048;   31.165890;   30.366530;   29.620770;   28.430352;   28.447940;   28.458044;   28.465725;   28.483019;   28.485843;   28.478921;   28.481142;   28.489894;   28.493921;   28.503005;   28.506049;   28.507607;   28.505533;   28.506962;   28.506962;
 71;    0.050329;   38.203440;   36.702016;   36.322779;   35.720798;   34.858245;   33.720331;   32.244362;   31.921258;   31.458976;   30.925429;   30.277898;   29.414448;   28.258395;   28.261007;   28.268221;   28.282971;   28.296239;   28.303688;   28.307842;   28.302956;   28.312355;   28.320346;   28.322646;   28.319582;   28.321315;   28.323936;   28.326227;   28.326227;
 72;    0.045834;   38.434662;   36.960663;   36.382438;   35.691365;   34.882179;   33.601801;   32.238560;   32.100145;   31.807340;   31.305315;   30.386772;   29.549759;   28.393370;   28.412973;   28.417176;   28.429142;   28.439827;   28.445038;   28.449139;   28.452699;   28.462158;   28.468633;   28.465950;   28.474257;   28.475438;   28.465853;   28.463438;   28.463438;
 73;    0.036797;   38.688068;   37.360292;   36.795318;   36.159448;   35.517217;   34.232708;   32.530281;   32.209682;   31.775816;   31.286319;   30.892295;   29.891624;   28.638075;   28.654402;   28.667538;   28.673498;   28.682251;   28.688216;   28.694824;   28.698197;   28.701037;   28.702616;   28.699512;   28.706387;   28.707162;   28.708126;   28.706607;   28.706607;
 74;    0.038100;   38.480370;   36.931366;   36.305078;   35.510995;   34.650470;   33.701238;   32.120627;   31.864076;   31.377154;   30.897654;   30.253344;   29.495368;   28.313070;   28.339329;   28.342560;   28.340486;   28.354187;   28.359690;   28.370804;   28.379435;   28.389510;   28.395667;   28.396703;   28.398609;   28.404867;   28.406554;   28.406886;   28.406886;
 75;    0.038478;   38.098082;   36.774746;   36.177196;   35.726075;   34.910033;   33.524826;   31.894697;   31.647396;   31.195577;   30.748291;   30.097594;   29.555038;   28.095198;   28.107729;   28.119439;   28.133539;   28.135729;   28.146185;   28.157574;   28.167877;   28.173161;   28.179362;   28.184172;   28.176717;   28.178483;   28.180781;   28.180708;   28.180708;
 76;    0.037228;   38.260412;   36.815696;   36.301424;   35.830652;   34.776406;   33.714860;   32.162948;   31.853226;   31.490004;   30.936491;   30.258405;   29.413042;   28.355962;   28.376010;   28.386282;   28.390727;   28.397472;   28.397627;   28.397793;   28.401114;   28.406589;   28.415225;   28.416215;   28.421553;   28.425637;   28.428202;   28.429345;   28.429345;
 77;    0.038235;   38.049163;   36.417588;   35.847582;   35.145383;   34.333393;   33.405001;   31.874493;   31.527173;   31.218753;   30.921616;   30.214149;   29.213030;   28.068350;   28.071178;   28.097482;   28.105989;   28.098028;   28.109107;   28.122344;   28.122488;   28.127432;   28.123743;   28.122763;   28.125988;   28.128476;   28.130212;   28.128704;   28.128704;
 78;    0.035917;   38.421009;   36.958004;   36.352044;   35.621606;   34.787543;   33.493831;   32.092276;   31.927511;   31.609254;   30.988245;   30.341332;   29.405751;   28.267950;   28.283789;   28.292790;   28.299588;   28.311925;   28.311360;   28.324027;   28.326928;   28.323047;   28.328659;   28.336670;   28.340474;   28.341402;   28.345007;   28.346696;   28.346696;
 79;    0.036967;   38.410177;   36.945749;   36.457097;   35.700316;   34.756315;   33.726543;   32.151613;   31.863698;   31.551393;   30.903882;   30.374743;   29.507421;   28.275923;   28.288540;   28.296137;   28.302345;   28.312440;   28.323986;   28.335456;   28.346045;   28.347754;   28.345000;   28.347602;   28.353451;   28.353643;   28.351943;   28.352459;   28.352459;
 80;    0.036556;   38.258682;   36.742457;   36.155024;   35.487425;   34.434993;   33.431309;   31.844666;   31.505521;   31.180180;   30.848537;   30.015840;   29.119735;   28.019503;   28.035829;   28.045113;   28.048871;   28.051651;   28.067395;   28.071084;   28.075623;   28.075919;   28.081071;   28.084810;   28.091554;   28.091543;   28.093949;   28.092664;   28.092664;
 81;    0.040268;   38.058729;   36.594755;   36.014163;   35.379273;   34.777425;   33.515662;   31.946150;   31.586373;   31.344800;   30.891465;   30.202808;   29.474156;   28.152480;   28.171842;   28.180030;   28.201041;   28.209100;   28.203334;   28.206330;   28.211163;   28.219333;   28.214777;   28.216432;   28.222876;   28.227125;   28.231287;   28.223366;   28.223366;
 82;    0.036755;   37.845896;   36.502018;   35.941660;   35.566147;   34.643352;   33.360146;   31.912128;   31.632612;   31.285261;   30.954348;   30.271980;   29.287385;   28.044703;   28.051318;   28.066089;   28.079726;   28.085328;   28.091267;   28.096278;   28.099960;   28.111266;   28.115466;   28.119673;   28.118479;   28.123456;   28.126296;   28.125455;   28.125455;
 83;    0.044116;   37.934111;   36.471730;   35.932707;   35.258467;   34.444548;   33.436267;   32.014019;   31.704324;   31.269517;   30.811527;   30.198084;   29.355033;   28.146606;   28.164319;   28.156314;   28.168827;   28.184402;   28.187288;   28.182484;   28.194623;   28.202040;   28.204269;   28.205205;   28.208982;   28.213886;   28.214257;   28.216685;   28.216685;
 84;    0.055471;   38.092696;   36.695862;   36.128666;   35.422747;   34.520832;   33.503352;   32.207210;   31.890097;   31.529993;   31.238202;   30.618065;   29.472984;   28.224653;   28.233075;   28.240235;   28.257794;   28.256728;   28.264717;   28.258649;   28.266273;   28.267283;   28.274927;   28.277910;   28.286822;   28.287496;   28.287224;   28.288325;   28.288325;
 85;    0.037154;   38.378847;   37.037111;   36.493212;   35.976357;   34.887200;   33.817402;   32.291306;   31.938237;   31.574182;   31.242058;   30.453164;   29.808778;   28.266414;   28.275078;   28.277179;   28.296373;   28.300287;   28.295197;   28.304392;   28.309681;   28.317593;   28.320502;   28.325106;   28.329030;   28.327970;   28.327750;   28.327758;   28.327758;
 86;    0.049353;   38.409953;   36.936870;   36.265975;   35.601322;   34.692459;   33.575532;   32.073919;   31.853209;   31.352510;   30.822807;   30.237984;   29.561134;   28.254856;   28.259865;   28.282393;   28.287959;   28.298685;   28.304331;   28.298103;   28.306056;   28.314932;   28.317710;   28.317391;   28.322051;   28.319771;   28.322397;   28.324135;   28.324135;
 87;    0.042582;   38.292337;   36.860555;   36.410253;   35.875474;   35.021100;   33.805269;   32.185752;   31.920698;   31.365887;   30.839369;   30.181124;   29.336058;   28.205047;   28.224975;   28.224998;   28.235640;   28.252309;   28.262044;   28.272074;   28.277373;   28.279330;   28.276630;   28.282372;   28.279205;   28.280291;   28.282708;   28.283282;   28.283282;
 88;    0.042433;   38.507443;   37.016270;   36.458092;   35.821114;   35.224442;   33.964871;   32.174730;   32.013927;   31.724421;   31.176564;   30.346022;   29.484373;   28.299911;   28.303959;   28.306685;   28.305196;   28.316319;   28.326659;   28.328419;   28.332246;   28.340974;   28.345756;   28.350698;   28.355832;   28.354519;   28.354327;   28.353892;   28.353892;
 89;    0.051075;   38.398405;   37.026552;   36.472549;   35.829688;   35.142958;   33.537232;   32.175246;   31.914316;   31.628432;   31.162014;   30.464341;   29.558698;   28.322276;   28.339409;   28.357028;   28.367499;   28.376673;   28.383345;   28.383480;   28.392772;   28.395216;   28.400350;   28.400879;   28.401559;   28.406253;   28.402534;   28.405539;   28.405539;
 90;    0.042341;   38.169720;   36.867177;   36.507974;   35.907210;   34.865119;   33.786510;   32.337356;   32.056815;   31.739731;   31.096652;   30.608900;   29.722609;   28.320967;   28.330894;   28.348535;   28.366016;   28.374740;   28.370721;   28.382586;   28.384873;   28.389524;   28.389455;   28.396463;   28.395496;   28.396738;   28.400859;   28.402239;   28.402239;
 91;    0.052270;   38.384123;   37.015163;   36.537357;   35.815512;   34.760752;   33.645759;   32.161490;   31.882146;   31.491589;   30.931678;   30.558062;   29.490898;   28.290928;   28.294212;   28.316688;   28.323960;   28.336997;   28.344955;   28.332635;   28.323863;   28.331218;   28.341169;   28.342344;   28.339025;   28.341111;   28.346869;   28.340268;   28.340268;
 92;    0.065804;   38.366628;   36.895973;   36.384598;   35.817747;   34.748427;   33.693252;   32.060774;   31.890409;   31.441676;   30.745112;   30.159076;   29.402968;   28.267655;   28.283337;   28.294101;   28.303703;   28.311164;   28.322648;   28.331576;   28.337178;   28.332281;   28.343069;   28.342830;   28.343799;   28.348170;   28.350555;   28.350245;   28.350245;
 93;    0.043068;   38.250993;   36.905775;   36.445899;   35.837879;   34.909404;   33.842655;   32.185546;   31.873759;   31.540527;   31.078934;   30.262170;   29.359714;   28.277033;   28.294151;   28.302418;   28.320489;   28.331870;   28.333479;   28.334534;   28.331047;   28.341841;   28.348998;   28.348344;   28.349069;   28.354331;   28.356972;   28.358174;   28.358174;
 94;    0.037406;   38.224964;   36.848190;   36.305070;   35.785842;   34.818200;   33.706197;   32.124784;   31.927995;   31.475412;   30.948691;   30.223468;   29.363924;   28.267745;   28.269163;   28.277646;   28.292884;   28.293052;   28.293498;   28.291030;   28.300898;   28.295765;   28.294771;   28.299095;   28.305075;   28.306523;   28.311039;   28.309048;   28.309048;
 95;    0.036485;   38.424081;   37.016109;   36.557553;   36.033693;   35.006513;   33.745981;   32.276506;   31.966207;   31.599392;   31.148015;   30.451550;   29.655337;   28.355025;   28.358525;   28.377651;   28.390432;   28.400344;   28.394987;   28.402031;   28.410385;   28.417698;   28.419109;   28.427660;   28.431001;   28.432802;   28.435621;   28.433084;   28.433084;
 96;    0.037150;   38.279342;   36.836969;   36.258689;   35.533501;   34.907268;   33.593135;   31.925357;   31.694562;   31.310231;   30.957771;   30.281457;   29.503793;   28.244676;   28.246307;   28.255563;   28.276109;   28.292172;   28.306539;   28.315130;   28.316997;   28.314156;   28.311094;   28.310665;   28.310489;   28.316242;   28.318268;   28.319068;   28.319068;
 97;    0.037432;   38.627272;   37.234138;   36.761913;   36.192384;   35.064146;   33.806674;   32.327973;   31.939855;   31.641138;   31.265898;   30.540801;   29.662141;   28.391757;   28.395279;   28.407087;   28.425676;   28.437778;   28.434905;   28.446418;   28.454081;   28.446089;   28.449048;   28.452973;   28.460351;   28.461012;   28.462230;   28.461436;   28.461436;
 98;    0.036811;   38.399480;   37.003661;   36.647417;   35.983371;   34.851171;   33.793141;   32.124885;   31.758292;   31.385795;   31.035319;   30.410053;   29.659667;   28.389618;   28.403567;   28.422265;   28.435812;   28.437922;   28.443769;   28.436730;   28.441086;   28.450547;   28.454773;   28.452888;   28.456923;   28.462011;   28.462069;   28.463071;   28.463071;
 99;    0.036361;   38.003771;   36.768834;   36.140555;   35.627112;   34.887728;   33.739554;   32.100422;   31.899283;   31.533942;   31.062529;   30.609022;   29.850620;   28.351161;   28.364217;   28.375139;   28.388055;   28.399719;   28.404867;   28.409338;   28.420517;   28.427033;   28.424834;   28.428407;   28.437456;   28.438756;   28.440632;   28.437338;   28.437338;
100;    0.036657;   38.050057;   36.655038;   36.159907;   35.543891;   34.649889;   33.765317;   32.151546;   31.798431;   31.398095;   30.917052;   30.242073;   29.590731;   28.180436;   28.187314;   28.208399;   28.194037;   28.197680;   28.199783;   28.208378;   28.215739;   28.214219;   28.223809;   28.227606;   28.232280;   28.235006;   28.237130;   28.239121;   28.239121;


==> anc/LVM_v0.2/result_simulation/SetC3.5_Modelpca-none-none_CVekf-ctri.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;
Nan;Nan;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  1;    1.184783;    1.000845;    0.843493;    0.758718;    0.669655;    0.580619;    0.490660;    0.390402;    0.372644;    0.359175;    0.341202;    0.307834;    0.273950;    0.218669;    0.219007;    0.220256;    0.220890;    0.223097;    0.225219;    0.228155;    0.230675;    0.230846;    0.234561;    0.237355;    0.239846;    0.240604;    0.243261;    0.247247;    0.250211;
  2;    1.182063;    1.027972;    0.865532;    0.789010;    0.684761;    0.589432;    0.501919;    0.384715;    0.375936;    0.358402;    0.334483;    0.294185;    0.258434;    0.214892;    0.216955;    0.218961;    0.219695;    0.221993;    0.223793;    0.224443;    0.226416;    0.231972;    0.234996;    0.237324;    0.240215;    0.241922;    0.245860;    0.252332;    0.256993;
  3;    1.191593;    1.000757;    0.859125;    0.778987;    0.691358;    0.599065;    0.500485;    0.392635;    0.380538;    0.368870;    0.340714;    0.307534;    0.263129;    0.218937;    0.219756;    0.221432;    0.223806;    0.224863;    0.228063;    0.229947;    0.231813;    0.233329;    0.235806;    0.239224;    0.241661;    0.242496;    0.243010;    0.247462;    0.250189;
  4;    1.388035;    1.047894;    0.870578;    0.784474;    0.684080;    0.582571;    0.490747;    0.388225;    0.374176;    0.355693;    0.333412;    0.304905;    0.266125;    0.220058;    0.221620;    0.223341;    0.225692;    0.227626;    0.229784;    0.232464;    0.235335;    0.238488;    0.241248;    0.243299;    0.247863;    0.251241;    0.256241;    0.259230;    0.261974;
  5;    1.182968;    0.997620;    0.856160;    0.785046;    0.693467;    0.609367;    0.504932;    0.393194;    0.381082;    0.353217;    0.332564;    0.299027;    0.267405;    0.220084;    0.220385;    0.221464;    0.222092;    0.224616;    0.226995;    0.227534;    0.228056;    0.231021;    0.233595;    0.235979;    0.240828;    0.241937;    0.243242;    0.245279;    0.249405;
  6;    1.182360;    1.001117;    0.839638;    0.763007;    0.668621;    0.580679;    0.476654;    0.380057;    0.369811;    0.358631;    0.330946;    0.300661;    0.257943;    0.214632;    0.215768;    0.218406;    0.219419;    0.220500;    0.221945;    0.223663;    0.225770;    0.229470;    0.233805;    0.238233;    0.240607;    0.242614;    0.244319;    0.248761;    0.250279;
  7;    1.069400;    1.016074;    0.851706;    0.765079;    0.678298;    0.580050;    0.488665;    0.391092;    0.373073;    0.354342;    0.336545;    0.297971;    0.262417;    0.218187;    0.219218;    0.219839;    0.221323;    0.222593;    0.225626;    0.225876;    0.229489;    0.234051;    0.237290;    0.238347;    0.241298;    0.245521;    0.248471;    0.249810;    0.254018;
  8;    1.087635;    0.986381;    0.821731;    0.738677;    0.662400;    0.571681;    0.488242;    0.382543;    0.374813;    0.359502;    0.336483;    0.297566;    0.252467;    0.215970;    0.217251;    0.218949;    0.219724;    0.219957;    0.222671;    0.224322;    0.226283;    0.227206;    0.230556;    0.231872;    0.234796;    0.236634;    0.241230;    0.243252;    0.246595;
  9;    1.081393;    0.998062;    0.840998;    0.770651;    0.684561;    0.589799;    0.491866;    0.390046;    0.379695;    0.364584;    0.340185;    0.311811;    0.272075;    0.218125;    0.220164;    0.221785;    0.221587;    0.223416;    0.224776;    0.226085;    0.228304;    0.228698;    0.229706;    0.232280;    0.237524;    0.238686;    0.241309;    0.245573;    0.249516;
 10;    1.076575;    1.006564;    0.850226;    0.766014;    0.674694;    0.584847;    0.483107;    0.387270;    0.381477;    0.362893;    0.334158;    0.309101;    0.265080;    0.218565;    0.220587;    0.221580;    0.222680;    0.223792;    0.226092;    0.228303;    0.229167;    0.232711;    0.235149;    0.237281;    0.240492;    0.243974;    0.246831;    0.247741;    0.251641;
 11;    1.083094;    0.992541;    0.840798;    0.759044;    0.686827;    0.586105;    0.499270;    0.388004;    0.378633;    0.364145;    0.342759;    0.302304;    0.269337;    0.219013;    0.218389;    0.220342;    0.222099;    0.221519;    0.224356;    0.223771;    0.226707;    0.229542;    0.232419;    0.234246;    0.237031;    0.238643;    0.241675;    0.244621;    0.248135;
 12;    1.081421;    0.995967;    0.838747;    0.761648;    0.666469;    0.576361;    0.484765;    0.389633;    0.377874;    0.355913;    0.329897;    0.293309;    0.251227;    0.216218;    0.218005;    0.219168;    0.219719;    0.221610;    0.224633;    0.225927;    0.228452;    0.229208;    0.232709;    0.235246;    0.239075;    0.241270;    0.241975;    0.245082;    0.248992;
 13;    1.081633;    0.988238;    0.844481;    0.762715;    0.684218;    0.590832;    0.495103;    0.388851;    0.374126;    0.355790;    0.329777;    0.304564;    0.261730;    0.218424;    0.219982;    0.220133;    0.220698;    0.222586;    0.224237;    0.224795;    0.228024;    0.230544;    0.231685;    0.233761;    0.237595;    0.239542;    0.240945;    0.242684;    0.247059;
 14;    1.085263;    0.977991;    0.830543;    0.751718;    0.669070;    0.574606;    0.472301;    0.377358;    0.371113;    0.353220;    0.321384;    0.286394;    0.250037;    0.215590;    0.215455;    0.218150;    0.219120;    0.221053;    0.223820;    0.225087;    0.224727;    0.228602;    0.232460;    0.234692;    0.235918;    0.237367;    0.239844;    0.241133;    0.244498;
 15;    1.216333;    0.970951;    0.832348;    0.763467;    0.681453;    0.594518;    0.484716;    0.382336;    0.371924;    0.349587;    0.313754;    0.289405;    0.257207;    0.214767;    0.216471;    0.216021;    0.217643;    0.219095;    0.220951;    0.223470;    0.225708;    0.227164;    0.228765;    0.230088;    0.229530;    0.233460;    0.236569;    0.240848;    0.242738;
 16;    1.085253;    1.021220;    0.853627;    0.764846;    0.683525;    0.589895;    0.500727;    0.395659;    0.387690;    0.363888;    0.338962;    0.304416;    0.265214;    0.220631;    0.221088;    0.224396;    0.226397;    0.227432;    0.229961;    0.232219;    0.233141;    0.235625;    0.238025;    0.242336;    0.244080;    0.247492;    0.249655;    0.250745;    0.255305;
 17;    1.082305;    0.990647;    0.820905;    0.737116;    0.657852;    0.568155;    0.478981;    0.385722;    0.368256;    0.354293;    0.334565;    0.308149;    0.262706;    0.214894;    0.215217;    0.215601;    0.218566;    0.221669;    0.222958;    0.225294;    0.226850;    0.228300;    0.230076;    0.233557;    0.236162;    0.237479;    0.240715;    0.243226;    0.247662;
 18;    1.047028;    0.987757;    0.830809;    0.755353;    0.665838;    0.582209;    0.498466;    0.388064;    0.375709;    0.354876;    0.331503;    0.301315;    0.262769;    0.216249;    0.216223;    0.218502;    0.221236;    0.223393;    0.226093;    0.227869;    0.229523;    0.230892;    0.230549;    0.234276;    0.239115;    0.242585;    0.244202;    0.244110;    0.246939;
 19;    1.077748;    0.977106;    0.836457;    0.760918;    0.690138;    0.600847;    0.477670;    0.385552;    0.379741;    0.362364;    0.335202;    0.303044;    0.265758;    0.217378;    0.218843;    0.220156;    0.219557;    0.221832;    0.224114;    0.225225;    0.226454;    0.230265;    0.233573;    0.236512;    0.238049;    0.238823;    0.239799;    0.241482;    0.244277;
 20;    1.083020;    1.010507;    0.854192;    0.776800;    0.709001;    0.627220;    0.512202;    0.387127;    0.376888;    0.362752;    0.333758;    0.302500;    0.268634;    0.217399;    0.218041;    0.220550;    0.223724;    0.225716;    0.229045;    0.230116;    0.231304;    0.233914;    0.237115;    0.239726;    0.242632;    0.245634;    0.246649;    0.250025;    0.252627;
 21;    1.076390;    0.997950;    0.850235;    0.768991;    0.698684;    0.609313;    0.498953;    0.387644;    0.378378;    0.361566;    0.334971;    0.300122;    0.252757;    0.217671;    0.220436;    0.221667;    0.221768;    0.221139;    0.222103;    0.224078;    0.227395;    0.228950;    0.233021;    0.234527;    0.237684;    0.240579;    0.244340;    0.248537;    0.249488;
 22;    1.086540;    1.003955;    0.846611;    0.765129;    0.680933;    0.584803;    0.485188;    0.389819;    0.380729;    0.359268;    0.333540;    0.302923;    0.270820;    0.218097;    0.218706;    0.219823;    0.219871;    0.219825;    0.222138;    0.223620;    0.227748;    0.230268;    0.230666;    0.234432;    0.238322;    0.241063;    0.241965;    0.247589;    0.250989;
 23;    1.112179;    1.011186;    0.848118;    0.764282;    0.675665;    0.596496;    0.497754;    0.394270;    0.381845;    0.373245;    0.341778;    0.311677;    0.264571;    0.220838;    0.223243;    0.224433;    0.225314;    0.228393;    0.230258;    0.232651;    0.232250;    0.233075;    0.235378;    0.236510;    0.241875;    0.243232;    0.246835;    0.249473;    0.252796;
 24;    1.088107;    1.017220;    0.851619;    0.771327;    0.675454;    0.582160;    0.490248;    0.389515;    0.379275;    0.365597;    0.342928;    0.299623;    0.261961;    0.216738;    0.216440;    0.218446;    0.219638;    0.222416;    0.223033;    0.224295;    0.224998;    0.229154;    0.233049;    0.235387;    0.236268;    0.241427;    0.244954;    0.248983;    0.254305;
 25;    1.091830;    0.984573;    0.834078;    0.751374;    0.673081;    0.585549;    0.501739;    0.386873;    0.378653;    0.360611;    0.326458;    0.296412;    0.255766;    0.216094;    0.218472;    0.218762;    0.221708;    0.222485;    0.223520;    0.223738;    0.226730;    0.227834;    0.230576;    0.232414;    0.234812;    0.235551;    0.239206;    0.243083;    0.246143;
 26;    1.070796;    1.027148;    0.865649;    0.789224;    0.692224;    0.593728;    0.508129;    0.392906;    0.379260;    0.365513;    0.349440;    0.318907;    0.268210;    0.217806;    0.219610;    0.220356;    0.220524;    0.223849;    0.225580;    0.225907;    0.228038;    0.230134;    0.233802;    0.239371;    0.243623;    0.244980;    0.249507;    0.254516;    0.256787;
 27;    1.084743;    0.998224;    0.840566;    0.754168;    0.673293;    0.594109;    0.491337;    0.389010;    0.380060;    0.358563;    0.326325;    0.306362;    0.264381;    0.217317;    0.217817;    0.219717;    0.221393;    0.222336;    0.225228;    0.226456;    0.230954;    0.233192;    0.234549;    0.237356;    0.239708;    0.242560;    0.246840;    0.249750;    0.249556;
 28;    1.081541;    1.003154;    0.842489;    0.761649;    0.677333;    0.582868;    0.490703;    0.386225;    0.376562;    0.358037;    0.333275;    0.299614;    0.261239;    0.216727;    0.218757;    0.218143;    0.220844;    0.222158;    0.223457;    0.224120;    0.226409;    0.227740;    0.229583;    0.232891;    0.237111;    0.238417;    0.241518;    0.246007;    0.250789;
 29;    1.095171;    1.010632;    0.853834;    0.765996;    0.677503;    0.578974;    0.487194;    0.385605;    0.373265;    0.351507;    0.327634;    0.296832;    0.251162;    0.216685;    0.217161;    0.217634;    0.219967;    0.222769;    0.224147;    0.228395;    0.230673;    0.232568;    0.235394;    0.239063;    0.242876;    0.244199;    0.247155;    0.249983;    0.252658;
 30;    1.095992;    0.998452;    0.854577;    0.779378;    0.690807;    0.602795;    0.491029;    0.387307;    0.377169;    0.355142;    0.332580;    0.304185;    0.260786;    0.217442;    0.219187;    0.220078;    0.221130;    0.221418;    0.222958;    0.224128;    0.226098;    0.230442;    0.233172;    0.237016;    0.240525;    0.243126;    0.243600;    0.245751;    0.249613;
 31;    1.074724;    1.002917;    0.840508;    0.768080;    0.678081;    0.605391;    0.510855;    0.389402;    0.379708;    0.356992;    0.340897;    0.309314;    0.259613;    0.218344;    0.218761;    0.219463;    0.220784;    0.220958;    0.222043;    0.223841;    0.225347;    0.226952;    0.230466;    0.233387;    0.235754;    0.238519;    0.243416;    0.245856;    0.250729;
 32;    1.091230;    0.996275;    0.851143;    0.760245;    0.670702;    0.573473;    0.478292;    0.384191;    0.364417;    0.347209;    0.335387;    0.309925;    0.265420;    0.214557;    0.216904;    0.219961;    0.223013;    0.224659;    0.225060;    0.224807;    0.226874;    0.229234;    0.232313;    0.234089;    0.233308;    0.237985;    0.241146;    0.244421;    0.249069;
 33;    1.065550;    0.993434;    0.836682;    0.755839;    0.669607;    0.580148;    0.492317;    0.383583;    0.375339;    0.360837;    0.326407;    0.299066;    0.261815;    0.214545;    0.217014;    0.216750;    0.217134;    0.219915;    0.220995;    0.221101;    0.224343;    0.229089;    0.232644;    0.234913;    0.237246;    0.241357;    0.243293;    0.243871;    0.248358;
 34;    1.079191;    0.998207;    0.859463;    0.791401;    0.704885;    0.605232;    0.496294;    0.396010;    0.387169;    0.370777;    0.336328;    0.303865;    0.265349;    0.220315;    0.220343;    0.220702;    0.221453;    0.221523;    0.224292;    0.226597;    0.228845;    0.228181;    0.229187;    0.232898;    0.234441;    0.239823;    0.242975;    0.244282;    0.249552;
 35;    1.076533;    1.010524;    0.846753;    0.763404;    0.672981;    0.581627;    0.488440;    0.383447;    0.371720;    0.355582;    0.333848;    0.305990;    0.257680;    0.217607;    0.219363;    0.220697;    0.221282;    0.221552;    0.223020;    0.225827;    0.227095;    0.227637;    0.232125;    0.234340;    0.237961;    0.241791;    0.243585;    0.249398;    0.252631;
 36;    1.090348;    0.990509;    0.836353;    0.752635;    0.680623;    0.585336;    0.483123;    0.378703;    0.371671;    0.349168;    0.327554;    0.296222;    0.260583;    0.213591;    0.216050;    0.216023;    0.217662;    0.219237;    0.221860;    0.224517;    0.225448;    0.227755;    0.229640;    0.231321;    0.235190;    0.236719;    0.239803;    0.244611;    0.247627;
 37;    1.086586;    0.999732;    0.834960;    0.756332;    0.666540;    0.595648;    0.488797;    0.384452;    0.375029;    0.355160;    0.331069;    0.300041;    0.258150;    0.216131;    0.218466;    0.219695;    0.222201;    0.221988;    0.224955;    0.226594;    0.228579;    0.230749;    0.232578;    0.233658;    0.237382;    0.238797;    0.244035;    0.247860;    0.249933;
 38;    1.072511;    1.003048;    0.847642;    0.758179;    0.678155;    0.575251;    0.486968;    0.381593;    0.370753;    0.350907;    0.332038;    0.300095;    0.266411;    0.216424;    0.216544;    0.218006;    0.219164;    0.221683;    0.225069;    0.227215;    0.228184;    0.230433;    0.232719;    0.233541;    0.237452;    0.241251;    0.243693;    0.248107;    0.250762;
 39;    1.081455;    0.980788;    0.826239;    0.746488;    0.667641;    0.589608;    0.501558;    0.380987;    0.369800;    0.353482;    0.332100;    0.297771;    0.250922;    0.214680;    0.216440;    0.217580;    0.217320;    0.219239;    0.221004;    0.224106;    0.225366;    0.226202;    0.228351;    0.229535;    0.232565;    0.234796;    0.236891;    0.240338;    0.245197;
 40;    1.083423;    0.997814;    0.841834;    0.757557;    0.673713;    0.601088;    0.481009;    0.385416;    0.374249;    0.361627;    0.343626;    0.310239;    0.263067;    0.215993;    0.217857;    0.220907;    0.222595;    0.222709;    0.224711;    0.226104;    0.226447;    0.230751;    0.234324;    0.235217;    0.238614;    0.240457;    0.243374;    0.247865;    0.249454;
 41;    1.104719;    0.995462;    0.835890;    0.757038;    0.679951;    0.580520;    0.490245;    0.382039;    0.365289;    0.347746;    0.324110;    0.299973;    0.259369;    0.218069;    0.219531;    0.222180;    0.224015;    0.225365;    0.226567;    0.227825;    0.229556;    0.232624;    0.234124;    0.234772;    0.238585;    0.240443;    0.240978;    0.245356;    0.248866;
 42;    1.083524;    1.010937;    0.844776;    0.762116;    0.670090;    0.574882;    0.492295;    0.385924;    0.372397;    0.356589;    0.323341;    0.299789;    0.263638;    0.216428;    0.216906;    0.218901;    0.221129;    0.224267;    0.224935;    0.226589;    0.229574;    0.233723;    0.237002;    0.238763;    0.241150;    0.242563;    0.247452;    0.249039;    0.252734;
 43;    1.076408;    0.989347;    0.841865;    0.756774;    0.664820;    0.578196;    0.485790;    0.388250;    0.381189;    0.364894;    0.333968;    0.297072;    0.259512;    0.216592;    0.218181;    0.218777;    0.219722;    0.221335;    0.224008;    0.227265;    0.229438;    0.229230;    0.233664;    0.235484;    0.236329;    0.238744;    0.240510;    0.245793;    0.247337;
 44;    1.093983;    1.015135;    0.843309;    0.757848;    0.676442;    0.586037;    0.502581;    0.386518;    0.375608;    0.357356;    0.330173;    0.301242;    0.269429;    0.220373;    0.220600;    0.221579;    0.224485;    0.226739;    0.230190;    0.232632;    0.234539;    0.234533;    0.235532;    0.238702;    0.241218;    0.244778;    0.246864;    0.249707;    0.253784;
 45;    1.080953;    0.987512;    0.836390;    0.746812;    0.664165;    0.569936;    0.475524;    0.382117;    0.374833;    0.353832;    0.333298;    0.297583;    0.264894;    0.215710;    0.215831;    0.216759;    0.217677;    0.220797;    0.223069;    0.223174;    0.225538;    0.228135;    0.229996;    0.231712;    0.233959;    0.237655;    0.239196;    0.244569;    0.246878;
 46;    1.078339;    1.006508;    0.859103;    0.777486;    0.679696;    0.595234;    0.484174;    0.379595;    0.372573;    0.356668;    0.326275;    0.292359;    0.259324;    0.214008;    0.215820;    0.216818;    0.218694;    0.218077;    0.220957;    0.222985;    0.226249;    0.228456;    0.231421;    0.233821;    0.236279;    0.240438;    0.243851;    0.248453;    0.251627;
 47;    1.081027;    1.003148;    0.850615;    0.784207;    0.703416;    0.587066;    0.500809;    0.393602;    0.379889;    0.367722;    0.346128;    0.318186;    0.264379;    0.218810;    0.220340;    0.221728;    0.223148;    0.223310;    0.224585;    0.227704;    0.229491;    0.229586;    0.231766;    0.235817;    0.237392;    0.241610;    0.243673;    0.246738;    0.250787;
 48;    1.067529;    0.999608;    0.841711;    0.766716;    0.676868;    0.599970;    0.490134;    0.390462;    0.384194;    0.368141;    0.337708;    0.309986;    0.264630;    0.219616;    0.219819;    0.221195;    0.222881;    0.224205;    0.225754;    0.226469;    0.228328;    0.228847;    0.232042;    0.233000;    0.236351;    0.240780;    0.243425;    0.248583;    0.249902;
 49;    1.093064;    1.001588;    0.839307;    0.752255;    0.668613;    0.576133;    0.486728;    0.386209;    0.374459;    0.347054;    0.325717;    0.302828;    0.264552;    0.217068;    0.219300;    0.219112;    0.221186;    0.223321;    0.224251;    0.227596;    0.229457;    0.229451;    0.230821;    0.234070;    0.236546;    0.240992;    0.242905;    0.246005;    0.250397;
 50;    1.059178;    1.005457;    0.834810;    0.750985;    0.667384;    0.581621;    0.497503;    0.389425;    0.381310;    0.358204;    0.334261;    0.300277;    0.261289;    0.218384;    0.220047;    0.221967;    0.222207;    0.222655;    0.226582;    0.229191;    0.231385;    0.232148;    0.235349;    0.235563;    0.238997;    0.241835;    0.243270;    0.246810;    0.251364;
 51;    1.058727;    1.027375;    0.863922;    0.780175;    0.680121;    0.582860;    0.494125;    0.390694;    0.380807;    0.365904;    0.338579;    0.311070;    0.260776;    0.217731;    0.218820;    0.220102;    0.223155;    0.225393;    0.226200;    0.229149;    0.233376;    0.237336;    0.239660;    0.241889;    0.241965;    0.245189;    0.248920;    0.252484;    0.256844;
 52;    1.073826;    1.007979;    0.838802;    0.770270;    0.673877;    0.572725;    0.481328;    0.381163;    0.366799;    0.348023;    0.330288;    0.290957;    0.263650;    0.216653;    0.217215;    0.217244;    0.218367;    0.221292;    0.224018;    0.224204;    0.226467;    0.229503;    0.231921;    0.233085;    0.238803;    0.242923;    0.245152;    0.249723;    0.251995;
 53;    1.080888;    0.995848;    0.844626;    0.767741;    0.669848;    0.575585;    0.477227;    0.383904;    0.371038;    0.354237;    0.332465;    0.303275;    0.268555;    0.214726;    0.215212;    0.216994;    0.216511;    0.217084;    0.219364;    0.222240;    0.223263;    0.226176;    0.230034;    0.234554;    0.237404;    0.239493;    0.242587;    0.244434;    0.248962;
 54;    1.089074;    1.012504;    0.854183;    0.762447;    0.687112;    0.588504;    0.490318;    0.383480;    0.371763;    0.356460;    0.330225;    0.293179;    0.252636;    0.215940;    0.218037;    0.219397;    0.219985;    0.223079;    0.224617;    0.227882;    0.229667;    0.230347;    0.231608;    0.233689;    0.238455;    0.241796;    0.245640;    0.249111;    0.253126;
 55;    1.176942;    0.981294;    0.832354;    0.751968;    0.664829;    0.585100;    0.491913;    0.382813;    0.370391;    0.356322;    0.327680;    0.304688;    0.265341;    0.215090;    0.215241;    0.216859;    0.216860;    0.220343;    0.222931;    0.225314;    0.227302;    0.230075;    0.231105;    0.231926;    0.234140;    0.236498;    0.238431;    0.242516;    0.245324;
 56;    1.088717;    0.989395;    0.840526;    0.755990;    0.661902;    0.579270;    0.481758;    0.386174;    0.370713;    0.353987;    0.327713;    0.292937;    0.264273;    0.215386;    0.217964;    0.217878;    0.217630;    0.220278;    0.222450;    0.224017;    0.228291;    0.231262;    0.231844;    0.235015;    0.238736;    0.241242;    0.243679;    0.243609;    0.247349;
 57;    1.079684;    1.024232;    0.857216;    0.769641;    0.677030;    0.590576;    0.498875;    0.388505;    0.371175;    0.355487;    0.332832;    0.300436;    0.260699;    0.217719;    0.219862;    0.221876;    0.222694;    0.223237;    0.225142;    0.228393;    0.230856;    0.233929;    0.237811;    0.241284;    0.242587;    0.247379;    0.248649;    0.254045;    0.256058;
 58;    1.168374;    1.009128;    0.842768;    0.761749;    0.669045;    0.581251;    0.492457;    0.388275;    0.379862;    0.366776;    0.336813;    0.299045;    0.265727;    0.220612;    0.220796;    0.223305;    0.223567;    0.225529;    0.227018;    0.229779;    0.232534;    0.235656;    0.238844;    0.241200;    0.241212;    0.243282;    0.247818;    0.250650;    0.252282;
 59;    1.083760;    1.008492;    0.845496;    0.751583;    0.662457;    0.568122;    0.476295;    0.380662;    0.363162;    0.350153;    0.322448;    0.301214;    0.253627;    0.214046;    0.214394;    0.216041;    0.216566;    0.218054;    0.219492;    0.223025;    0.224866;    0.229041;    0.232590;    0.233047;    0.238439;    0.241867;    0.247200;    0.250393;    0.252123;
 60;    1.143526;    1.006355;    0.855839;    0.773093;    0.698057;    0.609877;    0.496041;    0.382584;    0.374288;    0.351082;    0.331778;    0.293723;    0.252827;    0.214571;    0.217167;    0.217795;    0.220952;    0.222391;    0.221685;    0.225291;    0.228366;    0.230534;    0.233180;    0.232893;    0.237229;    0.242400;    0.245466;    0.247706;    0.251589;
 61;    1.151168;    0.994428;    0.840212;    0.758267;    0.677248;    0.588921;    0.492348;    0.389715;    0.378315;    0.357190;    0.335076;    0.301301;    0.266417;    0.219538;    0.221024;    0.220010;    0.222445;    0.223204;    0.224252;    0.226936;    0.229723;    0.230745;    0.231511;    0.232932;    0.237330;    0.240454;    0.242663;    0.244741;    0.248607;
 62;    1.153501;    0.995136;    0.838414;    0.756457;    0.662759;    0.577009;    0.481857;    0.380082;    0.371556;    0.363009;    0.339092;    0.297020;    0.262514;    0.213238;    0.214896;    0.217021;    0.217287;    0.219041;    0.221428;    0.221997;    0.222317;    0.224680;    0.226410;    0.229667;    0.233202;    0.236720;    0.240926;    0.243913;    0.248784;
 63;    1.089339;    0.992790;    0.844900;    0.782340;    0.675268;    0.587233;    0.494189;    0.382326;    0.369995;    0.351106;    0.326191;    0.294422;    0.265999;    0.214672;    0.215161;    0.217930;    0.219138;    0.221327;    0.223747;    0.224287;    0.226306;    0.228708;    0.228143;    0.231780;    0.236726;    0.240742;    0.244743;    0.246299;    0.248198;
 64;    1.080563;    0.997757;    0.843910;    0.764410;    0.680280;    0.602407;    0.495205;    0.390162;    0.381633;    0.365269;    0.336707;    0.303495;    0.266046;    0.218631;    0.220447;    0.221619;    0.224476;    0.226861;    0.228867;    0.228714;    0.230251;    0.232074;    0.234627;    0.236204;    0.238101;    0.240822;    0.243319;    0.248049;    0.249439;
 65;    1.112272;    0.989513;    0.836927;    0.770481;    0.672046;    0.592963;    0.489902;    0.377253;    0.368128;    0.354064;    0.323891;    0.291817;    0.258294;    0.214034;    0.214502;    0.216476;    0.218601;    0.218863;    0.219091;    0.222612;    0.224867;    0.226766;    0.229085;    0.231918;    0.234760;    0.239026;    0.241425;    0.246164;    0.247378;
 66;    1.086646;    1.005725;    0.848280;    0.767864;    0.702554;    0.610267;    0.488087;    0.386672;    0.380974;    0.357757;    0.330077;    0.294148;    0.260929;    0.217076;    0.218423;    0.218850;    0.221512;    0.222426;    0.223789;    0.225447;    0.227089;    0.230013;    0.231886;    0.236425;    0.239734;    0.243556;    0.245798;    0.247909;    0.251431;
 67;    1.147908;    0.990984;    0.836797;    0.762665;    0.666749;    0.580558;    0.485390;    0.391425;    0.378483;    0.359513;    0.324542;    0.298616;    0.268196;    0.219063;    0.220589;    0.220711;    0.220911;    0.221565;    0.223188;    0.225628;    0.225473;    0.229962;    0.231966;    0.231884;    0.235745;    0.238396;    0.240851;    0.244484;    0.247746;
 68;    1.104514;    1.016493;    0.863189;    0.781071;    0.675606;    0.588005;    0.484132;    0.383437;    0.372377;    0.351039;    0.329245;    0.297797;    0.260851;    0.216508;    0.217812;    0.218979;    0.220763;    0.223321;    0.225099;    0.227721;    0.230692;    0.230820;    0.233912;    0.235835;    0.241254;    0.244370;    0.246783;    0.252096;    0.254123;
 69;    1.125883;    0.998815;    0.847351;    0.769247;    0.675957;    0.579805;    0.486374;    0.392390;    0.383234;    0.371687;    0.338637;    0.298977;    0.269030;    0.220666;    0.222758;    0.224921;    0.225220;    0.226044;    0.227824;    0.230130;    0.230116;    0.233276;    0.234552;    0.234101;    0.237919;    0.239256;    0.244431;    0.248343;    0.249704;
 70;    1.085934;    1.003034;    0.858280;    0.776036;    0.690210;    0.588479;    0.499450;    0.387537;    0.376285;    0.353195;    0.331499;    0.290275;    0.262307;    0.219146;    0.221165;    0.222509;    0.223416;    0.226340;    0.227424;    0.226639;    0.228319;    0.232019;    0.234204;    0.238068;    0.240315;    0.242313;    0.243743;    0.246746;    0.250758;
 71;    1.203277;    0.992601;    0.831780;    0.765850;    0.682885;    0.591226;    0.491547;    0.390139;    0.373369;    0.354306;    0.331842;    0.298712;    0.260058;    0.217671;    0.217624;    0.218545;    0.220939;    0.223564;    0.225693;    0.227566;    0.227892;    0.230766;    0.233560;    0.235508;    0.236229;    0.238874;    0.243569;    0.247461;    0.248150;
 72;    1.140801;    1.009420;    0.848678;    0.765605;    0.676744;    0.587239;    0.482652;    0.387158;    0.384310;    0.369547;    0.344002;    0.300629;    0.261923;    0.218542;    0.220334;    0.220969;    0.223398;    0.225180;    0.227822;    0.228947;    0.230907;    0.234289;    0.237070;    0.237680;    0.242141;    0.243842;    0.244027;    0.247093;    0.252355;
 73;    1.127893;    1.027643;    0.875642;    0.792094;    0.704354;    0.623504;    0.509517;    0.395004;    0.385755;    0.365498;    0.337382;    0.313866;    0.270013;    0.222139;    0.223514;    0.225313;    0.226322;    0.228145;    0.229956;    0.231987;    0.234122;    0.236162;    0.238436;    0.239667;    0.243701;    0.246550;    0.249127;    0.252060;    0.256911;
 74;    1.105837;    1.011795;    0.845812;    0.759121;    0.664245;    0.574824;    0.488464;    0.383454;    0.375216;    0.350178;    0.323932;    0.295002;    0.260051;    0.217075;    0.220017;    0.220394;    0.220801;    0.223436;    0.225651;    0.229070;    0.232057;    0.235435;    0.238161;    0.240124;    0.242334;    0.246652;    0.249157;    0.250182;    0.252949;
 75;    1.092754;    0.983135;    0.838207;    0.756050;    0.687847;    0.595992;    0.481880;    0.376641;    0.368335;    0.348155;    0.329693;    0.296193;    0.266071;    0.213169;    0.214419;    0.216102;    0.218194;    0.218978;    0.221917;    0.224524;    0.227636;    0.229729;    0.232340;    0.234409;    0.233716;    0.236170;    0.239880;    0.242165;    0.245784;
 76;    1.100158;    0.995280;    0.839628;    0.763950;    0.693297;    0.586376;    0.490767;    0.386442;    0.374657;    0.358732;    0.333511;    0.293796;    0.257334;    0.218794;    0.220721;    0.222377;    0.223008;    0.224473;    0.225514;    0.225990;    0.227697;    0.230266;    0.233804;    0.235600;    0.238748;    0.242658;    0.245713;    0.247563;    0.248820;
 77;    1.114415;    0.980964;    0.813341;    0.735266;    0.650912;    0.565683;    0.479911;    0.378722;    0.367796;    0.355406;    0.336312;    0.300172;    0.253815;    0.214276;    0.214211;    0.217450;    0.218714;    0.218207;    0.221046;    0.224248;    0.225405;    0.227621;    0.228465;    0.229880;    0.233196;    0.236357;    0.239150;    0.241023;    0.245241;
 78;    1.084713;    1.008206;    0.849303;    0.763401;    0.674599;    0.582822;    0.477733;    0.381702;    0.378457;    0.359771;    0.330845;    0.298995;    0.257904;    0.215863;    0.217355;    0.218514;    0.219937;    0.221710;    0.222870;    0.226258;    0.228234;    0.229488;    0.233254;    0.237687;    0.240930;    0.243113;    0.248102;    0.250436;    0.252051;
 79;    1.083309;    1.006855;    0.846804;    0.771814;    0.678053;    0.580368;    0.488008;    0.384480;    0.374546;    0.359333;    0.329881;    0.300743;    0.261562;    0.216511;    0.217673;    0.218874;    0.219635;    0.222134;    0.224492;    0.227944;    0.230744;    0.232063;    0.233312;    0.235930;    0.240162;    0.242215;    0.244085;    0.247374;    0.251714;
 80;    1.096275;    0.995961;    0.834401;    0.753010;    0.668432;    0.566354;    0.478327;    0.374061;    0.364101;    0.344419;    0.329159;    0.290180;    0.250007;    0.211517;    0.213552;    0.215103;    0.216139;    0.217523;    0.221301;    0.223326;    0.225168;    0.227464;    0.230915;    0.233777;    0.237351;    0.239176;    0.243149;    0.244730;    0.248990;
 81;    1.128702;    0.981216;    0.826013;    0.745017;    0.664150;    0.589101;    0.484648;    0.380697;    0.368278;    0.354564;    0.328436;    0.294794;    0.264521;    0.215530;    0.217812;    0.218657;    0.222168;    0.223581;    0.223435;    0.224439;    0.226494;    0.228836;    0.229257;    0.231236;    0.235214;    0.238289;    0.241212;    0.241189;    0.245304;
 82;    1.069066;    0.965577;    0.821492;    0.741933;    0.679471;    0.583788;    0.478019;    0.380130;    0.372672;    0.357446;    0.337028;    0.303483;    0.258455;    0.213769;    0.214165;    0.216006;    0.218070;    0.219203;    0.220893;    0.222146;    0.223851;    0.226935;    0.229050;    0.231180;    0.232154;    0.235117;    0.237376;    0.238401;    0.241394;
 83;    1.474382;    0.973979;    0.819298;    0.743639;    0.659346;    0.572458;    0.481011;    0.383966;    0.371725;    0.349454;    0.327072;    0.302142;    0.261486;    0.216110;    0.218000;    0.217100;    0.218955;    0.221673;    0.222393;    0.222187;    0.225982;    0.228201;    0.229684;    0.230996;    0.233755;    0.237492;    0.239263;    0.242886;    0.243495;
 84;    1.638571;    0.983932;    0.833130;    0.753082;    0.664437;    0.571133;    0.480206;    0.388957;    0.379377;    0.359394;    0.344840;    0.312599;    0.261986;    0.216791;    0.217737;    0.218136;    0.220482;    0.220960;    0.222489;    0.222401;    0.224978;    0.226232;    0.229428;    0.232298;    0.236422;    0.238404;    0.240101;    0.243269;    0.245983;
 85;    1.104592;    1.004317;    0.854454;    0.773901;    0.698197;    0.588202;    0.491433;    0.387429;    0.374965;    0.360505;    0.339827;    0.300767;    0.268620;    0.215737;    0.216191;    0.216832;    0.219818;    0.221236;    0.221365;    0.224322;    0.226880;    0.229960;    0.232834;    0.235908;    0.238988;    0.240802;    0.242951;    0.246270;    0.251079;
 86;    1.284029;    1.006675;    0.846811;    0.757275;    0.672542;    0.577666;    0.482428;    0.381364;    0.374637;    0.354314;    0.329462;    0.298494;    0.264503;    0.215617;    0.216041;    0.219254;    0.220551;    0.222594;    0.223442;    0.224203;    0.227044;    0.230548;    0.232646;    0.234562;    0.237432;    0.239426;    0.244071;    0.249221;    0.251669;
 87;    1.304935;    0.998832;    0.842081;    0.770270;    0.691389;    0.601640;    0.496284;    0.385478;    0.376858;    0.348894;    0.323214;    0.291154;    0.257382;    0.215503;    0.217485;    0.217396;    0.219152;    0.222392;    0.224708;    0.227405;    0.230089;    0.231616;    0.232581;    0.235142;    0.236225;    0.239130;    0.242924;    0.245897;    0.249708;
 88;    1.205855;    1.012876;    0.850788;    0.770341;    0.685789;    0.608967;    0.500814;    0.383240;    0.377754;    0.363843;    0.336851;    0.296010;    0.258836;    0.215976;    0.216330;    0.217278;    0.217804;    0.220205;    0.223197;    0.224835;    0.227394;    0.230484;    0.233148;    0.236302;    0.240142;    0.242256;    0.245136;    0.248792;    0.253219;
 89;    1.448086;    1.006006;    0.853670;    0.771432;    0.687420;    0.600386;    0.479533;    0.384861;    0.376382;    0.357980;    0.329206;    0.299108;    0.262755;    0.216853;    0.219475;    0.222237;    0.223775;    0.225643;    0.227553;    0.228187;    0.230965;    0.232485;    0.235311;    0.236735;    0.238700;    0.242386;    0.243741;    0.248019;    0.251501;
 90;    1.238228;    0.990798;    0.845002;    0.777572;    0.698055;    0.591411;    0.494480;    0.392209;    0.383841;    0.366840;    0.334672;    0.309816;    0.267104;    0.217989;    0.218941;    0.220910;    0.223224;    0.224754;    0.224791;    0.227682;    0.229184;    0.231736;    0.232728;    0.235714;    0.236683;    0.240071;    0.243668;    0.246114;    0.247699;
 91;    2.512269;    1.004872;    0.853101;    0.776654;    0.688269;    0.582195;    0.485448;    0.384404;    0.375114;    0.358638;    0.328339;    0.305682;    0.260259;    0.216322;    0.216650;    0.219728;    0.221065;    0.222965;    0.224858;    0.224079;    0.224118;    0.227526;    0.231382;    0.234054;    0.235890;    0.239208;    0.243492;    0.245330;    0.251218;
 92;    1.331858;    1.003980;    0.844568;    0.767071;    0.689923;    0.582496;    0.488870;    0.381257;    0.376985;    0.356302;    0.323954;    0.288552;    0.253164;    0.216025;    0.217842;    0.219333;    0.220940;    0.222639;    0.224963;    0.227873;    0.229989;    0.230342;    0.234792;    0.236426;    0.238476;    0.242688;    0.245960;    0.247575;    0.250995;
 93;    1.269626;    0.994876;    0.846932;    0.773434;    0.692285;    0.594534;    0.497120;    0.386003;    0.375466;    0.361408;    0.334594;    0.299492;    0.257978;    0.216662;    0.218677;    0.219696;    0.222323;    0.224290;    0.224959;    0.226134;    0.226517;    0.230786;    0.234153;    0.235042;    0.237230;    0.241870;    0.245313;    0.247135;    0.248719;
 94;    1.091408;    0.992956;    0.842172;    0.764293;    0.692116;    0.589076;    0.491391;    0.384858;    0.379019;    0.355012;    0.324164;    0.287186;    0.252882;    0.216992;    0.216912;    0.217816;    0.219811;    0.220058;    0.220720;    0.221635;    0.224679;    0.225817;    0.227785;    0.230361;    0.234819;    0.238304;    0.243040;    0.244622;    0.248239;
 95;    1.088005;    1.008130;    0.852224;    0.778506;    0.702262;    0.597282;    0.489010;    0.387761;    0.375356;    0.357557;    0.335578;    0.300877;    0.264341;    0.217566;    0.217863;    0.220712;    0.222775;    0.224884;    0.224738;    0.227151;    0.230128;    0.233133;    0.235602;    0.239413;    0.242138;    0.244860;    0.247892;    0.248236;    0.252032;
 96;    1.078783;    0.996651;    0.840824;    0.757311;    0.670499;    0.592913;    0.484426;    0.377490;    0.371395;    0.351464;    0.333023;    0.296876;    0.261207;    0.215811;    0.215721;    0.216978;    0.220371;    0.223964;    0.227159;    0.229029;    0.230145;    0.230378;    0.231182;    0.232859;    0.235064;    0.239939;    0.243570;    0.246163;    0.249163;
 97;    1.088377;    1.022800;    0.866517;    0.790621;    0.710710;    0.597152;    0.489519;    0.388631;    0.366954;    0.353896;    0.332801;    0.303648;    0.264568;    0.217660;    0.217948;    0.219698;    0.222711;    0.225326;    0.225732;    0.228904;    0.231827;    0.231762;    0.234357;    0.238047;    0.243054;    0.245100;    0.248718;    0.251071;    0.255700;
 98;    1.084351;    1.006370;    0.852504;    0.788246;    0.702335;    0.588774;    0.495287;    0.382964;    0.371093;    0.350779;    0.331068;    0.301154;    0.265299;    0.218142;    0.219511;    0.221344;    0.223077;    0.224011;    0.225177;    0.225296;    0.227597;    0.231140;    0.233810;    0.234963;    0.238785;    0.243113;    0.245969;    0.248437;    0.251592;
 99;    1.080873;    0.979124;    0.840989;    0.754443;    0.683121;    0.596791;    0.494305;    0.386227;    0.381265;    0.360278;    0.334052;    0.310395;    0.272809;    0.218877;    0.220171;    0.221622;    0.223453;    0.225270;    0.226573;    0.227860;    0.230500;    0.232488;    0.232807;    0.234971;    0.239100;    0.240491;    0.242343;    0.241811;    0.244781;
100;    1.072471;    0.980634;    0.830378;    0.755960;    0.673910;    0.580621;    0.496428;    0.387308;    0.374208;    0.356649;    0.335366;    0.298875;    0.267234;    0.216146;    0.216239;    0.217984;    0.216489;    0.217338;    0.218286;    0.220427;    0.222868;    0.224629;    0.228515;    0.231354;    0.235042;    0.237067;    0.239420;    0.242781;    0.245159;


==> anc/LVM_v0.2/result_simulation/SetC3.5_Modelppca-none-none_CVekf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;
Nan;Nan;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  1;    1.084212;    1.419442;    1.350538;    1.315060;    1.271953;    1.221100;    1.158375;    1.066281;    1.059298;    1.060421;    1.062536;    1.051155;    1.043377;    0.925985;    0.926499;    0.927663;    0.927598;    0.928344;    0.929229;    0.930411;    0.931194;    0.930435;    0.931244;    0.931848;    0.932211;    0.931965;    0.932068;    0.932201;    0.932201;
  2;    1.075314;    1.432784;    1.363415;    1.334036;    1.283092;    1.228868;    1.169506;    1.059007;    1.058690;    1.057521;    1.053824;    1.023382;    1.001748;    0.915463;    0.916710;    0.917858;    0.917666;    0.918791;    0.919215;    0.918585;    0.918623;    0.920313;    0.920833;    0.920849;    0.921148;    0.920404;    0.920302;    0.920588;    0.920588;
  3;    1.099146;    1.419403;    1.359389;    1.327614;    1.287269;    1.236272;    1.168358;    1.069886;    1.065170;    1.067218;    1.059637;    1.050764;    1.013720;    0.926762;    0.927522;    0.928636;    0.929950;    0.930373;    0.931713;    0.932205;    0.932681;    0.932904;    0.933378;    0.934319;    0.934732;    0.934628;    0.934215;    0.934481;    0.934481;
  4;    1.257945;    1.442425;    1.366548;    1.331961;    1.282862;    1.223527;    1.158779;    1.063172;    1.057059;    1.052787;    1.048858;    1.043151;    1.015646;    0.927710;    0.928658;    0.929671;    0.930643;    0.931220;    0.931778;    0.932357;    0.933069;    0.933668;    0.933884;    0.933986;    0.934514;    0.934628;    0.935082;    0.935279;    0.935279;
  5;    1.081787;    1.417859;    1.357712;    1.331160;    1.288630;    1.244254;    1.172562;    1.070524;    1.068408;    1.053854;    1.048441;    1.033771;    1.019207;    0.929566;    0.930026;    0.930846;    0.931184;    0.932558;    0.933629;    0.933769;    0.933362;    0.934172;    0.934771;    0.935010;    0.936139;    0.936091;    0.936031;    0.936036;    0.936036;
  6;    1.076992;    1.419592;    1.348332;    1.317488;    1.270883;    1.220963;    1.144488;    1.052822;    1.049100;    1.050151;    1.042773;    1.038833;    1.004797;    0.916506;    0.917370;    0.919328;    0.919649;    0.920039;    0.920304;    0.920627;    0.921021;    0.921788;    0.922662;    0.923579;    0.923793;    0.923923;    0.923863;    0.924142;    0.924142;
  7;    0.983841;    1.426984;    1.355459;    1.319226;    1.278115;    1.221036;    1.156855;    1.067293;    1.057222;    1.051323;    1.054895;    1.035516;    1.008023;    0.923671;    0.924577;    0.924935;    0.925719;    0.925923;    0.927216;    0.926874;    0.927941;    0.929277;    0.929899;    0.929595;    0.929949;    0.930441;    0.930730;    0.930481;    0.930481;
  8;    0.982041;    1.412126;    1.337642;    1.302077;    1.266019;    1.213082;    1.155261;    1.056071;    1.054092;    1.053744;    1.053523;    1.034147;    0.982912;    0.919534;    0.920775;    0.922140;    0.922494;    0.922369;    0.923771;    0.924223;    0.924649;    0.924546;    0.925513;    0.925545;    0.925979;    0.925907;    0.926472;    0.926512;    0.926512;
  9;    0.976463;    1.418024;    1.349045;    1.322012;    1.281935;    1.228432;    1.159834;    1.066172;    1.063401;    1.064483;    1.060568;    1.058387;    1.039494;    0.925145;    0.926726;    0.928051;    0.927804;    0.928882;    0.929283;    0.929590;    0.930479;    0.930045;    0.929499;    0.929837;    0.930931;    0.930567;    0.930449;    0.930693;    0.930693;
 10;    0.990284;    1.422310;    1.354500;    1.319921;    1.275679;    1.224833;    1.151382;    1.062479;    1.062819;    1.057987;    1.049153;    1.050940;    1.012930;    0.926358;    0.928194;    0.928586;    0.929105;    0.929429;    0.930425;    0.931305;    0.931061;    0.932001;    0.932442;    0.932545;    0.932993;    0.933374;    0.933559;    0.933411;    0.933411;
 11;    0.978240;    1.415297;    1.348876;    1.315140;    1.283527;    1.225609;    1.166670;    1.063459;    1.061931;    1.062349;    1.063333;    1.039842;    1.023727;    0.928048;    0.927782;    0.929196;    0.930494;    0.929776;    0.931186;    0.930281;    0.931180;    0.932041;    0.932760;    0.932943;    0.933415;    0.933299;    0.933467;    0.933594;    0.933594;
 12;    0.981521;    1.417040;    1.347739;    1.316757;    1.269692;    1.217676;    1.152891;    1.065730;    1.061020;    1.052000;    1.044908;    1.027563;    0.983592;    0.918510;    0.920038;    0.920733;    0.921040;    0.921810;    0.923102;    0.923295;    0.924025;    0.923781;    0.924788;    0.925267;    0.925994;    0.926185;    0.925688;    0.925823;    0.925823;
 13;    0.990884;    1.413157;    1.350962;    1.317469;    1.281859;    1.229412;    1.162728;    1.064759;    1.057012;    1.054024;    1.047276;    1.047382;    1.013828;    0.925639;    0.927105;    0.927179;    0.927525;    0.928559;    0.929229;    0.929087;    0.930115;    0.930796;    0.930867;    0.931163;    0.932052;    0.932262;    0.932120;    0.931992;    0.931992;
 14;    0.979240;    1.407893;    1.342664;    1.310089;    1.270680;    1.215710;    1.140041;    1.049381;    1.048716;    1.047092;    1.033124;    1.010692;    0.976029;    0.919978;    0.920329;    0.922014;    0.922671;    0.923686;    0.925116;    0.925600;    0.924834;    0.925889;    0.926971;    0.927473;    0.927547;    0.927635;    0.927892;    0.927801;    0.927801;
 15;    1.082015;    1.404285;    1.343630;    1.317203;    1.279424;    1.231649;    1.152630;    1.056543;    1.057153;    1.049513;    1.026401;    1.017172;    0.995265;    0.917327;    0.919002;    0.918820;    0.919771;    0.920447;    0.921240;    0.922358;    0.923287;    0.923793;    0.924145;    0.924311;    0.923196;    0.923586;    0.923771;    0.924051;    0.924051;
 16;    0.978878;    1.429484;    1.356628;    1.319548;    1.281904;    1.229094;    1.168354;    1.072872;    1.073051;    1.064312;    1.060076;    1.045687;    1.010150;    0.929806;    0.930241;    0.932339;    0.933394;    0.933645;    0.934787;    0.935554;    0.935448;    0.935989;    0.936399;    0.937263;    0.937340;    0.937822;    0.937997;    0.937530;    0.937530;
 17;    1.034456;    1.414346;    1.337310;    1.300985;    1.262756;    1.210197;    1.146276;    1.059883;    1.049223;    1.046377;    1.048872;    1.051688;    1.014859;    0.915936;    0.916350;    0.916271;    0.918071;    0.919521;    0.919791;    0.920729;    0.921025;    0.921255;    0.921455;    0.922152;    0.922684;    0.922330;    0.922687;    0.922719;    0.922719;
 18;    0.992619;    1.412852;    1.343024;    1.312458;    1.268553;    1.221839;    1.165420;    1.063610;    1.056638;    1.050663;    1.044359;    1.037437;    1.013356;    0.919823;    0.919880;    0.921218;    0.922763;    0.923725;    0.924854;    0.925556;    0.926100;    0.926508;    0.925733;    0.926490;    0.927137;    0.927745;    0.928000;    0.927749;    0.927749;
 19;    1.010961;    1.407412;    1.346085;    1.315815;    1.285606;    1.237087;    1.145898;    1.060587;    1.061410;    1.057773;    1.049654;    1.042942;    1.022517;    0.924420;    0.925629;    0.926782;    0.926476;    0.927681;    0.928790;    0.929003;    0.929320;    0.930461;    0.931435;    0.932114;    0.932438;    0.932463;    0.932364;    0.932499;    0.932499;
 20;    1.007118;    1.424226;    1.356807;    1.326391;    1.298937;    1.257996;    1.179074;    1.062356;    1.057129;    1.058778;    1.048019;    1.040851;    1.028881;    0.923009;    0.923629;    0.924951;    0.926685;    0.927718;    0.928948;    0.928971;    0.929128;    0.929539;    0.930139;    0.930519;    0.931022;    0.931523;    0.931381;    0.931676;    0.931676;
 21;    1.015948;    1.417983;    1.354376;    1.321455;    1.291733;    1.243966;    1.166681;    1.063163;    1.060006;    1.059003;    1.053792;    1.039624;    0.984250;    0.923183;    0.925273;    0.926293;    0.926363;    0.925735;    0.925814;    0.926511;    0.927525;    0.927686;    0.928624;    0.928590;    0.929034;    0.929322;    0.929714;    0.930071;    0.930071;
 22;    1.020737;    1.421042;    1.352476;    1.319105;    1.279821;    1.224612;    1.153296;    1.065765;    1.064960;    1.057488;    1.051008;    1.041180;    1.033487;    0.924396;    0.925347;    0.926306;    0.926068;    0.925675;    0.926554;    0.926887;    0.928253;    0.928849;    0.928017;    0.928717;    0.929262;    0.929487;    0.928848;    0.929302;    0.929302;
 23;    1.022161;    1.424579;    1.353322;    1.318745;    1.276616;    1.234049;    1.165343;    1.071366;    1.065957;    1.072076;    1.059625;    1.057657;    1.013934;    0.930607;    0.932477;    0.933270;    0.933735;    0.935331;    0.936165;    0.937250;    0.936652;    0.936268;    0.936649;    0.936493;    0.937610;    0.937424;    0.937776;    0.937858;    0.937858;
 24;    0.992580;    1.427587;    1.355399;    1.323009;    1.276190;    1.222595;    1.158079;    1.065198;    1.060391;    1.062668;    1.062565;    1.035552;    1.003951;    0.920236;    0.919911;    0.921258;    0.921841;    0.923257;    0.922991;    0.922984;    0.922571;    0.923516;    0.924383;    0.924476;    0.923714;    0.924359;    0.924345;    0.924393;    0.924393;
 25;    1.018838;    1.411230;    1.344838;    1.310086;    1.273717;    1.224596;    1.168575;    1.062250;    1.060959;    1.057382;    1.041347;    1.032437;    1.000890;    0.919793;    0.921897;    0.922064;    0.924034;    0.924355;    0.924886;    0.924417;    0.925574;    0.925563;    0.926134;    0.926413;    0.926644;    0.926220;    0.926553;    0.926711;    0.926711;
 26;    1.017814;    1.432381;    1.363510;    1.334248;    1.288242;    1.232506;    1.175271;    1.069595;    1.064519;    1.063682;    1.071086;    1.071962;    1.034349;    0.922286;    0.923558;    0.923993;    0.923551;    0.925303;    0.925882;    0.925190;    0.925095;    0.925133;    0.925602;    0.926580;    0.927196;    0.926885;    0.927285;    0.927602;    0.927602;
 27;    1.024099;    1.418129;    1.348807;    1.312211;    1.274179;    1.231602;    1.159038;    1.064916;    1.064698;    1.058282;    1.044158;    1.051523;    1.022289;    0.922605;    0.923228;    0.924478;    0.925330;    0.925761;    0.926808;    0.926934;    0.928289;    0.928803;    0.928882;    0.929289;    0.929548;    0.929846;    0.930287;    0.930634;    0.930634;
 28;    0.999585;    1.420622;    1.350016;    1.316826;    1.277101;    1.222917;    1.158389;    1.061090;    1.057211;    1.052369;    1.047467;    1.037302;    1.015966;    0.920826;    0.922649;    0.922022;    0.923899;    0.924288;    0.924609;    0.924543;    0.925237;    0.925211;    0.925089;    0.925529;    0.926389;    0.925940;    0.925899;    0.926037;    0.926037;
 29;    1.005701;    1.424309;    1.356613;    1.320215;    1.277933;    1.220138;    1.155166;    1.060229;    1.055602;    1.047696;    1.042151;    1.032913;    0.979428;    0.920126;    0.920683;    0.920738;    0.921902;    0.923190;    0.923434;    0.924850;    0.925318;    0.925565;    0.926169;    0.926803;    0.927356;    0.927225;    0.927523;    0.927685;    0.927685;
 30;    1.001173;    1.418247;    1.356848;    1.327686;    1.286743;    1.239029;    1.159177;    1.062902;    1.058002;    1.050327;    1.047194;    1.043636;    1.005578;    0.922777;    0.924221;    0.925124;    0.925728;    0.925489;    0.926073;    0.926091;    0.926595;    0.927758;    0.928234;    0.929100;    0.929640;    0.930063;    0.929787;    0.929696;    0.929696;
 31;    0.992300;    1.420466;    1.348884;    1.320669;    1.277624;    1.240589;    1.177408;    1.065251;    1.062770;    1.055869;    1.062573;    1.056788;    1.001464;    0.925394;    0.926019;    0.926539;    0.927496;    0.927256;    0.927478;    0.928029;    0.928085;    0.928078;    0.928964;    0.929325;    0.929322;    0.929380;    0.929828;    0.929612;    0.929612;
 32;    1.002253;    1.417133;    1.354870;    1.316252;    1.272654;    1.215441;    1.146438;    1.058679;    1.051946;    1.044306;    1.051301;    1.053348;    1.020777;    0.916301;    0.917928;    0.919769;    0.921475;    0.922283;    0.922043;    0.921237;    0.922040;    0.922575;    0.923350;    0.923750;    0.922544;    0.923101;    0.923215;    0.923235;    0.923235;
 33;    1.007740;    1.415763;    1.346582;    1.313025;    1.271594;    1.220480;    1.159623;    1.057688;    1.055792;    1.056613;    1.041022;    1.037535;    1.015383;    0.916125;    0.918081;    0.917751;    0.917802;    0.919403;    0.919469;    0.918820;    0.919616;    0.921029;    0.921837;    0.922153;    0.922324;    0.923188;    0.923400;    0.922745;    0.922745;
 34;    1.002205;    1.418085;    1.359510;    1.334882;    1.296217;    1.241145;    1.164762;    1.073961;    1.073100;    1.070203;    1.053837;    1.044587;    1.022953;    0.929640;    0.929994;    0.930498;    0.931158;    0.930784;    0.932342;    0.933191;    0.934189;    0.933050;    0.932823;    0.933604;    0.933529;    0.934407;    0.934647;    0.933966;    0.933966;
 35;    0.988535;    1.424302;    1.352508;    1.318197;    1.274367;    1.221969;    1.156156;    1.057231;    1.052778;    1.050357;    1.049368;    1.044285;    0.990560;    0.923781;    0.925280;    0.926215;    0.926563;    0.926527;    0.927026;    0.928307;    0.928399;    0.927665;    0.928675;    0.928741;    0.929258;    0.929681;    0.929344;    0.929644;    0.929644;
 36;    0.981472;    1.414200;    1.346192;    1.310929;    1.279006;    1.224519;    1.150691;    1.051213;    1.051983;    1.041865;    1.039520;    1.031325;    1.007092;    0.914091;    0.916212;    0.916068;    0.916814;    0.917488;    0.918452;    0.919591;    0.919673;    0.920207;    0.920363;    0.920431;    0.921018;    0.920839;    0.921014;    0.921217;    0.921217;
 37;    0.973831;    1.418914;    1.345637;    1.313574;    1.269514;    1.232664;    1.156223;    1.058740;    1.054832;    1.048358;    1.044481;    1.035538;    0.998271;    0.919363;    0.921299;    0.921988;    0.923531;    0.923012;    0.924303;    0.924905;    0.925399;    0.925667;    0.925902;    0.925653;    0.926271;    0.926118;    0.926463;    0.926721;    0.926721;
 38;    0.980936;    1.420545;    1.352908;    1.314935;    1.277837;    1.216665;    1.154657;    1.054826;    1.050501;    1.043889;    1.044517;    1.034188;    1.018944;    0.920761;    0.921006;    0.921945;    0.922582;    0.923773;    0.925325;    0.926155;    0.926159;    0.926753;    0.927332;    0.926837;    0.927295;    0.927692;    0.927697;    0.927976;    0.927976;
 39;    0.981592;    1.409344;    1.340223;    1.306757;    1.269659;    1.227603;    1.167980;    1.054068;    1.049163;    1.048721;    1.049864;    1.034635;    0.982538;    0.916861;    0.918330;    0.919304;    0.919151;    0.920288;    0.920969;    0.922226;    0.922494;    0.922314;    0.922686;    0.922552;    0.922983;    0.922877;    0.922646;    0.922665;    0.922665;
 40;    0.977496;    1.417925;    1.349628;    1.314399;    1.274619;    1.237272;    1.148875;    1.059945;    1.054857;    1.054891;    1.060732;    1.054600;    1.011756;    0.919090;    0.920557;    0.922631;    0.923623;    0.923364;    0.924191;    0.924503;    0.924190;    0.925446;    0.926279;    0.926102;    0.926681;    0.926556;    0.926766;    0.927123;    0.927123;
 41;    0.990673;    1.416812;    1.346054;    1.313666;    1.278667;    1.220728;    1.157470;    1.055511;    1.049093;    1.041739;    1.036812;    1.034809;    0.998946;    0.925404;    0.926503;    0.928260;    0.929244;    0.929909;    0.930483;    0.930759;    0.931260;    0.932246;    0.932513;    0.932147;    0.932878;    0.933037;    0.932644;    0.932880;    0.932880;
 42;    0.981209;    1.424429;    1.351441;    1.317178;    1.272203;    1.216430;    1.159611;    1.060481;    1.052863;    1.053581;    1.037711;    1.038172;    1.015588;    0.919475;    0.919941;    0.921306;    0.922184;    0.923580;    0.923282;    0.923648;    0.924314;    0.925565;    0.926411;    0.926470;    0.926759;    0.926713;    0.927301;    0.927086;    0.927086;
 43;    0.981262;    1.413695;    1.349430;    1.313830;    1.268546;    1.219046;    1.153614;    1.063906;    1.065534;    1.063386;    1.049801;    1.029513;    0.999310;    0.921428;    0.923042;    0.923539;    0.923937;    0.924654;    0.925953;    0.927460;    0.928107;    0.927351;    0.928532;    0.928837;    0.928726;    0.928995;    0.928933;    0.929352;    0.929352;
 44;    0.977967;    1.426560;    1.350659;    1.314696;    1.276696;    1.225585;    1.169560;    1.061260;    1.060049;    1.054219;    1.045278;    1.034632;    1.022062;    0.930074;    0.930367;    0.930839;    0.932289;    0.933259;    0.934918;    0.935668;    0.936269;    0.935798;    0.935537;    0.936055;    0.936332;    0.936826;    0.936855;    0.936833;    0.936833;
 45;    0.978180;    1.412724;    1.346226;    1.307311;    1.267507;    1.211890;    1.143254;    1.055657;    1.054372;    1.044752;    1.048109;    1.031391;    1.015529;    0.918921;    0.919281;    0.920091;    0.920493;    0.922147;    0.923239;    0.922847;    0.923725;    0.924321;    0.924546;    0.924577;    0.924629;    0.925128;    0.924939;    0.925255;    0.925255;
 46;    0.978535;    1.422285;    1.359469;    1.326787;    1.279294;    1.232981;    1.152151;    1.052469;    1.050826;    1.049384;    1.037269;    1.020847;    1.003010;    0.914145;    0.915525;    0.916194;    0.917301;    0.916313;    0.917492;    0.917771;    0.918601;    0.918885;    0.919417;    0.919503;    0.919500;    0.919916;    0.920021;    0.920242;    0.920242;
 47;    0.975725;    1.420604;    1.354677;    1.330688;    1.295222;    1.226741;    1.168348;    1.070732;    1.063206;    1.067108;    1.067609;    1.069373;    1.012778;    0.926061;    0.927220;    0.928431;    0.929160;    0.929009;    0.929341;    0.930470;    0.931001;    0.930378;    0.930636;    0.931442;    0.931246;    0.931818;    0.931791;    0.931888;    0.931888;
 48;    0.979319;    1.418786;    1.349490;    1.319863;    1.276769;    1.236384;    1.158043;    1.066557;    1.067276;    1.066186;    1.056424;    1.052709;    1.011998;    0.928667;    0.929103;    0.930021;    0.931245;    0.932013;    0.932736;    0.932752;    0.933285;    0.932846;    0.933583;    0.933149;    0.933580;    0.934168;    0.934192;    0.934583;    0.934583;
 49;    1.022109;    1.419807;    1.348131;    1.310954;    1.270984;    1.217333;    1.154471;    1.060956;    1.055384;    1.044386;    1.040709;    1.042346;    1.017550;    0.921441;    0.923543;    0.923267;    0.924459;    0.925575;    0.925752;    0.927355;    0.927967;    0.927235;    0.927154;    0.927755;    0.927625;    0.928224;    0.928087;    0.928144;    0.928144;
 50;    0.999918;    1.421811;    1.345643;    1.310103;    1.270271;    1.221782;    1.164507;    1.064753;    1.066002;    1.058821;    1.051893;    1.035916;    1.004136;    0.925295;    0.926611;    0.928072;    0.928104;    0.928105;    0.929786;    0.930626;    0.931329;    0.931098;    0.932051;    0.931360;    0.931967;    0.932159;    0.931866;    0.931969;    0.931969;
 51;    0.991821;    1.432507;    1.362523;    1.328869;    1.279899;    1.223524;    1.161969;    1.066599;    1.061981;    1.060829;    1.055586;    1.056586;    0.999614;    0.921808;    0.922693;    0.923410;    0.924960;    0.925823;    0.925473;    0.926389;    0.927623;    0.928717;    0.929075;    0.929268;    0.928465;    0.928625;    0.928864;    0.928919;    0.928919;
 52;    0.995515;    1.422995;    1.347921;    1.321899;    1.274708;    1.214531;    1.148994;    1.054151;    1.045992;    1.040406;    1.043689;    1.019764;    1.015081;    0.920594;    0.921181;    0.921100;    0.921618;    0.923145;    0.924292;    0.923646;    0.924173;    0.924771;    0.925112;    0.924586;    0.925538;    0.925945;    0.925951;    0.926103;    0.926103;
 53;    1.022145;    1.416952;    1.351113;    1.320717;    1.272133;    1.217201;    1.145309;    1.058337;    1.052205;    1.048992;    1.048590;    1.044435;    1.030244;    0.916367;    0.916762;    0.918072;    0.917515;    0.917515;    0.918203;    0.919277;    0.919221;    0.919688;    0.920425;    0.921364;    0.921705;    0.921665;    0.921869;    0.921719;    0.921719;
 54;    1.010024;    1.425249;    1.356811;    1.317964;    1.284137;    1.227621;    1.157992;    1.057430;    1.052228;    1.049305;    1.044026;    1.021688;    0.982722;    0.918358;    0.920145;    0.921067;    0.921224;    0.922849;    0.923180;    0.924491;    0.924825;    0.924437;    0.924080;    0.923844;    0.924664;    0.925009;    0.925256;    0.925307;    0.925307;
 55;    1.114333;    1.409614;    1.343786;    1.310291;    1.268014;    1.224139;    1.159179;    1.056677;    1.052052;    1.052595;    1.041496;    1.043740;    1.017314;    0.918472;    0.918888;    0.919798;    0.919720;    0.921362;    0.922467;    0.923225;    0.923797;    0.924659;    0.924641;    0.924469;    0.924667;    0.924841;    0.924900;    0.925082;    0.925082;
 56;    1.059952;    1.413655;    1.348627;    1.313170;    1.266508;    1.219923;    1.149803;    1.061166;    1.052793;    1.052024;    1.045312;    1.026042;    1.014073;    0.917815;    0.919951;    0.919911;    0.919446;    0.920696;    0.921440;    0.921843;    0.923319;    0.924095;    0.923893;    0.924415;    0.925040;    0.925248;    0.925619;    0.925220;    0.925220;
 57;    0.988147;    1.431003;    1.358763;    1.322318;    1.277540;    1.229426;    1.166415;    1.063811;    1.055395;    1.049945;    1.047820;    1.037632;    1.008263;    0.922386;    0.923766;    0.925265;    0.925295;    0.925165;    0.925612;    0.926689;    0.927059;    0.927688;    0.928572;    0.929170;    0.928781;    0.929471;    0.929224;    0.929679;    0.929679;
 58;    1.101219;    1.423522;    1.350206;    1.316926;    1.271598;    1.221717;    1.160134;    1.063617;    1.061969;    1.064544;    1.052610;    1.032784;    1.013526;    0.930845;    0.931423;    0.933306;    0.933229;    0.934168;    0.934770;    0.935723;    0.936513;    0.937460;    0.938274;    0.938888;    0.938468;    0.938516;    0.938922;    0.939139;    0.939139;
 59;    0.994298;    1.423264;    1.351768;    1.310698;    1.266831;    1.210989;    1.144149;    1.053624;    1.045779;    1.045986;    1.036324;    1.042504;    0.987200;    0.914301;    0.914725;    0.916128;    0.916082;    0.916417;    0.916690;    0.917475;    0.917506;    0.918541;    0.919246;    0.918545;    0.919221;    0.919409;    0.919872;    0.919964;    0.919964;
 60;    1.014723;    1.422227;    1.357656;    1.324087;    1.291575;    1.244554;    1.163736;    1.056360;    1.052258;    1.046167;    1.047880;    1.027994;    0.989610;    0.915907;    0.917879;    0.918083;    0.919908;    0.920462;    0.919280;    0.920623;    0.921672;    0.921900;    0.922411;    0.921275;    0.921813;    0.922503;    0.922647;    0.922631;    0.922631;
 61;    1.075970;    1.416233;    1.348582;    1.314595;    1.277003;    1.227635;    1.160007;    1.065617;    1.060920;    1.053170;    1.052657;    1.037827;    1.020498;    0.928630;    0.930370;    0.929607;    0.931160;    0.931485;    0.931902;    0.932960;    0.933943;    0.933942;    0.933641;    0.933652;    0.934429;    0.934810;    0.934850;    0.934869;    0.934869;
 62;    1.000607;    1.416554;    1.347517;    1.313353;    1.266837;    1.217853;    1.149452;    1.052807;    1.051223;    1.056676;    1.054856;    1.031717;    1.020140;    0.912000;    0.913501;    0.914918;    0.914950;    0.915856;    0.917044;    0.916844;    0.916336;    0.916547;    0.916409;    0.916803;    0.917168;    0.917499;    0.917704;    0.917559;    0.917559;
 63;    0.997194;    1.415371;    1.351295;    1.329181;    1.275746;    1.226288;    1.161673;    1.056293;    1.050500;    1.047326;    1.040529;    1.028823;    1.023827;    0.916336;    0.916908;    0.918493;    0.918971;    0.920043;    0.921184;    0.921016;    0.921566;    0.922160;    0.921124;    0.921742;    0.922475;    0.922924;    0.923259;    0.923287;    0.923287;
 64;    0.983938;    1.417983;    1.350751;    1.318613;    1.279255;    1.238576;    1.163087;    1.066462;    1.065745;    1.062351;    1.053512;    1.041112;    1.024133;    0.926777;    0.928179;    0.929160;    0.930779;    0.931974;    0.932924;    0.932437;    0.932800;    0.933350;    0.933985;    0.934210;    0.934227;    0.934522;    0.934526;    0.934806;    0.934806;
 65;    0.978208;    1.413734;    1.346517;    1.321869;    1.273343;    1.230763;    1.157369;    1.049201;    1.049244;    1.049336;    1.035179;    1.020113;    0.996654;    0.915427;    0.915860;    0.917307;    0.918600;    0.918499;    0.918053;    0.919212;    0.919776;    0.919982;    0.920299;    0.920584;    0.920810;    0.921366;    0.921444;    0.921856;    0.921856;
 66;    0.986229;    1.421887;    1.353352;    1.320893;    1.294337;    1.244707;    1.156167;    1.061775;    1.063585;    1.052594;    1.044746;    1.029343;    1.015456;    0.921347;    0.922505;    0.922785;    0.924465;    0.924835;    0.925087;    0.925518;    0.925603;    0.926234;    0.926183;    0.926997;    0.927442;    0.927931;    0.928113;    0.928086;    0.928086;
 67;    0.989818;    1.414487;    1.346535;    1.317170;    1.269841;    1.220741;    1.153042;    1.067647;    1.063040;    1.057922;    1.040507;    1.036835;    1.024747;    0.926794;    0.928244;    0.928452;    0.928621;    0.928944;    0.929826;    0.931111;    0.930379;    0.931795;    0.932076;    0.931104;    0.931727;    0.931862;    0.931958;    0.932146;    0.932146;
 68;    1.018998;    1.427199;    1.361919;    1.329288;    1.276521;    1.227463;    1.152356;    1.057391;    1.052948;    1.046297;    1.043999;    1.030747;    1.007407;    0.920599;    0.921720;    0.922385;    0.923288;    0.924344;    0.924719;    0.925260;    0.926091;    0.925511;    0.926156;    0.925962;    0.926647;    0.926849;    0.926879;    0.927186;    0.927186;
 69;    1.017373;    1.418494;    1.352718;    1.321518;    1.276482;    1.220750;    1.154521;    1.069237;    1.067058;    1.071120;    1.058163;    1.035064;    1.022965;    0.931623;    0.933244;    0.934856;    0.935096;    0.935497;    0.936351;    0.937358;    0.937074;    0.938156;    0.938336;    0.937535;    0.938284;    0.937992;    0.938534;    0.938766;    0.938766;
 70;    1.066673;    1.420675;    1.359133;    1.326087;    1.286400;    1.227856;    1.167001;    1.062966;    1.061103;    1.051590;    1.050802;    1.021205;    1.009232;    0.927313;    0.928985;    0.929779;    0.930492;    0.932184;    0.932587;    0.931770;    0.932083;    0.932978;    0.933470;    0.934475;    0.934728;    0.934891;    0.934700;    0.934860;    0.934860;
 71;    1.101134;    1.415278;    1.343660;    1.318984;    1.280585;    1.229301;    1.159137;    1.066103;    1.059901;    1.051998;    1.047572;    1.037578;    1.006991;    0.922676;    0.922888;    0.923513;    0.924809;    0.926047;    0.927024;    0.927417;    0.927031;    0.927854;    0.928572;    0.928928;    0.928628;    0.928716;    0.929035;    0.929297;    0.929297;
 72;    1.119948;    1.423750;    1.353687;    1.319703;    1.277287;    1.226766;    1.150771;    1.062313;    1.066229;    1.067829;    1.063315;    1.036037;    1.008154;    0.925818;    0.927487;    0.927847;    0.929029;    0.929929;    0.930810;    0.930898;    0.931222;    0.932200;    0.932814;    0.932622;    0.933528;    0.933640;    0.932698;    0.932401;    0.932401;
 73;    1.029364;    1.432618;    1.369029;    1.336104;    1.296533;    1.255471;    1.177038;    1.072442;    1.068935;    1.063695;    1.055957;    1.061235;    1.029504;    0.933358;    0.934688;    0.935963;    0.936474;    0.937288;    0.937944;    0.938577;    0.938971;    0.939287;    0.939449;    0.939191;    0.939886;    0.940027;    0.940130;    0.939952;    0.939952;
 74;    1.076786;    1.424902;    1.352008;    1.315600;    1.268300;    1.216280;    1.155793;    1.056926;    1.055183;    1.044687;    1.035339;    1.024716;    1.002341;    0.921563;    0.923880;    0.924094;    0.923919;    0.925185;    0.925796;    0.926962;    0.927828;    0.928852;    0.929489;    0.929668;    0.929851;    0.930557;    0.930802;    0.930820;    0.930820;
 75;    1.003920;    1.410550;    1.347317;    1.313089;    1.284031;    1.233288;    1.149774;    1.048627;    1.047396;    1.039486;    1.040038;    1.029426;    1.023245;    0.913736;    0.914862;    0.916029;    0.917224;    0.917384;    0.918676;    0.919535;    0.920536;    0.921132;    0.921734;    0.922299;    0.921560;    0.921739;    0.922035;    0.922033;    0.922033;
 76;    0.990447;    1.416650;    1.348246;    1.318016;    1.287858;    1.225694;    1.158521;    1.061504;    1.056504;    1.053719;    1.048434;    1.024742;    0.996788;    0.926282;    0.927840;    0.929179;    0.929554;    0.930203;    0.930337;    0.930271;    0.930614;    0.931265;    0.932175;    0.932302;    0.932792;    0.933189;    0.933512;    0.933592;    0.933592;
 77;    1.021613;    1.409410;    1.332586;    1.299223;    1.257321;    1.207696;    1.146967;    1.051172;    1.046080;    1.047383;    1.053164;    1.038917;    0.989788;    0.916119;    0.916354;    0.918789;    0.919410;    0.918779;    0.919893;    0.921123;    0.921169;    0.921784;    0.921501;    0.921405;    0.921763;    0.922119;    0.922261;    0.922106;    0.922106;
 78;    1.002790;    1.423149;    1.353998;    1.318324;    1.275487;    1.222863;    1.145721;    1.054958;    1.058884;    1.055708;    1.044214;    1.032094;    0.997134;    0.919269;    0.920707;    0.921476;    0.922129;    0.923046;    0.923143;    0.924448;    0.924767;    0.924438;    0.925033;    0.925849;    0.926274;    0.926320;    0.926729;    0.926917;    0.926917;
 79;    1.026517;    1.422409;    1.352490;    1.323089;    1.277831;    1.221062;    1.155770;    1.058425;    1.055127;    1.054523;    1.042695;    1.038848;    1.008665;    0.920206;    0.921254;    0.922122;    0.922342;    0.923492;    0.924394;    0.925706;    0.926733;    0.926958;    0.926706;    0.927019;    0.927696;    0.927747;    0.927578;    0.927679;    0.927679;
 80;    1.009494;    1.416982;    1.345159;    1.311111;    1.270519;    1.209068;    1.145743;    1.044731;    1.040436;    1.035536;    1.040029;    1.016788;    0.981267;    0.908629;    0.910068;    0.910995;    0.911181;    0.911501;    0.913030;    0.913496;    0.913736;    0.913952;    0.914587;    0.914976;    0.915678;    0.915562;    0.915927;    0.915768;    0.915768;
 81;    0.981108;    1.409497;    1.340059;    1.305963;    1.267238;    1.226958;    1.151912;    1.053837;    1.047893;    1.049841;    1.043884;    1.030078;    1.022870;    0.919257;    0.921039;    0.921664;    0.923678;    0.924559;    0.924171;    0.924416;    0.924749;    0.925627;    0.925291;    0.925504;    0.926188;    0.926651;    0.927121;    0.926280;    0.926280;
 82;    0.976556;    1.401456;    1.337137;    1.303718;    1.277686;    1.222906;    1.145668;    1.053413;    1.050898;    1.049735;    1.052342;    1.042772;    1.002818;    0.915635;    0.916211;    0.917475;    0.918796;    0.919516;    0.920065;    0.920498;    0.920931;    0.922060;    0.922633;    0.923028;    0.922872;    0.923339;    0.923648;    0.923603;    0.923603;
 83;    1.105982;    1.405825;    1.336002;    1.304555;    1.263621;    1.213616;    1.148416;    1.058358;    1.054169;    1.046162;    1.042086;    1.042418;    1.013105;    0.920905;    0.922558;    0.921766;    0.922944;    0.924445;    0.924748;    0.924219;    0.925545;    0.926195;    0.926442;    0.926505;    0.926884;    0.927473;    0.927528;    0.927802;    0.927802;
 84;    1.118079;    1.410884;    1.344294;    1.311000;    1.267903;    1.213184;    1.148292;    1.064834;    1.061548;    1.058313;    1.066174;    1.060714;    1.008569;    0.921837;    0.922837;    0.923181;    0.924814;    0.924889;    0.925497;    0.924928;    0.925682;    0.925859;    0.926572;    0.927011;    0.927937;    0.928043;    0.927980;    0.928130;    0.928130;
 85;    1.052298;    1.421228;    1.356879;    1.324677;    1.291666;    1.227661;    1.159635;    1.062922;    1.057371;    1.055264;    1.058520;    1.038449;    1.029131;    0.918567;    0.919267;    0.919448;    0.921168;    0.921612;    0.921132;    0.922148;    0.922682;    0.923452;    0.923856;    0.924249;    0.924664;    0.924624;    0.924574;    0.924581;    0.924581;
 86;    1.205381;    1.422340;    1.352593;    1.314461;    1.274004;    1.218814;    1.150147;    1.054538;    1.053877;    1.045434;    1.040428;    1.034951;    1.022168;    0.918285;    0.918648;    0.920701;    0.921304;    0.922249;    0.922472;    0.922170;    0.922893;    0.923865;    0.924232;    0.924315;    0.924596;    0.924425;    0.924776;    0.924970;    0.924970;
 87;    1.154304;    1.418438;    1.349774;    1.322096;    1.286689;    1.237794;    1.163727;    1.060232;    1.058402;    1.045006;    1.037953;    1.022752;    1.001045;    0.917563;    0.919325;    0.919171;    0.920089;    0.921685;    0.922603;    0.923671;    0.924422;    0.924598;    0.924306;    0.924870;    0.924625;    0.924750;    0.925040;    0.925113;    0.925113;
 88;    1.319494;    1.425386;    1.354849;    1.322409;    1.283295;    1.243925;    1.168084;    1.057241;    1.059402;    1.060874;    1.053960;    1.030008;    1.003129;    0.919381;    0.919695;    0.920129;    0.920090;    0.921171;    0.922210;    0.922367;    0.922924;    0.923795;    0.924242;    0.924799;    0.925501;    0.925276;    0.925313;    0.925253;    0.925253;
 89;    1.378348;    1.421992;    1.356428;    1.323318;    1.284465;    1.237059;    1.147751;    1.059289;    1.057894;    1.056339;    1.046515;    1.034576;    1.014642;    0.921255;    0.922896;    0.924493;    0.925354;    0.926198;    0.926894;    0.926879;    0.927772;    0.928048;    0.928687;    0.928637;    0.928815;    0.929248;    0.928929;    0.929281;    0.929281;
 90;    1.125202;    1.414399;    1.351261;    1.326360;    1.291250;    1.229917;    1.162392;    1.069103;    1.066709;    1.065934;    1.052821;    1.055541;    1.022381;    0.924318;    0.925170;    0.926799;    0.928304;    0.929101;    0.928774;    0.929940;    0.930142;    0.930945;    0.930766;    0.931425;    0.931290;    0.931663;    0.932016;    0.932170;    0.932170;
 91;    1.955868;    1.421461;    1.356092;    1.326125;    1.284826;    1.222793;    1.153541;    1.058453;    1.055969;    1.052002;    1.041766;    1.046733;    1.007577;    0.920070;    0.920367;    0.922434;    0.923180;    0.924292;    0.925063;    0.923918;    0.923022;    0.923756;    0.924729;    0.925008;    0.924719;    0.924973;    0.925637;    0.924864;    0.924864;
 92;    1.290062;    1.421018;    1.351167;    1.320356;    1.285805;    1.222716;    1.156572;    1.054532;    1.057174;    1.050926;    1.035765;    1.017626;    0.985814;    0.919148;    0.920519;    0.921467;    0.922369;    0.923083;    0.924006;    0.924975;    0.925569;    0.925154;    0.926282;    0.926273;    0.926378;    0.926865;    0.927113;    0.927058;    0.927058;
 93;    1.121749;    1.416409;    1.352361;    1.323905;    1.287159;    1.232293;    1.164741;    1.061148;    1.057411;    1.056829;    1.050986;    1.036311;    1.003664;    0.920940;    0.922471;    0.923246;    0.924921;    0.926054;    0.926087;    0.926274;    0.925941;    0.927127;    0.927843;    0.927640;    0.927832;    0.928388;    0.928727;    0.928853;    0.928853;
 94;    0.982196;    1.415459;    1.349626;    1.318261;    1.287126;    1.227840;    1.158984;    1.059459;    1.061751;    1.052710;    1.040384;    1.014473;    0.985260;    0.921854;    0.921972;    0.922812;    0.924194;    0.924036;    0.924114;    0.923960;    0.924971;    0.924548;    0.924432;    0.924859;    0.925544;    0.925735;    0.926204;    0.925986;    0.925986;
 95;    0.982218;    1.423050;    1.355648;    1.327424;    1.294417;    1.234679;    1.157168;    1.063145;    1.058364;    1.054468;    1.052200;    1.039294;    1.019168;    0.922936;    0.923202;    0.924965;    0.926134;    0.927110;    0.926620;    0.927275;    0.928098;    0.928803;    0.929043;    0.929917;    0.930293;    0.930513;    0.930809;    0.930520;    0.930520;
 96;    0.983799;    1.417326;    1.348903;    1.314155;    1.272186;    1.230717;    1.152037;    1.049550;    1.049093;    1.043823;    1.045600;    1.026542;    1.003205;    0.920175;    0.920232;    0.921015;    0.922871;    0.924517;    0.925923;    0.926760;    0.926913;    0.926717;    0.926430;    0.926361;    0.926388;    0.926966;    0.927239;    0.927352;    0.927352;
 97;    0.980498;    1.430294;    1.363914;    1.334999;    1.300305;    1.234866;    1.157614;    1.063746;    1.053167;    1.051982;    1.050641;    1.043071;    1.019676;    0.921765;    0.922021;    0.923126;    0.924943;    0.926191;    0.925809;    0.926939;    0.927776;    0.926931;    0.927271;    0.927682;    0.928536;    0.928599;    0.928759;    0.928671;    0.928671;
 98;    0.999941;    1.422232;    1.355812;    1.333062;    1.294437;    1.227827;    1.163037;    1.056996;    1.050784;    1.045329;    1.044483;    1.035309;    1.018073;    0.925103;    0.926263;    0.927881;    0.929015;    0.929470;    0.929780;    0.929219;    0.929670;    0.930628;    0.931082;    0.930887;    0.931297;    0.931882;    0.931953;    0.932019;    0.932019;
 99;    0.977385;    1.408476;    1.348768;    1.312376;    1.280861;    1.233735;    1.162036;    1.061357;    1.063062;    1.057040;    1.050250;    1.052338;    1.032081;    0.928143;    0.929221;    0.930264;    0.931391;    0.932503;    0.933165;    0.933614;    0.934734;    0.935339;    0.935244;    0.935675;    0.936618;    0.936804;    0.937005;    0.936646;    0.936646;
100;    0.979634;    1.409248;    1.342693;    1.312846;    1.274439;    1.220786;    1.163562;    1.062537;    1.056987;    1.053274;    1.051404;    1.033804;    1.025636;    0.920340;    0.920954;    0.922729;    0.921377;    0.921827;    0.922013;    0.922787;    0.923539;    0.923489;    0.924531;    0.924936;    0.925527;    0.925811;    0.926063;    0.926285;    0.926285;


==> anc/LVM_v0.2/result_simulation/SetC3.5_Modelppca-none-none_CVrkf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;
Nan;Nan;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  1;    0.041956;   38.324944;   36.963233;   36.387681;   35.717756;   34.958355;   34.074890;   32.793204;   32.512959;   32.317889;   32.003287;   31.384191;   30.830798;   29.651300;   29.658024;   29.671355;   29.670910;   29.677821;   29.687190;   29.698994;   29.706460;   29.698698;   29.706822;   29.712293;   29.715493;   29.712767;   29.713472;   29.714718;   29.714718;
  2;    0.043302;   38.685160;   37.307447;   36.852451;   36.023907;   35.206618;   34.398465;   32.800863;   32.590359;   32.317631;   31.985316;   31.303113;   30.504213;   29.579721;   29.593383;   29.606101;   29.604219;   29.617324;   29.621135;   29.614011;   29.614663;   29.631725;   29.636887;   29.637015;   29.638967;   29.631955;   29.630732;   29.633154;   29.633154;
  3;    0.042587;   38.323870;   37.157401;   36.656999;   36.044051;   35.289860;   34.318112;   32.920907;   32.647178;   32.407258;   31.899783;   31.416265;   30.636138;   29.701361;   29.709921;   29.723173;   29.737304;   29.741507;   29.755412;   29.760715;   29.765481;   29.767399;   29.771936;   29.781088;   29.784692;   29.782977;   29.779312;   29.781556;   29.781556;
  4;    0.044162;   38.945464;   37.419321;   36.872884;   36.078290;   35.171112;   34.250423;   32.908144;   32.603809;   32.293118;   31.922191;   31.430060;   30.802344;   29.852963;   29.863558;   29.875349;   29.885322;   29.891777;   29.897069;   29.902700;   29.909670;   29.915520;   29.917276;   29.918222;   29.923312;   29.924174;   29.928263;   29.929913;   29.929913;
  5;    0.041992;   38.282196;   37.112348;   36.715710;   36.054403;   35.414060;   34.360451;   32.912934;   32.693511;   32.207713;   31.807477;   31.226673;   30.769764;   29.745038;   29.750604;   29.759014;   29.762876;   29.777637;   29.788613;   29.789918;   29.785683;   29.793622;   29.799354;   29.801778;   29.812018;   29.811589;   29.810887;   29.811002;   29.811002;
  6;    0.041316;   38.328996;   36.911870;   36.428416;   35.682506;   34.948602;   33.829090;   32.549357;   32.292511;   32.026705;   31.548982;   31.073043;   30.336515;   29.468282;   29.478624;   29.499568;   29.502911;   29.507041;   29.509732;   29.512827;   29.517093;   29.524495;   29.532733;   29.541218;   29.543370;   29.544185;   29.543733;   29.546229;   29.546229;
  7;    0.037296;   38.528573;   37.106686;   36.518386;   35.889672;   35.020831;   34.109006;   32.893414;   32.523947;   32.162659;   31.860903;   31.227545;   30.682248;   29.662450;   29.672609;   29.677610;   29.685522;   29.688244;   29.702225;   29.698182;   29.708929;   29.722428;   29.728288;   29.724491;   29.727618;   29.731816;   29.734601;   29.732185;   29.732185;
  8;    0.038724;   38.127408;   36.638365;   36.074575;   35.534234;   34.735317;   33.924830;   32.516738;   32.289201;   32.011332;   31.660157;   31.044380;   30.196623;   29.454670;   29.469631;   29.483861;   29.487885;   29.485546;   29.500200;   29.504418;   29.508663;   29.508055;   29.517024;   29.517091;   29.521275;   29.520443;   29.525574;   29.525728;   29.525728;
  9;    0.037469;   38.286643;   36.922609;   36.514207;   35.897136;   35.095182;   34.104042;   32.799527;   32.574262;   32.368613;   31.941007;   31.465856;   30.760131;   29.618984;   29.636657;   29.650697;   29.648866;   29.660211;   29.664046;   29.665790;   29.675268;   29.671117;   29.665656;   29.669005;   29.679014;   29.675728;   29.674529;   29.676660;   29.676660;
 10;    0.036939;   38.402370;   37.061353;   36.514274;   35.811538;   35.074897;   33.977317;   32.762365;   32.574398;   32.220959;   31.772156;   31.381438;   30.671470;   29.688203;   29.708936;   29.712164;   29.718659;   29.721551;   29.732071;   29.741375;   29.738628;   29.748032;   29.752399;   29.752741;   29.756818;   29.760247;   29.761794;   29.760528;   29.760528;
 11;    0.038034;   38.213015;   36.905172;   36.366200;   35.917135;   35.031503;   34.207502;   32.717986;   32.503589;   32.272389;   31.957797;   31.319396;   30.784173;   29.659762;   29.656719;   29.672874;   29.686463;   29.679082;   29.693487;   29.684152;   29.693220;   29.701698;   29.708512;   29.709764;   29.714509;   29.712730;   29.714087;   29.714998;   29.714998;
 12;    0.036694;   38.260090;   36.888462;   36.415270;   35.666844;   34.882958;   33.966910;   32.787151;   32.504487;   32.065370;   31.547589;   31.028151;   30.283319;   29.504231;   29.520063;   29.526729;   29.529798;   29.537169;   29.549760;   29.551445;   29.559050;   29.556546;   29.566746;   29.571250;   29.577856;   29.579095;   29.574352;   29.575336;   29.575336;
 13;    0.036743;   38.155250;   36.942830;   36.413646;   35.883770;   35.095421;   34.138808;   32.745179;   32.393392;   32.112439;   31.686498;   31.316665;   30.480450;   29.620544;   29.635905;   29.636925;   29.640613;   29.651422;   29.658565;   29.657461;   29.668122;   29.674907;   29.675418;   29.678303;   29.686353;   29.688255;   29.686875;   29.685561;   29.685561;
 14;    0.037664;   38.013105;   36.726189;   36.211415;   35.601700;   34.757905;   33.630339;   32.378854;   32.178178;   31.898317;   31.410100;   30.934327;   30.272454;   29.459164;   29.463051;   29.481476;   29.489144;   29.499514;   29.514033;   29.519146;   29.511370;   29.521476;   29.531726;   29.536524;   29.537229;   29.537891;   29.540143;   29.539174;   29.539174;
 15;    0.045358;   37.915696;   36.735168;   36.341451;   35.775349;   35.074041;   33.860816;   32.521892;   32.348445;   31.993465;   31.442466;   30.946341;   30.311724;   29.393616;   29.412862;   29.409165;   29.419019;   29.426105;   29.434074;   29.445639;   29.454676;   29.459170;   29.461888;   29.463500;   29.452771;   29.456375;   29.457839;   29.460123;   29.460123;
 16;    0.037185;   38.596064;   37.146225;   36.548935;   35.977061;   35.174055;   34.333984;   33.001473;   32.822515;   32.398650;   31.991964;   31.539994;   30.909874;   29.792715;   29.798330;   29.821228;   29.832979;   29.835121;   29.846368;   29.854597;   29.852697;   29.858453;   29.861804;   29.869723;   29.870413;   29.875259;   29.876599;   29.872234;   29.872234;
 17;    0.036926;   38.187341;   36.644733;   36.063538;   35.478731;   34.700115;   33.781686;   32.609078;   32.223023;   31.891931;   31.595496;   31.266022;   30.440284;   29.400655;   29.406269;   29.404393;   29.423506;   29.438348;   29.440488;   29.450338;   29.452771;   29.455000;   29.456503;   29.463092;   29.467976;   29.464594;   29.467422;   29.467617;   29.467617;
 18;    0.037865;   38.146991;   36.765181;   36.293250;   35.605067;   34.928216;   34.164845;   32.704466;   32.369059;   32.029923;   31.635617;   31.182521;   30.489032;   29.484141;   29.484476;   29.498470;   29.514946;   29.524866;   29.536411;   29.543410;   29.548828;   29.552644;   29.545292;   29.552754;   29.558633;   29.564064;   29.566437;   29.564143;   29.564143;
 19;    0.037443;   38.000133;   36.804729;   36.329090;   35.913444;   35.204923;   33.781859;   32.616799;   32.457621;   32.111883;   31.638227;   31.141322;   30.549916;   29.546515;   29.560692;   29.572936;   29.569412;   29.582036;   29.593612;   29.594937;   29.598314;   29.609971;   29.619225;   29.625523;   29.628616;   29.628531;   29.627463;   29.628641;   29.628641;
 20;    0.037251;   38.454099;   37.120977;   36.651257;   36.280213;   35.709511;   34.513177;   32.792863;   32.500953;   32.289006;   31.785446;   31.319531;   30.747289;   29.653249;   29.661640;   29.676177;   29.695265;   29.706382;   29.718326;   29.717960;   29.719686;   29.723747;   29.729572;   29.732962;   29.738134;   29.742444;   29.740956;   29.743366;   29.743366;
 21;    0.038129;   38.285536;   37.039873;   36.511051;   36.094585;   35.390714;   34.232083;   32.751347;   32.491153;   32.224630;   31.805511;   31.291269;   30.452511;   29.621492;   29.645105;   29.655611;   29.656714;   29.649663;   29.650267;   29.657244;   29.666678;   29.668549;   29.677172;   29.676853;   29.681157;   29.683539;   29.686916;   29.690244;   29.690244;
 22;    0.037235;   38.368139;   37.014801;   36.486738;   35.892803;   35.042214;   34.012092;   32.815349;   32.602479;   32.211631;   31.768290;   31.280904;   30.798270;   29.638068;   29.649528;   29.660371;   29.658265;   29.654255;   29.662571;   29.665960;   29.678854;   29.684874;   29.676732;   29.683243;   29.688492;   29.690904;   29.684755;   29.688642;   29.688642;
 23;    0.057764;   38.463627;   37.046712;   36.494583;   35.858156;   35.258711;   34.274516;   32.935778;   32.640727;   32.478639;   31.908182;   31.480836;   30.683015;   29.784457;   29.805438;   29.813198;   29.817877;   29.834912;   29.843198;   29.853924;   29.847210;   29.843949;   29.847484;   29.845644;   29.855853;   29.854103;   29.857246;   29.857920;   29.857920;
 24;    0.039143;   38.544854;   37.108041;   36.599286;   35.847935;   35.050367;   34.156572;   32.863098;   32.585009;   32.372322;   32.001595;   31.225929;   30.620270;   29.602951;   29.600184;   29.614588;   29.621150;   29.635566;   29.632948;   29.633449;   29.629467;   29.637981;   29.646723;   29.647337;   29.639559;   29.645031;   29.644916;   29.645159;   29.645159;
 25;    0.048682;   38.103208;   36.795729;   36.240402;   35.696227;   34.967118;   34.210328;   32.680631;   32.458760;   32.127168;   31.641468;   31.059215;   30.326752;   29.492798;   29.516730;   29.518234;   29.539181;   29.541997;   29.547667;   29.541978;   29.553605;   29.552936;   29.558683;   29.560808;   29.562705;   29.558783;   29.561863;   29.563184;   29.563184;
 26;    0.036384;   38.674287;   37.310643;   36.862369;   36.139949;   35.294180;   34.522979;   32.996329;   32.709777;   32.417606;   32.163138;   31.684363;   30.744281;   29.692392;   29.706006;   29.711271;   29.706669;   29.725045;   29.731336;   29.723149;   29.721728;   29.721963;   29.726440;   29.735728;   29.741300;   29.738452;   29.741991;   29.744576;   29.744576;
 27;    0.042179;   38.289486;   36.918280;   36.328901;   35.750872;   35.154784;   34.089484;   32.783038;   32.595154;   32.244646;   31.702365;   31.274552;   30.535800;   29.578293;   29.586362;   29.600350;   29.610059;   29.614145;   29.624654;   29.626231;   29.639190;   29.643902;   29.644504;   29.648490;   29.650837;   29.653425;   29.657473;   29.660584;   29.660584;
 28;    0.041813;   38.356803;   36.956180;   36.425344;   35.816931;   35.002362;   34.078533;   32.716387;   32.442773;   32.102853;   31.663149;   31.174866;   30.440038;   29.563825;   29.584939;   29.578517;   29.598762;   29.603876;   29.607787;   29.605990;   29.613367;   29.612819;   29.611543;   29.615718;   29.623645;   29.618981;   29.618357;   29.619460;   29.619460;
 29;    0.036688;   38.456340;   37.118318;   36.537822;   35.887570;   35.007705;   34.066443;   32.738546;   32.463696;   32.064721;   31.632302;   31.164230;   30.357852;   29.590221;   29.596671;   29.598209;   29.610937;   29.624014;   29.626767;   29.641127;   29.646110;   29.648240;   29.653856;   29.659635;   29.664785;   29.663331;   29.666106;   29.667494;   29.667494;
 30;    0.038286;   38.292662;   37.095389;   36.645268;   36.014938;   35.313416;   34.104599;   32.761622;   32.466280;   32.088548;   31.740800;   31.285895;   30.535316;   29.623857;   29.640473;   29.651201;   29.657238;   29.654178;   29.659968;   29.660218;   29.665239;   29.676609;   29.680596;   29.688725;   29.693802;   29.697410;   29.694840;   29.694060;   29.694060;
 31;    0.037355;   38.352582;   36.930529;   36.505428;   35.828762;   35.333057;   34.435765;   32.793156;   32.553494;   32.187110;   31.975813;   31.455661;   30.613381;   29.648607;   29.656566;   29.663571;   29.674893;   29.672569;   29.674403;   29.679364;   29.679593;   29.679381;   29.687979;   29.691571;   29.691374;   29.691680;   29.695684;   29.693482;   29.693482;
 32;    0.037890;   38.262588;   37.045079;   36.415965;   35.735235;   34.877467;   33.878209;   32.678365;   32.431595;   32.078748;   31.857086;   31.465835;   30.600028;   29.474415;   29.492428;   29.512344;   29.530397;   29.539397;   29.536521;   29.527820;   29.535624;   29.540497;   29.546955;   29.550488;   29.538733;   29.543993;   29.545125;   29.545202;   29.545202;
 33;    0.038349;   38.225594;   36.858106;   36.320469;   35.678515;   34.918123;   34.084448;   32.627215;   32.390327;   32.133616;   31.586182;   31.112166;   30.427442;   29.437769;   29.460154;   29.456925;   29.457566;   29.475191;   29.475531;   29.468324;   29.475970;   29.489766;   29.497582;   29.500367;   29.501932;   29.509699;   29.511015;   29.504890;   29.504890;
 34;    0.036454;   38.288298;   37.154060;   36.798060;   36.208202;   35.374007;   34.236449;   32.984605;   32.780359;   32.469400;   31.912610;   31.292569;   30.630992;   29.748320;   29.752791;   29.758671;   29.765704;   29.762214;   29.777807;   29.786041;   29.796272;   29.784908;   29.782926;   29.789998;   29.788887;   29.796500;   29.798664;   29.792674;   29.792674;
 35;    0.038176;   38.456160;   37.023740;   36.481245;   35.796583;   35.009043;   34.058317;   32.664370;   32.386445;   32.098815;   31.808469;   31.437860;   30.587333;   29.649607;   29.665646;   29.675952;   29.678353;   29.677724;   29.682524;   29.696215;   29.696671;   29.688926;   29.698197;   29.698086;   29.702353;   29.705630;   29.702840;   29.705422;   29.705422;
 36;    0.036741;   38.183388;   36.835654;   36.267568;   35.818213;   35.001923;   33.903248;   32.486100;   32.335609;   31.899161;   31.505021;   31.039082;   30.501720;   29.400163;   29.424314;   29.422060;   29.429786;   29.437367;   29.446937;   29.458307;   29.459585;   29.464692;   29.465521;   29.465904;   29.471330;   29.469778;   29.471418;   29.473097;   29.473097;
 37;    0.037822;   38.310670;   36.848094;   36.355849;   35.663367;   35.173014;   34.029892;   32.645405;   32.368296;   31.996118;   31.633605;   31.111042;   30.391980;   29.513386;   29.535131;   29.540862;   29.556744;   29.550790;   29.564297;   29.570697;   29.575208;   29.578151;   29.579608;   29.577086;   29.582876;   29.581254;   29.584193;   29.586537;   29.586537;
 38;    0.036477;   38.354728;   37.015513;   36.397449;   35.843265;   34.875725;   34.020514;   32.591069;   32.318807;   31.985828;   31.686139;   31.195471;   30.671112;   29.577313;   29.581189;   29.591799;   29.599168;   29.612061;   29.627124;   29.635157;   29.635433;   29.640695;   29.646971;   29.641769;   29.645989;   29.649369;   29.649161;   29.651617;   29.651617;
 39;    0.036728;   38.052293;   36.682097;   36.145821;   35.590310;   34.997840;   34.171077;   32.482349;   32.187322;   31.932995;   31.634640;   31.125826;   30.249877;   29.409387;   29.426129;   29.437799;   29.436169;   29.447743;   29.455171;   29.468632;   29.471596;   29.469249;   29.472168;   29.470321;   29.474304;   29.473063;   29.470652;   29.470650;   29.470650;
 40;    0.037512;   38.283977;   36.937054;   36.372143;   35.761086;   35.262533;   33.887801;   32.674467;   32.378184;   32.093139;   31.812220;   31.347730;   30.543092;   29.521783;   29.538145;   29.560574;   29.571641;   29.567708;   29.576483;   29.579350;   29.575878;   29.587735;   29.595716;   29.593875;   29.599575;   29.598335;   29.600057;   29.603257;   29.603257;
 41;    0.036713;   38.253913;   36.845553;   36.330308;   35.814784;   34.925644;   34.026340;   32.557140;   32.264805;   31.931552;   31.611469;   31.232195;   30.425238;   29.615752;   29.627533;   29.645580;   29.656701;   29.663541;   29.669309;   29.672140;   29.676540;   29.686005;   29.688372;   29.685093;   29.691736;   29.693073;   29.689210;   29.691238;   29.691238;
 42;    0.038305;   38.459593;   37.004587;   36.458318;   35.748676;   34.903410;   34.124807;   32.725536;   32.375897;   32.174901;   31.635188;   31.202838;   30.569400;   29.567154;   29.573184;   29.588933;   29.597677;   29.611414;   29.608453;   29.611762;   29.618773;   29.631147;   29.639485;   29.639471;   29.642432;   29.641683;   29.646603;   29.644765;   29.644765;
 43;    0.036622;   38.169755;   36.909240;   36.344850;   35.635534;   34.900728;   33.978133;   32.738411;   32.592393;   32.271786;   31.760318;   31.180663;   30.531597;   29.538454;   29.557686;   29.563305;   29.567715;   29.575152;   29.588196;   29.603957;   29.609942;   29.602670;   29.614402;   29.616900;   29.616170;   29.618330;   29.617572;   29.621193;   29.621193;
 44;    0.038102;   38.517115;   36.993377;   36.409204;   35.839254;   35.078083;   34.320927;   32.728547;   32.537193;   32.209257;   31.765450;   31.210788;   30.775050;   29.770527;   29.773945;   29.779388;   29.795685;   29.805730;   29.822998;   29.830316;   29.835911;   29.831088;   29.827892;   29.832473;   29.834756;   29.839256;   29.839704;   29.839534;   29.839534;
 45;    0.037574;   38.143548;   36.832647;   36.193514;   35.583145;   34.726898;   33.739697;   32.538428;   32.321135;   31.873457;   31.613262;   31.121453;   30.549841;   29.467733;   29.472364;   29.481794;   29.486895;   29.504578;   29.514974;   29.511350;   29.520075;   29.525865;   29.527662;   29.527964;   29.528283;   29.532953;   29.531043;   29.533761;   29.533761;
 46;    0.037517;   38.401708;   37.169383;   36.647715;   35.897688;   35.234363;   34.015658;   32.594311;   32.371021;   32.077266;   31.541499;   31.045720;   30.465110;   29.487035;   29.502588;   29.510612;   29.522958;   29.512649;   29.524461;   29.526097;   29.534118;   29.537050;   29.541674;   29.542135;   29.542144;   29.545871;   29.546771;   29.548549;   29.548549;
 47;    0.036566;   38.356310;   37.060806;   36.723749;   36.204692;   35.103844;   34.310512;   32.924115;   32.574124;   32.386567;   32.059603;   31.648021;   30.670003;   29.679506;   29.692742;   29.705675;   29.713548;   29.712207;   29.715748;   29.726467;   29.731666;   29.725146;   29.727102;   29.734667;   29.732923;   29.738206;   29.738159;   29.738991;   29.738991;
 48;    0.037321;   38.307221;   36.935250;   36.483795;   35.804356;   35.253609;   34.076664;   32.802855;   32.637947;   32.362551;   31.891723;   31.500671;   30.634220;   29.697428;   29.702269;   29.712220;   29.726147;   29.734659;   29.741875;   29.742172;   29.747213;   29.743404;   29.750340;   29.746300;   29.750421;   29.755872;   29.755884;   29.759290;   29.759290;
 49;    0.046936;   38.334786;   36.907125;   36.302035;   35.695545;   34.879410;   33.997255;   32.695819;   32.385488;   32.014033;   31.630870;   31.234765;   30.561972;   29.571324;   29.594755;   29.591613;   29.604159;   29.614881;   29.616795;   29.632899;   29.638673;   29.630877;   29.629608;   29.634982;   29.633771;   29.639209;   29.638192;   29.638691;   29.638691;
 50;    0.036262;   38.388894;   36.864368;   36.292022;   35.689656;   34.974702;   34.184472;   32.762721;   32.608596;   32.276890;   31.835518;   31.226443;   30.596000;   29.623329;   29.638505;   29.655035;   29.656016;   29.655768;   29.672643;   29.680310;   29.687680;   29.684440;   29.693156;   29.686122;   29.691985;   29.693510;   29.690744;   29.691709;   29.691709;
 51;    0.036929;   38.677698;   37.289895;   36.758030;   35.968876;   35.114319;   34.249270;   32.922943;   32.632190;   32.315524;   31.889101;   31.563685;   30.657109;   29.682834;   29.692860;   29.701132;   29.717517;   29.725817;   29.721549;   29.731031;   29.743120;   29.753691;   29.756978;   29.758738;   29.751142;   29.752650;   29.754626;   29.755067;   29.755067;
 52;    0.037427;   38.420852;   36.914478;   36.525751;   35.774266;   34.836639;   33.897743;   32.573853;   32.218638;   31.890319;   31.646128;   31.017676;   30.538380;   29.567067;   29.574911;   29.572639;   29.577952;   29.594462;   29.606032;   29.598783;   29.604063;   29.610420;   29.613407;   29.608172;   29.617000;   29.620734;   29.620873;   29.622184;   29.622184;
 53;    0.042138;   38.257712;   36.960677;   36.498110;   35.718388;   34.897930;   33.844093;   32.657515;   32.346143;   32.040182;   31.698666;   31.246005;   30.699199;   29.462741;   29.467490;   29.482710;   29.477255;   29.477575;   29.484332;   29.495798;   29.494897;   29.499389;   29.506201;   29.514896;   29.517993;   29.517716;   29.519602;   29.517965;   29.517965;
 54;    0.050067;   38.481733;   37.123243;   36.497424;   35.999069;   35.130794;   34.113589;   32.694105;   32.407724;   32.092089;   31.687171;   31.089959;   30.383244;   29.579467;   29.599061;   29.609849;   29.611424;   29.627002;   29.630479;   29.643807;   29.646839;   29.643102;   29.639427;   29.636833;   29.644465;   29.647447;   29.649390;   29.649782;   29.649782;
 55;    0.084006;   38.059577;   36.763090;   36.227657;   35.567889;   34.938986;   34.019911;   32.555812;   32.293732;   32.085573;   31.606721;   31.279085;   30.564161;   29.442321;   29.447709;   29.458139;   29.457569;   29.474562;   29.485578;   29.493450;   29.499598;   29.508444;   29.508079;   29.505343;   29.507093;   29.508395;   29.508816;   29.510455;   29.510455;
 56;    0.053782;   38.168692;   36.890296;   36.322110;   35.588403;   34.922024;   33.893681;   32.679022;   32.321384;   32.072935;   31.652993;   31.197531;   30.627798;   29.466816;   29.490950;   29.491364;   29.486561;   29.499878;   29.506913;   29.510831;   29.525421;   29.532701;   29.530591;   29.535444;   29.541139;   29.542914;   29.546051;   29.542483;   29.542483;
 57;    0.036635;   38.637071;   37.196699;   36.603732;   35.897565;   35.194579;   34.311295;   32.857592;   32.523153;   32.145614;   31.751975;   31.319830;   30.582585;   29.672395;   29.687413;   29.704023;   29.704434;   29.702138;   29.707252;   29.718771;   29.722685;   29.728653;   29.737047;   29.742453;   29.738791;   29.745165;   29.742897;   29.746988;   29.746988;
 58;    0.037237;   38.435089;   36.971247;   36.443390;   35.736167;   34.984049;   34.126121;   32.756680;   32.565832;   32.350395;   31.795256;   31.296295;   30.743272;   29.759690;   29.765939;   29.787215;   29.786663;   29.796222;   29.802994;   29.812091;   29.819713;   29.828767;   29.835901;   29.841537;   29.837547;   29.837955;   29.841502;   29.843353;   29.843353;
 59;    0.037803;   38.428128;   37.004076;   36.318666;   35.630445;   34.781940;   33.841347;   32.593594;   32.259656;   32.024136;   31.554975;   31.201591;   30.379836;   29.455622;   29.461526;   29.477940;   29.478005;   29.481494;   29.484516;   29.492086;   29.491648;   29.501813;   29.508339;   29.501877;   29.508166;   29.510039;   29.514214;   29.515050;   29.515050;
 60;    0.038360;   38.400119;   37.129260;   36.591879;   36.126052;   35.438396;   34.217055;   32.677784;   32.389468;   32.060232;   31.752824;   31.033792;   30.370237;   29.512381;   29.534336;   29.536892;   29.556869;   29.561379;   29.548717;   29.563058;   29.572624;   29.573995;   29.578368;   29.567462;   29.572650;   29.579079;   29.580387;   29.580080;   29.580080;
 61;    0.037897;   38.238298;   36.901265;   36.357044;   35.793528;   35.060573;   34.085453;   32.766243;   32.496486;   32.084022;   31.800972;   31.312087;   30.664712;   29.686116;   29.706498;   29.698350;   29.715895;   29.718584;   29.722524;   29.732682;   29.741760;   29.741824;   29.738289;   29.738394;   29.745387;   29.748732;   29.749154;   29.749327;   29.749327;
 62;    0.035933;   38.246945;   36.879318;   36.328521;   35.596124;   34.881525;   33.891500;   32.521043;   32.315273;   32.131213;   31.774306;   31.037752;   30.405635;   29.382027;   29.398918;   29.415031;   29.416218;   29.426117;   29.437776;   29.435075;   29.430100;   29.432105;   29.429957;   29.433904;   29.436890;   29.439683;   29.441211;   29.439858;   29.439858;
 63;    0.037550;   38.215021;   36.958284;   36.657038;   35.782541;   35.058912;   34.123397;   32.608985;   32.301313;   32.037650;   31.615592;   31.017009;   30.577224;   29.469020;   29.475097;   29.491991;   29.497407;   29.509065;   29.520712;   29.518703;   29.523880;   29.529393;   29.518904;   29.524538;   29.531017;   29.534918;   29.537965;   29.538346;   29.538346;
 64;    0.037122;   38.285532;   36.958604;   36.456138;   35.854414;   35.297753;   34.164761;   32.816632;   32.617799;   32.275608;   31.842235;   31.335167;   30.626007;   29.661780;   29.677481;   29.688823;   29.706280;   29.718660;   29.728495;   29.723668;   29.726928;   29.731874;   29.737612;   29.739764;   29.739728;   29.742361;   29.742311;   29.744917;   29.744917;
 65;    0.037886;   38.170823;   36.840355;   36.488279;   35.708323;   35.105370;   34.018634;   32.435015;   32.264881;   32.013470;   31.522120;   31.046408;   30.371014;   29.433338;   29.438722;   29.455164;   29.468840;   29.467399;   29.461994;   29.472884;   29.479121;   29.481028;   29.484221;   29.486553;   29.488583;   29.493683;   29.494205;   29.497823;   29.497823;
 66;    0.037322;   38.390955;   37.033477;   36.524920;   36.171491;   35.436180;   34.057745;   32.753657;   32.609237;   32.129563;   31.668000;   31.042293;   30.481483;   29.611692;   29.624347;   29.627393;   29.645799;   29.650202;   29.652212;   29.656462;   29.656881;   29.663092;   29.662176;   29.669927;   29.673933;   29.678468;   29.680028;   29.679612;   29.679612;
 67;    0.039930;   38.191142;   36.849065;   36.399784;   35.658258;   34.932348;   33.955461;   32.784864;   32.498909;   32.137366;   31.637802;   31.139227;   30.695343;   29.634171;   29.650659;   29.652650;   29.654996;   29.658758;   29.667411;   29.680018;   29.672495;   29.685667;   29.688263;   29.678702;   29.684088;   29.685007;   29.685761;   29.687249;   29.687249;
 68;    0.040518;   38.534376;   37.245068;   36.734607;   35.865647;   35.145215;   34.043028;   32.719099;   32.444553;   32.089234;   31.742138;   31.197558;   30.553014;   29.637448;   29.649952;   29.657677;   29.666979;   29.677594;   29.681444;   29.686492;   29.694787;   29.689005;   29.695686;   29.693580;   29.700111;   29.702001;   29.702201;   29.704826;   29.704826;
 69;    0.039116;   38.299330;   37.003272;   36.515286;   35.807948;   34.976361;   34.023104;   32.865924;   32.634093;   32.447193;   31.912414;   31.361713;   30.831280;   29.761247;   29.779952;   29.796504;   29.799811;   29.804678;   29.813460;   29.823741;   29.820818;   29.831126;   29.832285;   29.824933;   29.831292;   29.828356;   29.833180;   29.835117;   29.835117;
 70;    0.039876;   38.358238;   37.157524;   36.630255;   36.021173;   35.132075;   34.277057;   32.771908;   32.553731;   32.151407;   31.868931;   31.206848;   30.621196;   29.717990;   29.736824;   29.745787;   29.753536;   29.770971;   29.774673;   29.766230;   29.768912;   29.777306;   29.782014;   29.790983;   29.793433;   29.795169;   29.793250;   29.794684;   29.794684;
 71;    0.039217;   38.212495;   36.791131;   36.442253;   35.858696;   35.094407;   34.063996;   32.756373;   32.482277;   32.082384;   31.636985;   31.109357;   30.422390;   29.545754;   29.548585;   29.555325;   29.569557;   29.582633;   29.592652;   29.596431;   29.592036;   29.600512;   29.607707;   29.610865;   29.607883;   29.608670;   29.611677;   29.613950;   29.613950;
 72;    0.036880;   38.441251;   37.049506;   36.516203;   35.867520;   35.122798;   33.966937;   32.761858;   32.653102;   32.411419;   31.989221;   31.220871;   30.554672;   29.680918;   29.700586;   29.704324;   29.717135;   29.726759;   29.735419;   29.736495;   29.739996;   29.749920;   29.755585;   29.753774;   29.762386;   29.763152;   29.753869;   29.751160;   29.751160;
 73;    0.042741;   38.680682;   37.433683;   36.909344;   36.305751;   35.738757;   34.549851;   33.047967;   32.772884;   32.405822;   32.001052;   31.687863;   30.877791;   29.926440;   29.942139;   29.955749;   29.961008;   29.969389;   29.975629;   29.981571;   29.985516;   29.988481;   29.990254;   29.987413;   29.994016;   29.995204;   29.995815;   29.994329;   29.994329;
 74;    0.037892;   38.472367;   37.015491;   36.433385;   35.692533;   34.915546;   34.057309;   32.646691;   32.431746;   32.016172;   31.618853;   31.092575;   30.494286;   29.600536;   29.626615;   29.629746;   29.627954;   29.641479;   29.647302;   29.658690;   29.667352;   29.677401;   29.683291;   29.684518;   29.686280;   29.692598;   29.694483;   29.694608;   29.694608;
 75;    0.044092;   38.084861;   36.846469;   36.296094;   35.897390;   35.146827;   33.877711;   32.421644;   32.213738;   31.830587;   31.458617;   30.926199;   30.508042;   29.382776;   29.395953;   29.407788;   29.420861;   29.423301;   29.436742;   29.445331;   29.455324;   29.461011;   29.466584;   29.472004;   29.464403;   29.465896;   29.468546;   29.468431;   29.468431;
 76;    0.042659;   38.249553;   36.896382;   36.430101;   36.006037;   35.022871;   34.059195;   32.688338;   32.425928;   32.118661;   31.657419;   31.101446;   30.434382;   29.643625;   29.661451;   29.675131;   29.678677;   29.685223;   29.686425;   29.685829;   29.688829;   29.694547;   29.703163;   29.704443;   29.709379;   29.713204;   29.716344;   29.717067;   29.717067;
 77;    0.037345;   38.054078;   36.513269;   35.983768;   35.330518;   34.603566;   33.748817;   32.402342;   32.104969;   31.847375;   31.610372;   31.023371;   30.221986;   29.355929;   29.358834;   29.385342;   29.392726;   29.385438;   29.396270;   29.408513;   29.409015;   29.415023;   29.411684;   29.410376;   29.413297;   29.416596;   29.418108;   29.416426;   29.416426;
 78;    0.044101;   38.425015;   37.051002;   36.485995;   35.816788;   35.027757;   33.871661;   32.619439;   32.497785;   32.222556;   31.696146;   31.170314;   30.414361;   29.555839;   29.572194;   29.581482;   29.588261;   29.597822;   29.598348;   29.611364;   29.614398;   29.611242;   29.617038;   29.625105;   29.628544;   29.629186;   29.632796;   29.634418;   29.634418;
 79;    0.042012;   38.405044;   37.017562;   36.573337;   35.859610;   34.991432;   34.049116;   32.670051;   32.426370;   32.165049;   31.617749;   31.190864;   30.500741;   29.563360;   29.575400;   29.584775;   29.587328;   29.600029;   29.609514;   29.623103;   29.633176;   29.634791;   29.632057;   29.635186;   29.640763;   29.640999;   29.639518;   29.640181;   29.640181;
 80;    0.038868;   38.258513;   36.823499;   36.279431;   35.657193;   34.698065;   33.801035;   32.372457;   32.082051;   31.812111;   31.542224;   30.849439;   30.136698;   29.307516;   29.323794;   29.333979;   29.336941;   29.339600;   29.355426;   29.359559;   29.361712;   29.363621;   29.369303;   29.373159;   29.379749;   29.378574;   29.381984;   29.380386;   29.380386;
 81;    0.036289;   38.056425;   36.679366;   36.141079;   35.553849;   34.998966;   33.860523;   32.472537;   32.164163;   31.969248;   31.591733;   31.029967;   30.452381;   29.440323;   29.460117;   29.467454;   29.488863;   29.497265;   29.492491;   29.494834;   29.497320;   29.505807;   29.502707;   29.504305;   29.510596;   29.514697;   29.518794;   29.511088;   29.511088;
 82;    0.036777;   37.839313;   36.577758;   36.055947;   35.713958;   34.875574;   33.710118;   32.430618;   32.194248;   31.902389;   31.634967;   31.071512;   30.278394;   29.332432;   29.338786;   29.352681;   29.367076;   29.374883;   29.379645;   29.383736;   29.388137;   29.399173;   29.404281;   29.407610;   29.406353;   29.410829;   29.413784;   29.413177;   29.413177;
 83;    0.039647;   37.957287;   36.574484;   36.081769;   35.457642;   34.717470;   33.792938;   32.537651;   32.273618;   31.905018;   31.524627;   31.024611;   30.353583;   29.434507;   29.452329;   29.443934;   29.456949;   29.472149;   29.475739;   29.470123;   29.483169;   29.489361;   29.491912;   29.492714;   29.496402;   29.501776;   29.501839;   29.504407;   29.504407;
 84;    0.041153;   38.093855;   36.784080;   36.258221;   35.595039;   34.775332;   33.863416;   32.718915;   32.448417;   32.145181;   31.907105;   31.392828;   30.463179;   29.513047;   29.523570;   29.528011;   29.545708;   29.545240;   29.552039;   29.546303;   29.553564;   29.555068;   29.561934;   29.565882;   29.574535;   29.575447;   29.574750;   29.576047;   29.576047;
 85;    0.038102;   38.373155;   37.110913;   36.615665;   36.142891;   35.122580;   34.154259;   32.798007;   32.493709;   32.185822;   31.914388;   31.258304;   30.750585;   29.553456;   29.562247;   29.564545;   29.582856;   29.587421;   29.582247;   29.592101;   29.597806;   29.605231;   29.608495;   29.612367;   29.616464;   29.616050;   29.615502;   29.615480;   29.615480;
 86;    0.041717;   38.403181;   37.018874;   36.395059;   35.774313;   34.939541;   33.950272;   32.602069;   32.419266;   31.989517;   31.546856;   31.072759;   30.535615;   29.542938;   29.547653;   29.569976;   29.576257;   29.586256;   29.588764;   29.585847;   29.592908;   29.602407;   29.606269;   29.606516;   29.609143;   29.607160;   29.610252;   29.611857;   29.611857;
 87;    0.058536;   38.297815;   36.942003;   36.528820;   36.001115;   35.281814;   34.180077;   32.697506;   32.474971;   31.996297;   31.556328;   31.019065;   30.348402;   29.493030;   29.513333;   29.512363;   29.522478;   29.538778;   29.548194;   29.558870;   29.565789;   29.567151;   29.564017;   29.569702;   29.566919;   29.567944;   29.570497;   29.571005;   29.571005;
 88;    0.043354;   38.485414;   37.082336;   36.572191;   35.978477;   35.438083;   34.299879;   32.693035;   32.562945;   32.328530;   31.860044;   31.169672;   30.483930;   29.588249;   29.590918;   29.594172;   29.593251;   29.604021;   29.614267;   29.615366;   29.620170;   29.628768;   29.633004;   29.637972;   29.643995;   29.642200;   29.642083;   29.641614;   29.641614;
 89;    0.047025;   38.393781;   37.102166;   36.586088;   35.995461;   35.307565;   33.900865;   32.697326;   32.476887;   32.245959;   31.855591;   31.279986;   30.550515;   29.609960;   29.628268;   29.645821;   29.655220;   29.664305;   29.671076;   29.670934;   29.680207;   29.682872;   29.688500;   29.688346;   29.689608;   29.693538;   29.690352;   29.693261;   29.693261;
 90;    0.041033;   38.188771;   36.953959;   36.594183;   36.074845;   35.117348;   34.149449;   32.846465;   32.606010;   32.338956;   31.794706;   31.402996;   30.690252;   29.609092;   29.618467;   29.637294;   29.653405;   29.661897;   29.658231;   29.669850;   29.671396;   29.679160;   29.677183;   29.683665;   29.682021;   29.685498;   29.688629;   29.689961;   29.689961;
 91;    0.042454;   38.379438;   37.091765;   36.627891;   35.981075;   35.012682;   34.009287;   32.683615;   32.450280;   32.114029;   31.644175;   31.352229;   30.490362;   29.578750;   29.582005;   29.604357;   29.612631;   29.624647;   29.632501;   29.620691;   29.611355;   29.618474;   29.628380;   29.630201;   29.626925;   29.629041;   29.634735;   29.627990;   29.627990;
 92;    0.052972;   38.367476;   36.978501;   36.507651;   35.995893;   35.000790;   34.051403;   32.591492;   32.453325;   32.069773;   31.482064;   31.007547;   30.412262;   29.554794;   29.570467;   29.581078;   29.591745;   29.599501;   29.609032;   29.618727;   29.624587;   29.620613;   29.631381;   29.630692;   29.631645;   29.636085;   29.638360;   29.637967;   29.637967;
 93;    0.041859;   38.243041;   36.985178;   36.553286;   35.993410;   35.157665;   34.181904;   32.704330;   32.439000;   32.154718;   31.780624;   31.094856;   30.379104;   29.564725;   29.581510;   29.590523;   29.608281;   29.620325;   29.620881;   29.622427;   29.618743;   29.630025;   29.636681;   29.634898;   29.636496;   29.642030;   29.644869;   29.645896;   29.645896;
 94;    0.037672;   38.217399;   36.921464;   36.427394;   35.985183;   35.059102;   34.059789;   32.645297;   32.482618;   32.097222;   31.660165;   31.059413;   30.379140;   29.555746;   29.557664;   29.566896;   29.582482;   29.580908;   29.581665;   29.579035;   29.588443;   29.583890;   29.582876;   29.586803;   29.593035;   29.594512;   29.598911;   29.596770;   29.596770;
 95;    0.037392;   38.422359;   37.092013;   36.670351;   36.192834;   35.255021;   34.093439;   32.792308;   32.526380;   32.220591;   31.842930;   31.267865;   30.634055;   29.642483;   29.645979;   29.665165;   29.678152;   29.688470;   29.682902;   29.689714;   29.698049;   29.705025;   29.707043;   29.715511;   29.719038;   29.720912;   29.723592;   29.720806;   29.720806;
 96;    0.037178;   38.267798;   36.909016;   36.358100;   35.701385;   35.120841;   33.935690;   32.463465;   32.274350;   31.949232;   31.660301;   31.109584;   30.489192;   29.533189;   29.534871;   29.544022;   29.564288;   29.581808;   29.596375;   29.604571;   29.605507;   29.601875;   29.598762;   29.598030;   29.598098;   29.603452;   29.606012;   29.606791;   29.606791;
 97;    0.037282;   38.617949;   37.308486;   36.866382;   36.349907;   35.302679;   34.162970;   32.844058;   32.508857;   32.259210;   31.948836;   31.350371;   30.648071;   29.679673;   29.682606;   29.694873;   29.713589;   29.726120;   29.722286;   29.734174;   29.741906;   29.733658;   29.736524;   29.740360;   29.748336;   29.748700;   29.749999;   29.749158;   29.749158;
 98;    0.043180;   38.400263;   37.087317;   36.763483;   36.172615;   35.102888;   34.178515;   32.659584;   32.345885;   32.034534;   31.746331;   31.238125;   30.641608;   29.677685;   29.691543;   29.709814;   29.722282;   29.726743;   29.730742;   29.724578;   29.729221;   29.738563;   29.742902;   29.740604;   29.744435;   29.749760;   29.750306;   29.750793;   29.750793;
 99;    0.037649;   38.028848;   36.868450;   36.283885;   35.828495;   35.136847;   34.079735;   32.634251;   32.467946;   32.156656;   31.767225;   31.406381;   30.801782;   29.639434;   29.652002;   29.662892;   29.674587;   29.686582;   29.693030;   29.697040;   29.707725;   29.713799;   29.712371;   29.716409;   29.725118;   29.726664;   29.728616;   29.725061;   29.725061;
100;    0.037681;   38.049684;   36.742076;   36.281681;   35.713885;   34.905463;   34.118075;   32.663348;   32.359805;   32.022014;   31.617016;   31.061604;   30.555027;   29.467180;   29.474349;   29.495694;   29.481224;   29.485999;   29.487670;   29.495423;   29.502463;   29.501664;   29.511368;   29.515146;   29.520382;   29.522926;   29.525054;   29.526844;   29.526844;


==> anc/LVM_v0.2/result_simulation/SetC3.6_Modelpca-none-none_CVekf-ctri.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;
Nan;Nan;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  1;    1.190134;    0.999884;    0.869979;    0.797411;    0.724801;    0.649770;    0.573147;    0.487869;    0.470396;    0.458402;    0.439191;    0.405443;    0.372206;    0.317680;    0.314189;    0.311520;    0.306520;    0.303970;    0.300569;    0.299050;    0.295505;    0.287159;    0.285271;    0.279828;    0.274794;    0.265951;    0.259849;    0.256595;    0.249971;
  2;    1.178261;    1.025253;    0.889114;    0.826657;    0.736105;    0.652996;    0.580455;    0.478980;    0.469875;    0.453259;    0.429141;    0.389547;    0.353507;    0.310778;    0.308885;    0.307295;    0.303038;    0.300538;    0.297099;    0.290083;    0.286016;    0.286898;    0.283232;    0.278920;    0.272677;    0.265410;    0.261089;    0.261018;    0.256313;
  3;    1.176418;    1.003039;    0.884812;    0.815667;    0.744108;    0.666415;    0.585391;    0.489402;    0.477161;    0.465720;    0.437171;    0.404668;    0.360951;    0.317089;    0.313916;    0.312984;    0.310997;    0.306306;    0.305679;    0.301826;    0.298004;    0.292923;    0.288947;    0.283970;    0.279863;    0.271908;    0.261676;    0.257803;    0.250760;
  4;    1.454292;    1.045007;    0.895902;    0.824296;    0.737910;    0.651800;    0.574617;    0.485474;    0.471488;    0.453267;    0.431568;    0.403388;    0.364905;    0.319316;    0.316497;    0.314626;    0.313635;    0.309416;    0.306984;    0.303978;    0.299930;    0.296452;    0.292903;    0.287271;    0.281871;    0.277261;    0.275278;    0.267681;    0.261252;
  5;    1.182748;    1.001757;    0.882839;    0.823242;    0.742686;    0.671070;    0.586882;    0.490734;    0.478294;    0.450276;    0.430779;    0.397078;    0.365319;    0.319347;    0.315446;    0.313673;    0.309090;    0.307101;    0.305945;    0.300413;    0.293248;    0.289764;    0.286446;    0.281323;    0.279355;    0.271628;    0.263144;    0.255299;    0.250439;
  6;    1.177469;    0.999125;    0.862520;    0.803695;    0.715720;    0.642612;    0.557447;    0.475498;    0.465163;    0.454292;    0.426527;    0.396474;    0.354559;    0.312070;    0.309676;    0.308979;    0.304631;    0.301225;    0.296571;    0.293682;    0.290204;    0.289006;    0.287118;    0.281798;    0.277046;    0.270140;    0.262818;    0.258409;    0.249781;
  7;    1.087503;    1.012766;    0.877051;    0.803124;    0.728827;    0.648116;    0.570034;    0.487478;    0.469408;    0.450852;    0.431918;    0.395081;    0.361394;    0.316368;    0.312704;    0.309334;    0.307077;    0.301781;    0.300371;    0.293327;    0.291565;    0.290802;    0.287476;    0.280670;    0.276596;    0.272377;    0.266635;    0.258064;    0.253191;
  8;    1.072527;    0.987501;    0.849565;    0.779755;    0.714187;    0.639199;    0.569266;    0.479064;    0.471013;    0.455130;    0.433450;    0.394912;    0.350057;    0.314118;    0.312157;    0.311190;    0.305081;    0.300819;    0.299431;    0.294685;    0.288693;    0.284657;    0.280894;    0.274331;    0.269922;    0.263172;    0.260157;    0.251801;    0.246875;
  9;    1.085615;    0.993951;    0.866286;    0.806625;    0.733955;    0.655167;    0.573261;    0.487168;    0.476785;    0.461183;    0.437223;    0.408824;    0.369588;    0.317080;    0.315921;    0.314081;    0.309051;    0.305559;    0.298996;    0.296295;    0.292479;    0.286288;    0.277154;    0.272849;    0.272069;    0.264213;    0.257053;    0.253447;    0.248488;
 10;    1.074475;    1.004182;    0.874789;    0.803173;    0.728022;    0.656182;    0.565088;    0.485013;    0.479379;    0.460727;    0.432934;    0.407659;    0.364297;    0.318173;    0.317818;    0.314011;    0.309480;    0.306496;    0.302169;    0.298257;    0.292697;    0.290712;    0.286276;    0.280504;    0.277709;    0.272446;    0.266136;    0.256258;    0.251046;
 11;    1.071835;    0.993743;    0.867261;    0.800508;    0.738298;    0.657083;    0.583918;    0.486049;    0.476049;    0.461701;    0.440724;    0.401415;    0.368280;    0.318930;    0.313259;    0.311140;    0.310498;    0.303873;    0.300414;    0.293098;    0.290092;    0.285832;    0.282784;    0.276992;    0.274183;    0.265538;    0.260697;    0.253808;    0.248436;
 12;    1.074035;    0.995210;    0.865600;    0.802870;    0.720476;    0.643590;    0.567400;    0.485269;    0.473211;    0.451352;    0.425295;    0.388943;    0.347605;    0.313118;    0.311743;    0.307850;    0.303038;    0.299618;    0.299332;    0.294425;    0.290998;    0.284178;    0.282425;    0.278718;    0.275498;    0.269053;    0.259247;    0.253213;    0.248803;
 13;    1.093209;    0.989981;    0.869494;    0.801331;    0.729608;    0.656301;    0.571966;    0.486377;    0.471790;    0.452928;    0.427354;    0.402110;    0.360054;    0.317582;    0.315560;    0.310856;    0.306765;    0.304964;    0.301556;    0.295842;    0.292469;    0.288911;    0.282432;    0.277770;    0.274938;    0.268009;    0.260468;    0.252078;    0.247495;
 14;    1.201669;    0.978983;    0.856913;    0.789295;    0.721152;    0.640932;    0.553486;    0.474783;    0.468303;    0.451147;    0.418846;    0.384845;    0.348589;    0.314954;    0.310884;    0.308571;    0.305184;    0.303192;    0.300746;    0.295267;    0.289262;    0.286530;    0.284722;    0.280655;    0.275880;    0.265491;    0.259338;    0.250953;    0.244746;
 15;    1.231630;    0.971973;    0.857585;    0.800033;    0.727265;    0.664152;    0.564258;    0.478380;    0.467556;    0.446664;    0.410782;    0.386283;    0.354161;    0.312159;    0.309967;    0.305196;    0.302295;    0.299688;    0.295607;    0.293474;    0.288870;    0.284483;    0.278437;    0.273283;    0.262694;    0.259931;    0.254401;    0.251450;    0.242993;
 16;    1.076550;    1.020035;    0.880352;    0.806290;    0.733904;    0.658932;    0.582355;    0.493169;    0.485344;    0.460888;    0.436908;    0.403165;    0.364009;    0.319929;    0.316138;    0.316183;    0.314291;    0.308707;    0.306642;    0.303666;    0.298532;    0.293143;    0.287573;    0.285435;    0.280918;    0.276429;    0.269217;    0.259407;    0.255009;
 17;    1.061427;    0.987511;    0.846841;    0.777424;    0.711256;    0.637634;    0.560390;    0.481398;    0.463804;    0.449396;    0.429775;    0.403569;    0.358818;    0.311991;    0.307665;    0.303328;    0.303387;    0.302561;    0.297870;    0.293142;    0.290291;    0.284895;    0.280488;    0.274491;    0.271316;    0.263285;    0.259099;    0.251499;    0.246878;
 18;    1.068703;    0.992102;    0.859189;    0.795431;    0.717786;    0.650508;    0.580636;    0.483372;    0.470753;    0.450698;    0.426928;    0.397339;    0.358767;    0.313004;    0.308447;    0.306842;    0.305707;    0.303491;    0.299300;    0.297471;    0.293245;    0.289640;    0.281928;    0.279054;    0.276278;    0.272318;    0.264531;    0.254056;    0.248026;
 19;    1.077373;    0.980341;    0.863499;    0.802926;    0.744648;    0.666580;    0.562139;    0.482609;    0.477343;    0.460830;    0.433388;    0.401078;    0.364203;    0.316313;    0.315025;    0.312197;    0.305910;    0.303956;    0.301206;    0.295806;    0.290880;    0.289167;    0.285748;    0.281688;    0.275684;    0.268835;    0.260032;    0.251804;    0.245085;
 20;    1.077093;    1.008104;    0.879493;    0.814538;    0.764708;    0.692573;    0.594014;    0.483458;    0.473269;    0.459788;    0.430883;    0.400508;    0.365766;    0.315667;    0.312469;    0.312106;    0.310484;    0.308857;    0.306881;    0.301947;    0.296022;    0.291821;    0.288212;    0.284113;    0.279190;    0.274256;    0.264222;    0.259535;    0.252026;
 21;    1.132186;    0.996427;    0.875719;    0.809912;    0.751260;    0.678255;    0.579710;    0.484871;    0.475756;    0.459078;    0.433025;    0.397196;    0.350908;    0.316343;    0.316207;    0.312365;    0.306478;    0.300374;    0.296386;    0.292739;    0.290649;    0.285034;    0.282708;    0.277515;    0.273000;    0.267258;    0.263240;    0.258318;    0.249107;
 22;    1.066338;    1.002251;    0.872167;    0.803815;    0.733981;    0.652648;    0.567096;    0.486729;    0.477673;    0.456256;    0.430976;    0.400788;    0.366057;    0.316677;    0.312762;    0.311156;    0.304916;    0.299250;    0.297253;    0.292275;    0.291356;    0.286812;    0.278271;    0.275428;    0.271648;    0.266841;    0.258309;    0.255491;    0.250563;
 23;    1.067259;    1.012946;    0.877796;    0.804923;    0.730168;    0.660122;    0.585079;    0.492326;    0.479850;    0.471164;    0.439807;    0.410056;    0.363079;    0.320349;    0.320292;    0.316249;    0.313265;    0.311558;    0.307254;    0.304817;    0.298553;    0.289779;    0.285297;    0.278836;    0.277800;    0.269903;    0.264625;    0.259831;    0.253237;
 24;    1.078808;    1.009476;    0.871848;    0.804738;    0.726046;    0.647273;    0.568877;    0.485490;    0.475309;    0.461478;    0.439267;    0.396422;    0.359004;    0.314513;    0.309501;    0.307705;    0.304461;    0.302826;    0.296844;    0.291778;    0.285142;    0.283421;    0.282168;    0.277086;    0.268550;    0.266937;    0.262300;    0.255726;    0.252369;
 25;    1.059479;    0.984467;    0.861591;    0.791497;    0.724397;    0.651072;    0.582338;    0.483215;    0.474940;    0.456891;    0.423108;    0.393129;    0.353114;    0.313905;    0.312562;    0.308340;    0.308554;    0.305088;    0.297460;    0.292461;    0.289850;    0.283040;    0.279183;    0.274430;    0.268691;    0.260569;    0.256846;    0.252581;    0.246117;
 26;    1.083257;    1.026152;    0.890787;    0.827355;    0.743749;    0.659867;    0.585902;    0.487748;    0.474335;    0.460794;    0.444358;    0.413686;    0.364235;    0.314381;    0.312092;    0.309123;    0.303673;    0.301490;    0.298305;    0.293884;    0.288438;    0.284334;    0.279760;    0.280361;    0.278529;    0.270342;    0.266118;    0.263991;    0.256538;
 27;    1.075074;    0.995191;    0.864986;    0.792876;    0.727289;    0.662190;    0.571408;    0.485442;    0.476442;    0.454652;    0.423315;    0.403404;    0.361697;    0.315576;    0.312178;    0.310231;    0.308336;    0.304781;    0.302997;    0.297122;    0.296520;    0.292297;    0.285733;    0.281004;    0.275228;    0.270801;    0.266256;    0.260066;    0.248798;
 28;    1.080064;    0.999799;    0.866193;    0.796304;    0.728142;    0.648158;    0.572332;    0.482537;    0.473112;    0.454925;    0.430327;    0.396888;    0.358792;    0.314873;    0.313197;    0.308262;    0.308031;    0.303424;    0.298621;    0.293922;    0.289647;    0.284221;    0.279217;    0.274720;    0.272492;    0.264310;    0.258213;    0.254289;    0.249950;
 29;    1.090114;    1.006872;    0.874632;    0.799902;    0.727800;    0.645034;    0.568021;    0.481817;    0.469496;    0.447638;    0.423491;    0.392313;    0.348804;    0.314916;    0.311587;    0.307284;    0.305383;    0.304415;    0.301193;    0.300829;    0.294414;    0.290160;    0.287118;    0.284523;    0.279796;    0.271577;    0.265870;    0.258109;    0.251718;
 30;    1.075410;    0.998590;    0.880228;    0.816531;    0.742463;    0.661406;    0.571969;    0.484097;    0.473666;    0.451834;    0.429416;    0.401053;    0.358753;    0.315890;    0.313852;    0.310904;    0.307394;    0.302015;    0.298465;    0.293898;    0.289522;    0.287601;    0.282903;    0.279459;    0.276824;    0.271911;    0.262956;    0.254868;    0.249647;
 31;    1.067337;    1.003313;    0.865800;    0.798187;    0.731361;    0.659369;    0.589044;    0.486761;    0.477260;    0.454416;    0.438400;    0.407313;    0.358333;    0.317129;    0.313542;    0.311690;    0.308820;    0.301117;    0.297734;    0.292377;    0.287844;    0.281475;    0.279093;    0.275967;    0.269868;    0.264390;    0.261772;    0.254522;    0.250828;
 32;    1.084355;    0.997218;    0.874343;    0.797441;    0.720298;    0.638947;    0.559473;    0.478730;    0.460347;    0.441968;    0.430152;    0.404349;    0.361245;    0.310741;    0.310127;    0.311552;    0.310446;    0.306439;    0.299951;    0.293701;    0.290125;    0.285609;    0.281789;    0.277007;    0.266561;    0.262752;    0.257981;    0.253061;    0.249304;
 33;    1.086517;    0.993808;    0.861848;    0.792666;    0.720275;    0.647745;    0.571700;    0.478284;    0.469830;    0.455756;    0.422115;    0.393653;    0.357446;    0.311045;    0.309417;    0.305867;    0.300308;    0.299241;    0.294583;    0.288486;    0.285213;    0.284937;    0.283399;    0.278917;    0.273964;    0.270331;    0.262538;    0.252370;    0.248452;
 34;    1.063260;    0.999654;    0.885427;    0.828096;    0.751941;    0.668139;    0.578370;    0.493567;    0.485234;    0.468883;    0.434477;    0.401774;    0.363854;    0.319588;    0.315011;    0.311153;    0.306752;    0.301084;    0.299872;    0.296563;    0.292841;    0.283493;    0.277317;    0.274657;    0.268848;    0.267890;    0.263188;    0.252892;    0.249913;
 35;    1.095538;    1.007658;    0.872975;    0.802582;    0.729561;    0.649568;    0.571944;    0.480589;    0.468748;    0.452943;    0.432812;    0.404759;    0.356057;    0.316924;    0.315144;    0.312758;    0.306564;    0.302503;    0.297296;    0.294696;    0.289018;    0.282095;    0.280875;    0.274964;    0.272031;    0.268386;    0.261576;    0.257969;    0.251914;
 36;    1.093862;    0.989703;    0.862138;    0.793051;    0.733765;    0.651039;    0.570512;    0.473491;    0.466731;    0.444301;    0.422694;    0.391335;    0.357000;    0.310325;    0.310151;    0.305394;    0.302551;    0.299948;    0.295131;    0.294398;    0.289769;    0.285543;    0.278630;    0.272718;    0.269376;    0.263489;    0.257753;    0.254168;    0.247426;
 37;    1.073137;    0.999543;    0.862173;    0.796021;    0.720936;    0.664266;    0.574738;    0.480222;    0.470457;    0.450818;    0.427216;    0.395723;    0.355170;    0.313458;    0.313402;    0.309674;    0.308695;    0.302063;    0.299640;    0.295371;    0.290012;    0.286919;    0.282210;    0.275053;    0.272682;    0.266089;    0.263729;    0.258418;    0.249886;
 38;    1.073726;    1.003794;    0.874900;    0.798183;    0.726053;    0.643798;    0.567073;    0.478034;    0.467299;    0.447585;    0.428882;    0.397584;    0.363995;    0.314706;    0.310336;    0.308605;    0.304739;    0.303525;    0.301731;    0.298074;    0.292771;    0.287950;    0.283291;    0.276280;    0.272850;    0.269355;    0.262044;    0.259283;    0.250949;
 39;    1.085420;    0.983698;    0.854993;    0.786261;    0.729927;    0.657902;    0.580381;    0.476679;    0.465596;    0.448983;    0.428597;    0.394144;    0.347455;    0.311784;    0.309881;    0.307857;    0.302255;    0.300860;    0.296155;    0.294840;    0.290519;    0.283695;    0.278782;    0.271855;    0.266477;    0.261376;    0.254106;    0.249272;    0.245925;
 40;    1.096862;    0.995421;    0.865137;    0.795246;    0.727298;    0.666273;    0.562577;    0.481680;    0.470746;    0.458410;    0.440672;    0.406867;    0.360328;    0.313772;    0.312382;    0.312005;    0.309901;    0.305016;    0.301910;    0.296426;    0.289671;    0.288626;    0.285522;    0.278042;    0.273831;    0.267206;    0.260812;    0.257378;    0.248855;
 41;    1.073637;    0.998068;    0.863394;    0.796196;    0.733320;    0.648197;    0.573372;    0.479789;    0.462594;    0.445546;    0.422817;    0.399171;    0.358650;    0.318016;    0.316123;    0.314835;    0.311148;    0.309052;    0.303521;    0.299055;    0.297135;    0.293765;    0.287707;    0.278946;    0.275464;    0.268008;    0.259317;    0.255434;    0.249517;
 42;    1.098107;    1.009196;    0.870592;    0.804539;    0.722928;    0.637955;    0.569284;    0.481651;    0.467591;    0.451818;    0.419242;    0.396254;    0.359233;    0.313825;    0.310145;    0.308309;    0.306904;    0.305685;    0.300771;    0.295737;    0.292335;    0.292104;    0.288794;    0.283050;    0.277472;    0.270278;    0.266212;    0.257801;    0.252299;
 43;    1.080435;    0.986802;    0.865409;    0.792763;    0.715631;    0.646626;    0.565412;    0.484990;    0.477304;    0.461830;    0.430672;    0.393966;    0.356852;    0.314962;    0.313012;    0.309609;    0.307200;    0.302717;    0.301393;    0.299672;    0.294838;    0.286224;    0.284492;    0.279800;    0.272948;    0.265718;    0.258056;    0.255506;    0.246700;
 44;    1.077849;    1.015412;    0.871103;    0.800141;    0.731020;    0.653325;    0.581615;    0.485529;    0.473496;    0.456130;    0.429397;    0.400395;    0.368870;    0.321045;    0.316610;    0.313531;    0.312939;    0.310933;    0.309676;    0.306901;    0.302130;    0.293539;    0.287598;    0.282246;    0.277945;    0.273275;    0.267066;    0.259604;    0.253853;
 45;    1.070835;    0.989927;    0.862814;    0.788745;    0.716808;    0.636113;    0.557844;    0.477882;    0.470794;    0.449479;    0.428959;    0.394580;    0.361987;    0.313345;    0.309254;    0.307200;    0.303673;    0.300675;    0.298240;    0.291818;    0.289065;    0.286112;    0.279941;    0.274473;    0.269076;    0.264213;    0.257507;    0.254509;    0.247482;
 46;    1.090652;    1.005017;    0.880648;    0.809299;    0.729432;    0.657252;    0.562879;    0.474651;    0.467288;    0.451427;    0.421353;    0.387337;    0.354860;    0.310752;    0.309489;    0.306184;    0.303846;    0.296570;    0.294088;    0.291301;    0.288601;    0.283196;    0.279151;    0.273830;    0.268478;    0.264814;    0.260767;    0.257335;    0.251254;
 47;    1.084850;    1.003518;    0.875984;    0.822912;    0.753061;    0.653523;    0.580840;    0.490530;    0.476587;    0.465260;    0.443317;    0.414975;    0.362022;    0.317226;    0.314787;    0.312568;    0.308197;    0.304810;    0.299691;    0.297699;    0.293197;    0.285572;    0.281039;    0.278237;    0.270919;    0.267904;    0.260956;    0.255986;    0.250880;
 48;    1.071968;    0.999490;    0.869030;    0.814549;    0.728776;    0.660590;    0.570675;    0.488437;    0.482769;    0.466459;    0.436080;    0.407649;    0.363686;    0.319473;    0.315564;    0.313213;    0.310509;    0.306734;    0.302820;    0.296173;    0.292239;    0.284868;    0.281166;    0.274116;    0.270395;    0.268320;    0.261934;    0.259356;    0.249873;
 49;    1.054904;    0.999452;    0.867354;    0.794877;    0.724297;    0.644066;    0.571049;    0.482943;    0.470963;    0.444230;    0.422342;    0.399944;    0.361336;    0.315296;    0.313663;    0.309130;    0.307712;    0.304640;    0.299448;    0.297903;    0.293281;    0.287117;    0.280285;    0.276614;    0.271422;    0.267470;    0.259929;    0.254161;    0.249863;
 50;    1.072140;    1.004942;    0.861985;    0.793188;    0.719777;    0.647891;    0.572394;    0.486225;    0.478281;    0.455198;    0.431212;    0.397491;    0.358735;    0.317073;    0.316114;    0.314169;    0.309073;    0.303996;    0.304221;    0.300694;    0.295921;    0.289971;    0.285091;    0.277260;    0.272730;    0.268217;    0.261205;    0.255036;    0.251235;
 51;    1.085189;    1.023403;    0.885609;    0.814746;    0.730870;    0.647896;    0.568321;    0.486688;    0.476592;    0.461699;    0.434907;    0.408108;    0.358784;    0.315148;    0.312171;    0.310448;    0.309725;    0.306982;    0.301213;    0.299631;    0.297445;    0.294597;    0.291381;    0.285711;    0.275940;    0.271232;    0.266147;    0.261207;    0.255851;
 52;    1.086800;    1.007021;    0.866020;    0.803004;    0.729800;    0.643161;    0.565027;    0.477581;    0.463425;    0.444833;    0.427319;    0.388345;    0.361101;    0.315176;    0.311881;    0.306927;    0.302780;    0.301479;    0.299068;    0.292116;    0.287952;    0.284924;    0.280481;    0.275029;    0.274558;    0.270686;    0.263816;    0.259191;    0.251755;
 53;    1.063879;    0.994878;    0.870411;    0.809511;    0.721705;    0.642674;    0.559210;    0.478573;    0.465931;    0.449282;    0.427634;    0.398657;    0.364763;    0.311205;    0.307345;    0.304549;    0.299887;    0.295743;    0.292036;    0.289706;    0.285765;    0.281961;    0.279337;    0.277525;    0.273430;    0.267218;    0.260103;    0.252550;    0.248720;
 54;    1.054040;    1.009166;    0.878908;    0.802568;    0.736864;    0.658802;    0.571049;    0.479599;    0.467620;    0.451903;    0.426160;    0.389748;    0.349486;    0.313687;    0.312864;    0.309536;    0.305541;    0.304495;    0.300203;    0.297217;    0.291945;    0.286223;    0.279404;    0.273076;    0.271527;    0.267427;    0.263211;    0.257478;    0.252292;
 55;    1.364076;    0.983847;    0.859037;    0.791746;    0.720712;    0.655702;    0.572060;    0.478191;    0.465776;    0.452444;    0.423398;    0.400881;    0.362059;    0.312414;    0.308776;    0.307060;    0.301550;    0.300876;    0.298458;    0.296751;    0.293010;    0.288931;    0.282372;    0.274757;    0.268933;    0.263754;    0.256192;    0.253094;    0.245962;
 56;    1.137703;    0.990830;    0.867821;    0.796029;    0.714910;    0.654159;    0.563553;    0.481187;    0.465430;    0.449299;    0.422145;    0.388083;    0.360639;    0.311860;    0.312206;    0.306380;    0.302848;    0.299557;    0.296709;    0.292668;    0.292067;    0.289081;    0.282767;    0.278655;    0.276888;    0.271943;    0.265068;    0.253201;    0.247707;
 57;    1.094255;    1.021056;    0.882356;    0.807522;    0.729806;    0.655903;    0.574546;    0.484430;    0.467000;    0.451633;    0.429416;    0.397083;    0.358176;    0.315566;    0.314950;    0.311823;    0.308210;    0.302776;    0.300531;    0.298106;    0.294127;    0.291088;    0.288935;    0.285567;    0.278082;    0.274654;    0.266676;    0.265258;    0.255264;
 58;    1.276441;    1.008565;    0.869626;    0.799321;    0.723298;    0.651556;    0.576178;    0.487122;    0.478772;    0.466496;    0.436224;    0.399254;    0.366749;    0.321557;    0.317800;    0.316769;    0.312217;    0.308927;    0.304732;    0.303643;    0.299561;    0.295329;    0.292089;    0.287254;    0.277699;    0.270969;    0.267215;    0.260525;    0.252141;
 59;    1.102254;    1.005571;    0.870304;    0.789110;    0.715001;    0.634193;    0.557039;    0.475127;    0.457830;    0.444410;    0.417103;    0.395779;    0.349372;    0.310425;    0.306526;    0.305563;    0.299986;    0.298013;    0.291604;    0.289877;    0.286163;    0.284810;    0.281928;    0.274453;    0.272818;    0.267710;    0.266461;    0.261247;    0.251393;
 60;    1.103228;    1.005479;    0.880197;    0.807358;    0.748511;    0.672774;    0.571618;    0.477382;    0.468919;    0.446064;    0.426762;    0.389197;    0.349091;    0.311083;    0.310401;    0.307542;    0.306404;    0.302639;    0.294500;    0.291936;    0.290046;    0.285668;    0.281219;    0.272708;    0.270759;    0.269466;    0.263910;    0.256359;    0.251370;
 61;    1.122654;    0.999500;    0.870702;    0.801528;    0.736959;    0.655259;    0.575187;    0.487327;    0.475343;    0.454761;    0.432807;    0.400193;    0.364401;    0.318921;    0.317967;    0.311124;    0.308980;    0.305646;    0.300873;    0.298294;    0.295281;    0.290600;    0.281644;    0.275061;    0.273342;    0.268404;    0.261094;    0.254989;    0.249875;
 62;    1.101942;    0.993770;    0.864261;    0.797089;    0.715928;    0.640288;    0.562778;    0.474582;    0.466707;    0.455029;    0.433755;    0.392151;    0.359260;    0.309075;    0.307190;    0.306551;    0.300853;    0.298204;    0.295999;    0.289464;    0.283629;    0.279399;    0.273964;    0.269709;    0.266401;    0.261316;    0.257675;    0.251380;    0.248442;
 63;    1.075422;    0.992933;    0.869777;    0.812105;    0.726824;    0.650415;    0.579817;    0.477537;    0.465520;    0.447983;    0.422169;    0.390409;    0.362332;    0.311550;    0.307968;    0.306421;    0.304210;    0.301102;    0.298567;    0.293151;    0.289388;    0.285642;    0.276104;    0.273113;    0.271523;    0.268966;    0.263713;    0.255314;    0.248233;
 64;    1.115010;    0.999097;    0.871746;    0.804529;    0.732390;    0.666124;    0.574695;    0.487063;    0.478755;    0.462371;    0.434196;    0.401638;    0.364422;    0.317459;    0.316079;    0.313642;    0.313038;    0.310513;    0.307528;    0.299393;    0.293653;    0.290766;    0.286114;    0.279411;    0.273666;    0.268970;    0.262180;    0.258866;    0.249774;
 65;    1.089765;    0.990442;    0.862459;    0.807465;    0.725582;    0.658112;    0.568065;    0.473014;    0.463641;    0.449492;    0.420185;    0.388811;    0.355199;    0.311362;    0.307482;    0.306124;    0.304100;    0.297513;    0.292086;    0.290573;    0.286496;    0.282699;    0.278936;    0.273680;    0.269027;    0.266984;    0.261334;    0.257812;    0.247611;
 66;    1.086073;    1.004878;    0.873489;    0.805336;    0.751366;    0.672112;    0.569992;    0.483247;    0.476954;    0.453920;    0.426719;    0.391658;    0.358691;    0.315410;    0.313607;    0.309315;    0.307980;    0.303435;    0.299685;    0.296651;    0.289947;    0.286790;    0.280508;    0.279051;    0.275772;    0.271273;    0.265410;    0.257006;    0.251219;
 67;    1.117619;    0.994540;    0.866533;    0.799488;    0.721753;    0.651406;    0.568288;    0.488878;    0.475674;    0.456889;    0.421493;    0.395897;    0.365217;    0.317858;    0.315224;    0.312013;    0.306330;    0.301318;    0.300444;    0.296673;    0.288630;    0.288502;    0.282787;    0.273857;    0.270283;    0.264124;    0.259146;    0.254420;    0.248635;
 68;    1.093140;    1.015487;    0.888519;    0.816657;    0.727360;    0.654930;    0.565572;    0.479494;    0.468295;    0.447488;    0.425394;    0.394734;    0.357741;    0.314329;    0.312029;    0.308802;    0.307018;    0.304796;    0.300406;    0.295793;    0.293665;    0.286035;    0.282465;    0.277300;    0.275988;    0.270605;    0.264695;    0.262172;    0.253872;
 69;    1.159176;    1.004838;    0.876860;    0.808188;    0.730808;    0.648988;    0.569103;    0.490374;    0.480772;    0.469419;    0.436666;    0.397519;    0.367990;    0.320466;    0.320032;    0.318264;    0.313287;    0.309935;    0.305994;    0.302905;    0.296067;    0.293843;    0.287922;    0.278032;    0.273047;    0.266336;    0.265003;    0.260485;    0.251210;
 70;    1.209483;    1.003501;    0.882865;    0.810579;    0.744101;    0.654430;    0.582222;    0.485491;    0.475808;    0.450750;    0.429861;    0.388760;    0.361448;    0.318930;    0.318606;    0.315240;    0.311848;    0.310956;    0.306651;    0.297446;    0.293018;    0.290605;    0.286788;    0.283898;    0.277060;    0.270413;    0.262326;    0.256562;    0.250875;
 71;    1.183849;    0.995263;    0.859216;    0.803111;    0.729899;    0.653457;    0.572146;    0.486327;    0.470083;    0.450327;    0.428155;    0.395873;    0.357233;    0.315363;    0.311298;    0.307606;    0.306178;    0.304878;    0.302625;    0.299968;    0.293848;    0.289348;    0.284965;    0.280245;    0.272392;    0.264716;    0.262821;    0.257678;    0.248816;
 72;    1.112691;    1.010881;    0.876062;    0.805566;    0.729277;    0.652655;    0.564631;    0.483949;    0.481308;    0.467232;    0.441702;    0.398746;    0.359949;    0.317316;    0.316283;    0.312380;    0.311674;    0.307980;    0.306524;    0.300017;    0.295840;    0.293567;    0.289087;    0.282887;    0.279781;    0.272463;    0.262576;    0.255430;    0.252720;
 73;    1.101338;    1.026098;    0.900721;    0.830433;    0.753304;    0.685829;    0.591113;    0.493617;    0.484246;    0.464332;    0.437058;    0.413297;    0.369093;    0.322632;    0.320151;    0.318188;    0.314047;    0.311241;    0.308372;    0.302721;    0.299709;    0.294932;    0.289982;    0.282793;    0.278486;    0.273665;    0.267298;    0.260513;    0.256525;
 74;    1.140184;    1.009385;    0.872220;    0.798891;    0.717414;    0.645103;    0.569860;    0.479846;    0.471682;    0.446786;    0.420794;    0.392247;    0.357359;    0.315612;    0.315650;    0.311331;    0.306698;    0.304384;    0.302564;    0.301027;    0.298392;    0.295594;    0.290714;    0.285012;    0.278984;    0.275203;    0.268639;    0.259412;    0.252346;
 75;    1.275288;    0.980523;    0.862333;    0.795061;    0.737125;    0.656477;    0.562237;    0.472290;    0.463535;    0.444029;    0.425244;    0.392053;    0.362369;    0.310519;    0.309019;    0.306884;    0.304205;    0.299858;    0.298921;    0.293857;    0.291594;    0.287003;    0.282959;    0.278211;    0.267885;    0.261734;    0.258528;    0.250821;    0.245131;
 76;    1.103213;    0.993496;    0.866298;    0.803955;    0.744840;    0.653607;    0.571945;    0.484700;    0.473207;    0.456841;    0.432323;    0.393092;    0.356819;    0.318956;    0.317060;    0.316114;    0.311211;    0.307056;    0.303193;    0.295837;    0.291115;    0.287461;    0.284814;    0.279425;    0.274461;    0.269488;    0.265266;    0.256427;    0.248374;
 77;    1.129396;    0.982148;    0.841970;    0.775865;    0.704171;    0.635260;    0.558742;    0.474169;    0.463156;    0.450299;    0.432300;    0.396153;    0.350799;    0.311565;    0.307260;    0.307690;    0.304151;    0.297366;    0.295076;    0.292233;    0.287273;    0.284516;    0.278606;    0.271339;    0.266668;    0.263724;    0.257193;    0.249585;    0.245537;
 78;    1.146958;    1.008747;    0.877199;    0.804155;    0.730940;    0.646894;    0.560234;    0.476913;    0.474167;    0.455687;    0.426878;    0.396392;    0.354304;    0.313091;    0.311330;    0.308915;    0.305794;    0.301331;    0.297042;    0.295315;    0.292290;    0.286548;    0.284149;    0.282297;    0.277305;    0.270256;    0.266832;    0.260206;    0.252187;
 79;    1.126398;    1.005015;    0.870202;    0.806967;    0.728367;    0.643907;    0.565630;    0.480497;    0.470644;    0.454951;    0.425798;    0.396988;    0.358862;    0.314500;    0.311596;    0.308951;    0.303734;    0.302879;    0.298543;    0.299143;    0.296195;    0.291181;    0.284509;    0.280936;    0.276309;    0.269803;    0.262583;    0.256495;    0.251254;
 80;    1.107154;    0.994804;    0.859174;    0.790758;    0.718405;    0.633352;    0.560018;    0.468059;    0.458201;    0.439013;    0.423419;    0.384911;    0.345251;    0.307211;    0.306063;    0.304572;    0.300382;    0.296423;    0.295760;    0.292820;    0.287557;    0.282891;    0.281060;    0.277118;    0.272259;    0.264593;    0.260096;    0.253169;    0.248701;
 81;    1.076929;    0.981561;    0.853029;    0.789307;    0.715088;    0.646830;    0.564825;    0.477104;    0.464625;    0.451328;    0.425805;    0.393050;    0.361923;    0.313895;    0.313023;    0.309532;    0.309842;    0.306803;    0.300886;    0.295257;    0.288420;    0.285400;    0.278871;    0.273477;    0.270719;    0.266177;    0.259485;    0.249358;    0.245390;
 82;    1.084589;    0.965244;    0.846437;    0.779423;    0.726269;    0.647216;    0.558466;    0.476102;    0.468613;    0.453441;    0.433311;    0.399941;    0.355260;    0.311420;    0.307657;    0.305272;    0.303573;    0.301404;    0.297556;    0.292165;    0.288226;    0.285237;    0.281050;    0.275359;    0.267163;    0.261701;    0.256407;    0.248513;    0.241311;
 83;    1.339948;    0.980030;    0.849132;    0.787671;    0.715013;    0.641332;    0.562138;    0.479767;    0.467648;    0.445629;    0.423493;    0.398862;    0.358495;    0.313733;    0.312109;    0.305662;    0.303952;    0.302210;    0.298326;    0.291052;    0.289595;    0.287112;    0.280931;    0.274662;    0.269731;    0.267080;    0.258682;    0.255063;    0.245008;
 84;    1.201238;    0.985289;    0.860801;    0.793602;    0.716463;    0.638132;    0.562165;    0.485333;    0.475781;    0.455927;    0.440758;    0.408915;    0.358738;    0.314583;    0.312017;    0.307198;    0.304755;    0.301004;    0.296343;    0.290209;    0.286617;    0.281870;    0.277451;    0.275365;    0.272852;    0.266705;    0.257980;    0.253322;    0.246322;
 85;    1.724156;    1.002866;    0.878699;    0.814889;    0.748875;    0.652493;    0.569114;    0.482331;    0.469793;    0.455088;    0.434935;    0.396005;    0.364546;    0.312412;    0.309107;    0.305253;    0.303775;    0.300815;    0.295188;    0.294081;    0.289776;    0.287519;    0.283274;    0.278159;    0.274760;    0.268085;    0.260380;    0.254239;    0.250717;
 86;    1.291532;    1.004766;    0.872636;    0.796948;    0.725017;    0.643034;    0.566941;    0.477537;    0.470573;    0.450200;    0.425652;    0.395201;    0.360565;    0.313421;    0.309777;    0.309446;    0.306117;    0.302864;    0.297797;    0.293207;    0.289225;    0.287547;    0.284180;    0.278719;    0.270904;    0.264386;    0.262681;    0.258609;    0.251192;
 87;    1.416219;    0.999719;    0.867129;    0.808599;    0.744031;    0.669797;    0.583871;    0.480297;    0.471711;    0.444219;    0.418765;    0.387289;    0.353708;    0.312220;    0.311133;    0.306075;    0.303285;    0.302590;    0.299868;    0.297691;    0.295676;    0.290937;    0.282114;    0.278010;    0.271309;    0.265756;    0.261719;    0.254938;    0.249930;
 88;    1.282367;    1.007661;    0.873747;    0.809718;    0.736413;    0.672930;    0.581559;    0.479514;    0.474067;    0.460401;    0.432727;    0.392998;    0.355938;    0.314121;    0.308897;    0.304940;    0.300461;    0.297531;    0.295407;    0.289925;    0.288196;    0.285008;    0.280437;    0.276900;    0.274873;    0.268066;    0.262198;    0.256295;    0.251915;
 89;    1.338468;    1.004681;    0.878110;    0.807370;    0.737586;    0.658600;    0.561106;    0.481530;    0.472759;    0.456068;    0.426991;    0.397905;    0.360311;    0.315089;    0.315515;    0.315781;    0.311775;    0.308797;    0.305606;    0.299100;    0.296349;    0.291481;    0.287922;    0.280221;    0.275740;    0.268066;    0.261124;    0.256706;    0.251170;
 90;    1.378545;    0.995739;    0.871411;    0.811426;    0.746870;    0.658943;    0.578391;    0.488433;    0.479649;    0.462366;    0.430707;    0.406930;    0.364604;    0.315771;    0.312737;    0.312154;    0.309945;    0.306348;    0.301013;    0.298521;    0.292644;    0.290182;    0.284218;    0.278566;    0.270668;    0.269282;    0.264902;    0.257326;    0.248935;
 91;    1.226491;    1.003742;    0.877769;    0.808944;    0.737954;    0.649133;    0.568183;    0.480539;    0.471904;    0.453646;    0.424211;    0.401815;    0.357748;    0.314164;    0.310147;    0.310001;    0.307025;    0.303865;    0.299816;    0.292369;    0.284562;    0.281462;    0.279593;    0.276413;    0.269833;    0.265094;    0.260984;    0.252955;    0.250936;
 92;    1.366972;    1.003662;    0.870134;    0.805995;    0.741150;    0.648410;    0.570254;    0.477702;    0.473227;    0.452453;    0.420505;    0.385703;    0.351065;    0.314108;    0.312503;    0.310228;    0.308633;    0.306430;    0.302170;    0.298865;    0.295938;    0.289628;    0.287071;    0.279614;    0.273907;    0.270496;    0.265183;    0.256730;    0.250915;
 93;    1.203207;    0.993545;    0.873076;    0.811608;    0.741026;    0.665216;    0.577351;    0.482693;    0.472261;    0.457192;    0.431446;    0.396145;    0.355470;    0.314731;    0.313631;    0.311360;    0.310612;    0.307668;    0.302118;    0.296877;    0.290071;    0.289061;    0.285764;    0.276498;    0.272598;    0.270868;    0.267020;    0.257706;    0.248386;
 94;    1.089560;    0.991838;    0.866609;    0.802454;    0.741938;    0.655371;    0.572727;    0.481706;    0.475315;    0.451665;    0.422177;    0.384301;    0.350856;    0.315748;    0.311249;    0.308676;    0.306555;    0.300016;    0.295017;    0.289260;    0.285752;    0.280341;    0.274743;    0.270310;    0.268307;    0.263639;    0.260755;    0.252620;    0.247960;
 95;    1.079787;    1.007231;    0.876738;    0.816356;    0.751690;    0.665159;    0.569410;    0.484219;    0.471321;    0.454518;    0.431984;    0.397713;    0.361572;    0.315855;    0.311824;    0.311410;    0.309819;    0.307602;    0.301174;    0.297567;    0.295337;    0.291790;    0.288654;    0.285677;    0.280685;    0.274424;    0.267437;    0.256907;    0.251808;
 96;    1.090604;    0.994210;    0.865022;    0.791848;    0.721482;    0.654898;    0.563723;    0.474942;    0.469299;    0.449498;    0.430665;    0.395921;    0.359330;    0.315239;    0.310571;    0.307571;    0.308100;    0.307926;    0.306401;    0.302178;    0.296077;    0.288150;    0.280767;    0.274072;    0.268663;    0.266092;    0.263082;    0.255582;    0.248552;
 97;    1.079736;    1.020218;    0.890897;    0.826793;    0.758329;    0.662112;    0.571032;    0.484857;    0.462872;    0.450083;    0.428206;    0.399653;    0.361232;    0.315290;    0.310896;    0.309310;    0.308106;    0.306877;    0.300314;    0.298268;    0.295849;    0.287693;    0.283100;    0.279373;    0.278089;    0.271527;    0.267191;    0.259581;    0.255054;
 98;    1.077940;    1.006619;    0.878835;    0.823631;    0.753199;    0.656675;    0.582243;    0.480534;    0.468760;    0.448824;    0.428636;    0.399580;    0.363402;    0.317685;    0.316021;    0.312995;    0.310575;    0.307159;    0.302008;    0.295550;    0.292065;    0.289650;    0.285057;    0.277735;    0.274147;    0.271548;    0.265914;    0.257435;    0.251655;
 99;    1.100690;    0.986141;    0.870668;    0.797665;    0.742264;    0.663873;    0.574254;    0.484219;    0.479649;    0.457261;    0.431917;    0.409571;    0.371470;    0.318768;    0.316187;    0.313809;    0.311161;    0.308188;    0.305107;    0.300119;    0.297171;    0.291599;    0.285034;    0.281785;    0.277843;    0.271738;    0.264127;    0.252533;    0.246535;
100;    1.077400;    0.981525;    0.857996;    0.794491;    0.724979;    0.648350;    0.580257;    0.483009;    0.469849;    0.452773;    0.430912;    0.394602;    0.364248;    0.313428;    0.309583;    0.307981;    0.300426;    0.296934;    0.292026;    0.287740;    0.284531;    0.279823;    0.277893;    0.273826;    0.271444;    0.266489;    0.259207;    0.252177;    0.245381;


==> anc/LVM_v0.2/result_simulation/SetC3.6_Modelppca-none-none_CVekf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;
Nan;Nan;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  1;    1.078469;    1.418953;    1.365335;    1.338437;    1.308998;    1.274271;    1.233075;    1.176110;    1.172762;    1.175406;    1.175586;    1.165934;    1.159439;    1.115877;    1.116548;    1.117635;    1.117428;    1.118348;    1.118996;    1.120306;    1.121013;    1.120205;    1.121229;    1.121531;    1.121967;    1.121596;    1.121690;    1.121836;    1.121836;
  2;    1.107142;    1.431447;    1.376265;    1.355673;    1.317043;    1.277580;    1.239717;    1.167972;    1.168554;    1.168752;    1.166507;    1.149735;    1.135375;    1.105436;    1.106468;    1.107684;    1.107683;    1.108590;    1.109131;    1.108156;    1.108343;    1.110004;    1.110459;    1.110798;    1.110625;    1.109927;    1.109848;    1.110141;    1.110141;
  3;    1.070524;    1.420532;    1.373486;    1.349188;    1.321590;    1.286592;    1.243595;    1.178550;    1.176310;    1.178499;    1.171883;    1.166324;    1.147024;    1.116101;    1.116836;    1.118227;    1.119369;    1.119591;    1.120998;    1.121490;    1.122019;    1.122225;    1.122774;    1.123291;    1.123887;    1.123897;    1.123488;    1.123738;    1.123738;
  4;    1.348619;    1.441011;    1.380318;    1.355244;    1.318672;    1.277178;    1.235294;    1.174337;    1.171167;    1.169135;    1.166702;    1.162248;    1.148806;    1.117313;    1.118036;    1.119121;    1.120399;    1.120513;    1.121323;    1.121993;    1.122472;    1.122986;    1.123523;    1.123712;    1.123829;    1.124053;    1.124585;    1.124705;    1.124705;
  5;    1.076966;    1.419916;    1.372420;    1.353263;    1.320689;    1.289587;    1.244629;    1.179764;    1.179280;    1.170091;    1.167421;    1.157659;    1.150319;    1.118574;    1.118941;    1.120331;    1.120401;    1.121515;    1.122999;    1.123200;    1.122758;    1.123469;    1.124165;    1.124460;    1.125438;    1.125451;    1.125396;    1.125379;    1.125379;
  6;    1.087845;    1.418572;    1.361215;    1.341589;    1.302832;    1.268939;    1.220259;    1.163790;    1.162304;    1.163474;    1.157517;    1.153226;    1.135823;    1.106574;    1.107591;    1.109326;    1.109461;    1.110094;    1.110184;    1.110828;    1.111231;    1.112265;    1.113168;    1.113434;    1.113806;    1.113902;    1.113907;    1.114145;    1.114145;
  7;    0.980339;    1.425348;    1.369496;    1.342062;    1.311921;    1.273725;    1.231099;    1.176145;    1.170279;    1.166853;    1.167736;    1.156794;    1.146429;    1.113828;    1.114501;    1.115105;    1.116179;    1.115948;    1.117270;    1.116672;    1.117699;    1.118919;    1.119526;    1.119371;    1.119831;    1.120206;    1.120394;    1.120210;    1.120210;
  8;    0.982420;    1.412687;    1.353723;    1.327670;    1.301354;    1.265875;    1.228855;    1.166871;    1.166196;    1.165511;    1.166103;    1.153952;    1.129352;    1.108895;    1.110111;    1.111948;    1.111453;    1.111840;    1.113366;    1.113694;    1.113659;    1.114195;    1.114809;    1.114756;    1.115221;    1.115202;    1.115784;    1.115694;    1.115694;
  9;    0.987478;    1.415944;    1.363177;    1.343197;    1.314326;    1.277966;    1.233340;    1.175757;    1.175004;    1.175835;    1.172837;    1.169329;    1.156904;    1.115673;    1.117201;    1.118598;    1.118698;    1.119409;    1.119015;    1.120190;    1.121001;    1.120856;    1.119803;    1.120203;    1.121283;    1.121041;    1.120789;    1.121007;    1.121007;
 10;    0.989065;    1.421110;    1.368094;    1.342113;    1.311298;    1.279156;    1.227063;    1.173719;    1.175147;    1.171965;    1.166651;    1.165919;    1.148003;    1.116581;    1.118673;    1.119108;    1.119255;    1.120104;    1.120613;    1.121218;    1.121158;    1.122101;    1.122504;    1.122590;    1.123216;    1.123542;    1.123693;    1.123532;    1.123532;
 11;    0.979218;    1.415891;    1.363743;    1.340040;    1.317103;    1.279464;    1.241610;    1.174499;    1.174206;    1.175108;    1.175179;    1.162005;    1.153589;    1.117732;    1.117366;    1.118499;    1.120465;    1.119844;    1.120668;    1.120040;    1.120816;    1.121279;    1.122161;    1.122326;    1.123206;    1.122761;    1.123035;    1.123075;    1.123075;
 12;    0.977217;    1.416637;    1.362833;    1.341359;    1.306265;    1.269869;    1.228559;    1.173851;    1.171488;    1.165667;    1.159883;    1.149759;    1.129436;    1.108201;    1.109845;    1.110388;    1.110406;    1.111033;    1.112791;    1.113050;    1.113673;    1.113295;    1.114296;    1.114947;    1.115634;    1.115851;    1.115255;    1.115360;    1.115360;
 13;    0.977617;    1.414009;    1.364905;    1.340487;    1.311902;    1.278828;    1.232215;    1.174954;    1.170684;    1.168944;    1.164352;    1.162953;    1.144499;    1.115268;    1.116768;    1.116893;    1.117343;    1.118572;    1.119241;    1.119216;    1.119887;    1.120586;    1.120585;    1.121020;    1.121921;    1.122008;    1.121975;    1.121849;    1.121849;
 14;    1.215308;    1.408385;    1.357629;    1.333034;    1.305743;    1.267315;    1.216608;    1.162837;    1.163259;    1.162758;    1.154066;    1.144062;    1.128276;    1.109780;    1.110269;    1.111513;    1.112227;    1.113508;    1.114612;    1.114740;    1.114676;    1.115483;    1.116439;    1.117092;    1.117662;    1.117319;    1.117532;    1.117489;    1.117489;
 15;    0.978687;    1.404814;    1.357866;    1.338853;    1.309586;    1.283305;    1.225474;    1.166855;    1.168374;    1.164976;    1.151562;    1.146147;    1.134943;    1.107296;    1.108472;    1.108677;    1.109653;    1.110570;    1.111043;    1.112372;    1.112791;    1.113567;    1.113724;    1.114191;    1.112920;    1.113381;    1.113486;    1.113743;    1.113743;
 16;    0.982949;    1.428889;    1.371441;    1.344414;    1.315386;    1.281336;    1.240970;    1.181553;    1.182896;    1.176936;    1.173904;    1.167013;    1.150560;    1.119598;    1.120008;    1.122037;    1.123334;    1.123077;    1.124158;    1.124992;    1.125186;    1.125370;    1.125551;    1.126329;    1.126776;    1.127230;    1.127379;    1.126942;    1.126942;
 17;    0.989461;    1.412751;    1.352263;    1.326062;    1.299268;    1.264712;    1.221770;    1.168989;    1.162489;    1.160598;    1.161518;    1.161687;    1.141585;    1.106078;    1.106177;    1.106334;    1.108163;    1.109577;    1.109743;    1.110107;    1.111008;    1.111248;    1.111755;    1.111819;    1.112621;    1.112193;    1.112670;    1.112669;    1.112669;
 18;    1.009726;    1.415029;    1.359238;    1.336785;    1.303998;    1.274200;    1.238391;    1.171702;    1.167636;    1.164625;    1.160885;    1.156472;    1.142274;    1.108559;    1.108637;    1.109773;    1.111128;    1.112093;    1.112505;    1.113624;    1.114144;    1.114823;    1.114378;    1.115099;    1.115644;    1.116273;    1.116452;    1.116252;    1.116252;
 19;    1.020511;    1.409046;    1.361316;    1.340809;    1.320676;    1.285678;    1.224255;    1.171102;    1.173220;    1.171520;    1.165367;    1.159592;    1.148846;    1.113826;    1.115254;    1.116319;    1.115963;    1.117256;    1.118297;    1.118346;    1.118642;    1.119653;    1.120409;    1.121071;    1.121395;    1.121647;    1.121600;    1.121681;    1.121681;
 20;    0.999414;    1.423028;    1.370731;    1.348544;    1.333660;    1.303941;    1.250010;    1.172431;    1.169858;    1.171948;    1.164700;    1.160413;    1.151251;    1.113145;    1.113772;    1.115379;    1.116502;    1.117780;    1.118935;    1.119130;    1.119032;    1.119391;    1.119924;    1.120429;    1.120896;    1.121403;    1.121099;    1.121416;    1.121416;
 21;    1.008509;    1.417208;    1.368452;    1.345434;    1.325167;    1.293959;    1.238768;    1.173656;    1.172404;    1.172177;    1.168531;    1.158953;    1.133592;    1.113332;    1.115441;    1.116034;    1.115686;    1.115373;    1.115866;    1.116577;    1.117608;    1.117708;    1.118583;    1.118820;    1.119202;    1.119395;    1.119849;    1.120160;    1.120160;
 22;    1.003380;    1.420148;    1.366705;    1.342185;    1.314864;    1.276447;    1.228579;    1.175301;    1.175917;    1.171052;    1.166623;    1.160871;    1.151667;    1.114472;    1.115147;    1.116728;    1.116028;    1.115657;    1.116820;    1.116918;    1.118344;    1.118743;    1.117816;    1.118595;    1.119039;    1.119285;    1.118721;    1.119135;    1.119135;
 23;    1.000780;    1.425436;    1.369884;    1.343248;    1.313194;    1.282067;    1.242919;    1.180878;    1.178192;    1.182634;    1.173529;    1.170552;    1.148037;    1.119755;    1.121679;    1.121968;    1.122827;    1.124242;    1.124800;    1.126008;    1.126152;    1.125277;    1.125662;    1.125461;    1.126597;    1.126334;    1.126515;    1.126738;    1.126738;
 24;    1.022910;    1.423742;    1.366547;    1.342699;    1.309944;    1.272795;    1.229979;    1.174084;    1.171824;    1.173936;    1.173253;    1.156178;    1.142158;    1.111396;    1.111177;    1.112411;    1.113044;    1.114415;    1.114119;    1.114089;    1.113533;    1.114438;    1.115549;    1.115747;    1.114917;    1.115560;    1.115699;    1.115630;    1.115630;
 25;    1.010332;    1.411163;    1.360354;    1.334490;    1.308137;    1.274595;    1.239826;    1.171802;    1.171906;    1.169718;    1.160110;    1.152977;    1.136349;    1.109710;    1.111293;    1.111576;    1.113882;    1.114704;    1.114027;    1.114230;    1.115266;    1.114975;    1.115486;    1.115936;    1.116188;    1.115775;    1.116046;    1.116262;    1.116262;
 26;    0.999614;    1.431898;    1.377236;    1.356182;    1.321899;    1.282640;    1.243984;    1.176648;    1.174292;    1.174449;    1.178056;    1.175316;    1.152533;    1.111813;    1.112832;    1.113684;    1.113143;    1.114237;    1.114944;    1.115063;    1.114770;    1.114955;    1.114928;    1.115979;    1.116736;    1.116397;    1.116632;    1.116955;    1.116955;
 27;    0.998171;    1.416596;    1.362496;    1.335690;    1.310144;    1.282520;    1.231658;    1.174088;    1.175156;    1.171097;    1.162109;    1.163587;    1.146877;    1.112973;    1.113545;    1.114702;    1.115716;    1.116253;    1.117318;    1.117217;    1.118558;    1.119035;    1.119074;    1.119432;    1.119656;    1.120136;    1.120489;    1.120845;    1.120845;
 28;    1.015858;    1.418925;    1.363278;    1.337706;    1.310803;    1.273050;    1.232277;    1.171036;    1.169671;    1.166903;    1.163094;    1.156355;    1.142657;    1.111068;    1.112537;    1.112409;    1.114407;    1.114583;    1.114759;    1.115076;    1.115536;    1.115633;    1.115766;    1.116014;    1.116904;    1.116465;    1.116401;    1.116592;    1.116592;
 29;    1.013420;    1.422425;    1.368077;    1.340527;    1.311457;    1.271453;    1.229214;    1.170435;    1.168556;    1.163545;    1.159268;    1.152849;    1.130027;    1.110792;    1.111499;    1.111431;    1.112410;    1.113761;    1.114330;    1.115765;    1.115616;    1.116033;    1.116748;    1.117502;    1.117885;    1.117766;    1.118092;    1.118185;    1.118185;
 30;    1.004403;    1.418307;    1.370959;    1.349356;    1.320221;    1.282812;    1.232679;    1.173091;    1.170574;    1.165962;    1.163873;    1.159954;    1.141685;    1.112666;    1.113859;    1.114828;    1.115553;    1.115312;    1.115951;    1.116154;    1.116545;    1.117539;    1.117924;    1.118601;    1.119215;    1.119639;    1.119534;    1.119407;    1.119407;
 31;    1.007543;    1.420644;    1.363149;    1.338915;    1.312927;    1.280898;    1.245402;    1.175301;    1.174799;    1.170457;    1.174016;    1.168886;    1.142887;    1.115025;    1.115612;    1.117005;    1.118087;    1.116930;    1.117689;    1.117713;    1.118060;    1.117753;    1.118655;    1.119318;    1.119250;    1.119281;    1.119709;    1.119490;    1.119490;
 32;    1.000983;    1.417614;    1.367738;    1.338702;    1.306234;    1.266941;    1.222248;    1.167451;    1.165418;    1.160671;    1.164883;    1.163893;    1.145610;    1.105873;    1.107469;    1.109769;    1.111188;    1.111661;    1.111245;    1.110897;    1.111628;    1.112058;    1.112695;    1.113287;    1.112218;    1.112530;    1.112633;    1.112712;    1.112712;
 33;    0.988609;    1.415921;    1.360815;    1.335367;    1.305744;    1.272478;    1.231546;    1.166681;    1.166325;    1.167490;    1.157538;    1.152626;    1.140820;    1.105769;    1.107125;    1.107657;    1.107289;    1.108841;    1.108940;    1.108455;    1.109006;    1.110215;    1.111219;    1.111598;    1.111968;    1.112768;    1.112877;    1.112174;    1.112174;
 34;    1.000388;    1.418804;    1.373677;    1.355848;    1.326114;    1.287700;    1.238303;    1.182335;    1.183271;    1.181593;    1.171077;    1.163129;    1.150831;    1.119393;    1.119662;    1.120181;    1.120660;    1.120431;    1.122102;    1.122943;    1.123913;    1.122675;    1.122497;    1.123238;    1.123339;    1.124221;    1.124613;    1.123715;    1.123715;
 35;    1.023961;    1.422855;    1.367106;    1.341716;    1.312301;    1.274454;    1.232257;    1.169207;    1.167154;    1.166305;    1.167232;    1.163586;    1.137391;    1.113739;    1.115268;    1.116537;    1.116053;    1.116599;    1.116651;    1.117890;    1.117911;    1.117403;    1.118504;    1.118447;    1.119001;    1.119390;    1.119254;    1.119474;    1.119474;
 36;    0.977665;    1.413790;    1.360728;    1.335436;    1.313965;    1.274838;    1.230537;    1.161868;    1.163836;    1.157217;    1.154938;    1.149210;    1.138817;    1.103734;    1.105775;    1.105637;    1.106372;    1.107319;    1.107493;    1.109038;    1.109431;    1.109994;    1.109724;    1.109819;    1.110354;    1.110401;    1.110570;    1.110758;    1.110758;
 37;    1.024462;    1.418811;    1.361068;    1.337648;    1.306340;    1.283860;    1.233879;    1.168547;    1.166614;    1.162888;    1.160777;    1.153203;    1.136555;    1.108600;    1.110731;    1.111202;    1.112893;    1.112440;    1.113448;    1.113887;    1.114025;    1.114734;    1.115031;    1.114741;    1.115408;    1.115451;    1.115781;    1.116013;    1.116013;
 38;    0.980691;    1.420898;    1.368083;    1.339232;    1.309932;    1.270154;    1.228306;    1.166470;    1.164464;    1.161032;    1.161081;    1.154713;    1.146438;    1.110057;    1.110212;    1.111483;    1.111871;    1.113174;    1.114422;    1.115201;    1.115439;    1.115856;    1.116216;    1.115985;    1.116459;    1.116888;    1.116843;    1.117150;    1.117150;
 39;    0.983955;    1.410805;    1.356688;    1.331161;    1.311099;    1.279007;    1.237960;    1.164728;    1.162329;    1.162688;    1.163496;    1.153652;    1.127765;    1.105830;    1.107048;    1.108229;    1.107953;    1.109571;    1.109666;    1.111131;    1.111654;    1.111363;    1.111715;    1.111542;    1.111734;    1.111869;    1.111485;    1.111537;    1.111537;
 40;    0.979813;    1.416714;    1.362683;    1.337118;    1.310282;    1.285403;    1.224388;    1.170016;    1.167650;    1.168177;    1.171332;    1.165118;    1.143478;    1.109354;    1.110631;    1.112353;    1.113651;    1.113765;    1.114661;    1.114741;    1.114419;    1.115696;    1.116490;    1.116318;    1.116821;    1.116750;    1.116859;    1.117209;    1.117209;
 41;    0.977166;    1.418100;    1.361659;    1.337351;    1.313917;    1.272924;    1.232845;    1.168125;    1.164833;    1.161042;    1.158950;    1.157478;    1.138813;    1.114615;    1.115748;    1.117228;    1.117825;    1.119110;    1.119223;    1.119616;    1.120746;    1.121640;    1.121897;    1.121398;    1.122139;    1.122106;    1.121810;    1.122068;    1.122068;
 42;    0.977657;    1.423561;    1.365899;    1.342566;    1.307984;    1.266140;    1.229751;    1.170095;    1.165622;    1.166794;    1.157028;    1.155454;    1.141857;    1.109113;    1.109467;    1.110625;    1.111775;    1.113062;    1.113200;    1.113324;    1.113800;    1.115164;    1.115951;    1.116151;    1.116403;    1.116489;    1.116953;    1.116773;    1.116773;
 43;    0.980936;    1.412386;    1.362545;    1.335602;    1.303162;    1.271799;    1.226765;    1.173488;    1.175431;    1.174584;    1.165747;    1.153905;    1.139958;    1.111980;    1.113291;    1.113904;    1.114988;    1.115262;    1.116735;    1.118074;    1.118540;    1.117698;    1.118779;    1.119282;    1.119409;    1.119459;    1.119366;    1.119762;    1.119762;
 44;    0.972316;    1.426675;    1.366293;    1.340274;    1.313131;    1.277097;    1.239840;    1.173979;    1.173806;    1.170797;    1.165327;    1.157765;    1.151717;    1.119451;    1.119663;    1.120242;    1.121727;    1.122745;    1.124133;    1.125016;    1.125396;    1.124807;    1.124906;    1.125152;    1.125619;    1.126036;    1.126242;    1.126215;    1.126215;
 45;    0.974369;    1.413945;    1.361188;    1.333100;    1.303431;    1.264041;    1.220243;    1.166028;    1.166577;    1.159775;    1.161360;    1.152807;    1.144172;    1.108038;    1.108343;    1.109601;    1.110079;    1.110939;    1.112144;    1.111879;    1.112712;    1.113462;    1.113411;    1.113570;    1.113700;    1.113996;    1.113951;    1.114236;    1.114236;
 46;    0.984205;    1.421527;    1.371264;    1.345498;    1.312407;    1.279887;    1.225091;    1.163400;    1.163109;    1.162295;    1.154316;    1.144852;    1.135460;    1.104346;    1.105768;    1.106249;    1.107438;    1.106410;    1.107247;    1.108021;    1.108850;    1.108873;    1.109284;    1.109331;    1.109341;    1.109677;    1.109857;    1.110069;    1.110069;
 47;    0.982182;    1.420770;    1.368754;    1.352905;    1.326696;    1.277494;    1.239588;    1.179190;    1.174782;    1.178455;    1.178185;    1.176403;    1.147251;    1.115894;    1.116884;    1.118092;    1.118272;    1.119036;    1.119066;    1.120269;    1.120717;    1.120125;    1.120491;    1.121238;    1.120953;    1.121532;    1.121468;    1.121553;    1.121553;
 48;    0.979935;    1.418721;    1.364813;    1.347861;    1.311463;    1.281771;    1.231397;    1.176901;    1.178933;    1.178481;    1.171639;    1.168332;    1.147749;    1.118516;    1.118997;    1.120217;    1.121300;    1.122038;    1.122704;    1.122278;    1.122938;    1.122407;    1.123121;    1.122825;    1.123243;    1.123873;    1.123896;    1.124244;    1.124244;
 49;    1.017679;    1.418724;    1.363871;    1.336873;    1.308569;    1.270225;    1.231329;    1.171360;    1.168333;    1.162505;    1.159508;    1.159252;    1.144546;    1.111205;    1.112753;    1.112920;    1.114281;    1.115166;    1.115214;    1.116612;    1.117131;    1.117013;    1.116848;    1.117424;    1.117508;    1.117947;    1.117709;    1.117759;    1.117759;
 50;    0.999895;    1.421532;    1.361080;    1.335930;    1.305806;    1.272814;    1.232117;    1.174198;    1.176315;    1.172676;    1.167569;    1.157544;    1.142673;    1.114878;    1.116500;    1.117724;    1.117586;    1.117560;    1.119407;    1.120122;    1.120539;    1.120729;    1.121233;    1.120766;    1.121201;    1.121481;    1.121391;    1.121326;    1.121326;
 51;    1.013390;    1.430560;    1.374368;    1.349166;    1.313713;    1.273882;    1.229824;    1.175306;    1.172947;    1.172336;    1.168537;    1.169090;    1.142051;    1.111994;    1.112686;    1.113877;    1.115394;    1.116292;    1.115970;    1.117070;    1.117933;    1.118816;    1.119542;    1.119686;    1.118766;    1.118969;    1.119157;    1.119262;    1.119262;
 52;    0.992806;    1.422504;    1.363278;    1.341464;    1.312026;    1.269592;    1.226350;    1.165924;    1.161386;    1.158326;    1.160632;    1.146714;    1.142432;    1.110019;    1.110698;    1.110577;    1.111002;    1.112553;    1.113690;    1.113033;    1.113347;    1.113880;    1.114105;    1.114087;    1.114991;    1.115351;    1.115380;    1.115509;    1.115509;
 53;    1.008587;    1.416455;    1.365473;    1.345305;    1.307227;    1.269647;    1.221955;    1.167313;    1.164184;    1.162680;    1.161976;    1.157906;    1.150027;    1.105996;    1.106249;    1.107150;    1.107192;    1.107391;    1.107757;    1.108653;    1.109066;    1.109407;    1.110035;    1.110885;    1.111375;    1.111472;    1.111428;    1.111272;    1.111272;
 54;    1.067531;    1.423573;    1.370419;    1.342093;    1.316912;    1.280905;    1.231643;    1.168430;    1.165680;    1.163763;    1.160282;    1.148034;    1.129610;    1.108538;    1.110396;    1.110989;    1.111421;    1.112931;    1.113376;    1.114272;    1.114504;    1.114488;    1.114008;    1.113699;    1.114481;    1.114854;    1.115115;    1.115172;    1.115172;
 55;    1.311967;    1.410885;    1.358936;    1.334439;    1.305700;    1.277586;    1.231694;    1.166459;    1.164400;    1.165828;    1.158408;    1.159133;    1.145004;    1.107711;    1.108171;    1.109367;    1.109178;    1.110593;    1.111569;    1.112708;    1.113339;    1.113909;    1.113913;    1.113634;    1.113808;    1.114118;    1.114085;    1.114263;    1.114263;
 56;    0.980141;    1.414368;    1.363926;    1.337448;    1.302849;    1.277199;    1.225374;    1.169715;    1.164717;    1.165293;    1.160209;    1.150531;    1.144549;    1.106973;    1.109212;    1.108577;    1.109161;    1.109748;    1.110482;    1.110948;    1.112246;    1.112958;    1.112925;    1.113345;    1.114091;    1.114444;    1.114764;    1.114347;    1.114347;
 57;    0.984110;    1.429444;    1.372591;    1.344981;    1.312855;    1.279186;    1.234813;    1.173218;    1.168522;    1.165377;    1.163456;    1.157391;    1.142087;    1.112197;    1.113867;    1.114680;    1.115115;    1.114897;    1.115698;    1.116439;    1.116742;    1.117314;    1.118159;    1.118785;    1.118544;    1.119093;    1.118930;    1.119430;    1.119430;
 58;    1.095807;    1.423230;    1.365298;    1.339674;    1.308269;    1.275731;    1.235667;    1.175505;    1.175473;    1.178091;    1.169597;    1.159862;    1.150972;    1.120658;    1.121317;    1.123003;    1.123126;    1.123830;    1.124394;    1.125749;    1.126294;    1.126912;    1.127755;    1.128411;    1.128052;    1.128094;    1.128493;    1.128693;    1.128693;
 59;    1.044499;    1.421799;    1.365621;    1.333785;    1.302852;    1.263316;    1.219976;    1.163527;    1.159353;    1.159833;    1.153570;    1.155189;    1.129695;    1.104070;    1.104446;    1.106333;    1.105836;    1.106819;    1.106168;    1.106914;    1.107249;    1.108144;    1.108830;    1.108413;    1.109006;    1.109138;    1.109630;    1.109758;    1.109758;
 60;    1.011688;    1.421769;    1.371039;    1.344442;    1.323962;    1.290599;    1.232281;    1.166241;    1.164283;    1.160995;    1.161587;    1.148059;    1.130746;    1.105730;    1.107422;    1.108132;    1.109685;    1.110200;    1.108974;    1.109867;    1.111023;    1.111373;    1.111725;    1.110888;    1.111447;    1.112133;    1.112263;    1.112186;    1.112186;
 61;    1.000516;    1.418770;    1.365773;    1.340791;    1.316430;    1.278189;    1.234865;    1.175803;    1.173114;    1.168554;    1.168445;    1.160658;    1.148793;    1.117196;    1.119249;    1.118291;    1.119553;    1.120227;    1.120465;    1.121550;    1.122452;    1.123003;    1.122277;    1.122182;    1.123039;    1.123341;    1.123281;    1.123377;    1.123377;
 62;    0.980954;    1.415847;    1.362064;    1.337818;    1.303110;    1.267357;    1.224304;    1.162690;    1.163063;    1.164705;    1.164401;    1.149318;    1.142238;    1.101648;    1.102894;    1.104699;    1.104322;    1.105334;    1.106551;    1.106078;    1.105910;    1.106149;    1.106171;    1.106388;    1.106909;    1.107044;    1.107287;    1.107083;    1.107083;
 63;    1.014763;    1.415434;    1.365192;    1.346592;    1.310238;    1.274775;    1.238176;    1.166278;    1.163446;    1.162946;    1.158085;    1.149019;    1.145991;    1.106057;    1.106585;    1.107798;    1.108834;    1.109705;    1.110647;    1.110638;    1.111313;    1.111919;    1.110724;    1.111343;    1.112032;    1.112577;    1.112846;    1.112836;    1.112836;
 64;    1.017490;    1.418620;    1.366325;    1.342568;    1.313833;    1.285790;    1.234693;    1.175888;    1.176582;    1.174761;    1.169273;    1.162092;    1.150461;    1.116295;    1.117620;    1.118710;    1.120368;    1.121338;    1.122367;    1.121645;    1.121698;    1.122715;    1.123213;    1.123228;    1.123402;    1.123810;    1.123834;    1.124099;    1.124099;
 65;    1.026608;    1.414204;    1.360941;    1.343639;    1.309150;    1.279830;    1.228722;    1.161293;    1.162603;    1.162941;    1.154625;    1.146739;    1.134149;    1.105002;    1.105369;    1.106852;    1.108129;    1.107525;    1.107420;    1.108640;    1.108979;    1.109386;    1.109873;    1.109925;    1.110113;    1.110731;    1.110897;    1.111259;    1.111259;
 66;    0.999024;    1.421456;    1.367381;    1.343236;    1.325368;    1.289863;    1.230943;    1.172034;    1.174157;    1.167039;    1.161677;    1.151202;    1.142865;    1.111250;    1.112531;    1.112799;    1.114311;    1.114514;    1.115035;    1.115858;    1.115399;    1.116109;    1.115970;    1.116799;    1.117358;    1.117744;    1.118018;    1.117914;    1.117914;
 67;    1.057082;    1.416267;    1.363364;    1.339492;    1.307222;    1.275313;    1.229071;    1.177069;    1.174834;    1.171605;    1.160664;    1.156665;    1.150201;    1.115639;    1.116723;    1.117576;    1.117389;    1.117472;    1.119317;    1.120140;    1.119200;    1.120751;    1.120873;    1.120052;    1.120551;    1.120567;    1.120802;    1.121006;    1.121006;
 68;    1.029693;    1.426688;    1.375714;    1.350203;    1.311364;    1.278593;    1.227745;    1.168428;    1.166410;    1.162858;    1.160860;    1.153002;    1.140039;    1.110249;    1.111412;    1.112023;    1.113194;    1.114251;    1.114480;    1.114602;    1.115619;    1.115042;    1.115629;    1.115596;    1.116209;    1.116326;    1.116402;    1.116726;    1.116726;
 69;    0.994287;    1.421488;    1.369231;    1.344823;    1.313210;    1.274400;    1.230400;    1.179039;    1.178318;    1.181506;    1.172630;    1.160496;    1.153925;    1.120247;    1.122003;    1.123298;    1.123396;    1.124126;    1.124829;    1.125809;    1.125619;    1.126802;    1.127131;    1.126172;    1.126550;    1.126483;    1.127007;    1.127239;    1.127239;
 70;    1.037559;    1.420863;    1.372571;    1.346447;    1.321355;    1.278279;    1.240806;    1.174348;    1.175305;    1.168248;    1.168141;    1.152022;    1.145177;    1.117128;    1.119044;    1.119585;    1.120367;    1.122019;    1.122592;    1.121420;    1.121916;    1.122706;    1.123396;    1.124279;    1.124379;    1.124550;    1.124418;    1.124584;    1.124584;
 71;    1.095283;    1.416611;    1.359317;    1.341273;    1.311792;    1.276552;    1.232020;    1.174476;    1.171869;    1.166339;    1.162994;    1.156521;    1.140652;    1.111756;    1.112083;    1.112518;    1.113782;    1.115027;    1.116002;    1.116881;    1.116764;    1.117166;    1.117674;    1.118201;    1.117957;    1.117712;    1.118123;    1.118341;    1.118341;
 72;    1.100420;    1.424438;    1.368951;    1.343724;    1.312547;    1.276995;    1.226628;    1.172612;    1.176602;    1.178306;    1.174621;    1.157690;    1.142998;    1.115019;    1.116689;    1.116984;    1.118365;    1.118884;    1.120159;    1.119863;    1.120301;    1.121228;    1.121624;    1.121812;    1.122576;    1.122620;    1.121956;    1.121501;    1.121501;
 73;    1.012532;    1.431862;    1.382490;    1.358134;    1.327937;    1.300086;    1.248474;    1.182692;    1.181052;    1.178160;    1.174012;    1.175695;    1.156110;    1.123525;    1.124624;    1.125869;    1.126324;    1.127159;    1.127997;    1.128053;    1.128914;    1.129182;    1.129385;    1.129170;    1.129680;    1.129934;    1.130006;    1.129850;    1.129850;
 74;    1.004441;    1.423687;    1.366745;    1.339728;    1.304810;    1.271182;    1.230300;    1.168056;    1.167986;    1.161754;    1.156631;    1.149756;    1.138192;    1.111282;    1.113422;    1.113517;    1.113570;    1.114533;    1.115552;    1.116651;    1.117524;    1.118505;    1.119005;    1.119306;    1.119484;    1.120076;    1.120366;    1.120376;    1.120376;
 75;    1.031249;    1.409198;    1.360800;    1.336508;    1.316075;    1.278677;    1.224225;    1.160745;    1.160753;    1.156171;    1.155165;    1.147683;    1.144315;    1.104024;    1.105386;    1.106488;    1.107376;    1.107653;    1.109352;    1.109607;    1.110599;    1.111169;    1.111760;    1.112387;    1.111665;    1.111794;    1.112194;    1.112166;    1.112166;
 76;    0.995582;    1.415732;    1.363192;    1.341871;    1.320939;    1.276885;    1.232248;    1.173231;    1.171075;    1.169371;    1.165368;    1.152903;    1.139235;    1.116442;    1.117726;    1.119592;    1.119774;    1.120253;    1.120863;    1.120371;    1.120735;    1.121458;    1.122348;    1.122609;    1.122977;    1.123236;    1.123604;    1.123616;    1.123616;
 77;    1.005780;    1.409982;    1.349294;    1.324652;    1.294388;    1.262689;    1.220238;    1.162011;    1.159440;    1.160232;    1.163848;    1.153511;    1.130506;    1.105222;    1.105486;    1.107815;    1.108392;    1.107727;    1.108767;    1.109616;    1.109830;    1.110714;    1.110738;    1.110458;    1.110679;    1.111271;    1.111287;    1.111137;    1.111137;
 78;    0.973006;    1.423380;    1.369484;    1.342809;    1.313262;    1.272624;    1.222929;    1.165446;    1.169658;    1.167998;    1.160212;    1.153788;    1.134968;    1.108273;    1.109790;    1.110763;    1.111377;    1.111565;    1.111830;    1.112902;    1.113559;    1.113419;    1.114074;    1.114863;    1.115188;    1.115151;    1.115510;    1.115707;    1.115707;
 79;    1.020662;    1.421487;    1.365570;    1.343863;    1.311453;    1.270421;    1.227062;    1.168679;    1.167559;    1.167385;    1.159031;    1.155687;    1.141220;    1.110187;    1.111067;    1.112053;    1.111848;    1.113354;    1.113605;    1.115412;    1.116279;    1.116603;    1.116391;    1.117024;    1.117398;    1.117487;    1.117441;    1.117574;    1.117574;
 80;    1.018041;    1.416383;    1.359201;    1.334106;    1.304370;    1.262227;    1.221960;    1.156081;    1.153976;    1.152618;    1.154890;    1.140141;    1.122830;    1.098331;    1.099668;    1.100956;    1.100946;    1.101177;    1.102557;    1.103243;    1.103274;    1.103424;    1.104280;    1.104774;    1.105268;    1.104988;    1.105248;    1.105204;    1.105204;
 81;    0.980141;    1.409665;    1.355515;    1.332947;    1.301964;    1.271228;    1.225436;    1.165164;    1.162082;    1.164233;    1.160448;    1.152181;    1.145146;    1.108907;    1.110560;    1.111168;    1.113137;    1.114233;    1.114244;    1.114276;    1.113915;    1.114898;    1.114822;    1.115037;    1.115682;    1.116195;    1.116419;    1.115713;    1.115713;
 82;    0.980547;    1.401283;    1.351444;    1.326774;    1.308445;    1.271253;    1.220363;    1.164206;    1.163484;    1.162925;    1.164230;    1.156703;    1.136234;    1.105900;    1.106393;    1.107478;    1.108669;    1.109910;    1.110447;    1.110685;    1.111185;    1.112141;    1.112873;    1.113175;    1.112959;    1.113247;    1.113618;    1.113649;    1.113649;
 83;    1.264790;    1.408907;    1.353302;    1.331595;    1.301717;    1.267407;    1.223459;    1.167904;    1.166167;    1.161644;    1.158854;    1.156588;    1.141195;    1.109316;    1.110815;    1.110095;    1.111398;    1.112602;    1.113147;    1.112549;    1.113684;    1.114593;    1.114684;    1.114745;    1.115077;    1.115771;    1.115732;    1.116039;    1.116039;
 84;    1.116822;    1.411565;    1.359977;    1.335651;    1.303384;    1.265875;    1.224234;    1.173661;    1.172449;    1.170793;    1.174435;    1.168893;    1.141857;    1.111363;    1.112576;    1.112559;    1.113661;    1.114387;    1.114595;    1.114270;    1.114873;    1.115202;    1.115597;    1.116388;    1.117196;    1.117396;    1.117176;    1.117401;    1.117401;
 85;    1.419222;    1.420469;    1.370223;    1.348714;    1.324254;    1.276785;    1.230491;    1.171359;    1.168427;    1.167139;    1.168986;    1.156127;    1.150513;    1.108384;    1.109141;    1.109408;    1.110644;    1.111291;    1.110981;    1.112227;    1.112568;    1.113429;    1.113824;    1.114052;    1.114635;    1.114656;    1.114511;    1.114507;    1.114507;
 86;    1.153321;    1.421379;    1.366970;    1.338489;    1.309345;    1.269856;    1.228071;    1.166059;    1.166560;    1.160867;    1.156887;    1.152286;    1.143287;    1.108093;    1.108414;    1.110231;    1.110944;    1.111635;    1.111712;    1.111798;    1.112206;    1.113314;    1.114139;    1.114406;    1.114017;    1.113876;    1.114379;    1.114522;    1.114522;
 87;    1.196744;    1.418874;    1.363893;    1.344730;    1.320685;    1.288051;    1.241458;    1.168907;    1.168885;    1.160650;    1.156156;    1.147442;    1.135536;    1.107093;    1.108769;    1.108534;    1.109282;    1.110742;    1.111592;    1.112716;    1.113794;    1.114180;    1.113462;    1.113989;    1.113927;    1.114021;    1.114358;    1.114405;    1.114405;
 88;    1.168910;    1.422808;    1.367559;    1.345583;    1.316505;    1.290613;    1.239974;    1.168381;    1.171249;    1.172773;    1.166808;    1.152315;    1.137865;    1.110077;    1.109948;    1.110592;    1.110725;    1.111654;    1.112668;    1.112574;    1.113490;    1.114150;    1.114437;    1.115032;    1.115930;    1.115763;    1.115812;    1.115659;    1.115659;
 89;    1.203040;    1.421329;    1.369925;    1.344770;    1.317393;    1.280755;    1.223649;    1.170147;    1.170345;    1.170965;    1.164985;    1.157598;    1.143706;    1.111352;    1.113240;    1.115025;    1.115439;    1.116211;    1.116962;    1.116766;    1.117673;    1.118073;    1.118840;    1.118552;    1.119022;    1.118925;    1.118877;    1.119181;    1.119181;
 90;    1.398789;    1.416877;    1.366053;    1.346275;    1.322480;    1.280843;    1.237529;    1.177015;    1.176116;    1.175721;    1.167159;    1.167690;    1.150376;    1.113565;    1.114271;    1.116123;    1.117302;    1.117884;    1.117849;    1.118880;    1.118822;    1.119842;    1.119912;    1.120142;    1.119976;    1.120648;    1.120975;    1.121081;    1.121081;
 91;    1.334766;    1.420892;    1.369721;    1.345292;    1.317358;    1.274290;    1.229405;    1.169073;    1.168955;    1.165332;    1.158722;    1.160668;    1.140702;    1.109870;    1.110229;    1.112233;    1.113110;    1.114055;    1.114585;    1.113794;    1.112756;    1.113307;    1.114213;    1.114844;    1.114595;    1.114828;    1.115367;    1.114622;    1.114622;
 92;    1.453818;    1.420840;    1.365498;    1.343559;    1.319221;    1.273585;    1.230831;    1.166275;    1.169165;    1.164986;    1.154913;    1.145612;    1.131945;    1.108724;    1.110003;    1.110903;    1.112157;    1.113236;    1.113543;    1.114209;    1.115031;    1.115083;    1.116079;    1.115874;    1.116005;    1.116501;    1.116754;    1.116660;    1.116660;
 93;    1.121498;    1.415738;    1.366855;    1.346329;    1.318835;    1.284849;    1.236578;    1.171544;    1.170035;    1.169015;    1.166100;    1.154566;    1.137982;    1.110914;    1.112353;    1.113398;    1.115070;    1.116080;    1.116033;    1.116173;    1.115862;    1.117080;    1.117827;    1.117184;    1.117588;    1.118143;    1.118575;    1.118641;    1.118641;
 94;    0.987561;    1.414890;    1.363287;    1.340970;    1.319186;    1.278032;    1.232566;    1.170237;    1.172574;    1.167382;    1.160884;    1.145975;    1.132644;    1.112075;    1.112351;    1.113466;    1.114774;    1.114134;    1.114329;    1.114131;    1.114806;    1.114763;    1.114641;    1.114898;    1.115637;    1.115794;    1.116247;    1.116006;    1.116006;
 95;    0.985345;    1.422591;    1.369223;    1.349503;    1.325877;    1.285348;    1.230627;    1.173010;    1.170526;    1.169173;    1.166767;    1.157761;    1.146279;    1.112825;    1.113101;    1.114839;    1.116053;    1.117034;    1.116588;    1.117138;    1.117968;    1.118558;    1.119108;    1.119872;    1.120320;    1.120506;    1.120680;    1.120360;    1.120360;
 96;    0.981254;    1.416086;    1.362456;    1.335180;    1.306523;    1.277591;    1.225356;    1.163414;    1.164608;    1.161440;    1.161718;    1.152197;    1.139209;    1.110598;    1.110672;    1.111396;    1.113283;    1.114957;    1.116330;    1.116943;    1.117028;    1.116738;    1.116397;    1.116225;    1.116375;    1.116804;    1.117293;    1.117346;    1.117346;
 97;    0.986228;    1.429007;    1.377141;    1.355818;    1.330273;    1.283648;    1.232115;    1.173359;    1.167279;    1.167225;    1.165802;    1.159081;    1.146032;    1.111688;    1.111711;    1.113037;    1.114545;    1.115959;    1.115475;    1.116426;    1.117463;    1.116676;    1.116994;    1.117336;    1.118238;    1.118285;    1.118512;    1.118406;    1.118406;
 98;    0.985880;    1.422334;    1.370366;    1.353402;    1.326756;    1.279488;    1.240662;    1.169494;    1.166305;    1.163609;    1.162587;    1.156699;    1.146127;    1.114733;    1.116131;    1.117162;    1.118414;    1.119140;    1.119180;    1.118745;    1.119313;    1.120200;    1.120594;    1.120341;    1.120696;    1.121319;    1.121465;    1.121452;    1.121452;
 99;    0.984717;    1.412028;    1.365427;    1.338611;    1.319504;    1.283792;    1.234091;    1.172715;    1.174831;    1.170687;    1.166893;    1.167834;    1.155752;    1.116961;    1.117898;    1.118897;    1.119851;    1.120918;    1.121778;    1.122125;    1.123161;    1.123450;    1.123664;    1.124421;    1.125043;    1.125397;    1.125559;    1.125156;    1.125156;
100;    0.978915;    1.409680;    1.358352;    1.336093;    1.308597;    1.272898;    1.238169;    1.171247;    1.168390;    1.166586;    1.163912;    1.153406;    1.149120;    1.109610;    1.110289;    1.112106;    1.110813;    1.111606;    1.111689;    1.112072;    1.112789;    1.112968;    1.113962;    1.114363;    1.115026;    1.115472;    1.115643;    1.115756;    1.115756;


==> anc/LVM_v0.2/result_simulation/SetC3.6_Modelppca-none-none_CVrkf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;
Nan;Nan;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  1;    0.042109;   38.311722;   37.281101;   36.852962;   36.412084;   35.904718;   35.333604;   34.547467;   34.397808;   34.332490;   34.183158;   33.871062;   33.639260;   33.141775;   33.150137;   33.162878;   33.160918;   33.169832;   33.176887;   33.190180;   33.197304;   33.188816;   33.199174;   33.202026;   33.205842;   33.201758;   33.202459;   33.203825;   33.203825;
  2;    0.041799;   38.649077;   37.580183;   37.274252;   36.655540;   36.070463;   35.572069;   34.536296;   34.429178;   34.303660;   34.143824;   33.795938;   33.424514;   33.071914;   33.083170;   33.096930;   33.097410;   33.108392;   33.113888;   33.102954;   33.105072;   33.122199;   33.126990;   33.129992;   33.127441;   33.120712;   33.119722;   33.122262;   33.122262;
  3;    0.040462;   38.354366;   37.465300;   37.091074;   36.686921;   36.183386;   35.584554;   34.657543;   34.511242;   34.409498;   34.131814;   33.907912;   33.554255;   33.189910;   33.198414;   33.214928;   33.227264;   33.229299;   33.244273;   33.249817;   33.254824;   33.256847;   33.262282;   33.267364;   33.272799;   33.272302;   33.268516;   33.270663;   33.270663;
  4;    0.051916;   38.907307;   37.715727;   37.332623;   36.752402;   36.126819;   35.542928;   34.692627;   34.527773;   34.376212;   34.202984;   33.976317;   33.711880;   33.342418;   33.350799;   33.363469;   33.377307;   33.378634;   33.386674;   33.393483;   33.398061;   33.403204;   33.408324;   33.410134;   33.411200;   33.413242;   33.418037;   33.419021;   33.419021;
  5;    0.041543;   38.337731;   37.438102;   37.162065;   36.662901;   36.220449;   35.577746;   34.663381;   34.550349;   34.278728;   34.094538;   33.808801;   33.631926;   33.229163;   33.233896;   33.248742;   33.249618;   33.261826;   33.277454;   33.279717;   33.274889;   33.282048;   33.288825;   33.291895;   33.300858;   33.300824;   33.300223;   33.300109;   33.300109;
  6;    0.041989;   38.301434;   37.187834;   36.902508;   36.276778;   35.790124;   35.098628;   34.317253;   34.185084;   34.061608;   33.812699;   33.597422;   33.279847;   32.956380;   32.968347;   32.987284;   32.988856;   32.995890;   32.996695;   33.003323;   33.007578;   33.017875;   33.026261;   33.028839;   33.032205;   33.033085;   33.033189;   33.035337;   33.035337;
  7;    0.036200;   38.484386;   37.404536;   36.969867;   36.517892;   35.954670;   35.355533;   34.621931;   34.410664;   34.223393;   34.076821;   33.779649;   33.572917;   33.154460;   33.162258;   33.170078;   33.181355;   33.179378;   33.194154;   33.187357;   33.198005;   33.210773;   33.216408;   33.213958;   33.218083;   33.221245;   33.223097;   33.221293;   33.221293;
  8;    0.037487;   38.142545;   36.993421;   36.592399;   36.202656;   35.681969;   35.170809;   34.298477;   34.181326;   34.033689;   33.892356;   33.595416;   33.204167;   32.944099;   32.958948;   32.978405;   32.973485;   32.976854;   32.992904;   32.996055;   32.995647;   33.001476;   33.007098;   33.006290;   33.010817;   33.010500;   33.015898;   33.014836;   33.014836;
  9;    0.036520;   38.230476;   37.218762;   36.922741;   36.489748;   35.959374;   35.328781;   34.533522;   34.421772;   34.325809;   34.108903;   33.884028;   33.570813;   33.109424;   33.126884;   33.142054;   33.143775;   33.150867;   33.146221;   33.157569;   33.166767;   33.164844;   33.154439;   33.158462;   33.168459;   33.166232;   33.163792;   33.165768;   33.165768;
 10;    0.036311;   38.369968;   37.350231;   36.950090;   36.474247;   36.029489;   35.249374;   34.532365;   34.449172;   34.261638;   34.041394;   33.874644;   33.562875;   33.176970;   33.201008;   33.204646;   33.207085;   33.215985;   33.221482;   33.228043;   33.227175;   33.236764;   33.240807;   33.240979;   33.246862;   33.249763;   33.250949;   33.249635;   33.249635;
 11;    0.037024;   38.229062;   37.229753;   36.863620;   36.541553;   35.988638;   35.471885;   34.496899;   34.389440;   34.288373;   34.142631;   33.832757;   33.611761;   33.149759;   33.145620;   33.158670;   33.180058;   33.173649;   33.182518;   33.175401;   33.183452;   33.187917;   33.196691;   33.197861;   33.206485;   33.201614;   33.203950;   33.204106;   33.204106;
 12;    0.038147;   38.249206;   37.213942;   36.899355;   36.349911;   35.812180;   35.245110;   34.508438;   34.352836;   34.110910;   33.838774;   33.596853;   33.273841;   32.993844;   33.011199;   33.016346;   33.016216;   33.022170;   33.039697;   33.042228;   33.048787;   33.045016;   33.055424;   33.061804;   33.068212;   33.069570;   33.063744;   33.064444;   33.064444;
 13;    0.036510;   38.178242;   37.245892;   36.870616;   36.442222;   35.974669;   35.302204;   34.504962;   34.308771;   34.170609;   33.961153;   33.806847;   33.427234;   33.106120;   33.122420;   33.123633;   33.128484;   33.141417;   33.148479;   33.148808;   33.155813;   33.162856;   33.163032;   33.167288;   33.175614;   33.176369;   33.175961;   33.174668;   33.174668;
 14;    0.036872;   38.026404;   37.051806;   36.671580;   36.263117;   35.683534;   34.935263;   34.202514;   34.108327;   33.975795;   33.728996;   33.520028;   33.241157;   32.948217;   32.953712;   32.966798;   32.975553;   32.988991;   33.000786;   33.002070;   33.001366;   33.009270;   33.018473;   33.025078;   33.030255;   33.026895;   33.028779;   33.028282;   33.028282;
 15;    0.036815;   37.929977;   37.042081;   36.764966;   36.328416;   35.974424;   35.088515;   34.283743;   34.203234;   34.026260;   33.730207;   33.505770;   33.235963;   32.884350;   32.898093;   32.899007;   32.909184;   32.918846;   32.923770;   32.937622;   32.941592;   32.949085;   32.950271;   32.954357;   32.941999;   32.946353;   32.947076;   32.949230;   32.949230;
 16;    0.037256;   38.580011;   37.466374;   37.044829;   36.606100;   36.107937;   35.556867;   34.734477;   34.647549;   34.417288;   34.218663;   34.021782;   33.745919;   33.284011;   33.289390;   33.312101;   33.327156;   33.323806;   33.334572;   33.343661;   33.345013;   33.346801;   33.348010;   33.355543;   33.359764;   33.364387;   33.365502;   33.361342;   33.361342;
 17;    0.037661;   38.144287;   36.965563;   36.559332;   36.159145;   35.663872;   35.051507;   34.342201;   34.119502;   33.947610;   33.818336;   33.683480;   33.305424;   32.889984;   32.892473;   32.893228;   32.913056;   32.927879;   32.929184;   32.932814;   32.941774;   32.944155;   32.949026;   32.949166;   32.957117;   32.952876;   32.956785;   32.956725;   32.956725;
 18;    0.036632;   38.205779;   37.128362;   36.792305;   36.287811;   35.874696;   35.400594;   34.446492;   34.256027;   34.081348;   33.888142;   33.683318;   33.372198;   32.974373;   32.974869;   32.987134;   33.002173;   33.012207;   33.015888;   33.027631;   33.032707;   33.039708;   33.035524;   33.042810;   33.047726;   33.053405;   33.055175;   33.053251;   33.053251;
 19;    0.037002;   38.044244;   37.139509;   36.831658;   36.566385;   36.057624;   35.113086;   34.390700;   34.330676;   34.159178;   33.909416;   33.678484;   33.435256;   33.035849;   33.052491;   33.064009;   33.060111;   33.074074;   33.085358;   33.084951;   33.088165;   33.098788;   33.106160;   33.112369;   33.115558;   33.117599;   33.117051;   33.117749;   33.117749;
 20;    0.038861;   38.421755;   37.416581;   37.084907;   36.919769;   36.502421;   35.692723;   34.545217;   34.389044;   34.303494;   34.039322;   33.837864;   33.582173;   33.144493;   33.153158;   33.171736;   33.183278;   33.197760;   33.209379;   33.210851;   33.210014;   33.213480;   33.218843;   33.223629;   33.228502;   33.232928;   33.229853;   33.232474;   33.232474;
 21;    0.037355;   38.264616;   37.338923;   36.978885;   36.705069;   36.261517;   35.433834;   34.510782;   34.374812;   34.250204;   34.045507;   33.792963;   33.414581;   33.110268;   33.134683;   33.140402;   33.136157;   33.133102;   33.138294;   33.145463;   33.155226;   33.156509;   33.164552;   33.167165;   33.170846;   33.172477;   33.176371;   33.179352;   33.179352;
 22;    0.045423;   38.343997;   37.318563;   36.940056;   36.540140;   35.958152;   35.274132;   34.557780;   34.456276;   34.239368;   34.017155;   33.806087;   33.580697;   33.128591;   33.137603;   33.154815;   33.148041;   33.144470;   33.155925;   33.156770;   33.170441;   33.174603;   33.165322;   33.172741;   33.177055;   33.179765;   33.174180;   33.177750;   33.177750;
 23;    0.040164;   38.486785;   37.411926;   36.993589;   36.552462;   36.108965;   35.580652;   34.697314;   34.539453;   34.479491;   34.172660;   33.977380;   33.612678;   33.274816;   33.296631;   33.299721;   33.308049;   33.323468;   33.329222;   33.341556;   33.342563;   33.334137;   33.337835;   33.335410;   33.346001;   33.343441;   33.345161;   33.347027;   33.347027;
 24;    0.040861;   38.441045;   37.333019;   36.968917;   36.459138;   35.918260;   35.332872;   34.566210;   34.419637;   34.331658;   34.151543;   33.744853;   33.491096;   33.090334;   33.088655;   33.102024;   33.109646;   33.123875;   33.120820;   33.121068;   33.115440;   33.123885;   33.135087;   33.136787;   33.128265;   33.133860;   33.135134;   33.134267;   33.134267;
 25;    0.036842;   38.101406;   37.130504;   36.727690;   36.342559;   35.856212;   35.399265;   34.426850;   34.318966;   34.145842;   33.895416;   33.614530;   33.294669;   32.984264;   33.002626;   33.005743;   33.030586;   33.039030;   33.031537;   33.033048;   33.043679;   33.040578;   33.045704;   33.049611;   33.051902;   33.047854;   33.050386;   33.052292;   33.052292;
 26;    0.039810;   38.661246;   37.605999;   37.294410;   36.766160;   36.182964;   35.667887;   34.702034;   34.546427;   34.407737;   34.292128;   34.060994;   33.610884;   33.182076;   33.192839;   33.203241;   33.197374;   33.208868;   33.216754;   33.217200;   33.213650;   33.215357;   33.215057;   33.225267;   33.232284;   33.228947;   33.231015;   33.233684;   33.233684;
 27;    0.036458;   38.248081;   37.207958;   36.789083;   36.415746;   36.049461;   35.298525;   34.510073;   34.422307;   34.235683;   33.950833;   33.764327;   33.433671;   33.067270;   33.074958;   33.088235;   33.100003;   33.105307;   33.116212;   33.115267;   33.128566;   33.132981;   33.133150;   33.136824;   33.138707;   33.143184;   33.146467;   33.149692;   33.149692;
 28;    0.039754;   38.310963;   37.236741;   36.837308;   36.440050;   35.882274;   35.312815;   34.457789;   34.319213;   34.143613;   33.924157;   33.699416;   33.378364;   33.049002;   33.066176;   33.065357;   33.087370;   33.090042;   33.091516;   33.094576;   33.099788;   33.100460;   33.101685;   33.104131;   33.112468;   33.107906;   33.106977;   33.108567;   33.108567;
 29;    0.036596;   38.405484;   37.357856;   36.929679;   36.496364;   35.898217;   35.300018;   34.482676;   34.342012;   34.126712;   33.912764;   33.692502;   33.349553;   33.079403;   33.087715;   33.087933;   33.098991;   33.113213;   33.119288;   33.133811;   33.132396;   33.136511;   33.143435;   33.150504;   33.154180;   33.152756;   33.155833;   33.156602;   33.156602;
 30;    0.037377;   38.294302;   37.398702;   37.074559;   36.635059;   36.076876;   35.343795;   34.519891;   34.360005;   34.161928;   34.004263;   33.797078;   33.463396;   33.113381;   33.127510;   33.138984;   33.146781;   33.143489;   33.149953;   33.152173;   33.156152;   33.166029;   33.169257;   33.175746;   33.181585;   33.185315;   33.184340;   33.183168;   33.183168;
 31;    0.051796;   38.357392;   37.242657;   36.876903;   36.493214;   36.037771;   35.563732;   34.549237;   34.431638;   34.235939;   34.155076;   33.910641;   33.520383;   33.134906;   33.142092;   33.158428;   33.171304;   33.158672;   33.166273;   33.166186;   33.169498;   33.166223;   33.175165;   33.181597;   33.180827;   33.180850;   33.184864;   33.182590;   33.182590;
 32;    0.036767;   38.275565;   37.323479;   36.861533;   36.362061;   35.787681;   35.158468;   34.414120;   34.295311;   34.101488;   34.014076;   33.836439;   33.434779;   32.962976;   32.980944;   33.005702;   33.021339;   33.026976;   33.022448;   33.018247;   33.025477;   33.029396;   33.034760;   33.040141;   33.029518;   33.032543;   33.033725;   33.034310;   33.034310;
 33;    0.038506;   38.229867;   37.168054;   36.768082;   36.320375;   35.844690;   35.290188;   34.367048;   34.246117;   34.128320;   33.835585;   33.605979;   33.314542;   32.927905;   32.943760;   32.949871;   32.946164;   32.963724;   32.964251;   32.958694;   32.963947;   32.975555;   32.985866;   32.989551;   32.993076;   33.000338;   33.000767;   32.993998;   32.993998;
 34;    0.036349;   38.307700;   37.459530;   37.211542;   36.759219;   36.188626;   35.472884;   34.708457;   34.618223;   34.455746;   34.149252;   33.848687;   33.567914;   33.236641;   33.240311;   33.246618;   33.252056;   33.249934;   33.266901;   33.275067;   33.285273;   33.272532;   33.271055;   33.277885;   33.278461;   33.286350;   33.289840;   33.281781;   33.281781;
 35;    0.043972;   38.417089;   37.335631;   36.943445;   36.504485;   35.942474;   35.344525;   34.456449;   34.310623;   34.176932;   34.072117;   33.898634;   33.492890;   33.138788;   33.155477;   33.169493;   33.163139;   33.168847;   33.169213;   33.182774;   33.182090;   33.176719;   33.187063;   33.185759;   33.190461;   33.193702;   33.192629;   33.194530;   33.194530;
 36;    0.036796;   38.172318;   37.149107;   36.754560;   36.464635;   35.887775;   35.256923;   34.258832;   34.204158;   33.958722;   33.766787;   33.552378;   33.341649;   32.889259;   32.912983;   32.910815;   32.918517;   32.928481;   32.930441;   32.946082;   32.950658;   32.956024;   32.952801;   32.953502;   32.958542;   32.958992;   32.960618;   32.962205;   32.962205;
 37;    0.039958;   38.307909;   37.185186;   36.835625;   36.355380;   36.078567;   35.340291;   34.406613;   34.255748;   34.062900;   33.903924;   33.635163;   33.335932;   33.000570;   33.025044;   33.028763;   33.046082;   33.040865;   33.051700;   33.056498;   33.057524;   33.064700;   33.067231;   33.064018;   33.070345;   33.070615;   33.073489;   33.075645;   33.075645;
 38;    0.037035;   38.364251;   37.346352;   36.888254;   36.447165;   35.843120;   35.267679;   34.390881;   34.248986;   34.082965;   33.947658;   33.723569;   33.513452;   33.066621;   33.069481;   33.083759;   33.088790;   33.103098;   33.115290;   33.122457;   33.125263;   33.129075;   33.133027;   33.130471;   33.134942;   33.138588;   33.138002;   33.140725;   33.140725;
 39;    0.036613;   38.091733;   37.047058;   36.644933;   36.377841;   35.917740;   35.344838;   34.270021;   34.112781;   33.999595;   33.880412;   33.624433;   33.214054;   32.898553;   32.912713;   32.926884;   32.923612;   32.940732;   32.941927;   32.957822;   32.963445;   32.959866;   32.962810;   32.960570;   32.962345;   32.963301;   32.959436;   32.959758;   32.959758;
 40;    0.036373;   38.251283;   37.213846;   36.814478;   36.418825;   36.098123;   35.158263;   34.423887;   34.266979;   34.131805;   34.017826;   33.787212;   33.413265;   33.010746;   33.025474;   33.044381;   33.058718;   33.059239;   33.069048;   33.069490;   33.065892;   33.078230;   33.085964;   33.084134;   33.089050;   33.088311;   33.089136;   33.092365;   33.092365;
 41;    0.036585;   38.288710;   37.192978;   36.812638;   36.481119;   35.861364;   35.306845;   34.376510;   34.220988;   34.053818;   33.915954;   33.766893;   33.395193;   33.103891;   33.115859;   33.131956;   33.138390;   33.151963;   33.153298;   33.157482;   33.168548;   33.177429;   33.179381;   33.174739;   33.181638;   33.181160;   33.178079;   33.180345;   33.180345;
 42;    0.038116;   38.436141;   37.316809;   36.963051;   36.424639;   35.792919;   35.301329;   34.476211;   34.279880;   34.197560;   33.916576;   33.724407;   33.441017;   33.054258;   33.059159;   33.073061;   33.085103;   33.097982;   33.099556;   33.100266;   33.105282;   33.119102;   33.127115;   33.128490;   33.130891;   33.131528;   33.135551;   33.133872;   33.133872;
 43;    0.037382;   38.134418;   37.185162;   36.768391;   36.273651;   35.826529;   35.191310;   34.468542;   34.396848;   34.243725;   33.975156;   33.688356;   33.413688;   33.027284;   33.043328;   33.050585;   33.062807;   33.065239;   33.080639;   33.095007;   33.099191;   33.090823;   33.101708;   33.106341;   33.107672;   33.107860;   33.106810;   33.110300;   33.110300;
 44;    0.038752;   38.520224;   37.337412;   36.927099;   36.528900;   35.997961;   35.496344;   34.545069;   34.450199;   34.286993;   34.071532;   33.812084;   33.650740;   33.258434;   33.260821;   33.267606;   33.284484;   33.295435;   33.310134;   33.319135;   33.322113;   33.316435;   33.316561;   33.318573;   33.322837;   33.326693;   33.328825;   33.328642;   33.328642;
 45;    0.039102;   38.176518;   37.162969;   36.717363;   36.269241;   35.673234;   35.056257;   34.318811;   34.222383;   33.966763;   33.859473;   33.644426;   33.402047;   32.956820;   32.961062;   32.975647;   32.981596;   32.990648;   33.002937;   33.000743;   33.008988;   33.016091;   33.015615;   33.017010;   33.018153;   33.020988;   33.020396;   33.022869;   33.022869;
 46;    0.036983;   38.381216;   37.419441;   37.012632;   36.509090;   36.051557;   35.235628;   34.364032;   34.252396;   34.102198;   33.826031;   33.593314;   33.354300;   32.978863;   32.996014;   33.001007;   33.014549;   33.003517;   33.011758;   33.018861;   33.027033;   33.027350;   33.031060;   33.031096;   33.031214;   33.034327;   33.035920;   33.037657;   33.037657;
 47;    0.037754;   38.360784;   37.366191;   37.157685;   36.778891;   36.004386;   35.497241;   34.649442;   34.449312;   34.380610;   34.224595;   34.037211;   33.562516;   33.169186;   33.180752;   33.194115;   33.195982;   33.204452;   33.204867;   33.216639;   33.221046;   33.214710;   33.217842;   33.225018;   33.222304;   33.227771;   33.227377;   33.228099;   33.228099;
 48;    0.036591;   38.305462;   37.267089;   37.034372;   36.456733;   36.048035;   35.312095;   34.566621;   34.504050;   34.367829;   34.115013;   33.934526;   33.547102;   33.187471;   33.192817;   33.206374;   33.219149;   33.227402;   33.234093;   33.229749;   33.236169;   33.231235;   33.238248;   33.235411;   33.239328;   33.245301;   33.245316;   33.248398;   33.248398;
 49;    0.036978;   38.305556;   37.244224;   36.818371;   36.402152;   35.825691;   35.297893;   34.461767;   34.290745;   34.098994;   33.912107;   33.761110;   33.449073;   33.060589;   33.078260;   33.080106;   33.094822;   33.103211;   33.103746;   33.118331;   33.123144;   33.121192;   33.119223;   33.124484;   33.125272;   33.129271;   33.127342;   33.127799;   33.127799;
 50;    0.043592;   38.381369;   37.201967;   36.814012;   36.360608;   35.885059;   35.319786;   34.515920;   34.451854;   34.283250;   34.054962;   33.757881;   33.487887;   33.113801;   33.132664;   33.146780;   33.145627;   33.145720;   33.164322;   33.170781;   33.175141;   33.176185;   33.180780;   33.175513;   33.179818;   33.182258;   33.181420;   33.180817;   33.180817;
 51;    0.037299;   38.625121;   37.538521;   37.153271;   36.593169;   35.998488;   35.376031;   34.643475;   34.484592;   34.323529;   34.113486;   33.990276;   33.564022;   33.168913;   33.177130;   33.190415;   33.206649;   33.215527;   33.211493;   33.222912;   33.231858;   33.240246;   33.247110;   33.248460;   33.239615;   33.241662;   33.243243;   33.244175;   33.244175;
 52;    0.036199;   38.407615;   37.249296;   36.921802;   36.478555;   35.828434;   35.216528;   34.373973;   34.177931;   34.014495;   33.923676;   33.621318;   33.424885;   33.055541;   33.064446;   33.061645;   33.066107;   33.083348;   33.094869;   33.087553;   33.090653;   33.096394;   33.098040;   33.097875;   33.106384;   33.109864;   33.110165;   33.111292;   33.111292;
 53;    0.038976;   38.244273;   37.268203;   36.979047;   36.371655;   35.824484;   35.135545;   34.396091;   34.226246;   34.073517;   33.916448;   33.703775;   33.473327;   32.951576;   32.954814;   32.965933;   32.966767;   32.969269;   32.972963;   32.982683;   32.986645;   32.989880;   32.995630;   33.003639;   33.008298;   33.009247;   33.008836;   33.007072;   33.007072;
 54;    0.037825;   38.436472;   37.410419;   36.966367;   36.598466;   36.070113;   35.350007;   34.464741;   34.309205;   34.148083;   33.953049;   33.664951;   33.360090;   33.069947;   33.090934;   33.098183;   33.103142;   33.118009;   33.122441;   33.131888;   33.133971;   33.133785;   33.128874;   33.125643;   33.133007;   33.136380;   33.138478;   33.138890;   33.138890;
 55;    0.043719;   38.093898;   37.097080;   36.715413;   36.282462;   35.896786;   35.244746;   34.317310;   34.181818;   34.101601;   33.843348;   33.717285;   33.395928;   32.930445;   32.936455;   32.950250;   32.948500;   32.962875;   32.973058;   32.985036;   32.992073;   32.998116;   32.997773;   32.994185;   32.995686;   32.998320;   32.997955;   32.999563;   32.999563;
 56;    0.036259;   38.187934;   37.223707;   36.811015;   36.275788;   35.943892;   35.179781;   34.420218;   34.215015;   34.106393;   33.886074;   33.680292;   33.442365;   32.955049;   32.980449;   32.974744;   32.981001;   32.987307;   32.994491;   32.999074;   33.012227;   33.018978;   33.018449;   33.022386;   33.029443;   33.032662;   33.035492;   33.031591;   33.031591;
 57;    0.037728;   38.594981;   37.490496;   37.053158;   36.558609;   36.076650;   35.451391;   34.599748;   34.412065;   34.216196;   34.026101;   33.830913;   33.512520;   33.160771;   33.179204;   33.188861;   33.193440;   33.190321;   33.199465;   33.207623;   33.210627;   33.216217;   33.224332;   33.230230;   33.227930;   33.233085;   33.231526;   33.236096;   33.236096;
 58;    0.039020;   38.427203;   37.300346;   36.901188;   36.425713;   35.952915;   35.399914;   34.551313;   34.463076;   34.374954;   34.080194;   33.856801;   33.643142;   33.249527;   33.256941;   33.276396;   33.278045;   33.285375;   33.291809;   33.305410;   33.310543;   33.316564;   33.324144;   33.330324;   33.326890;   33.327192;   33.330723;   33.332461;   33.332461;
 59;    0.036952;   38.388586;   37.299100;   36.779293;   36.309217;   35.716860;   35.121457;   34.347431;   34.162692;   34.053138;   33.814609;   33.665438;   33.297764;   32.943678;   32.949152;   32.971019;   32.965875;   32.976490;   32.969796;   32.977080;   32.979748;   32.988598;   32.995429;   32.991409;   32.997091;   32.998399;   33.002988;   33.004158;   33.004158;
 60;    0.037762;   38.387764;   37.415781;   36.995884;   36.722123;   36.244950;   35.361447;   34.431063;   34.275948;   34.106978;   33.970010;   33.603387;   33.325529;   33.003032;   33.021881;   33.030171;   33.047032;   33.051984;   33.038669;   33.048429;   33.059080;   33.061844;   33.065112;   33.056790;   33.062251;   33.068935;   33.070074;   33.069188;   33.069188;
 61;    0.037813;   38.306782;   37.286747;   36.897409;   36.552234;   35.978440;   35.367129;   34.549715;   34.400092;   34.184625;   34.064942;   33.841711;   33.549808;   33.174247;   33.198523;   33.187930;   33.202956;   33.209384;   33.211392;   33.222246;   33.230719;   33.236373;   33.228466;   33.227502;   33.235416;   33.238068;   33.237531;   33.238434;   33.238434;
 62;    0.036863;   38.227868;   37.191764;   36.814593;   36.276048;   35.761123;   35.155780;   34.282123;   34.190642;   34.079998;   33.925256;   33.549464;   33.311752;   32.871429;   32.885764;   32.906685;   32.903551;   32.914593;   32.926563;   32.921080;   32.919437;   32.921896;   32.921188;   32.923439;   32.928047;   32.928939;   32.930892;   32.928966;   32.928966;
 63;    0.038707;   38.216717;   37.258324;   36.998713;   36.423669;   35.908366;   35.414106;   34.365556;   34.201411;   34.080618;   33.869964;   33.574212;   33.414345;   32.958052;   32.964301;   32.977336;   32.989223;   32.998720;   33.008296;   33.008175;   33.014582;   33.020377;   33.008247;   33.013878;   33.020069;   33.024996;   33.027460;   33.027453;   33.027453;
 64;    0.037559;   38.302745;   37.299173;   36.935642;   36.506854;   36.132723;   35.374154;   34.566356;   34.472971;   34.300404;   34.078767;   33.843165;   33.529771;   33.151995;   33.166941;   33.179812;   33.197897;   33.208145;   33.219035;   33.211431;   33.211684;   33.221602;   33.225979;   33.226229;   33.227638;   33.231432;   33.231527;   33.234025;   33.234025;
 65;    0.039731;   38.183496;   37.155530;   36.918444;   36.376623;   35.971332;   35.216651;   34.239663;   34.169287;   34.047816;   33.802654;   33.588362;   33.283899;   32.923255;   32.927949;   32.944846;   32.958760;   32.951841;   32.950098;   32.961882;   32.965804;   32.969754;   32.974920;   32.974872;   32.976558;   32.982298;   32.983678;   32.986931;   32.986931;
 66;    0.038322;   38.379323;   37.336017;   36.967317;   36.738899;   36.217953;   35.319265;   34.511295;   34.451294;   34.185047;   33.954914;   33.654079;   33.428095;   33.100386;   33.114911;   33.117815;   33.134953;   33.136994;   33.142229;   33.150441;   33.145229;   33.152281;   33.150511;   33.158601;   33.163732;   33.167351;   33.169838;   33.168719;   33.168719;
 67;    0.036913;   38.239210;   37.222666;   36.859695;   36.370655;   35.916114;   35.251171;   34.550246;   34.396877;   34.205870;   33.942795;   33.715434;   33.553413;   33.122663;   33.135069;   33.144194;   33.142653;   33.143276;   33.162668;   33.170770;   33.160804;   33.175597;   33.176554;   33.168379;   33.172731;   33.172735;   33.174736;   33.176357;   33.176357;
 68;    0.046660;   38.520570;   37.541085;   37.147894;   36.522711;   36.056754;   35.319421;   34.497738;   34.352448;   34.172056;   34.007813;   33.758350;   33.481212;   33.126488;   33.139771;   33.146774;   33.159288;   33.169967;   33.172253;   33.173221;   33.183421;   33.177636;   33.183843;   33.183505;   33.189472;   33.190452;   33.191128;   33.193934;   33.193934;
 69;    0.036842;   38.380180;   37.375836;   36.997795;   36.515176;   35.948937;   35.326774;   34.640032;   34.519683;   34.444773;   34.162642;   33.899432;   33.694772;   33.250478;   33.270827;   33.284716;   33.286475;   33.294712;   33.302364;   33.312106;   33.310537;   33.321957;   33.325119;   33.315543;   33.318254;   33.317568;   33.322262;   33.324225;   33.324225;
 70;    0.036338;   38.363307;   37.446124;   37.032209;   36.671540;   36.023328;   35.514631;   34.554733;   34.471072;   34.235025;   34.112029;   33.788807;   33.553334;   33.206470;   33.228299;   33.234315;   33.243521;   33.260736;   33.266317;   33.254005;   33.258593;   33.266033;   33.272825;   33.280872;   33.281856;   33.283661;   33.282269;   33.283792;   33.283792;
 71;    0.043028;   38.248510;   37.139010;   36.893244;   36.449898;   35.936333;   35.295962;   34.495832;   34.355244;   34.126781;   33.907154;   33.667315;   33.368935;   33.033756;   33.037808;   33.042644;   33.056508;   33.070177;   33.080692;   33.089826;   33.087779;   33.091988;   33.097122;   33.102180;   33.099660;   33.097253;   33.101199;   33.103057;   33.103057;
 72;    0.038341;   38.459828;   37.385396;   37.002212;   36.529908;   36.014198;   35.262381;   34.535328;   34.504087;   34.398042;   34.181549;   33.785922;   33.495223;   33.169653;   33.189817;   33.192784;   33.207854;   33.213586;   33.226942;   33.223905;   33.228403;   33.238353;   33.242001;   33.243877;   33.251253;   33.251220;   33.244455;   33.240268;   33.240268;
 73;    0.038497;   38.660261;   37.719699;   37.341742;   36.888089;   36.511239;   35.744515;   34.806471;   34.657805;   34.469821;   34.281820;   34.157611;   33.777990;   33.417393;   33.430789;   33.444327;   33.449143;   33.457908;   33.466078;   33.466506;   33.474711;   33.477345;   33.479470;   33.477301;   33.482197;   33.484421;   33.484784;   33.483437;   33.483437;
 74;    0.037146;   38.439554;   37.331853;   36.911427;   36.373745;   35.885129;   35.310834;   34.428682;   34.327186;   34.104182;   33.914886;   33.670874;   33.420989;   33.089159;   33.114197;   33.116209;   33.116446;   33.127110;   33.137301;   33.148183;   33.157319;   33.166894;   33.171760;   33.174204;   33.176008;   33.181294;   33.183618;   33.183716;   33.183716;
 75;    0.041202;   38.048353;   37.129354;   36.751104;   36.481807;   35.925117;   35.112929;   34.207922;   34.107774;   33.908911;   33.727864;   33.479322;   33.329038;   32.871625;   32.887632;   32.899282;   32.909337;   32.913004;   32.931135;   32.933166;   32.943450;   32.949302;   32.954867;   32.960750;   32.953119;   32.954196;   32.957829;   32.957538;   32.957538;
 76;    0.038770;   38.224768;   37.216083;   36.902609;   36.611337;   35.927760;   35.291086;   34.470630;   34.338030;   34.184342;   33.954218;   33.691834;   33.413851;   33.133129;   33.147625;   33.167555;   33.169281;   33.173842;   33.180253;   33.174803;   33.178375;   33.185000;   33.193483;   33.196164;   33.199968;   33.202521;   33.206104;   33.206175;   33.206175;
 77;    0.036646;   38.069525;   36.882758;   36.501867;   36.039778;   35.595966;   34.997256;   34.189192;   34.029769;   33.905569;   33.818161;   33.525525;   33.170636;   32.844629;   32.847877;   32.873923;   32.880489;   32.873190;   32.883257;   32.891986;   32.894143;   32.903072;   32.902543;   32.899471;   32.901200;   32.906791;   32.907220;   32.905534;   32.905534;
 78;    0.041254;   38.431266;   37.388753;   36.976437;   36.533744;   35.920025;   35.193228;   34.402558;   34.368410;   34.232944;   33.954408;   33.723028;   33.363569;   33.045555;   33.063305;   33.074772;   33.081567;   33.083649;   33.085585;   33.096603;   33.103210;   33.101905;   33.108236;   33.116190;   33.118738;   33.118603;   33.121829;   33.123526;   33.123526;
 79;    0.036966;   38.380150;   37.298045;   36.979440;   36.483563;   35.865662;   35.242388;   34.429613;   34.307308;   34.181996;   33.894171;   33.711175;   33.414079;   33.051877;   33.061938;   33.073250;   33.071397;   33.088337;   33.090914;   33.109658;   33.118467;   33.120950;   33.118833;   33.125113;   33.127881;   33.128616;   33.128251;   33.129289;   33.129289;
 80;    0.041329;   38.242350;   37.127441;   36.739209;   36.291130;   35.648280;   35.095970;   34.158521;   34.002520;   33.880126;   33.762584;   33.413254;   33.104410;   32.797636;   32.813203;   32.827846;   32.828471;   32.830244;   32.844754;   32.851367;   32.851544;   32.852838;   32.860883;   32.865739;   32.870406;   32.867517;   32.869867;   32.869494;   32.869494;
 81;    0.037077;   38.060967;   37.016079;   36.679245;   36.206496;   35.779802;   35.105364;   34.258885;   34.092770;   34.016546;   33.834615;   33.579262;   33.330180;   32.930036;   32.948965;   32.956053;   32.977371;   32.988488;   32.987868;   32.987685;   32.983573;   32.993267;   32.992464;   32.994305;   33.000467;   33.004873;   33.006889;   33.000196;   33.000196;
 82;    0.037602;   37.834635;   36.885326;   36.510359;   36.275128;   35.720396;   34.963383;   34.193189;   34.075293;   33.930416;   33.823529;   33.548408;   33.187850;   32.821878;   32.827577;   32.839738;   32.852995;   32.866699;   32.871240;   32.873593;   32.878736;   32.888102;   32.895301;   32.897675;   32.895710;   32.898592;   32.902188;   32.902285;   32.902285;
 83;    0.036756;   38.040477;   36.965880;   36.639747;   36.190599;   35.695221;   35.076224;   34.311504;   34.173272;   33.982394;   33.799024;   33.570395;   33.279045;   32.923977;   32.940965;   32.932864;   32.947654;   32.959921;   32.965768;   32.959432;   32.971172;   32.980023;   32.980741;   32.981665;   32.984897;   32.991318;   32.990629;   32.993515;   32.993515;
 84;    0.042711;   38.112261;   37.126095;   36.754672;   36.265124;   35.715936;   35.144610;   34.458327;   34.317185;   34.166130;   34.062785;   33.808386;   33.370764;   33.003996;   33.017192;   33.017344;   33.029090;   33.036105;   33.038484;   33.035354;   33.041291;   33.044523;   33.048449;   33.055829;   33.063553;   33.065363;   33.063100;   33.065155;   33.065155;
 85;    0.039534;   38.352657;   37.394122;   37.082511;   36.738717;   35.986507;   35.336069;   34.519792;   34.352098;   34.194546;   34.077021;   33.748406;   33.544330;   33.040445;   33.049932;   33.053094;   33.066474;   33.073035;   33.070089;   33.082485;   33.086359;   33.094747;   33.097741;   33.100067;   33.105888;   33.106176;   33.104733;   33.104588;   33.104588;
 86;    0.042468;   38.377231;   37.327309;   36.872673;   36.436080;   35.846041;   35.267915;   34.390223;   34.308198;   34.070661;   33.850609;   33.639865;   33.410538;   33.033583;   33.037927;   33.058232;   33.066158;   33.073452;   33.074328;   33.075460;   33.079238;   33.090325;   33.098899;   33.100907;   33.097030;   33.095298;   33.099813;   33.100965;   33.100965;
 87;    0.043251;   38.309607;   37.251066;   36.976147;   36.630637;   36.163765;   35.495693;   34.435190;   34.327289;   34.059018;   33.840866;   33.593420;   33.306254;   32.983432;   33.003076;   33.001116;   33.009695;   33.024625;   33.033365;   33.045102;   33.055955;   33.059096;   33.051858;   33.057286;   33.056078;   33.056837;   33.059750;   33.060112;   33.060112;
 88;    0.043925;   38.415826;   37.346747;   37.018741;   36.581399;   36.238292;   35.489176;   34.453903;   34.411054;   34.315045;   34.055261;   33.710042;   33.413177;   33.079080;   33.076900;   33.082615;   33.083702;   33.093007;   33.103301;   33.101693;   33.110525;   33.117416;   33.119808;   33.125403;   33.133409;   33.131906;   33.132121;   33.130722;   33.130722;
 89;    0.043065;   38.375882;   37.390608;   37.009698;   36.603502;   36.067960;   35.186603;   34.467960;   34.365008;   34.271679;   34.074969;   33.797650;   33.461910;   33.099545;   33.120758;   33.140472;   33.145392;   33.153935;   33.161719;   33.159464;   33.168991;   33.172903;   33.180056;   33.177320;   33.181499;   33.180323;   33.179807;   33.182369;   33.182369;
 90;    0.042744;   38.255689;   37.285133;   36.999388;   36.663259;   36.030351;   35.423350;   34.576156;   34.447441;   34.317297;   34.029265;   33.863939;   33.543391;   33.100340;   33.108091;   33.129879;   33.142675;   33.148759;   33.148391;   33.158830;   33.158128;   33.167766;   33.168263;   33.170630;   33.168699;   33.175124;   33.178127;   33.179069;   33.179069;
 91;    0.060583;   38.364085;   37.383824;   37.008494;   36.585425;   35.927816;   35.294746;   34.453163;   34.349259;   34.155475;   33.917633;   33.813381;   33.418300;   33.067910;   33.071542;   33.093512;   33.103617;   33.113361;   33.118905;   33.110807;   33.099912;   33.105246;   33.114554;   33.120117;   33.117070;   33.119144;   33.123709;   33.117098;   33.117098;
 92;    0.060056;   38.362689;   37.289846;   36.965399;   36.616983;   35.908281;   35.308417;   34.385833;   34.333745;   34.125404;   33.819185;   33.607988;   33.360255;   33.042222;   33.057140;   33.067529;   33.082235;   33.094616;   33.097140;   33.104047;   33.111952;   33.112730;   33.122447;   33.119675;   33.120940;   33.125557;   33.127839;   33.127075;   33.127075;
 93;    0.040370;   38.224920;   37.293874;   36.995012;   36.581053;   36.085598;   35.384761;   34.465287;   34.328513;   34.175134;   34.008647;   33.658031;   33.353409;   33.054172;   33.070321;   33.082160;   33.100142;   33.111748;   33.110908;   33.112006;   33.108458;   33.120159;   33.127341;   33.121272;   33.125015;   33.130557;   33.134488;   33.135004;   33.135004;
 94;    0.037134;   38.202028;   37.213591;   36.874283;   36.571875;   35.943092;   35.292182;   34.412645;   34.340493;   34.139172;   33.931232;   33.631475;   33.343803;   33.045844;   33.049585;   33.062224;   33.077400;   33.070368;   33.072565;   33.069300;   33.075654;   33.074635;   33.073484;   33.075970;   33.082768;   33.083974;   33.088249;   33.085878;   33.085878;
 95;    0.038929;   38.409965;   37.383526;   37.101436;   36.768079;   36.152499;   35.328583;   34.542335;   34.398847;   34.257481;   34.068080;   33.787064;   33.514722;   33.130640;   33.134341;   33.153716;   33.167205;   33.177874;   33.172682;   33.178441;   33.186906;   33.192997;   33.198230;   33.205552;   33.209750;   33.211498;   33.213093;   33.209914;   33.209914;
 96;    0.037734;   38.234318;   37.197608;   36.770830;   36.337965;   35.942210;   35.163806;   34.284820;   34.207472;   34.039189;   33.908243;   33.662269;   33.389321;   33.025289;   33.027398;   33.036005;   33.056733;   33.075366;   33.089840;   33.096001;   33.095891;   33.091442;   33.087415;   33.085908;   33.086987;   33.091129;   33.095600;   33.095898;   33.095898;
 97;    0.036527;   38.583198;   37.588087;   37.272422;   36.900293;   36.165168;   35.418116;   34.595842;   34.408440;   34.288871;   34.142474;   33.853409;   33.546052;   33.169630;   33.169997;   33.185014;   33.201019;   33.215386;   33.210390;   33.220636;   33.230998;   33.222610;   33.225522;   33.228619;   33.237100;   33.237350;   33.239245;   33.238266;   33.238266;
 98;    0.036616;   38.403030;   37.403301;   37.167385;   36.772894;   36.028355;   35.498798;   34.468194;   34.300681;   34.149995;   34.016585;   33.789506;   33.531310;   33.167585;   33.184355;   33.196266;   33.209816;   33.217897;   33.218849;   33.213870;   33.219885;   33.228644;   33.232500;   33.229595;   33.233038;   33.238747;   33.240125;   33.239901;   33.239901;
 99;    0.038600;   38.124764;   37.243407;   36.822520;   36.570587;   36.038409;   35.306223;   34.439964;   34.367535;   34.200310;   34.021067;   33.879385;   33.613404;   33.130654;   33.141824;   33.152345;   33.162355;   33.173961;   33.182720;   33.185495;   33.195735;   33.198660;   33.200319;   33.207679;   33.213489;   33.216733;   33.218176;   33.214169;   33.214169;
100;    0.036725;   38.061371;   37.082082;   36.746089;   36.348995;   35.829445;   35.371424;   34.401903;   34.236447;   34.065894;   33.856559;   33.590226;   33.400561;   32.952954;   32.960976;   32.983238;   32.968905;   32.977424;   32.978011;   32.981922;   32.988773;   32.990281;   33.000014;   33.003588;   33.009690;   33.013804;   33.015158;   33.015951;   33.015951;


==> anc/LVM_v0.2/result_simulation/SetC4.1_Modelpca-none-none_CVekf-ctri.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;PC28;PC29;PC30;PC31;PC32;PC33;PC34;PC35;PC36;PC37;PC38;PC39;PC40;PC41;PC42;PC43;PC44;PC45;PC46;PC47;PC48;PC49;PC50;
Nan;Nan;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  1;    5.860593;    1.002802;    0.852196;    0.776034;    0.715108;    0.630680;    0.555107;    0.477558;    0.407015;    0.329164;    0.239698;    0.155384;    0.125960;    0.098548;    0.082485;    0.080243;    0.077922;    0.079997;    0.082073;    0.084542;    0.087128;    0.089963;    0.092911;    0.096091;    0.099234;    0.102548;    0.105905;    0.109808;    0.113793;    0.117600;    0.121834;    0.126330;    0.130825;    0.135576;    0.140719;    0.145761;    0.150602;    0.156204;    0.161862;    0.167868;    0.173784;    0.180101;    0.186474;    0.192813;    0.199293;    0.206354;    0.213519;    0.220598;    0.227590;    0.235394;    0.243117;    0.250700;
  2;    5.827585;    1.013407;    0.855902;    0.797027;    0.726905;    0.643597;    0.572473;    0.479467;    0.420007;    0.330315;    0.255665;    0.158164;    0.127649;    0.099040;    0.083422;    0.080632;    0.078449;    0.080656;    0.082975;    0.085227;    0.087823;    0.090713;    0.093619;    0.096569;    0.099787;    0.102989;    0.106633;    0.110390;    0.114290;    0.118491;    0.122849;    0.127403;    0.132137;    0.137035;    0.142018;    0.147040;    0.152571;    0.158229;    0.163851;    0.169704;    0.175795;    0.182012;    0.188279;    0.194955;    0.201719;    0.208607;    0.215502;    0.222538;    0.229896;    0.237495;    0.245618;    0.253352;
  3;    5.865560;    1.003962;    0.856435;    0.790677;    0.719181;    0.646568;    0.584669;    0.509034;    0.415603;    0.334264;    0.258891;    0.157165;    0.129228;    0.097928;    0.082213;    0.080487;    0.078195;    0.080113;    0.082417;    0.084729;    0.087203;    0.089969;    0.092897;    0.095915;    0.099174;    0.102523;    0.106034;    0.109936;    0.113926;    0.118004;    0.122117;    0.126448;    0.131280;    0.135892;    0.140806;    0.146008;    0.151231;    0.156550;    0.162388;    0.168128;    0.173999;    0.180141;    0.186347;    0.192734;    0.199522;    0.206387;    0.213548;    0.220822;    0.228134;    0.235360;    0.243328;    0.250990;
  4;    7.182101;    1.029532;    0.871640;    0.805581;    0.730111;    0.648714;    0.558871;    0.502407;    0.429729;    0.338224;    0.242888;    0.153742;    0.128469;    0.098902;    0.083257;    0.080789;    0.077934;    0.079926;    0.082214;    0.084763;    0.087558;    0.090304;    0.093516;    0.096696;    0.099965;    0.103491;    0.107228;    0.111163;    0.115380;    0.119535;    0.123972;    0.128605;    0.133634;    0.138621;    0.143724;    0.149018;    0.154485;    0.160111;    0.166029;    0.172139;    0.177965;    0.184183;    0.190325;    0.197280;    0.204491;    0.211611;    0.218711;    0.225859;    0.233564;    0.241284;    0.249461;    0.257383;
  5;    5.718640;    0.996706;    0.850788;    0.794077;    0.720441;    0.654817;    0.566705;    0.493913;    0.415197;    0.324754;    0.253415;    0.154903;    0.132835;    0.099560;    0.082588;    0.080226;    0.077544;    0.079660;    0.081814;    0.084148;    0.086603;    0.089420;    0.092295;    0.095436;    0.098648;    0.101847;    0.105323;    0.108754;    0.112702;    0.116778;    0.121124;    0.125682;    0.130189;    0.134613;    0.139453;    0.144498;    0.149693;    0.155246;    0.160907;    0.166486;    0.172434;    0.178575;    0.184859;    0.191290;    0.197895;    0.204561;    0.211211;    0.218554;    0.226106;    0.233546;    0.241307;    0.249177;
  6;    5.747530;    1.000240;    0.837295;    0.774778;    0.700636;    0.633585;    0.549243;    0.478697;    0.399031;    0.315535;    0.234732;    0.154597;    0.131604;    0.098838;    0.082469;    0.080097;    0.077246;    0.079380;    0.081533;    0.084112;    0.086712;    0.089365;    0.092331;    0.095430;    0.098530;    0.101960;    0.105409;    0.109176;    0.113069;    0.117071;    0.121296;    0.125368;    0.129440;    0.134341;    0.139714;    0.145046;    0.150603;    0.156235;    0.161857;    0.167628;    0.173536;    0.179501;    0.185743;    0.192185;    0.198743;    0.205704;    0.212769;    0.219907;    0.227140;    0.234548;    0.241901;    0.250060;
  7;    5.288762;    1.021028;    0.864483;    0.786430;    0.723425;    0.641270;    0.567182;    0.495026;    0.414882;    0.332654;    0.232789;    0.153520;    0.127162;    0.099058;    0.083243;    0.080271;    0.077466;    0.079395;    0.081769;    0.084247;    0.086648;    0.089596;    0.092761;    0.095931;    0.099379;    0.102760;    0.106286;    0.110157;    0.114371;    0.118696;    0.123230;    0.127656;    0.132113;    0.137104;    0.142316;    0.147445;    0.152913;    0.158280;    0.164011;    0.169707;    0.175643;    0.181695;    0.188337;    0.194913;    0.201636;    0.208876;    0.216144;    0.223799;    0.231653;    0.239306;    0.247299;    0.255257;
  8;    5.297190;    0.978716;    0.838513;    0.773427;    0.703662;    0.641782;    0.571269;    0.480439;    0.402659;    0.317975;    0.237822;    0.157473;    0.135163;    0.096780;    0.081281;    0.079335;    0.077571;    0.079485;    0.081410;    0.083662;    0.086040;    0.088639;    0.091448;    0.094499;    0.097554;    0.100665;    0.104444;    0.108147;    0.111818;    0.115763;    0.119878;    0.124047;    0.128593;    0.133405;    0.138420;    0.143395;    0.148536;    0.153750;    0.159144;    0.164607;    0.170165;    0.175928;    0.182238;    0.188534;    0.194991;    0.201649;    0.208507;    0.215341;    0.222718;    0.229759;    0.237162;    0.244679;
  9;    5.269674;    1.014473;    0.852422;    0.779114;    0.711667;    0.644007;    0.574431;    0.507324;    0.416921;    0.336012;    0.259016;    0.155519;    0.131727;    0.097981;    0.081891;    0.081365;    0.077807;    0.079742;    0.082146;    0.084745;    0.087198;    0.089951;    0.092818;    0.095812;    0.098930;    0.102364;    0.106085;    0.109670;    0.113469;    0.118087;    0.122745;    0.127374;    0.132193;    0.136860;    0.142069;    0.147196;    0.152443;    0.157963;    0.163560;    0.169615;    0.175799;    0.182048;    0.188304;    0.195014;    0.201710;    0.208703;    0.215865;    0.223292;    0.230896;    0.238332;    0.245835;    0.253618;
 10;    5.252009;    0.999729;    0.854485;    0.799553;    0.721856;    0.654450;    0.575778;    0.491199;    0.426721;    0.346985;    0.263572;    0.156164;    0.130778;    0.097148;    0.082122;    0.079998;    0.077723;    0.079873;    0.082281;    0.084597;    0.087153;    0.090161;    0.093169;    0.096281;    0.099720;    0.103227;    0.106759;    0.110603;    0.114664;    0.118753;    0.122798;    0.127222;    0.131834;    0.136630;    0.141658;    0.146865;    0.151957;    0.157402;    0.162939;    0.168480;    0.174122;    0.180280;    0.186438;    0.192751;    0.199173;    0.206058;    0.212917;    0.219956;    0.227456;    0.234855;    0.242378;    0.249932;
 11;    5.262004;    1.000480;    0.842970;    0.774347;    0.712884;    0.643631;    0.577052;    0.497482;    0.404485;    0.328366;    0.235870;    0.151877;    0.124696;    0.097568;    0.082419;    0.079157;    0.076789;    0.078888;    0.081138;    0.083336;    0.085691;    0.088523;    0.091403;    0.094521;    0.097881;    0.101151;    0.104473;    0.108394;    0.112642;    0.116761;    0.121253;    0.125700;    0.130275;    0.135024;    0.140006;    0.145132;    0.150381;    0.155682;    0.161342;    0.167060;    0.172966;    0.179094;    0.185418;    0.191624;    0.198112;    0.205168;    0.212357;    0.219559;    0.226685;    0.234566;    0.242166;    0.250120;
 12;    5.289014;    0.991280;    0.837201;    0.780552;    0.697491;    0.623506;    0.557400;    0.478104;    0.389709;    0.315473;    0.242893;    0.149975;    0.128355;    0.095798;    0.080802;    0.078260;    0.075928;    0.078153;    0.080190;    0.082574;    0.085068;    0.087817;    0.090450;    0.093725;    0.096980;    0.100411;    0.104062;    0.107742;    0.111566;    0.115482;    0.119422;    0.123673;    0.128246;    0.132850;    0.137995;    0.143282;    0.148490;    0.153789;    0.159576;    0.165334;    0.171250;    0.177368;    0.183585;    0.189944;    0.196776;    0.203880;    0.210917;    0.217906;    0.224982;    0.232243;    0.239902;    0.247820;
 13;    5.293288;    0.996131;    0.848529;    0.785187;    0.709696;    0.639484;    0.562216;    0.488138;    0.416678;    0.324816;    0.236656;    0.155923;    0.131604;    0.096848;    0.081736;    0.079615;    0.077891;    0.079915;    0.082066;    0.084243;    0.086919;    0.089814;    0.092887;    0.095967;    0.099158;    0.102752;    0.106203;    0.109911;    0.113830;    0.117939;    0.122011;    0.126324;    0.130650;    0.135115;    0.140103;    0.145225;    0.150350;    0.155382;    0.161017;    0.166789;    0.172451;    0.178650;    0.184919;    0.191093;    0.198183;    0.205003;    0.212017;    0.219172;    0.226406;    0.233716;    0.241294;    0.249033;
 14;    5.305750;    0.981211;    0.833803;    0.764954;    0.703273;    0.637830;    0.570848;    0.496963;    0.402386;    0.329022;    0.235086;    0.153965;    0.126456;    0.098646;    0.082249;    0.079823;    0.077386;    0.079312;    0.081522;    0.083933;    0.086369;    0.089215;    0.091953;    0.094707;    0.097767;    0.101009;    0.104645;    0.108468;    0.112367;    0.116281;    0.120437;    0.124903;    0.129356;    0.134129;    0.138907;    0.143889;    0.148873;    0.154071;    0.159320;    0.165004;    0.170901;    0.176865;    0.182899;    0.189147;    0.195753;    0.202271;    0.209070;    0.215716;    0.222998;    0.230100;    0.237607;    0.245303;
 15;    5.293468;    0.981901;    0.839001;    0.777930;    0.705097;    0.640867;    0.553237;    0.473231;    0.400258;    0.316834;    0.233830;    0.156556;    0.136019;    0.097481;    0.082367;    0.080171;    0.077540;    0.079580;    0.081603;    0.084295;    0.087099;    0.089832;    0.092561;    0.095336;    0.098543;    0.102021;    0.105581;    0.109221;    0.112930;    0.116586;    0.120529;    0.124573;    0.129059;    0.133584;    0.138100;    0.143200;    0.148334;    0.153606;    0.159123;    0.164946;    0.170739;    0.176577;    0.182733;    0.189238;    0.195843;    0.202375;    0.208936;    0.215890;    0.223315;    0.230488;    0.237673;    0.245475;
 16;    5.337300;    1.024182;    0.857602;    0.777650;    0.713999;    0.646715;    0.567788;    0.502994;    0.422599;    0.340701;    0.252868;    0.159501;    0.131163;    0.099684;    0.083911;    0.081233;    0.079146;    0.081184;    0.083287;    0.085765;    0.088561;    0.091428;    0.094666;    0.097805;    0.101104;    0.104584;    0.108022;    0.111709;    0.115637;    0.119726;    0.123984;    0.128583;    0.133418;    0.138444;    0.143687;    0.149259;    0.154744;    0.160356;    0.166436;    0.172583;    0.178665;    0.184822;    0.191245;    0.197727;    0.204426;    0.211121;    0.217759;    0.225014;    0.232330;    0.240490;    0.248366;    0.256046;
 17;    5.319303;    1.000474;    0.838001;    0.772197;    0.701984;    0.615367;    0.538515;    0.466967;    0.392271;    0.311218;    0.236649;    0.154181;    0.127412;    0.097310;    0.082053;    0.079349;    0.076851;    0.079057;    0.081291;    0.083475;    0.086026;    0.088587;    0.091414;    0.094478;    0.097647;    0.101099;    0.104669;    0.108483;    0.112315;    0.116583;    0.120830;    0.124989;    0.129523;    0.134458;    0.139302;    0.144645;    0.149960;    0.155200;    0.160901;    0.166489;    0.172831;    0.179316;    0.185748;    0.192267;    0.198824;    0.205267;    0.212214;    0.219516;    0.227019;    0.234275;    0.242089;    0.250119;
 18;    5.410719;    0.998851;    0.842696;    0.774003;    0.710878;    0.640066;    0.547323;    0.484458;    0.402615;    0.325891;    0.246242;    0.153978;    0.130081;    0.097824;    0.081837;    0.079541;    0.077254;    0.079328;    0.081492;    0.084018;    0.086647;    0.089406;    0.092353;    0.095344;    0.098490;    0.102065;    0.105786;    0.109562;    0.113200;    0.117410;    0.121696;    0.126138;    0.130921;    0.135801;    0.140903;    0.145987;    0.150967;    0.156370;    0.162093;    0.167825;    0.173788;    0.179879;    0.186180;    0.192612;    0.198995;    0.205370;    0.212374;    0.219583;    0.226795;    0.234360;    0.242103;    0.249713;
 19;    5.347696;    0.987541;    0.839503;    0.775142;    0.715188;    0.631699;    0.562433;    0.492189;    0.411368;    0.333603;    0.239412;    0.157140;    0.129356;    0.098278;    0.083037;    0.080718;    0.078113;    0.080241;    0.082275;    0.084273;    0.086608;    0.089479;    0.092472;    0.095418;    0.098679;    0.102194;    0.105803;    0.109282;    0.113497;    0.117672;    0.121821;    0.126107;    0.130504;    0.134777;    0.139666;    0.144628;    0.149810;    0.155488;    0.161097;    0.166699;    0.172633;    0.178556;    0.184689;    0.190916;    0.197258;    0.204031;    0.210711;    0.217551;    0.224659;    0.232024;    0.239227;    0.246885;
 20;    5.325467;    0.999736;    0.844677;    0.796898;    0.730915;    0.658725;    0.568462;    0.496585;    0.419447;    0.340187;    0.244447;    0.155755;    0.130967;    0.098034;    0.081712;    0.079444;    0.077579;    0.079617;    0.081598;    0.083899;    0.086620;    0.089150;    0.092443;    0.095705;    0.098989;    0.102382;    0.105901;    0.109742;    0.113591;    0.117562;    0.121972;    0.126418;    0.130857;    0.135524;    0.140379;    0.145539;    0.150896;    0.156316;    0.162006;    0.167700;    0.173527;    0.179445;    0.185788;    0.192301;    0.198902;    0.205703;    0.212518;    0.219581;    0.227072;    0.234579;    0.242352;    0.249934;
 21;    5.293037;    0.991005;    0.843220;    0.773861;    0.701820;    0.633694;    0.555037;    0.484558;    0.408853;    0.315768;    0.231761;    0.148935;    0.126139;    0.096163;    0.081653;    0.078792;    0.076132;    0.078078;    0.080542;    0.082905;    0.085402;    0.088213;    0.091144;    0.094331;    0.097632;    0.101152;    0.104777;    0.108680;    0.112576;    0.116577;    0.120724;    0.124908;    0.129589;    0.134206;    0.138959;    0.143817;    0.148799;    0.153915;    0.159563;    0.165294;    0.171337;    0.177500;    0.183618;    0.189802;    0.196726;    0.203619;    0.210535;    0.217255;    0.224720;    0.232143;    0.240023;    0.247751;
 22;    5.292469;    1.023319;    0.868332;    0.798722;    0.720575;    0.637608;    0.560677;    0.484586;    0.416618;    0.328862;    0.240255;    0.157762;    0.127284;    0.099839;    0.082451;    0.079746;    0.078118;    0.080480;    0.082831;    0.085145;    0.087379;    0.090112;    0.093042;    0.096268;    0.099702;    0.103201;    0.106719;    0.110587;    0.114503;    0.118712;    0.123132;    0.127976;    0.132932;    0.137945;    0.143139;    0.148519;    0.153984;    0.159718;    0.165681;    0.171587;    0.177543;    0.183476;    0.190237;    0.197069;    0.203979;    0.211134;    0.218055;    0.225111;    0.232395;    0.240080;    0.247612;    0.255830;
 23;    5.333427;    1.003653;    0.843742;    0.786794;    0.720413;    0.645268;    0.570688;    0.480608;    0.415571;    0.329771;    0.231423;    0.153932;    0.127785;    0.097753;    0.082075;    0.080174;    0.077669;    0.079711;    0.082063;    0.084538;    0.087096;    0.089573;    0.092570;    0.095629;    0.098786;    0.102114;    0.105428;    0.109315;    0.113348;    0.117452;    0.121565;    0.126268;    0.131158;    0.136281;    0.141334;    0.146593;    0.151914;    0.157296;    0.162932;    0.168809;    0.174723;    0.180856;    0.187039;    0.193617;    0.200130;    0.207089;    0.213850;    0.220857;    0.228200;    0.235511;    0.243080;    0.250913;
 24;    5.332907;    1.011643;    0.858634;    0.798946;    0.720145;    0.638502;    0.555381;    0.487757;    0.409158;    0.331230;    0.245977;    0.151835;    0.125469;    0.096802;    0.081260;    0.079301;    0.076917;    0.078952;    0.081076;    0.083715;    0.086099;    0.089026;    0.092061;    0.095202;    0.098537;    0.101958;    0.105727;    0.109475;    0.113224;    0.117256;    0.121626;    0.126227;    0.130965;    0.135579;    0.140677;    0.145981;    0.151299;    0.156812;    0.162683;    0.168500;    0.174285;    0.180325;    0.186382;    0.192804;    0.199504;    0.206841;    0.214073;    0.221121;    0.228798;    0.236653;    0.244691;    0.252911;
 25;    5.328784;    0.983549;    0.836408;    0.774359;    0.710767;    0.639396;    0.557077;    0.488293;    0.416499;    0.333257;    0.234950;    0.155010;    0.127579;    0.096759;    0.082104;    0.080373;    0.077367;    0.079093;    0.081061;    0.083625;    0.086335;    0.089204;    0.092043;    0.095070;    0.098230;    0.101504;    0.105010;    0.108638;    0.112485;    0.116521;    0.120828;    0.125217;    0.129935;    0.134551;    0.139301;    0.144192;    0.149169;    0.154385;    0.159977;    0.165648;    0.171298;    0.176927;    0.182709;    0.188904;    0.195060;    0.201962;    0.208982;    0.216223;    0.223347;    0.230460;    0.238148;    0.245887;
 26;    5.320647;    1.023017;    0.858915;    0.787767;    0.720331;    0.647233;    0.578513;    0.494931;    0.420970;    0.345485;    0.264579;    0.160219;    0.136982;    0.100037;    0.083963;    0.081277;    0.079226;    0.081128;    0.083452;    0.085945;    0.088437;    0.091288;    0.094311;    0.097687;    0.100920;    0.104249;    0.107686;    0.111282;    0.115110;    0.119514;    0.123840;    0.128327;    0.132981;    0.138075;    0.143105;    0.148266;    0.153679;    0.159317;    0.165110;    0.171323;    0.177609;    0.183948;    0.190004;    0.196622;    0.203525;    0.210650;    0.217747;    0.225033;    0.232190;    0.239768;    0.247624;    0.255754;
 27;    5.355828;    0.998463;    0.843070;    0.773187;    0.701588;    0.625932;    0.550884;    0.486396;    0.412672;    0.330228;    0.248314;    0.155103;    0.131116;    0.095175;    0.080951;    0.079163;    0.077332;    0.079551;    0.081707;    0.084210;    0.086930;    0.089674;    0.092548;    0.095478;    0.098648;    0.102012;    0.105673;    0.109262;    0.113062;    0.117154;    0.121567;    0.126043;    0.130647;    0.135426;    0.140371;    0.145132;    0.150121;    0.155483;    0.160831;    0.166877;    0.172889;    0.178754;    0.185300;    0.191593;    0.198471;    0.205343;    0.212229;    0.219269;    0.226603;    0.234253;    0.241736;    0.249616;
 28;    5.331465;    1.005320;    0.849566;    0.781139;    0.703828;    0.641319;    0.570105;    0.485419;    0.409430;    0.320487;    0.245832;    0.155558;    0.130498;    0.097454;    0.082006;    0.079756;    0.077481;    0.079474;    0.081905;    0.084294;    0.086819;    0.089629;    0.092314;    0.095234;    0.098460;    0.101926;    0.105663;    0.109238;    0.112770;    0.117371;    0.121878;    0.126336;    0.130711;    0.135578;    0.140333;    0.145252;    0.150354;    0.155818;    0.161401;    0.167074;    0.172939;    0.179396;    0.186127;    0.192910;    0.199827;    0.206903;    0.213965;    0.220924;    0.228555;    0.236031;    0.243363;    0.251330;
 29;    5.357234;    1.020202;    0.862332;    0.791086;    0.724630;    0.654527;    0.585248;    0.511158;    0.423627;    0.326236;    0.238960;    0.158824;    0.134965;    0.097074;    0.082048;    0.080288;    0.078298;    0.080391;    0.082861;    0.085247;    0.087826;    0.090576;    0.093525;    0.096593;    0.100075;    0.103771;    0.107338;    0.110981;    0.114543;    0.118815;    0.123214;    0.127654;    0.132309;    0.137377;    0.142509;    0.147830;    0.153160;    0.158691;    0.164555;    0.170546;    0.176682;    0.183045;    0.189597;    0.196051;    0.202627;    0.209731;    0.216691;    0.223863;    0.231321;    0.239007;    0.246950;    0.255050;
 30;    5.372220;    1.008200;    0.849610;    0.794779;    0.724933;    0.663036;    0.578520;    0.490877;    0.419360;    0.331689;    0.249554;    0.157632;    0.136584;    0.099094;    0.083109;    0.080488;    0.078634;    0.080734;    0.082862;    0.085290;    0.087918;    0.090654;    0.093298;    0.096456;    0.099863;    0.103479;    0.106864;    0.110587;    0.114889;    0.119161;    0.123479;    0.127762;    0.132485;    0.137191;    0.142062;    0.147059;    0.152420;    0.158072;    0.163762;    0.169611;    0.175616;    0.181607;    0.188017;    0.194592;    0.201219;    0.207847;    0.214717;    0.221896;    0.229321;    0.236660;    0.244541;    0.252050;
 31;    5.335707;    0.999356;    0.842624;    0.773770;    0.712957;    0.631075;    0.561610;    0.497075;    0.409255;    0.327729;    0.255853;    0.156212;    0.133615;    0.098722;    0.082505;    0.080888;    0.077897;    0.079917;    0.082115;    0.084553;    0.086905;    0.089560;    0.092305;    0.095182;    0.098135;    0.101473;    0.105267;    0.108982;    0.112936;    0.116779;    0.121036;    0.125392;    0.129894;    0.134593;    0.139371;    0.144801;    0.150122;    0.155576;    0.161044;    0.166962;    0.172961;    0.178910;    0.184905;    0.191337;    0.198060;    0.204875;    0.212159;    0.219500;    0.226897;    0.234449;    0.242029;    0.249839;
 32;    5.351765;    1.006489;    0.850800;    0.784137;    0.722631;    0.644625;    0.548745;    0.485045;    0.402999;    0.323541;    0.233209;    0.154116;    0.126838;    0.097800;    0.081737;    0.078969;    0.077085;    0.079309;    0.081777;    0.084303;    0.086959;    0.089739;    0.092606;    0.095612;    0.098787;    0.102110;    0.105607;    0.109273;    0.113168;    0.117356;    0.121577;    0.126086;    0.130761;    0.135574;    0.140492;    0.145392;    0.150345;    0.155735;    0.161418;    0.167395;    0.173403;    0.179926;    0.186286;    0.192856;    0.199500;    0.206409;    0.213700;    0.220965;    0.228386;    0.236003;    0.243914;    0.251622;
 33;    5.395983;    0.996173;    0.843122;    0.775158;    0.712580;    0.634657;    0.554084;    0.479134;    0.403800;    0.325280;    0.238038;    0.152898;    0.127701;    0.097513;    0.080992;    0.079210;    0.076449;    0.078614;    0.080795;    0.083254;    0.085941;    0.088628;    0.091588;    0.094740;    0.098004;    0.101256;    0.104707;    0.108220;    0.112306;    0.116334;    0.120607;    0.125010;    0.129629;    0.134441;    0.139380;    0.144448;    0.149830;    0.155195;    0.160970;    0.166642;    0.172730;    0.178922;    0.185060;    0.191400;    0.197951;    0.204558;    0.211623;    0.218652;    0.225526;    0.233243;    0.241090;    0.249043;
 34;    5.343914;    1.013057;    0.859494;    0.792445;    0.716932;    0.643502;    0.567596;    0.492436;    0.413554;    0.330170;    0.251086;    0.157751;    0.131965;    0.098643;    0.082704;    0.080820;    0.078352;    0.080299;    0.082491;    0.084639;    0.087248;    0.089974;    0.092861;    0.096038;    0.099158;    0.102594;    0.106235;    0.110089;    0.113875;    0.117690;    0.121789;    0.126339;    0.131022;    0.135957;    0.140942;    0.146238;    0.151751;    0.157188;    0.162696;    0.168510;    0.174571;    0.180842;    0.187121;    0.193649;    0.200432;    0.207558;    0.214734;    0.222109;    0.229481;    0.237087;    0.244938;    0.253264;
 35;    5.404078;    0.999596;    0.847848;    0.791788;    0.713109;    0.646885;    0.551338;    0.490236;    0.410325;    0.325485;    0.255433;    0.152773;    0.125637;    0.098636;    0.083209;    0.080484;    0.077151;    0.079034;    0.081197;    0.083486;    0.086066;    0.088885;    0.091615;    0.094749;    0.097805;    0.101216;    0.104847;    0.108539;    0.112541;    0.116660;    0.120980;    0.125464;    0.130127;    0.134760;    0.139535;    0.144842;    0.150050;    0.155177;    0.161025;    0.167122;    0.173289;    0.179339;    0.185653;    0.192118;    0.198587;    0.205071;    0.212298;    0.219581;    0.226940;    0.234245;    0.241976;    0.249899;
 36;    5.262696;    0.977246;    0.832236;    0.760874;    0.700331;    0.639982;    0.567438;    0.482381;    0.397867;    0.305842;    0.228962;    0.150714;    0.125502;    0.096066;    0.080969;    0.079263;    0.076286;    0.078316;    0.080554;    0.082802;    0.085043;    0.087712;    0.090378;    0.093383;    0.096427;    0.099591;    0.102879;    0.106821;    0.110855;    0.114762;    0.118835;    0.122987;    0.127422;    0.131929;    0.136535;    0.141340;    0.146529;    0.152028;    0.157448;    0.163351;    0.168939;    0.174809;    0.180901;    0.187458;    0.194203;    0.201187;    0.207904;    0.214798;    0.221719;    0.228826;    0.236507;    0.244311;
 37;    5.236809;    0.988636;    0.835189;    0.768684;    0.703574;    0.627998;    0.569516;    0.498056;    0.407630;    0.316747;    0.236670;    0.154136;    0.131638;    0.096143;    0.081123;    0.079375;    0.077072;    0.079270;    0.081474;    0.083846;    0.086360;    0.088972;    0.091748;    0.094688;    0.097941;    0.101381;    0.105009;    0.108628;    0.112657;    0.116738;    0.120907;    0.125120;    0.129649;    0.134443;    0.139465;    0.144781;    0.150120;    0.155358;    0.160436;    0.166017;    0.171772;    0.177562;    0.183516;    0.189898;    0.196380;    0.203221;    0.209988;    0.217149;    0.224525;    0.231872;    0.239253;    0.247159;
 38;    5.286397;    0.994070;    0.844518;    0.776822;    0.709432;    0.636692;    0.551926;    0.477223;    0.412559;    0.329445;    0.237145;    0.156928;    0.130624;    0.098888;    0.082379;    0.080534;    0.078075;    0.080350;    0.082545;    0.084762;    0.087395;    0.089944;    0.092502;    0.095215;    0.098715;    0.102176;    0.105629;    0.109675;    0.113720;    0.117763;    0.121754;    0.125925;    0.130054;    0.134385;    0.139555;    0.144748;    0.150017;    0.155285;    0.160780;    0.166781;    0.172698;    0.178995;    0.185175;    0.191501;    0.197999;    0.204634;    0.211594;    0.218477;    0.225633;    0.233377;    0.240938;    0.248518;
 39;    5.285719;    0.968802;    0.824960;    0.763116;    0.693756;    0.615501;    0.539431;    0.467118;    0.394562;    0.307343;    0.234065;    0.153550;    0.128590;    0.098913;    0.082408;    0.080349;    0.077033;    0.078905;    0.081041;    0.083413;    0.085799;    0.088602;    0.091536;    0.094363;    0.097489;    0.100735;    0.104095;    0.107520;    0.110946;    0.114788;    0.118602;    0.122887;    0.127055;    0.131749;    0.136488;    0.141231;    0.146000;    0.151359;    0.156903;    0.162431;    0.168039;    0.174131;    0.180229;    0.186551;    0.193207;    0.199942;    0.206730;    0.213406;    0.220714;    0.227573;    0.234956;    0.242201;
 40;    5.257230;    0.994702;    0.843026;    0.779954;    0.695450;    0.621977;    0.559424;    0.473256;    0.401105;    0.327118;    0.252906;    0.152680;    0.128451;    0.095834;    0.081533;    0.079223;    0.076367;    0.078345;    0.080615;    0.082821;    0.085268;    0.088161;    0.091052;    0.094308;    0.097512;    0.100908;    0.104379;    0.108029;    0.111897;    0.116250;    0.120510;    0.124911;    0.129153;    0.134047;    0.138970;    0.144124;    0.149449;    0.155010;    0.160658;    0.166359;    0.172083;    0.177788;    0.184372;    0.191020;    0.197429;    0.204369;    0.211221;    0.218073;    0.225622;    0.233027;    0.240882;    0.248675;
 41;    5.276942;    0.999726;    0.845857;    0.777601;    0.705427;    0.638933;    0.562352;    0.497123;    0.412748;    0.337209;    0.235364;    0.156001;    0.133747;    0.099028;    0.082308;    0.079484;    0.077723;    0.079604;    0.082158;    0.084648;    0.087214;    0.090028;    0.092772;    0.095611;    0.098731;    0.101877;    0.105647;    0.109427;    0.113311;    0.117106;    0.121449;    0.125881;    0.130584;    0.135346;    0.140350;    0.145468;    0.150746;    0.156187;    0.161536;    0.167368;    0.173133;    0.179319;    0.185626;    0.192185;    0.198822;    0.205572;    0.212448;    0.219968;    0.227305;    0.234625;    0.242057;    0.249931;
 42;    5.253453;    1.009809;    0.859831;    0.794123;    0.711633;    0.643604;    0.565480;    0.485173;    0.419275;    0.332468;    0.242786;    0.157667;    0.132074;    0.098581;    0.082063;    0.079997;    0.078058;    0.080086;    0.082220;    0.084854;    0.087668;    0.090510;    0.093409;    0.096471;    0.099591;    0.103020;    0.106668;    0.110480;    0.114418;    0.118651;    0.122860;    0.127128;    0.131907;    0.136760;    0.141657;    0.146883;    0.152389;    0.157783;    0.163546;    0.169282;    0.175396;    0.181439;    0.187665;    0.194171;    0.200904;    0.207571;    0.214730;    0.221859;    0.229373;    0.236823;    0.244587;    0.252452;
 43;    5.253838;    1.002415;    0.847519;    0.774972;    0.718246;    0.655457;    0.574688;    0.482557;    0.405651;    0.324904;    0.247642;    0.151045;    0.126354;    0.098581;    0.082325;    0.078921;    0.076549;    0.078563;    0.080752;    0.083196;    0.085976;    0.088802;    0.091866;    0.094899;    0.098165;    0.101520;    0.105364;    0.109177;    0.113193;    0.117255;    0.121326;    0.125782;    0.130157;    0.135198;    0.140360;    0.145548;    0.150934;    0.156236;    0.162171;    0.168097;    0.174179;    0.180406;    0.186682;    0.193008;    0.199482;    0.206356;    0.213257;    0.220429;    0.227870;    0.235340;    0.243160;    0.250604;
 44;    5.283265;    1.007301;    0.852266;    0.786057;    0.722884;    0.648462;    0.571740;    0.491047;    0.417385;    0.341130;    0.242352;    0.154620;    0.131173;    0.099690;    0.082971;    0.080300;    0.077839;    0.079950;    0.082338;    0.084962;    0.087633;    0.090496;    0.093576;    0.096648;    0.099957;    0.103412;    0.106825;    0.110546;    0.114490;    0.118479;    0.122912;    0.127368;    0.132146;    0.136781;    0.141450;    0.146717;    0.151974;    0.157322;    0.162897;    0.168574;    0.174774;    0.180943;    0.187373;    0.193822;    0.200584;    0.207394;    0.214437;    0.221692;    0.228470;    0.236358;    0.243937;    0.251825;
 45;    5.248152;    0.987107;    0.834643;    0.757896;    0.691417;    0.622241;    0.565933;    0.497630;    0.408706;    0.329756;    0.247092;    0.156171;    0.127605;    0.098957;    0.082421;    0.079979;    0.078162;    0.080268;    0.082448;    0.084732;    0.087193;    0.089850;    0.092624;    0.095491;    0.098576;    0.101683;    0.105065;    0.108927;    0.113019;    0.117096;    0.121325;    0.125833;    0.130388;    0.135110;    0.139867;    0.144620;    0.149719;    0.155525;    0.161147;    0.166803;    0.172572;    0.178427;    0.184558;    0.190787;    0.197154;    0.203753;    0.210658;    0.217170;    0.224359;    0.231663;    0.239020;    0.246777;
 46;    5.241306;    1.000181;    0.846493;    0.780702;    0.695931;    0.631819;    0.561159;    0.479882;    0.394849;    0.320667;    0.238051;    0.153169;    0.128361;    0.096947;    0.082528;    0.079632;    0.076741;    0.078788;    0.080866;    0.083230;    0.085879;    0.088639;    0.091402;    0.094333;    0.097486;    0.101193;    0.104905;    0.108646;    0.112291;    0.116476;    0.120642;    0.125106;    0.129864;    0.134895;    0.139706;    0.144701;    0.150191;    0.155591;    0.161180;    0.167077;    0.173149;    0.179482;    0.185755;    0.192363;    0.199070;    0.205786;    0.212738;    0.219650;    0.226713;    0.234645;    0.242106;    0.250045;
 47;    5.267662;    1.036565;    0.863290;    0.798865;    0.730844;    0.662596;    0.581454;    0.496175;    0.418546;    0.328188;    0.255120;    0.156374;    0.133461;    0.099529;    0.083035;    0.080298;    0.078043;    0.079978;    0.082401;    0.085186;    0.087888;    0.090799;    0.093688;    0.096725;    0.100326;    0.104035;    0.107782;    0.111595;    0.115505;    0.119754;    0.124280;    0.129092;    0.133939;    0.138916;    0.143973;    0.149302;    0.154590;    0.159897;    0.166138;    0.172291;    0.178756;    0.185123;    0.191731;    0.198317;    0.205355;    0.212466;    0.220151;    0.227651;    0.235263;    0.243056;    0.250868;    0.259141;
 48;    5.272308;    0.995050;    0.846455;    0.775363;    0.699181;    0.628623;    0.563345;    0.476889;    0.407343;    0.334567;    0.240045;    0.156232;    0.130878;    0.096842;    0.081812;    0.080038;    0.077746;    0.079668;    0.081806;    0.084433;    0.087114;    0.089839;    0.092573;    0.095398;    0.098662;    0.101909;    0.105580;    0.109256;    0.113080;    0.117037;    0.121395;    0.125569;    0.130118;    0.134698;    0.139408;    0.144324;    0.149469;    0.154516;    0.160625;    0.166756;    0.172749;    0.178911;    0.185053;    0.191605;    0.198246;    0.204764;    0.211610;    0.218441;    0.226064;    0.233605;    0.240796;    0.248763;
 49;    5.299329;    0.990732;    0.848200;    0.774402;    0.696810;    0.623420;    0.551251;    0.473899;    0.401293;    0.330892;    0.240180;    0.153575;    0.130222;    0.098370;    0.082079;    0.079872;    0.077161;    0.079208;    0.081463;    0.083770;    0.086282;    0.089039;    0.091795;    0.094791;    0.098053;    0.101337;    0.104839;    0.108703;    0.112704;    0.116802;    0.121134;    0.125358;    0.129648;    0.134430;    0.139277;    0.144279;    0.149673;    0.155248;    0.160939;    0.166621;    0.172512;    0.178403;    0.184696;    0.191067;    0.197495;    0.203964;    0.210815;    0.217857;    0.225180;    0.232492;    0.240299;    0.247683;
 50;    5.323448;    0.997561;    0.841538;    0.774159;    0.707641;    0.633033;    0.565789;    0.479851;    0.397688;    0.316457;    0.235560;    0.153430;    0.130384;    0.099914;    0.083685;    0.081155;    0.077286;    0.079277;    0.081581;    0.083978;    0.086486;    0.089269;    0.091925;    0.095070;    0.098339;    0.101631;    0.105190;    0.108897;    0.112957;    0.117162;    0.121529;    0.126038;    0.130414;    0.135073;    0.140059;    0.144970;    0.150403;    0.155855;    0.161559;    0.167543;    0.173469;    0.179008;    0.185218;    0.191956;    0.198647;    0.205493;    0.212415;    0.219492;    0.226697;    0.234276;    0.241531;    0.249390;
 51;    5.292987;    1.040249;    0.871832;    0.804278;    0.725346;    0.647002;    0.564797;    0.493099;    0.422547;    0.336228;    0.248171;    0.161175;    0.132885;    0.099700;    0.082685;    0.081060;    0.079281;    0.081405;    0.084131;    0.086673;    0.089374;    0.092149;    0.094905;    0.098266;    0.101528;    0.105126;    0.108907;    0.113004;    0.117281;    0.121787;    0.126163;    0.130732;    0.135717;    0.140430;    0.145453;    0.150807;    0.156346;    0.161976;    0.167851;    0.174018;    0.180289;    0.186680;    0.193114;    0.199677;    0.206447;    0.213892;    0.221176;    0.228721;    0.236380;    0.244020;    0.251695;    0.260062;
 52;    5.309939;    0.992648;    0.835344;    0.762277;    0.698823;    0.639191;    0.563930;    0.487959;    0.391488;    0.322281;    0.234203;    0.156516;    0.125287;    0.097794;    0.081971;    0.080015;    0.077796;    0.079806;    0.081905;    0.084291;    0.086931;    0.089534;    0.092479;    0.095494;    0.098524;    0.101628;    0.105180;    0.109009;    0.113134;    0.117059;    0.121038;    0.125496;    0.130138;    0.134908;    0.139696;    0.144705;    0.149828;    0.154998;    0.160610;    0.166492;    0.172364;    0.178276;    0.184798;    0.191166;    0.197603;    0.204258;    0.211263;    0.218617;    0.225805;    0.232671;    0.240339;    0.248162;
 53;    5.347809;    0.992466;    0.843374;    0.774172;    0.707881;    0.639371;    0.560857;    0.474810;    0.395208;    0.316067;    0.239375;    0.152230;    0.127656;    0.098007;    0.082676;    0.079816;    0.076638;    0.078877;    0.081111;    0.083520;    0.085994;    0.088748;    0.091637;    0.094603;    0.097931;    0.101521;    0.105060;    0.108662;    0.112512;    0.116395;    0.120878;    0.125468;    0.129939;    0.134422;    0.139276;    0.144450;    0.149711;    0.154993;    0.160457;    0.166148;    0.171770;    0.177714;    0.184092;    0.190227;    0.196833;    0.203905;    0.210831;    0.218118;    0.225351;    0.232586;    0.240302;    0.248116;
 54;    5.357040;    1.014766;    0.856920;    0.777910;    0.709822;    0.646000;    0.567312;    0.496795;    0.426147;    0.330208;    0.239936;    0.158930;    0.131353;    0.098287;    0.082747;    0.080914;    0.078305;    0.080207;    0.082560;    0.085275;    0.087887;    0.090950;    0.093977;    0.097029;    0.100470;    0.103970;    0.107312;    0.110564;    0.114549;    0.118740;    0.122835;    0.127295;    0.132019;    0.136951;    0.142141;    0.147573;    0.153086;    0.158646;    0.164210;    0.169933;    0.176215;    0.182445;    0.188835;    0.195419;    0.201836;    0.208337;    0.215448;    0.222605;    0.230057;    0.237731;    0.245549;    0.253692;
 55;    5.874494;    0.978605;    0.829823;    0.761193;    0.696955;    0.627091;    0.564215;    0.495891;    0.418340;    0.329317;    0.239435;    0.156222;    0.132771;    0.097511;    0.082201;    0.079526;    0.077447;    0.079521;    0.081639;    0.083625;    0.086119;    0.088726;    0.091332;    0.094347;    0.097567;    0.100932;    0.104496;    0.108088;    0.111729;    0.115598;    0.119727;    0.124132;    0.128650;    0.133565;    0.138597;    0.143551;    0.148612;    0.153867;    0.159359;    0.164826;    0.170270;    0.176426;    0.182721;    0.188904;    0.195133;    0.201720;    0.208468;    0.215446;    0.222640;    0.229737;    0.237124;    0.244651;
 56;    5.371728;    0.981712;    0.833541;    0.763367;    0.701367;    0.614006;    0.546429;    0.466914;    0.379740;    0.308146;    0.228773;    0.149696;    0.127304;    0.095918;    0.082026;    0.079264;    0.076103;    0.078288;    0.080517;    0.082814;    0.085151;    0.087737;    0.090653;    0.093514;    0.096748;    0.100065;    0.103498;    0.107202;    0.110976;    0.115030;    0.119363;    0.123929;    0.128341;    0.132919;    0.137615;    0.142533;    0.147908;    0.153378;    0.159111;    0.164730;    0.170699;    0.176639;    0.182696;    0.189106;    0.195747;    0.202532;    0.209360;    0.216121;    0.223090;    0.230351;    0.238119;    0.245428;
 57;    5.418085;    1.027286;    0.859197;    0.787751;    0.710370;    0.647002;    0.562317;    0.491229;    0.406386;    0.325299;    0.245544;    0.160362;    0.134384;    0.100088;    0.083573;    0.081611;    0.079138;    0.081250;    0.083355;    0.085913;    0.088610;    0.091388;    0.094243;    0.097132;    0.100539;    0.104063;    0.107646;    0.111397;    0.115372;    0.119447;    0.123728;    0.128214;    0.133166;    0.138085;    0.143115;    0.148428;    0.153942;    0.159521;    0.165244;    0.171123;    0.177262;    0.183576;    0.190390;    0.197244;    0.204048;    0.211153;    0.218378;    0.225286;    0.232961;    0.240874;    0.248583;    0.256821;
 58;    5.640495;    1.011721;    0.848361;    0.780838;    0.711643;    0.644056;    0.566456;    0.493458;    0.421249;    0.345363;    0.249973;    0.154494;    0.126244;    0.098063;    0.082228;    0.079808;    0.077571;    0.079755;    0.081817;    0.084349;    0.087050;    0.089777;    0.093011;    0.096399;    0.099788;    0.103171;    0.106778;    0.110460;    0.114495;    0.118990;    0.123482;    0.127961;    0.132407;    0.137102;    0.142144;    0.147229;    0.152575;    0.158199;    0.163597;    0.169191;    0.175148;    0.181504;    0.188078;    0.194758;    0.201652;    0.208572;    0.215647;    0.222545;    0.229670;    0.237103;    0.244837;    0.252930;
 59;    5.386373;    0.998029;    0.836765;    0.766601;    0.692698;    0.611337;    0.541053;    0.481000;    0.404628;    0.312204;    0.246020;    0.152421;    0.131651;    0.097178;    0.081888;    0.080964;    0.076798;    0.078959;    0.081188;    0.083451;    0.086010;    0.088593;    0.091634;    0.094606;    0.097820;    0.101106;    0.104732;    0.108539;    0.112751;    0.116912;    0.121142;    0.125566;    0.130161;    0.134926;    0.139731;    0.144995;    0.150377;    0.156034;    0.161820;    0.167819;    0.173935;    0.179906;    0.185873;    0.192197;    0.198796;    0.205510;    0.212292;    0.219055;    0.226353;    0.234017;    0.241735;    0.249507;
 60;    5.345938;    1.011224;    0.855053;    0.790078;    0.710631;    0.633048;    0.573164;    0.498214;    0.409765;    0.317063;    0.235693;    0.156750;    0.132409;    0.098191;    0.082250;    0.080210;    0.078177;    0.080109;    0.082540;    0.084924;    0.087401;    0.090281;    0.093086;    0.096247;    0.099339;    0.102433;    0.106155;    0.110121;    0.114323;    0.118527;    0.122802;    0.127266;    0.131880;    0.136832;    0.141846;    0.146985;    0.152286;    0.157635;    0.163437;    0.169246;    0.175150;    0.181340;    0.187903;    0.194414;    0.200943;    0.207780;    0.214964;    0.222512;    0.229825;    0.237164;    0.244803;    0.252806;
 61;    5.432535;    0.995423;    0.836203;    0.771045;    0.702335;    0.632093;    0.568714;    0.489500;    0.401936;    0.334624;    0.246815;    0.157061;    0.135143;    0.099813;    0.083792;    0.080733;    0.078105;    0.079891;    0.081937;    0.084383;    0.086862;    0.089789;    0.092713;    0.095732;    0.099170;    0.102572;    0.106075;    0.109777;    0.113557;    0.117439;    0.121764;    0.126135;    0.130640;    0.135238;    0.139978;    0.144663;    0.149765;    0.155143;    0.161077;    0.166979;    0.172820;    0.179020;    0.185300;    0.191419;    0.197523;    0.204062;    0.211207;    0.218306;    0.225638;    0.233040;    0.241050;    0.248856;
 62;    5.456487;    0.989440;    0.834497;    0.770692;    0.691367;    0.624921;    0.543995;    0.479928;    0.386471;    0.306019;    0.231269;    0.151699;    0.124939;    0.097085;    0.081669;    0.079274;    0.076539;    0.078435;    0.080771;    0.083017;    0.085656;    0.088447;    0.091384;    0.094394;    0.097626;    0.100900;    0.104373;    0.107906;    0.111442;    0.115484;    0.119826;    0.124060;    0.128302;    0.132848;    0.137781;    0.142944;    0.148249;    0.153711;    0.159423;    0.165154;    0.171085;    0.177253;    0.183688;    0.190262;    0.196874;    0.203618;    0.210370;    0.217130;    0.224381;    0.231750;    0.239242;    0.247360;
 63;    5.387736;    0.985699;    0.836354;    0.773680;    0.698402;    0.621940;    0.560269;    0.479784;    0.406655;    0.329221;    0.238043;    0.155809;    0.133448;    0.097098;    0.081597;    0.079750;    0.077803;    0.079655;    0.081837;    0.084273;    0.086602;    0.089359;    0.091966;    0.095010;    0.098129;    0.101756;    0.105374;    0.109060;    0.113004;    0.117080;    0.121204;    0.125655;    0.130255;    0.134759;    0.139442;    0.144342;    0.149318;    0.154796;    0.160055;    0.165855;    0.171666;    0.177574;    0.183481;    0.189564;    0.196100;    0.202709;    0.209623;    0.216918;    0.224057;    0.231260;    0.238932;    0.246425;
 64;    5.376615;    1.006435;    0.853511;    0.791426;    0.728144;    0.664724;    0.584150;    0.495419;    0.420015;    0.339440;    0.243575;    0.154193;    0.132472;    0.097516;    0.081858;    0.079255;    0.077488;    0.079510;    0.081838;    0.084168;    0.086771;    0.089611;    0.092396;    0.095684;    0.098909;    0.102249;    0.105874;    0.109743;    0.113532;    0.117622;    0.122025;    0.126495;    0.131209;    0.135823;    0.140989;    0.146119;    0.151548;    0.157401;    0.163351;    0.169205;    0.175230;    0.181329;    0.187618;    0.194031;    0.200868;    0.207946;    0.215027;    0.222108;    0.229377;    0.236662;    0.244119;    0.251609;
 65;    5.499831;    0.979589;    0.832306;    0.765021;    0.697751;    0.629555;    0.553905;    0.479165;    0.408760;    0.319175;    0.231607;    0.154609;    0.131388;    0.096532;    0.081682;    0.079104;    0.077445;    0.079147;    0.081178;    0.083636;    0.086200;    0.088828;    0.091891;    0.095018;    0.098282;    0.101404;    0.104945;    0.108452;    0.112295;    0.116177;    0.120210;    0.124122;    0.128616;    0.133056;    0.137812;    0.142970;    0.148110;    0.153705;    0.159071;    0.164714;    0.170298;    0.176050;    0.182274;    0.189035;    0.195685;    0.202269;    0.209063;    0.216043;    0.223048;    0.229973;    0.237347;    0.244897;
 66;    5.502938;    0.998690;    0.842552;    0.783272;    0.712973;    0.645741;    0.562003;    0.495630;    0.407740;    0.330023;    0.250714;    0.153143;    0.130984;    0.098506;    0.082332;    0.079896;    0.076966;    0.078929;    0.081268;    0.083604;    0.085815;    0.088757;    0.091836;    0.094956;    0.098179;    0.101784;    0.105348;    0.109288;    0.113225;    0.117393;    0.121563;    0.125900;    0.130306;    0.135089;    0.140146;    0.145231;    0.150887;    0.156237;    0.162105;    0.167994;    0.173899;    0.180150;    0.186132;    0.192265;    0.198308;    0.205240;    0.212340;    0.219464;    0.226890;    0.234406;    0.241714;    0.249673;
 67;    5.306467;    0.997949;    0.842155;    0.766210;    0.704079;    0.624878;    0.544265;    0.484813;    0.397609;    0.319977;    0.231601;    0.153881;    0.128882;    0.098785;    0.083161;    0.079996;    0.077364;    0.079283;    0.081484;    0.083928;    0.086412;    0.089300;    0.092319;    0.095426;    0.098520;    0.101951;    0.105529;    0.109261;    0.113170;    0.117187;    0.121457;    0.125964;    0.130413;    0.135145;    0.139898;    0.145110;    0.150125;    0.155439;    0.161192;    0.166859;    0.172610;    0.178791;    0.185425;    0.191866;    0.198478;    0.205282;    0.212208;    0.219288;    0.226127;    0.234104;    0.241819;    0.249487;
 68;    5.372181;    0.997310;    0.842752;    0.773977;    0.701517;    0.630739;    0.558829;    0.490494;    0.422615;    0.329651;    0.248341;    0.155098;    0.124680;    0.097610;    0.082411;    0.080246;    0.077626;    0.079781;    0.081862;    0.084125;    0.086486;    0.089059;    0.092235;    0.095361;    0.098658;    0.101988;    0.105302;    0.109149;    0.113403;    0.117711;    0.122110;    0.126609;    0.131317;    0.135942;    0.140783;    0.145763;    0.150936;    0.156282;    0.161836;    0.167786;    0.173533;    0.179653;    0.185913;    0.192562;    0.199102;    0.205926;    0.212585;    0.219233;    0.226202;    0.233865;    0.241513;    0.249327;
 69;    5.463352;    0.998950;    0.842793;    0.772063;    0.705576;    0.641286;    0.568113;    0.498151;    0.425108;    0.337871;    0.239798;    0.155102;    0.130725;    0.098525;    0.083041;    0.080782;    0.078038;    0.079915;    0.082167;    0.084468;    0.087031;    0.089809;    0.092727;    0.095753;    0.098782;    0.102076;    0.105520;    0.109083;    0.113144;    0.117311;    0.121399;    0.125676;    0.129942;    0.134880;    0.139999;    0.145313;    0.150514;    0.156077;    0.161837;    0.167579;    0.173690;    0.179663;    0.185942;    0.192334;    0.198675;    0.205253;    0.212485;    0.219830;    0.227148;    0.234740;    0.241977;    0.249737;
 70;    5.352717;    1.011813;    0.852733;    0.784402;    0.720506;    0.649453;    0.566162;    0.494170;    0.418830;    0.331947;    0.237346;    0.155368;    0.134922;    0.099862;    0.083699;    0.080474;    0.077926;    0.079861;    0.082097;    0.084530;    0.087078;    0.089720;    0.092553;    0.095484;    0.098807;    0.102545;    0.106338;    0.110213;    0.114039;    0.117921;    0.122400;    0.127041;    0.131681;    0.136287;    0.141145;    0.146271;    0.151672;    0.157215;    0.163019;    0.168948;    0.175093;    0.181132;    0.187394;    0.194070;    0.200962;    0.207907;    0.215354;    0.222493;    0.230110;    0.237793;    0.245356;    0.252953;
 71;    5.562681;    1.006057;    0.844118;    0.776385;    0.703613;    0.632756;    0.558198;    0.482800;    0.417622;    0.321985;    0.232512;    0.154476;    0.129869;    0.097022;    0.082408;    0.080110;    0.077681;    0.079829;    0.081910;    0.084327;    0.086776;    0.089425;    0.092033;    0.095217;    0.098532;    0.101871;    0.105627;    0.109268;    0.113134;    0.117073;    0.121528;    0.126292;    0.131219;    0.136191;    0.141214;    0.146297;    0.151696;    0.156943;    0.162310;    0.168092;    0.173856;    0.180252;    0.186691;    0.193414;    0.200177;    0.207059;    0.213986;    0.221311;    0.228391;    0.235944;    0.243833;    0.251514;
 72;    5.528241;    1.000959;    0.843927;    0.785355;    0.708332;    0.647196;    0.566191;    0.493998;    0.402588;    0.326104;    0.241995;    0.156339;    0.128494;    0.097505;    0.081786;    0.079794;    0.078111;    0.080041;    0.082136;    0.084690;    0.087439;    0.090240;    0.093046;    0.095930;    0.099042;    0.102296;    0.106041;    0.110040;    0.114019;    0.118133;    0.122376;    0.126879;    0.131128;    0.136100;    0.141168;    0.146432;    0.151838;    0.157485;    0.162977;    0.168602;    0.174324;    0.180074;    0.186306;    0.192355;    0.198892;    0.205372;    0.212372;    0.219700;    0.227224;    0.234478;    0.242393;    0.250240;
 73;    5.744587;    1.021326;    0.871455;    0.813976;    0.733372;    0.659218;    0.593605;    0.499855;    0.412251;    0.341902;    0.242832;    0.156618;    0.135567;    0.099124;    0.083222;    0.080732;    0.078836;    0.080776;    0.083236;    0.085778;    0.088465;    0.091266;    0.093979;    0.097348;    0.100640;    0.104146;    0.107726;    0.111739;    0.115731;    0.119955;    0.124380;    0.128717;    0.133417;    0.138160;    0.143310;    0.148493;    0.153701;    0.159390;    0.165102;    0.171215;    0.177538;    0.183823;    0.190288;    0.196712;    0.203346;    0.210265;    0.217157;    0.224531;    0.232164;    0.239840;    0.247422;    0.255332;
 74;    5.600063;    0.995205;    0.846353;    0.770029;    0.709065;    0.644457;    0.555578;    0.493303;    0.410719;    0.315279;    0.233356;    0.156515;    0.136020;    0.098229;    0.083313;    0.080102;    0.078401;    0.080582;    0.082887;    0.085295;    0.087768;    0.090373;    0.093091;    0.095866;    0.099047;    0.102526;    0.106375;    0.110239;    0.114194;    0.118292;    0.122204;    0.126470;    0.131262;    0.136011;    0.141179;    0.146234;    0.151423;    0.157013;    0.162748;    0.168312;    0.174090;    0.180157;    0.186284;    0.192416;    0.198686;    0.205267;    0.212164;    0.219338;    0.226367;    0.233231;    0.241058;    0.248801;
 75;    5.840409;    0.988850;    0.834691;    0.772442;    0.717256;    0.652423;    0.569001;    0.500683;    0.413485;    0.333278;    0.244784;    0.156624;    0.127242;    0.098777;    0.082966;    0.080710;    0.077608;    0.079591;    0.081925;    0.084077;    0.086493;    0.089100;    0.091690;    0.094730;    0.097854;    0.101149;    0.104727;    0.108318;    0.112268;    0.116290;    0.120576;    0.124994;    0.129568;    0.134446;    0.139243;    0.144223;    0.149066;    0.154456;    0.159923;    0.165649;    0.171360;    0.176992;    0.183417;    0.189782;    0.196574;    0.203324;    0.210185;    0.217087;    0.224480;    0.232094;    0.239532;    0.247213;
 76;    5.392755;    0.982284;    0.840861;    0.779779;    0.719576;    0.637395;    0.572767;    0.496739;    0.405971;    0.332045;    0.253823;    0.157073;    0.126135;    0.098463;    0.082286;    0.081216;    0.078584;    0.080701;    0.082618;    0.084669;    0.087246;    0.089793;    0.092628;    0.095510;    0.098564;    0.101674;    0.105134;    0.108964;    0.112925;    0.116850;    0.120904;    0.125341;    0.129923;    0.134763;    0.139573;    0.144494;    0.149575;    0.154940;    0.160488;    0.166132;    0.171747;    0.177557;    0.183728;    0.189729;    0.196134;    0.202767;    0.209439;    0.216176;    0.222981;    0.230565;    0.238050;    0.245571;
 77;    5.412697;    0.976082;    0.822621;    0.756634;    0.699429;    0.611613;    0.545416;    0.478343;    0.398234;    0.315830;    0.233710;    0.152932;    0.131224;    0.095579;    0.080387;    0.078216;    0.076214;    0.078333;    0.080631;    0.082947;    0.085394;    0.087876;    0.090474;    0.093562;    0.096818;    0.100416;    0.104079;    0.107705;    0.111437;    0.115141;    0.119270;    0.123567;    0.127784;    0.132172;    0.136992;    0.141923;    0.147372;    0.152743;    0.157928;    0.163625;    0.169489;    0.175433;    0.181601;    0.187816;    0.194070;    0.200555;    0.207641;    0.214680;    0.221697;    0.228940;    0.236475;    0.244020;
 78;    5.399143;    0.999398;    0.840517;    0.769133;    0.698534;    0.629662;    0.551205;    0.489286;    0.408758;    0.313634;    0.246609;    0.156594;    0.128591;    0.097495;    0.081633;    0.079575;    0.077633;    0.079534;    0.081678;    0.084339;    0.087016;    0.089635;    0.092475;    0.095399;    0.098778;    0.102214;    0.105846;    0.109631;    0.113682;    0.118068;    0.122224;    0.126333;    0.130780;    0.135488;    0.140538;    0.145742;    0.151134;    0.156551;    0.162174;    0.167897;    0.173752;    0.179546;    0.185469;    0.192158;    0.199033;    0.205903;    0.212916;    0.220121;    0.227360;    0.234740;    0.242466;    0.249849;
 79;    5.505621;    1.002949;    0.842489;    0.774078;    0.698117;    0.633128;    0.569793;    0.500532;    0.414956;    0.329335;    0.228627;    0.148059;    0.127818;    0.095707;    0.080942;    0.077979;    0.075847;    0.078119;    0.080337;    0.082773;    0.085033;    0.087801;    0.090514;    0.093649;    0.096588;    0.100014;    0.103614;    0.107412;    0.111337;    0.115341;    0.119807;    0.124249;    0.128921;    0.133911;    0.139181;    0.144478;    0.149909;    0.155637;    0.161421;    0.167298;    0.173161;    0.179395;    0.185933;    0.192527;    0.199159;    0.205790;    0.212916;    0.220088;    0.227310;    0.234795;    0.242674;    0.250737;
 80;    5.456675;    0.995510;    0.837923;    0.778055;    0.712750;    0.641471;    0.572007;    0.480475;    0.403328;    0.332821;    0.237780;    0.156049;    0.134773;    0.098487;    0.082343;    0.079713;    0.076957;    0.078823;    0.081095;    0.083218;    0.085654;    0.088050;    0.090815;    0.093987;    0.097414;    0.100838;    0.104479;    0.108447;    0.112470;    0.116604;    0.120844;    0.125158;    0.129945;    0.134734;    0.139508;    0.144523;    0.149710;    0.154970;    0.160832;    0.166589;    0.172431;    0.178305;    0.184563;    0.190873;    0.197811;    0.204637;    0.211366;    0.218575;    0.225893;    0.233524;    0.241283;    0.248877;
 81;    5.640709;    0.997565;    0.842739;    0.778913;    0.706838;    0.634249;    0.575066;    0.507030;    0.428723;    0.332436;    0.233915;    0.155301;    0.130699;    0.097728;    0.081897;    0.079709;    0.077406;    0.079444;    0.081804;    0.084267;    0.086916;    0.089651;    0.092442;    0.095314;    0.098267;    0.101509;    0.105179;    0.108935;    0.112719;    0.116712;    0.120897;    0.125342;    0.129931;    0.134508;    0.139334;    0.144604;    0.149833;    0.155168;    0.160772;    0.166757;    0.172795;    0.179113;    0.185423;    0.191849;    0.198447;    0.205370;    0.212238;    0.219149;    0.226020;    0.233657;    0.241356;    0.249391;
 82;    5.294710;    0.971830;    0.824123;    0.764656;    0.709054;    0.644429;    0.572104;    0.496952;    0.424909;    0.338114;    0.244523;    0.154994;    0.130647;    0.097833;    0.081716;    0.079465;    0.076856;    0.078852;    0.080954;    0.083249;    0.085580;    0.088012;    0.090872;    0.093795;    0.096696;    0.099851;    0.103023;    0.106991;    0.110864;    0.114930;    0.118811;    0.122779;    0.127196;    0.131836;    0.136540;    0.141428;    0.146522;    0.151835;    0.157322;    0.162846;    0.168423;    0.174391;    0.180425;    0.186396;    0.193258;    0.200028;    0.206574;    0.213529;    0.220449;    0.227658;    0.235085;    0.242957;
 83;    5.710646;    0.979882;    0.821487;    0.756791;    0.691671;    0.628369;    0.562516;    0.493729;    0.423863;    0.344986;    0.252818;    0.155627;    0.131914;    0.100044;    0.082424;    0.080273;    0.077577;    0.079545;    0.081727;    0.084168;    0.086612;    0.089107;    0.091865;    0.094760;    0.097827;    0.101292;    0.104840;    0.108205;    0.112153;    0.116252;    0.120299;    0.124789;    0.129094;    0.133791;    0.138693;    0.143999;    0.149130;    0.154155;    0.159377;    0.164816;    0.170696;    0.176581;    0.182602;    0.188679;    0.195123;    0.201679;    0.208443;    0.215585;    0.222475;    0.229974;    0.237435;    0.244971;
 84;    5.867032;    0.998334;    0.838312;    0.770388;    0.697371;    0.637790;    0.571176;    0.492755;    0.404931;    0.325223;    0.242114;    0.156114;    0.130341;    0.098789;    0.083435;    0.080316;    0.077945;    0.080114;    0.082380;    0.084847;    0.087516;    0.090202;    0.092951;    0.095890;    0.098928;    0.102257;    0.105753;    0.109488;    0.113188;    0.117015;    0.121345;    0.126097;    0.130809;    0.135360;    0.140125;    0.145165;    0.150315;    0.155579;    0.161373;    0.167211;    0.172967;    0.178919;    0.185454;    0.191936;    0.198342;    0.204997;    0.212465;    0.219695;    0.227096;    0.234480;    0.241607;    0.249583;
 85;    6.960019;    1.004974;    0.850659;    0.782329;    0.724536;    0.646054;    0.579220;    0.487131;    0.406543;    0.327945;    0.247223;    0.151401;    0.123874;    0.097257;    0.082523;    0.079718;    0.076783;    0.078930;    0.081172;    0.083481;    0.085982;    0.088643;    0.091599;    0.094868;    0.097920;    0.101508;    0.105136;    0.109134;    0.113016;    0.116835;    0.120830;    0.125185;    0.130018;    0.134799;    0.139806;    0.144959;    0.150236;    0.155847;    0.161535;    0.167454;    0.173689;    0.179906;    0.186271;    0.192669;    0.199614;    0.206361;    0.213203;    0.220297;    0.228174;    0.235866;    0.243310;    0.251244;
 86;    6.156190;    1.001972;    0.846589;    0.770426;    0.700166;    0.630370;    0.561652;    0.494872;    0.414750;    0.324522;    0.247629;    0.155351;    0.128809;    0.098649;    0.082368;    0.080394;    0.077693;    0.079630;    0.081976;    0.084221;    0.086591;    0.089186;    0.092052;    0.095432;    0.098787;    0.102325;    0.106016;    0.109781;    0.113788;    0.117775;    0.121834;    0.126415;    0.130967;    0.135611;    0.140540;    0.145931;    0.151066;    0.156572;    0.162320;    0.168083;    0.173977;    0.180096;    0.186378;    0.192736;    0.199417;    0.206144;    0.213132;    0.220283;    0.227472;    0.234950;    0.242725;    0.250493;
 87;    6.074662;    0.997599;    0.834598;    0.767539;    0.697060;    0.627312;    0.556566;    0.476618;    0.404939;    0.324677;    0.244285;    0.156888;    0.133133;    0.096665;    0.081336;    0.079687;    0.077745;    0.079901;    0.081794;    0.084050;    0.086487;    0.089281;    0.092073;    0.095406;    0.098753;    0.102285;    0.105957;    0.109722;    0.113466;    0.117330;    0.121603;    0.125756;    0.130395;    0.135173;    0.139948;    0.144973;    0.149975;    0.155519;    0.161441;    0.167176;    0.172975;    0.179237;    0.185594;    0.191838;    0.198472;    0.205156;    0.211730;    0.219046;    0.226364;    0.234036;    0.241455;    0.249400;
 88;    6.167089;    1.001076;    0.840604;    0.784835;    0.703466;    0.640062;    0.567080;    0.496167;    0.413713;    0.325153;    0.240580;    0.154773;    0.131260;    0.098264;    0.082136;    0.079795;    0.077486;    0.079540;    0.081654;    0.084136;    0.086611;    0.089089;    0.092043;    0.095283;    0.098817;    0.102172;    0.105862;    0.109558;    0.113581;    0.117697;    0.121744;    0.125973;    0.130567;    0.135607;    0.140651;    0.145652;    0.150761;    0.156202;    0.161876;    0.167637;    0.173649;    0.180010;    0.186223;    0.192928;    0.199699;    0.206525;    0.213316;    0.220316;    0.227542;    0.234788;    0.242121;    0.250269;
 89;    8.840532;    1.003281;    0.854829;    0.795125;    0.719114;    0.644558;    0.570639;    0.487669;    0.406673;    0.319268;    0.237756;    0.156897;    0.130198;    0.100274;    0.083589;    0.079912;    0.077962;    0.080098;    0.082288;    0.084843;    0.087592;    0.090551;    0.093521;    0.096448;    0.099611;    0.102831;    0.106363;    0.109945;    0.113795;    0.117652;    0.121622;    0.126124;    0.130643;    0.135700;    0.140812;    0.145955;    0.151121;    0.156483;    0.161952;    0.167653;    0.173687;    0.179960;    0.186435;    0.192773;    0.199320;    0.205831;    0.212994;    0.220206;    0.227599;    0.235600;    0.243409;    0.250820;
 90;    6.935340;    1.002444;    0.839373;    0.770193;    0.714438;    0.651684;    0.570524;    0.486429;    0.413579;    0.326025;    0.252853;    0.153817;    0.125146;    0.097565;    0.082119;    0.079245;    0.077206;    0.079303;    0.081634;    0.084100;    0.086691;    0.089161;    0.092130;    0.095356;    0.098591;    0.102103;    0.105614;    0.109088;    0.112896;    0.117047;    0.121216;    0.125523;    0.130257;    0.135133;    0.140126;    0.145214;    0.150475;    0.156045;    0.161795;    0.167630;    0.173639;    0.179792;    0.186450;    0.193255;    0.200147;    0.206913;    0.213641;    0.220647;    0.227743;    0.235217;    0.243109;    0.250611;
 91;    6.464902;    1.015526;    0.860494;    0.793896;    0.726663;    0.660225;    0.571075;    0.485105;    0.412496;    0.318967;    0.246307;    0.159527;    0.133777;    0.098464;    0.082581;    0.081294;    0.078737;    0.080932;    0.083113;    0.085449;    0.088044;    0.090655;    0.093368;    0.096721;    0.100201;    0.103758;    0.107436;    0.111347;    0.115321;    0.119441;    0.123578;    0.127948;    0.132147;    0.137090;    0.142178;    0.147303;    0.152819;    0.158258;    0.163917;    0.169904;    0.175995;    0.182048;    0.188631;    0.195428;    0.202447;    0.209367;    0.216394;    0.223788;    0.231058;    0.238079;    0.245723;    0.253881;
 92;    6.276891;    1.011290;    0.844041;    0.773962;    0.709372;    0.646835;    0.576831;    0.486108;    0.399645;    0.331084;    0.236389;    0.153124;    0.130934;    0.096203;    0.081177;    0.079314;    0.077054;    0.079254;    0.081529;    0.083912;    0.086394;    0.089195;    0.091972;    0.095148;    0.098585;    0.102197;    0.105971;    0.109861;    0.113861;    0.117948;    0.122285;    0.126631;    0.131399;    0.136225;    0.141236;    0.146425;    0.151755;    0.157233;    0.162956;    0.168620;    0.174600;    0.180688;    0.186973;    0.193555;    0.200474;    0.207424;    0.214359;    0.221547;    0.228720;    0.236707;    0.244691;    0.252822;
 93;    5.917218;    1.000829;    0.855858;    0.801854;    0.743850;    0.663942;    0.596480;    0.508502;    0.429393;    0.335494;    0.261772;    0.160073;    0.135459;    0.099120;    0.083754;    0.081548;    0.078688;    0.080659;    0.083101;    0.085589;    0.088110;    0.090899;    0.093795;    0.096849;    0.099937;    0.103409;    0.106936;    0.110706;    0.114569;    0.118499;    0.122660;    0.126912;    0.131477;    0.136246;    0.141074;    0.146185;    0.151291;    0.156623;    0.162433;    0.168181;    0.173916;    0.179732;    0.186119;    0.192819;    0.199420;    0.206032;    0.212890;    0.220305;    0.227683;    0.235175;    0.242705;    0.250207;
 94;    5.320382;    1.013906;    0.847236;    0.780802;    0.706115;    0.636650;    0.561199;    0.486024;    0.401908;    0.332117;    0.241402;    0.157283;    0.127022;    0.096920;    0.082311;    0.080378;    0.078191;    0.080244;    0.082586;    0.084958;    0.087467;    0.090125;    0.093339;    0.096568;    0.099949;    0.103403;    0.106889;    0.110587;    0.114652;    0.118926;    0.123410;    0.127896;    0.132270;    0.136971;    0.141769;    0.146773;    0.152065;    0.157572;    0.163305;    0.169342;    0.175370;    0.181365;    0.187621;    0.194260;    0.201102;    0.207857;    0.215291;    0.222622;    0.229694;    0.237354;    0.245445;    0.253476;
 95;    5.292300;    1.001462;    0.843198;    0.785663;    0.714204;    0.643279;    0.556466;    0.483298;    0.421280;    0.341592;    0.241289;    0.153922;    0.133376;    0.099716;    0.082672;    0.081258;    0.077589;    0.079661;    0.081819;    0.084378;    0.087125;    0.089788;    0.092476;    0.095666;    0.098882;    0.102112;    0.105801;    0.109562;    0.113625;    0.117610;    0.121713;    0.126176;    0.130838;    0.135462;    0.140517;    0.145868;    0.151299;    0.156808;    0.162338;    0.168075;    0.174069;    0.180048;    0.185994;    0.192494;    0.199056;    0.205998;    0.212921;    0.219924;    0.227167;    0.234675;    0.242685;    0.250366;
 96;    5.320359;    0.984683;    0.828659;    0.759001;    0.700978;    0.640874;    0.571076;    0.489348;    0.402455;    0.319334;    0.248387;    0.154568;    0.129758;    0.098609;    0.082393;    0.079559;    0.077249;    0.079319;    0.081421;    0.083919;    0.086488;    0.088947;    0.091557;    0.094665;    0.098022;    0.101681;    0.105412;    0.108996;    0.112936;    0.116843;    0.120942;    0.125575;    0.130012;    0.134629;    0.139270;    0.144189;    0.149307;    0.154462;    0.159939;    0.165344;    0.171068;    0.176924;    0.182838;    0.189144;    0.195592;    0.202563;    0.209624;    0.216674;    0.223770;    0.231452;    0.238747;    0.246171;
 97;    5.293321;    1.024055;    0.866805;    0.786979;    0.715260;    0.632262;    0.554795;    0.481883;    0.401197;    0.329211;    0.237458;    0.152740;    0.126385;    0.096796;    0.081303;    0.079639;    0.077055;    0.079049;    0.081225;    0.083844;    0.086334;    0.089381;    0.092408;    0.095442;    0.098706;    0.102323;    0.106203;    0.110324;    0.114477;    0.118814;    0.123274;    0.127665;    0.132413;    0.137124;    0.142007;    0.146982;    0.152404;    0.158221;    0.164138;    0.170195;    0.176348;    0.182776;    0.189632;    0.196298;    0.202968;    0.209901;    0.216661;    0.224112;    0.231873;    0.239676;    0.247949;    0.256014;
 98;    5.310120;    0.999686;    0.851084;    0.776805;    0.717992;    0.642059;    0.560064;    0.484917;    0.410303;    0.327271;    0.247382;    0.154099;    0.133790;    0.098735;    0.082453;    0.079820;    0.077579;    0.079843;    0.082066;    0.084570;    0.087236;    0.089881;    0.092641;    0.095759;    0.098853;    0.102354;    0.105850;    0.109441;    0.113534;    0.117693;    0.122078;    0.126497;    0.131036;    0.135751;    0.140639;    0.145672;    0.151075;    0.156614;    0.162522;    0.168407;    0.174127;    0.179937;    0.186162;    0.192486;    0.199096;    0.205935;    0.212513;    0.219454;    0.226812;    0.234823;    0.242291;    0.249921;
 99;    5.311280;    0.989022;    0.834722;    0.771739;    0.699476;    0.629938;    0.563158;    0.478598;    0.419078;    0.338578;    0.239620;    0.154048;    0.130656;    0.098122;    0.082571;    0.080301;    0.077530;    0.079686;    0.081937;    0.084180;    0.086769;    0.089297;    0.092558;    0.095816;    0.099154;    0.102500;    0.105934;    0.109313;    0.112857;    0.116749;    0.120874;    0.125255;    0.129838;    0.134573;    0.139738;    0.144910;    0.150337;    0.155557;    0.161168;    0.166815;    0.172675;    0.178732;    0.184907;    0.191151;    0.197630;    0.204136;    0.210845;    0.217449;    0.224633;    0.231807;    0.239285;    0.247256;
100;    5.335349;    0.994293;    0.835312;    0.760912;    0.702103;    0.635488;    0.550438;    0.483786;    0.392370;    0.319174;    0.233584;    0.151580;    0.134162;    0.096993;    0.082164;    0.079537;    0.076670;    0.078730;    0.080927;    0.083195;    0.085601;    0.088333;    0.091168;    0.093881;    0.097070;    0.100449;    0.104287;    0.108034;    0.111880;    0.116148;    0.120489;    0.124964;    0.129535;    0.134282;    0.139388;    0.144438;    0.149606;    0.154711;    0.160236;    0.166253;    0.172180;    0.178288;    0.184541;    0.190964;    0.197296;    0.204246;    0.211159;    0.218098;    0.225554;    0.233304;    0.240788;    0.248573;


==> anc/LVM_v0.2/result_simulation/SetC4.1_Modelppca-none-none_CVekf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;PC28;PC29;PC30;PC31;PC32;PC33;PC34;PC35;PC36;PC37;PC38;PC39;PC40;PC41;PC42;PC43;PC44;PC45;PC46;PC47;PC48;PC49;PC50;
Nan;Nan;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  1;    8.546487;    1.420424;    1.348354;    1.310994;    1.279917;    1.227582;    1.174511;    1.110190;    1.041144;    0.944649;    0.792036;    0.572441;    0.471556;    0.353482;    0.264600;    0.261539;    0.150830;    0.152056;    0.152719;    0.153978;    0.154777;    0.156376;    0.157387;    0.158461;    0.158997;    0.159549;    0.159641;    0.161270;    0.161984;    0.161954;    0.162540;    0.163060;    0.163471;    0.163836;    0.165002;    0.165193;    0.164481;    0.165335;    0.165903;    0.166839;    0.167181;    0.167470;    0.167707;    0.167491;    0.167277;    0.167896;    0.168390;    0.168563;    0.168255;    0.168502;    0.168558;    0.168558;
  2;    8.994761;    1.425641;    1.350507;    1.324073;    1.287954;    1.237567;    1.189945;    1.112119;    1.057002;    0.945905;    0.824689;    0.581779;    0.477777;    0.356480;    0.272674;    0.265462;    0.148304;    0.150217;    0.151054;    0.151235;    0.152272;    0.153724;    0.154723;    0.155521;    0.156608;    0.156517;    0.157457;    0.157938;    0.158643;    0.159389;    0.159831;    0.160821;    0.161465;    0.161926;    0.162429;    0.162085;    0.163410;    0.164347;    0.164908;    0.165079;    0.165600;    0.165945;    0.166318;    0.166696;    0.167061;    0.167339;    0.167059;    0.166914;    0.166978;    0.167079;    0.167311;    0.167311;
  3;    8.501164;    1.420973;    1.350808;    1.320123;    1.282645;    1.239842;    1.200592;    1.142483;    1.051235;    0.952204;    0.831711;    0.578734;    0.485152;    0.349441;    0.262213;    0.221802;    0.148139;    0.148794;    0.150106;    0.150662;    0.151488;    0.152809;    0.153999;    0.155123;    0.156430;    0.157292;    0.158253;    0.159647;    0.160611;    0.161105;    0.161495;    0.162006;    0.163221;    0.163810;    0.164262;    0.164929;    0.165241;    0.165399;    0.166398;    0.166577;    0.166871;    0.166909;    0.166960;    0.166863;    0.167378;    0.167752;    0.168238;    0.168433;    0.168524;    0.168384;    0.168649;    0.168649;
  4;    8.907777;    1.433592;    1.359661;    1.329545;    1.290356;    1.241784;    1.178085;    1.135994;    1.069068;    0.958507;    0.798195;    0.565634;    0.482462;    0.354632;    0.269132;    0.267201;    0.152769;    0.153486;    0.154626;    0.155667;    0.157441;    0.157844;    0.159139;    0.159977;    0.160862;    0.161680;    0.162399;    0.163330;    0.164349;    0.164463;    0.165210;    0.165092;    0.166093;    0.166887;    0.167636;    0.168233;    0.169038;    0.169569;    0.170312;    0.170840;    0.170732;    0.170899;    0.170268;    0.170935;    0.171620;    0.171891;    0.171968;    0.171825;    0.172114;    0.172176;    0.172312;    0.172312;
  5;    8.590494;    1.417378;    1.347517;    1.322204;    1.283503;    1.246280;    1.184760;    1.127101;    1.051193;    0.937518;    0.820677;    0.571059;    0.503584;    0.359982;    0.264209;    0.247826;    0.148369;    0.149900;    0.150665;    0.151972;    0.152580;    0.153774;    0.155219;    0.156507;    0.157367;    0.157426;    0.157925;    0.158178;    0.158902;    0.159281;    0.160236;    0.161173;    0.161362;    0.161211;    0.161548;    0.161928;    0.162360;    0.163215;    0.163985;    0.163958;    0.164266;    0.164854;    0.165139;    0.165222;    0.165625;    0.165635;    0.164972;    0.165321;    0.165774;    0.165815;    0.165689;    0.165689;
  6;    8.478217;    1.419130;    1.339612;    1.310065;    1.269732;    1.229883;    1.169296;    1.111415;    1.030958;    0.922876;    0.780995;    0.569843;    0.498397;    0.357502;    0.265660;    0.223944;    0.144385;    0.145916;    0.146750;    0.148969;    0.150250;    0.151133;    0.152081;    0.152740;    0.153048;    0.153826;    0.154304;    0.155215;    0.155604;    0.155844;    0.156589;    0.156721;    0.155796;    0.156426;    0.157877;    0.158637;    0.159586;    0.160524;    0.161104;    0.161500;    0.161955;    0.162047;    0.162187;    0.162436;    0.162709;    0.163185;    0.163497;    0.163685;    0.163753;    0.163896;    0.163673;    0.163673;
  7;    7.570250;    1.429412;    1.355507;    1.317658;    1.285693;    1.235860;    1.185292;    1.128338;    1.050661;    0.949861;    0.776479;    0.565045;    0.475694;    0.356822;    0.270339;    0.232197;    0.149071;    0.149916;    0.151017;    0.152092;    0.151736;    0.152659;    0.153912;    0.154925;    0.156188;    0.156763;    0.156603;    0.157505;    0.159043;    0.160307;    0.161483;    0.161869;    0.161541;    0.162340;    0.163087;    0.163178;    0.163778;    0.164293;    0.165197;    0.165260;    0.165131;    0.165118;    0.165432;    0.165720;    0.165591;    0.166072;    0.166126;    0.166505;    0.166850;    0.166972;    0.167149;    0.167149;
  8;    7.570725;    1.408238;    1.340168;    1.309056;    1.271734;    1.236217;    1.189118;    1.113248;    1.035596;    0.926748;    0.787933;    0.580137;    0.512822;    0.344595;    0.257403;    0.218470;    0.144442;    0.145720;    0.145746;    0.146850;    0.147571;    0.148380;    0.149554;    0.150900;    0.151309;    0.151300;    0.152771;    0.153400;    0.154040;    0.154762;    0.155257;    0.155425;    0.156640;    0.157760;    0.158552;    0.159263;    0.159752;    0.160444;    0.161042;    0.161245;    0.161479;    0.161459;    0.162173;    0.162215;    0.162521;    0.162972;    0.163338;    0.163346;    0.163741;    0.163692;    0.163807;    0.163807;
  9;    7.568343;    1.426187;    1.348532;    1.312961;    1.277498;    1.238001;    1.191700;    1.141162;    1.053272;    0.955172;    0.832227;    0.572532;    0.498533;    0.348700;    0.258180;    0.257252;    0.145764;    0.146490;    0.148129;    0.149838;    0.150594;    0.151607;    0.152568;    0.153010;    0.153100;    0.153807;    0.154936;    0.155381;    0.155538;    0.157432;    0.158720;    0.159467;    0.160149;    0.160348;    0.161640;    0.162280;    0.162326;    0.162795;    0.162628;    0.163546;    0.164089;    0.164640;    0.164565;    0.164775;    0.164937;    0.165215;    0.165507;    0.165998;    0.166399;    0.166451;    0.166520;    0.166520;
 10;    7.528668;    1.418903;    1.349723;    1.325640;    1.284478;    1.245990;    1.192921;    1.124344;    1.065355;    0.972069;    0.841651;    0.575484;    0.495162;    0.346356;    0.264522;    0.232203;    0.144894;    0.146427;    0.148098;    0.148712;    0.149418;    0.151568;    0.152847;    0.153852;    0.155252;    0.156280;    0.157128;    0.158150;    0.158959;    0.159245;    0.159302;    0.159912;    0.160958;    0.161767;    0.162493;    0.163500;    0.163861;    0.164594;    0.165173;    0.165603;    0.165426;    0.165785;    0.166085;    0.166323;    0.166516;    0.167102;    0.167207;    0.167250;    0.167584;    0.167609;    0.167653;    0.167653;
 11;    7.623316;    1.419287;    1.342965;    1.309816;    1.278300;    1.237653;    1.194193;    1.131167;    1.037816;    0.943429;    0.783483;    0.560050;    0.467440;    0.349760;    0.266980;    0.246010;    0.147528;    0.148516;    0.150024;    0.150413;    0.150760;    0.152283;    0.153022;    0.153603;    0.154767;    0.155588;    0.155352;    0.156185;    0.157787;    0.158779;    0.160161;    0.161012;    0.161640;    0.162084;    0.163042;    0.163674;    0.164090;    0.164228;    0.164614;    0.165034;    0.165409;    0.165822;    0.166209;    0.166043;    0.165785;    0.166397;    0.166895;    0.167111;    0.166890;    0.167162;    0.167287;    0.167287;
 12;    7.572191;    1.414708;    1.339569;    1.313760;    1.267602;    1.221989;    1.176717;    1.110975;    1.019189;    0.922888;    0.798687;    0.554119;    0.484196;    0.339282;    0.254438;    0.218510;    0.139143;    0.141081;    0.141192;    0.142033;    0.142940;    0.144053;    0.144098;    0.145798;    0.146289;    0.147283;    0.148572;    0.149385;    0.149827;    0.150322;    0.150016;    0.150457;    0.151118;    0.151368;    0.152278;    0.153277;    0.153835;    0.154029;    0.154645;    0.154876;    0.155411;    0.156039;    0.156177;    0.156414;    0.157068;    0.157693;    0.157937;    0.157967;    0.158102;    0.157976;    0.157964;    0.157964;
 13;    7.590695;    1.417074;    1.346177;    1.316647;    1.276091;    1.234429;    1.180924;    1.121297;    1.053184;    0.937719;    0.785377;    0.574477;    0.498706;    0.344315;    0.259644;    0.246110;    0.147294;    0.148483;    0.149026;    0.149486;    0.150901;    0.152641;    0.153716;    0.154783;    0.155320;    0.156987;    0.157741;    0.158569;    0.159720;    0.160641;    0.161023;    0.161715;    0.161628;    0.161274;    0.162391;    0.163059;    0.163558;    0.163197;    0.163918;    0.164726;    0.164729;    0.165045;    0.165424;    0.165176;    0.165847;    0.166117;    0.166555;    0.166820;    0.166978;    0.167064;    0.167161;    0.167161;
 14;    7.548401;    1.409504;    1.337415;    1.303672;    1.271440;    1.233067;    1.188560;    1.130559;    1.035210;    0.944470;    0.781923;    0.568525;    0.474842;    0.355693;    0.264085;    0.239090;    0.149427;    0.150197;    0.151636;    0.153210;    0.153606;    0.155523;    0.156317;    0.156503;    0.157201;    0.157484;    0.158786;    0.160408;    0.161267;    0.161776;    0.162859;    0.163872;    0.164546;    0.165595;    0.166525;    0.167203;    0.167575;    0.167626;    0.167275;    0.167852;    0.168414;    0.168595;    0.168450;    0.169140;    0.169769;    0.169943;    0.170342;    0.170379;    0.170702;    0.170612;    0.170699;    0.170699;
 15;    7.563422;    1.409872;    1.340520;    1.311986;    1.272830;    1.235600;    1.172864;    1.105756;    1.032500;    0.924923;    0.779459;    0.577520;    0.517151;    0.349612;    0.267631;    0.254476;    0.143458;    0.144812;    0.145250;    0.147431;    0.149362;    0.150484;    0.151000;    0.150403;    0.151239;    0.152969;    0.153848;    0.154754;    0.155519;    0.155383;    0.155469;    0.155672;    0.156208;    0.156696;    0.156648;    0.157405;    0.158246;    0.158810;    0.159496;    0.160255;    0.160673;    0.160602;    0.160734;    0.161600;    0.162069;    0.162368;    0.162253;    0.162300;    0.162795;    0.162901;    0.162829;    0.162829;
 16;    7.571797;    1.430941;    1.351559;    1.312136;    1.279168;    1.240089;    1.185769;    1.136449;    1.060218;    0.961868;    0.818999;    0.585675;    0.492426;    0.359145;    0.273847;    0.223542;    0.153903;    0.154982;    0.155476;    0.156403;    0.158427;    0.160000;    0.161406;    0.161838;    0.162632;    0.163566;    0.163923;    0.164424;    0.165620;    0.166009;    0.166583;    0.167331;    0.168039;    0.168192;    0.169415;    0.170312;    0.171030;    0.171374;    0.172458;    0.173265;    0.173736;    0.173962;    0.174472;    0.174708;    0.174858;    0.175095;    0.174690;    0.174843;    0.174761;    0.175024;    0.175117;    0.175117;
 17;    7.822975;    1.419236;    1.340026;    1.308410;    1.270727;    1.215356;    1.159441;    1.099067;    1.022442;    0.915858;    0.785006;    0.568206;    0.477627;    0.347348;    0.262583;    0.254559;    0.141447;    0.143272;    0.144120;    0.144417;    0.145837;    0.146117;    0.146797;    0.147513;    0.148480;    0.149172;    0.150000;    0.151404;    0.151971;    0.153141;    0.153820;    0.153800;    0.154466;    0.155337;    0.155477;    0.156509;    0.157196;    0.157285;    0.158249;    0.158012;    0.158885;    0.159585;    0.159933;    0.159885;    0.160406;    0.160192;    0.160312;    0.160487;    0.160892;    0.160627;    0.160820;    0.160820;
 18;    7.902947;    1.418484;    1.342785;    1.309597;    1.276980;    1.235045;    1.167495;    1.117610;    1.035694;    0.939572;    0.805646;    0.567948;    0.489528;    0.349710;    0.259609;    0.226469;    0.144715;    0.145786;    0.146624;    0.147955;    0.148985;    0.149818;    0.150065;    0.150697;    0.151405;    0.152495;    0.153626;    0.154582;    0.154998;    0.156148;    0.156813;    0.157393;    0.158344;    0.159293;    0.160706;    0.161195;    0.160989;    0.161479;    0.162306;    0.162954;    0.163304;    0.163725;    0.164096;    0.164455;    0.164660;    0.164565;    0.164918;    0.165206;    0.165270;    0.165510;    0.165613;    0.165613;
 19;    7.730955;    1.412777;    1.340838;    1.310231;    1.279844;    1.228336;    1.181103;    1.125594;    1.046426;    0.951378;    0.791288;    0.579124;    0.486351;    0.354094;    0.271138;    0.230355;    0.150242;    0.152170;    0.152868;    0.152581;    0.152765;    0.154665;    0.155996;    0.156530;    0.157483;    0.159012;    0.160150;    0.160473;    0.162190;    0.163290;    0.164015;    0.164603;    0.165024;    0.164699;    0.165645;    0.166186;    0.167061;    0.168348;    0.168855;    0.169288;    0.169849;    0.170278;    0.170507;    0.170718;    0.170840;    0.171508;    0.171602;    0.171619;    0.171673;    0.171901;    0.171864;    0.171864;
 20;    7.813385;    1.418878;    1.343941;    1.323862;    1.290693;    1.249275;    1.186369;    1.129960;    1.056413;    0.961571;    0.801808;    0.573812;    0.492484;    0.349900;    0.257076;    0.242916;    0.144671;    0.145833;    0.146183;    0.147015;    0.148690;    0.148913;    0.151250;    0.152868;    0.153938;    0.154740;    0.155407;    0.156841;    0.157222;    0.157447;    0.158511;    0.159159;    0.159533;    0.159662;    0.160133;    0.160691;    0.161568;    0.162452;    0.163265;    0.163756;    0.164105;    0.164031;    0.164559;    0.164758;    0.165056;    0.165445;    0.165567;    0.165511;    0.165752;    0.165927;    0.166094;    0.166094;
 21;    7.821566;    1.414513;    1.343003;    1.309446;    1.270551;    1.229882;    1.174385;    1.117552;    1.043478;    0.922866;    0.774480;    0.549992;    0.471915;    0.341772;    0.262481;    0.241375;    0.147350;    0.147841;    0.149947;    0.150838;    0.151895;    0.153243;    0.153955;    0.155578;    0.156643;    0.158053;    0.158909;    0.160167;    0.160770;    0.161380;    0.161826;    0.161866;    0.162855;    0.163239;    0.163358;    0.163490;    0.163276;    0.162693;    0.163382;    0.163828;    0.164568;    0.165228;    0.165066;    0.164854;    0.165762;    0.166262;    0.166388;    0.165848;    0.166145;    0.166202;    0.166390;    0.166390;
 22;    7.760452;    1.430543;    1.357728;    1.325329;    1.283849;    1.233137;    1.179520;    1.117333;    1.052780;    0.943774;    0.792538;    0.579522;    0.475216;    0.358531;    0.261248;    0.230557;    0.145014;    0.147060;    0.148408;    0.149186;    0.148376;    0.148800;    0.149477;    0.150566;    0.151556;    0.152467;    0.152993;    0.153679;    0.153856;    0.154671;    0.155228;    0.156332;    0.157628;    0.158568;    0.159168;    0.159895;    0.160041;    0.161260;    0.162159;    0.162707;    0.162919;    0.162519;    0.163093;    0.163806;    0.164470;    0.164968;    0.165068;    0.164936;    0.164481;    0.164803;    0.164738;    0.164738;
 23;    7.791601;    1.420835;    1.343380;    1.317607;    1.283462;    1.238920;    1.188471;    1.113277;    1.051884;    0.945759;    0.773832;    0.567592;    0.479433;    0.348556;    0.260908;    0.260248;    0.149501;    0.150038;    0.151752;    0.153224;    0.154278;    0.154277;    0.155932;    0.156825;    0.157519;    0.158358;    0.158553;    0.159652;    0.160587;    0.161140;    0.160766;    0.161770;    0.162645;    0.163754;    0.164388;    0.165359;    0.166009;    0.166363;    0.167180;    0.167698;    0.168438;    0.169011;    0.169015;    0.169634;    0.169564;    0.169912;    0.170164;    0.170243;    0.170447;    0.170214;    0.170260;    0.170260;
 24;    7.766436;    1.424800;    1.352104;    1.325344;    1.283434;    1.233723;    1.174771;    1.120900;    1.043660;    0.947641;    0.804769;    0.560018;    0.470370;    0.342681;    0.255296;    0.248372;    0.142672;    0.142954;    0.143344;    0.145111;    0.145685;    0.147591;    0.148863;    0.150242;    0.150868;    0.151061;    0.152385;    0.152710;    0.152404;    0.153144;    0.154246;    0.155239;    0.156023;    0.156225;    0.156982;    0.157966;    0.158715;    0.159567;    0.160121;    0.160392;    0.160208;    0.160623;    0.160677;    0.160596;    0.160297;    0.161230;    0.161419;    0.160467;    0.160668;    0.160457;    0.160550;    0.160550;
 25;    7.785160;    1.410719;    1.338991;    1.309708;    1.276740;    1.234358;    1.176238;    1.121502;    1.053198;    0.951314;    0.781828;    0.572095;    0.482533;    0.345458;    0.265065;    0.246859;    0.145659;    0.145733;    0.146135;    0.147390;    0.149468;    0.151168;    0.151763;    0.152584;    0.153191;    0.153586;    0.154127;    0.154362;    0.155385;    0.156484;    0.157761;    0.158958;    0.160344;    0.160967;    0.161525;    0.161617;    0.161894;    0.162017;    0.163266;    0.164150;    0.164564;    0.164384;    0.163915;    0.164122;    0.163337;    0.163881;    0.164273;    0.164758;    0.164845;    0.164680;    0.164732;    0.164732;
 26;    7.761021;    1.430374;    1.352299;    1.318418;    1.283529;    1.240373;    1.195100;    1.127966;    1.057852;    0.969096;    0.842784;    0.588323;    0.518425;    0.360962;    0.273312;    0.267690;    0.151420;    0.151970;    0.152986;    0.154023;    0.154330;    0.155614;    0.157010;    0.158606;    0.159492;    0.159815;    0.160124;    0.160027;    0.160174;    0.161536;    0.162308;    0.162459;    0.162632;    0.163871;    0.164450;    0.164825;    0.165403;    0.165827;    0.166473;    0.167382;    0.168102;    0.168352;    0.168146;    0.168154;    0.168492;    0.169043;    0.169290;    0.169629;    0.169438;    0.169700;    0.169893;    0.169893;
 27;    7.735847;    1.418285;    1.342984;    1.309041;    1.270408;    1.223774;    1.170623;    1.119444;    1.048115;    0.946039;    0.809888;    0.571521;    0.493826;    0.333899;    0.256478;    0.236038;    0.143705;    0.145742;    0.146574;    0.147676;    0.149413;    0.150495;    0.151331;    0.151273;    0.151985;    0.152564;    0.153476;    0.153960;    0.154410;    0.154790;    0.156620;    0.157691;    0.158197;    0.158673;    0.159242;    0.159160;    0.159281;    0.159631;    0.159245;    0.160158;    0.160380;    0.160370;    0.161044;    0.161000;    0.161723;    0.162415;    0.162710;    0.162787;    0.162925;    0.163214;    0.163243;    0.163243;
 28;    7.803392;    1.421693;    1.346807;    1.314133;    1.271982;    1.235841;    1.187950;    1.118455;    1.044173;    0.930768;    0.804522;    0.573029;    0.492906;    0.347255;    0.260852;    0.240488;    0.143658;    0.144789;    0.146583;    0.147656;    0.148208;    0.149528;    0.149795;    0.149662;    0.150564;    0.151787;    0.153034;    0.153239;    0.152330;    0.154298;    0.155929;    0.156805;    0.157244;    0.157877;    0.158013;    0.158147;    0.158206;    0.158788;    0.159050;    0.158758;    0.158542;    0.159087;    0.159791;    0.160534;    0.161236;    0.161837;    0.162004;    0.161972;    0.162475;    0.162774;    0.162573;    0.162573;
 29;    7.774808;    1.429060;    1.354289;    1.320540;    1.286486;    1.246025;    1.201018;    1.144633;    1.061263;    0.939643;    0.789925;    0.583539;    0.512197;    0.343760;    0.260008;    0.241377;    0.142502;    0.143835;    0.145446;    0.146450;    0.146887;    0.146966;    0.147877;    0.148812;    0.150606;    0.152287;    0.153050;    0.153288;    0.152625;    0.153891;    0.154892;    0.155621;    0.156019;    0.157021;    0.158045;    0.158874;    0.158924;    0.158636;    0.159380;    0.159857;    0.160286;    0.160715;    0.161246;    0.161357;    0.161331;    0.161873;    0.162136;    0.162031;    0.162387;    0.162366;    0.162494;    0.162494;
 30;    7.761989;    1.423117;    1.346832;    1.322581;    1.286557;    1.252643;    1.195298;    1.123969;    1.056368;    0.948193;    0.812351;    0.579964;    0.517255;    0.356218;    0.267949;    0.252451;    0.152689;    0.154463;    0.155290;    0.156645;    0.157875;    0.158703;    0.158489;    0.159618;    0.161141;    0.162201;    0.162615;    0.162976;    0.164805;    0.165849;    0.166724;    0.167115;    0.167870;    0.168352;    0.168710;    0.168898;    0.169532;    0.170468;    0.171015;    0.171604;    0.172225;    0.172565;    0.172867;    0.173449;    0.173763;    0.173680;    0.173595;    0.173812;    0.173969;    0.173876;    0.174051;    0.174051;
 31;    7.693354;    1.418721;    1.342761;    1.309487;    1.278386;    1.227837;    1.180342;    1.130647;    1.043877;    0.942392;    0.825815;    0.575757;    0.506678;    0.354638;    0.263179;    0.257389;    0.146904;    0.147563;    0.149025;    0.150426;    0.150496;    0.151445;    0.152025;    0.152387;    0.152518;    0.153627;    0.155326;    0.156256;    0.156879;    0.156516;    0.157331;    0.157392;    0.157679;    0.158060;    0.158009;    0.159628;    0.160115;    0.160226;    0.159807;    0.160506;    0.161217;    0.161196;    0.160775;    0.160990;    0.161359;    0.161553;    0.162091;    0.162500;    0.162726;    0.162883;    0.162897;    0.162897;
 32;    7.749766;    1.422239;    1.347518;    1.316021;    1.285158;    1.238676;    1.168841;    1.118233;    1.035974;    0.935595;    0.777467;    0.567587;    0.476584;    0.348910;    0.259434;    0.213338;    0.143531;    0.144957;    0.146361;    0.147662;    0.149002;    0.149521;    0.150436;    0.151130;    0.151891;    0.152564;    0.153210;    0.154000;    0.154865;    0.155604;    0.156069;    0.157165;    0.157871;    0.158584;    0.159379;    0.159743;    0.159276;    0.159174;    0.159715;    0.160079;    0.160492;    0.161122;    0.161823;    0.162128;    0.162153;    0.162329;    0.162682;    0.162599;    0.162559;    0.162781;    0.163035;    0.163035;
 33;    7.706293;    1.417138;    1.343110;    1.310413;    1.278205;    1.230780;    1.173745;    1.111798;    1.036958;    0.938343;    0.788159;    0.563940;    0.480135;    0.347606;    0.252526;    0.249122;    0.138903;    0.140557;    0.141393;    0.142242;    0.143699;    0.144754;    0.146003;    0.147164;    0.147985;    0.148435;    0.148085;    0.147395;    0.148854;    0.149633;    0.150821;    0.151892;    0.152859;    0.153725;    0.154556;    0.155190;    0.156167;    0.156739;    0.157497;    0.157815;    0.158429;    0.158833;    0.158944;    0.159042;    0.159106;    0.159103;    0.159541;    0.159663;    0.158780;    0.158994;    0.159274;    0.159274;
 34;    7.799958;    1.425509;    1.352593;    1.321287;    1.281216;    1.237577;    1.185585;    1.125613;    1.049139;    0.945947;    0.815582;    0.580089;    0.496439;    0.353524;    0.265565;    0.236142;    0.148456;    0.149131;    0.150051;    0.149859;    0.151079;    0.151703;    0.152928;    0.154159;    0.154604;    0.155709;    0.156680;    0.157347;    0.157444;    0.157356;    0.157105;    0.158096;    0.158764;    0.160002;    0.160672;    0.161859;    0.162921;    0.163057;    0.162971;    0.162879;    0.163169;    0.163414;    0.163130;    0.163229;    0.163511;    0.164130;    0.164328;    0.164689;    0.164741;    0.164724;    0.164791;    0.164791;
 35;    7.721316;    1.418853;    1.345806;    1.320751;    1.278481;    1.240364;    1.171161;    1.123670;    1.045470;    0.938865;    0.825306;    0.563573;    0.471301;    0.356454;    0.273931;    0.273904;    0.147863;    0.148590;    0.149347;    0.150273;    0.151697;    0.153261;    0.153407;    0.154247;    0.154688;    0.155508;    0.156540;    0.156987;    0.158102;    0.158646;    0.158973;    0.160558;    0.161605;    0.162091;    0.162598;    0.163240;    0.163495;    0.162834;    0.163700;    0.164940;    0.165857;    0.166236;    0.166680;    0.167158;    0.166779;    0.166314;    0.166953;    0.167297;    0.167654;    0.167497;    0.167515;    0.167515;
 36;    7.533052;    1.407492;    1.336451;    1.301026;    1.269356;    1.234926;    1.185878;    1.115648;    1.029867;    0.907199;    0.768592;    0.557130;    0.472126;    0.341415;    0.256396;    0.235660;    0.144096;    0.145350;    0.146823;    0.148073;    0.148414;    0.149655;    0.150084;    0.150873;    0.151499;    0.151197;    0.151240;    0.152852;    0.154252;    0.154931;    0.155595;    0.156324;    0.157180;    0.157778;    0.158069;    0.157914;    0.158855;    0.159745;    0.160297;    0.160939;    0.160844;    0.160684;    0.160512;    0.161220;    0.161936;    0.162646;    0.162942;    0.163044;    0.162893;    0.162652;    0.162757;    0.162757;
 37;    7.542336;    1.413282;    1.338296;    1.306126;    1.271719;    1.225329;    1.187530;    1.131742;    1.041859;    0.924764;    0.785078;    0.568412;    0.498500;    0.340167;    0.255711;    0.236085;    0.144668;    0.146376;    0.147060;    0.148037;    0.148859;    0.149028;    0.149331;    0.150279;    0.151351;    0.152693;    0.154257;    0.155321;    0.156607;    0.157317;    0.157941;    0.158051;    0.158294;    0.159264;    0.160457;    0.161774;    0.162689;    0.162795;    0.162241;    0.162487;    0.162967;    0.163000;    0.162717;    0.162796;    0.162804;    0.163423;    0.163677;    0.163770;    0.164103;    0.164204;    0.164214;    0.164214;
 38;    7.593595;    1.416065;    1.343821;    1.311323;    1.275860;    1.232276;    1.171606;    1.109792;    1.047989;    0.944884;    0.786719;    0.578424;    0.493742;    0.355587;    0.263839;    0.244439;    0.148395;    0.150547;    0.151874;    0.152333;    0.153790;    0.154187;    0.153717;    0.153605;    0.155559;    0.156739;    0.157130;    0.159054;    0.160541;    0.161328;    0.161472;    0.161760;    0.161459;    0.160962;    0.162126;    0.163239;    0.163875;    0.164048;    0.164377;    0.165063;    0.165498;    0.166478;    0.166761;    0.167234;    0.167295;    0.167614;    0.167872;    0.167863;    0.167919;    0.168282;    0.168415;    0.168415;
 39;    7.558829;    1.403172;    1.332113;    1.302406;    1.264720;    1.215306;    1.160167;    1.099075;    1.025345;    0.909651;    0.779930;    0.567292;    0.486295;    0.359079;    0.267224;    0.263178;    0.147937;    0.148806;    0.149308;    0.151066;    0.151919;    0.153287;    0.154801;    0.155670;    0.156765;    0.157834;    0.158515;    0.158815;    0.158161;    0.158863;    0.158519;    0.159440;    0.159655;    0.160805;    0.161549;    0.161818;    0.161655;    0.162388;    0.163304;    0.163847;    0.163622;    0.164424;    0.164645;    0.165048;    0.165559;    0.166027;    0.166385;    0.166391;    0.166805;    0.166849;    0.167055;    0.167055;
 40;    7.603408;    1.416355;    1.342994;    1.313368;    1.266145;    1.220626;    1.178383;    1.105612;    1.033691;    0.941521;    0.820018;    0.563103;    0.485514;    0.339730;    0.263097;    0.259318;    0.139144;    0.139978;    0.141452;    0.141820;    0.142862;    0.144256;    0.145466;    0.146185;    0.146408;    0.147610;    0.148461;    0.149083;    0.149581;    0.151023;    0.151653;    0.152392;    0.152017;    0.152830;    0.153200;    0.153802;    0.154216;    0.154696;    0.155273;    0.155618;    0.156007;    0.155404;    0.156508;    0.157048;    0.156819;    0.157566;    0.157782;    0.157685;    0.158061;    0.157872;    0.158036;    0.158036;
 41;    7.518530;    1.418895;    1.344626;    1.311883;    1.273148;    1.234040;    1.180967;    1.130677;    1.048276;    0.957183;    0.782349;    0.575075;    0.507599;    0.356353;    0.262887;    0.212394;    0.145125;    0.145918;    0.147681;    0.148924;    0.149824;    0.151237;    0.152071;    0.152178;    0.153364;    0.153525;    0.154796;    0.155352;    0.155842;    0.155548;    0.156758;    0.157571;    0.158484;    0.159144;    0.160222;    0.160857;    0.161688;    0.162084;    0.161905;    0.162243;    0.162369;    0.162946;    0.163235;    0.163683;    0.163953;    0.163975;    0.163776;    0.164215;    0.164473;    0.164419;    0.164373;    0.164373;
 42;    7.541029;    1.423886;    1.352771;    1.322342;    1.277601;    1.237670;    1.183806;    1.118124;    1.056189;    0.949221;    0.798082;    0.579752;    0.498670;    0.353073;    0.260781;    0.235007;    0.145746;    0.146915;    0.147648;    0.149218;    0.150805;    0.151962;    0.152634;    0.153287;    0.153895;    0.155081;    0.156294;    0.157241;    0.157935;    0.158935;    0.159157;    0.158868;    0.159890;    0.160695;    0.161012;    0.161937;    0.162608;    0.163120;    0.163466;    0.163565;    0.164359;    0.164691;    0.164909;    0.165263;    0.165671;    0.166042;    0.166388;    0.166471;    0.166636;    0.166804;    0.166884;    0.166884;
 43;    7.529326;    1.420190;    1.345592;    1.310205;    1.282006;    1.246950;    1.192087;    1.115413;    1.039381;    0.937946;    0.808734;    0.557628;    0.474843;    0.355367;    0.265223;    0.205697;    0.143519;    0.144672;    0.145418;    0.146264;    0.147898;    0.149198;    0.150113;    0.150597;    0.151138;    0.151906;    0.153457;    0.154402;    0.155212;    0.155829;    0.156094;    0.157019;    0.156890;    0.157924;    0.158536;    0.159224;    0.159671;    0.159729;    0.160826;    0.161545;    0.162104;    0.162671;    0.162969;    0.163221;    0.163101;    0.163401;    0.163587;    0.163620;    0.164010;    0.164311;    0.164551;    0.164551;
 44;    7.553161;    1.422671;    1.348464;    1.317292;    1.285165;    1.241331;    1.189214;    1.123960;    1.053503;    0.962658;    0.796923;    0.569790;    0.495838;    0.360168;    0.268975;    0.259756;    0.150882;    0.151307;    0.152933;    0.154112;    0.154734;    0.156168;    0.157330;    0.157999;    0.159166;    0.160073;    0.160461;    0.161185;    0.161948;    0.162117;    0.163151;    0.164076;    0.164896;    0.165418;    0.165239;    0.166184;    0.166602;    0.166765;    0.166844;    0.166502;    0.167385;    0.167839;    0.168495;    0.168927;    0.169276;    0.169651;    0.170273;    0.170393;    0.169913;    0.170468;    0.170465;    0.170465;
 45;    7.553025;    1.412525;    1.337953;    1.299233;    1.263119;    1.220765;    1.184298;    1.131265;    1.043164;    0.945430;    0.807443;    0.576226;    0.479056;    0.356765;    0.263483;    0.226178;    0.151475;    0.153398;    0.154414;    0.155406;    0.156231;    0.157151;    0.158140;    0.158858;    0.159506;    0.159820;    0.160348;    0.161129;    0.162086;    0.162973;    0.164056;    0.165287;    0.166265;    0.167227;    0.167534;    0.167451;    0.167991;    0.169591;    0.170284;    0.170828;    0.171249;    0.171460;    0.171934;    0.172371;    0.172378;    0.172229;    0.172494;    0.171961;    0.172163;    0.172251;    0.172312;    0.172312;
 46;    7.508120;    1.419202;    1.345029;    1.313899;    1.266549;    1.228511;    1.180094;    1.112649;    1.025524;    0.930947;    0.788109;    0.564703;    0.483118;    0.346639;    0.268311;    0.248086;    0.142141;    0.143380;    0.143644;    0.144855;    0.146246;    0.147141;    0.147989;    0.148554;    0.149267;    0.150922;    0.152231;    0.152876;    0.152894;    0.154253;    0.154691;    0.155376;    0.156011;    0.156795;    0.157259;    0.157007;    0.157910;    0.157853;    0.157982;    0.158889;    0.159769;    0.160731;    0.161301;    0.161821;    0.162269;    0.162438;    0.162609;    0.162181;    0.161838;    0.162155;    0.162228;    0.162228;
 47;    7.539463;    1.437009;    1.354978;    1.325437;    1.290821;    1.252372;    1.197986;    1.129583;    1.055173;    0.942656;    0.823419;    0.574881;    0.504011;    0.357101;    0.265606;    0.258151;    0.145448;    0.145518;    0.146569;    0.148516;    0.149887;    0.150940;    0.151336;    0.151303;    0.152915;    0.154039;    0.155063;    0.155249;    0.155558;    0.156320;    0.157202;    0.157911;    0.159087;    0.159794;    0.160077;    0.160375;    0.160305;    0.160002;    0.161329;    0.162090;    0.162860;    0.163447;    0.163831;    0.163655;    0.164090;    0.164392;    0.164968;    0.165206;    0.165106;    0.165160;    0.165089;    0.165089;
 48;    8.197953;    1.416499;    1.344950;    1.310441;    1.268717;    1.225970;    1.182057;    1.109516;    1.041599;    0.953208;    0.792666;    0.575615;    0.495627;    0.343897;    0.259616;    0.246840;    0.145630;    0.146145;    0.147156;    0.149422;    0.150992;    0.152352;    0.152754;    0.153044;    0.153894;    0.154223;    0.155425;    0.156323;    0.156559;    0.157201;    0.158596;    0.158698;    0.159900;    0.160105;    0.160075;    0.159937;    0.160312;    0.159930;    0.161476;    0.162860;    0.163348;    0.163740;    0.163914;    0.164364;    0.164790;    0.164608;    0.164763;    0.164420;    0.164830;    0.165091;    0.164907;    0.164907;
 49;    7.811552;    1.414357;    1.345938;    1.309807;    1.267045;    1.221726;    1.171062;    1.106344;    1.033965;    0.947529;    0.792967;    0.566465;    0.489984;    0.354129;    0.264946;    0.249532;    0.148029;    0.149292;    0.150808;    0.151808;    0.152833;    0.153952;    0.154395;    0.155316;    0.156259;    0.157197;    0.158083;    0.159435;    0.160714;    0.161854;    0.163005;    0.163257;    0.162960;    0.163438;    0.163283;    0.163497;    0.163978;    0.164565;    0.165100;    0.165508;    0.166032;    0.166133;    0.166649;    0.166931;    0.166998;    0.167282;    0.167770;    0.168135;    0.168314;    0.168363;    0.168563;    0.168563;
 50;    7.763920;    1.417869;    1.342139;    1.309797;    1.274710;    1.229483;    1.184417;    1.112843;    1.029427;    0.924438;    0.782914;    0.565826;    0.493265;    0.363596;    0.276138;    0.243314;    0.151021;    0.151782;    0.153094;    0.154046;    0.155050;    0.156290;    0.156349;    0.157196;    0.158799;    0.159513;    0.160405;    0.160832;    0.162409;    0.163729;    0.164707;    0.165798;    0.165696;    0.165565;    0.165809;    0.165875;    0.166747;    0.167107;    0.168183;    0.169036;    0.169432;    0.168909;    0.169307;    0.170025;    0.170474;    0.170787;    0.170956;    0.171274;    0.171569;    0.171910;    0.171455;    0.171455;
 51;    7.773084;    1.438749;    1.359789;    1.328787;    1.287097;    1.240376;    1.183187;    1.126147;    1.059970;    0.954978;    0.808906;    0.590504;    0.497494;    0.355972;    0.258486;    0.228812;    0.146033;    0.147072;    0.149402;    0.150613;    0.151024;    0.151501;    0.151588;    0.153012;    0.153758;    0.154193;    0.155074;    0.156451;    0.157492;    0.158581;    0.158786;    0.159318;    0.160496;    0.160963;    0.161339;    0.161767;    0.162354;    0.162662;    0.163439;    0.164102;    0.164517;    0.164990;    0.165156;    0.165134;    0.165159;    0.165796;    0.165899;    0.166271;    0.166443;    0.166815;    0.166698;    0.166698;
 52;    7.841717;    1.415300;    1.338411;    1.302046;    1.268330;    1.234203;    1.182494;    1.121322;    1.021353;    0.933700;    0.780172;    0.576538;    0.469110;    0.349842;    0.262408;    0.259978;    0.146878;    0.147894;    0.148663;    0.150014;    0.151215;    0.151900;    0.153017;    0.153865;    0.153864;    0.153896;    0.154085;    0.155559;    0.156723;    0.157520;    0.157502;    0.158139;    0.159188;    0.159990;    0.160551;    0.160924;    0.161380;    0.161590;    0.162362;    0.163222;    0.163860;    0.164074;    0.164860;    0.165327;    0.165446;    0.165602;    0.165815;    0.166702;    0.166638;    0.165962;    0.165925;    0.165925;
 53;    7.806811;    1.415235;    1.343099;    1.309661;    1.274749;    1.234354;    1.179695;    1.107225;    1.026180;    0.923700;    0.790956;    0.561859;    0.481242;    0.352933;    0.269861;    0.223418;    0.144618;    0.145739;    0.146509;    0.147488;    0.148165;    0.149229;    0.150081;    0.150784;    0.152339;    0.153667;    0.154618;    0.154566;    0.155284;    0.155219;    0.157067;    0.158243;    0.159052;    0.159477;    0.160175;    0.160969;    0.161319;    0.161373;    0.161580;    0.162062;    0.162045;    0.162393;    0.162870;    0.162870;    0.162996;    0.163575;    0.163796;    0.164183;    0.164327;    0.164223;    0.164361;    0.164361;
 54;    7.800779;    1.426329;    1.351099;    1.312306;    1.276315;    1.239529;    1.185304;    1.130023;    1.064720;    0.945849;    0.791965;    0.583944;    0.495807;    0.351395;    0.266052;    0.256900;    0.144926;    0.145317;    0.146459;    0.148654;    0.149773;    0.151877;    0.153223;    0.153899;    0.155596;    0.156306;    0.155964;    0.154517;    0.155286;    0.156046;    0.156246;    0.157104;    0.157708;    0.158499;    0.159461;    0.160113;    0.160823;    0.161189;    0.161368;    0.161312;    0.162461;    0.163029;    0.163423;    0.163805;    0.163876;    0.163462;    0.163525;    0.163051;    0.163330;    0.163633;    0.163756;    0.163756;
 55;    7.701363;    1.408248;    1.335048;    1.301163;    1.266929;    1.224481;    1.182584;    1.129372;    1.055403;    0.944958;    0.791446;    0.575896;    0.502533;    0.349879;    0.266654;    0.217954;    0.146696;    0.148394;    0.149661;    0.149555;    0.150555;    0.151081;    0.151376;    0.152478;    0.153728;    0.154949;    0.156167;    0.156579;    0.157109;    0.157697;    0.158477;    0.158885;    0.159502;    0.160871;    0.162021;    0.162530;    0.162853;    0.163013;    0.163613;    0.163746;    0.163430;    0.164170;    0.164518;    0.165044;    0.165130;    0.165490;    0.165651;    0.165869;    0.166081;    0.166065;    0.166042;    0.166042;
 56;    7.683063;    1.409780;    1.337326;    1.302735;    1.270284;    1.214265;    1.166779;    1.099001;    1.006039;    0.910672;    0.767923;    0.553362;    0.481097;    0.342281;    0.267669;    0.246861;    0.145955;    0.147785;    0.149308;    0.150325;    0.150820;    0.151108;    0.152315;    0.152756;    0.153286;    0.154500;    0.154905;    0.155829;    0.156572;    0.157405;    0.158419;    0.159568;    0.159978;    0.160099;    0.160440;    0.160726;    0.161714;    0.162520;    0.163664;    0.163689;    0.164151;    0.164527;    0.164480;    0.164715;    0.164900;    0.165607;    0.166034;    0.166325;    0.166319;    0.166325;    0.166615;    0.166615;
 57;    7.927887;    1.432441;    1.352512;    1.318441;    1.276692;    1.240312;    1.180967;    1.124370;    1.039946;    0.937785;    0.803483;    0.588422;    0.507587;    0.360942;    0.270861;    0.267343;    0.150104;    0.151037;    0.151008;    0.152894;    0.154216;    0.154862;    0.155041;    0.155174;    0.155593;    0.156811;    0.157422;    0.158201;    0.159145;    0.159787;    0.160439;    0.161052;    0.162596;    0.163390;    0.163966;    0.164706;    0.165400;    0.165782;    0.166050;    0.166468;    0.166823;    0.166896;    0.167572;    0.168126;    0.168480;    0.168613;    0.168915;    0.168286;    0.168610;    0.168719;    0.168681;    0.168681;
 58;    8.238482;    1.424875;    1.346174;    1.313993;    1.277430;    1.237965;    1.184645;    1.126678;    1.058809;    0.969801;    0.813373;    0.569053;    0.471524;    0.350831;    0.262706;    0.257210;    0.147071;    0.148965;    0.149182;    0.150243;    0.151474;    0.151736;    0.152884;    0.154478;    0.155583;    0.156278;    0.156486;    0.156769;    0.157612;    0.159193;    0.160268;    0.161158;    0.161486;    0.162382;    0.163032;    0.163451;    0.163641;    0.164275;    0.164341;    0.164424;    0.164999;    0.165589;    0.166181;    0.166727;    0.167411;    0.167762;    0.168098;    0.168155;    0.167764;    0.167772;    0.167921;    0.167921;
 59;    8.263834;    1.418046;    1.339266;    1.304868;    1.264212;    1.212190;    1.161836;    1.114138;    1.038391;    0.917137;    0.805170;    0.562084;    0.499395;    0.347178;    0.261910;    0.261203;    0.145242;    0.147099;    0.147775;    0.148423;    0.149723;    0.150340;    0.151832;    0.152341;    0.153219;    0.153981;    0.154377;    0.154697;    0.155733;    0.156495;    0.157017;    0.157886;    0.158326;    0.159212;    0.159613;    0.160158;    0.161174;    0.162099;    0.162767;    0.163453;    0.164279;    0.164479;    0.164537;    0.164721;    0.165341;    0.165577;    0.165645;    0.165346;    0.165548;    0.165730;    0.165849;    0.165849;
 60;    7.756095;    1.424606;    1.350053;    1.319814;    1.276852;    1.229450;    1.190546;    1.131713;    1.044372;    0.925025;    0.782795;    0.576814;    0.501047;    0.350251;    0.260720;    0.226953;    0.148717;    0.149407;    0.151463;    0.152688;    0.153311;    0.154363;    0.154680;    0.155760;    0.156078;    0.155514;    0.156120;    0.157195;    0.158582;    0.159434;    0.159809;    0.160958;    0.161767;    0.162622;    0.163476;    0.163958;    0.164439;    0.164173;    0.164502;    0.165144;    0.165399;    0.166133;    0.166941;    0.167300;    0.167260;    0.167332;    0.167693;    0.168294;    0.168441;    0.168498;    0.168417;    0.168417;
 61;    8.052579;    1.416704;    1.338925;    1.307609;    1.270775;    1.228488;    1.186575;    1.122508;    1.034476;    0.953055;    0.806903;    0.578634;    0.511863;    0.362924;    0.278020;    0.239030;    0.150279;    0.150597;    0.151193;    0.152378;    0.153415;    0.154968;    0.155857;    0.156439;    0.158029;    0.159332;    0.159879;    0.160989;    0.161555;    0.161966;    0.163157;    0.164180;    0.165100;    0.165717;    0.165963;    0.165597;    0.165764;    0.165588;    0.166817;    0.167696;    0.167922;    0.168728;    0.169406;    0.169382;    0.169051;    0.168674;    0.168963;    0.169294;    0.169431;    0.169350;    0.169627;    0.169627;
 62;    7.946993;    1.413681;    1.337868;    1.307387;    1.263121;    1.223061;    1.164535;    1.113077;    1.014842;    0.907355;    0.773543;    0.560216;    0.467864;    0.346518;    0.260857;    0.256908;    0.143714;    0.144376;    0.145952;    0.146749;    0.148058;    0.149534;    0.150624;    0.151077;    0.152301;    0.153090;    0.153999;    0.154355;    0.154061;    0.155086;    0.156185;    0.156437;    0.156008;    0.156287;    0.156705;    0.157140;    0.157753;    0.158101;    0.158977;    0.159558;    0.159871;    0.160417;    0.160910;    0.161536;    0.161840;    0.162128;    0.162154;    0.161671;    0.161743;    0.161835;    0.161732;    0.161732;
 63;    7.926523;    1.411779;    1.338960;    1.309294;    1.268147;    1.220583;    1.179303;    1.112610;    1.040702;    0.944821;    0.788386;    0.574818;    0.505841;    0.346427;    0.259026;    0.246195;    0.147349;    0.148120;    0.149127;    0.150278;    0.150633;    0.151641;    0.151462;    0.153100;    0.153694;    0.155260;    0.156229;    0.156710;    0.157431;    0.158253;    0.158778;    0.159791;    0.160688;    0.160957;    0.161512;    0.161867;    0.162244;    0.163195;    0.163447;    0.164385;    0.164710;    0.164952;    0.165207;    0.165046;    0.165545;    0.165602;    0.165652;    0.166000;    0.165918;    0.165973;    0.166150;    0.166150;
 64;    7.967750;    1.422311;    1.349152;    1.320644;    1.288880;    1.253936;    1.200245;    1.128656;    1.056976;    0.960166;    0.799435;    0.568288;    0.501201;    0.347264;    0.259451;    0.245198;    0.146780;    0.147925;    0.149512;    0.150123;    0.151386;    0.152389;    0.152769;    0.154066;    0.154933;    0.155567;    0.156648;    0.157451;    0.158043;    0.158533;    0.159402;    0.160510;    0.160969;    0.161296;    0.162196;    0.162718;    0.163148;    0.164250;    0.165011;    0.165517;    0.166049;    0.166289;    0.166447;    0.166581;    0.166928;    0.167393;    0.167981;    0.168347;    0.168597;    0.168773;    0.168923;    0.168923;
 65;    8.251458;    1.408688;    1.336519;    1.303693;    1.267574;    1.226530;    1.173374;    1.111820;    1.043417;    0.928870;    0.774734;    0.570823;    0.499527;    0.343526;    0.261927;    0.218993;    0.147275;    0.147299;    0.148178;    0.149631;    0.151162;    0.151582;    0.153420;    0.154534;    0.155587;    0.155547;    0.157005;    0.157617;    0.158426;    0.159205;    0.159618;    0.158869;    0.159882;    0.160247;    0.160606;    0.161621;    0.161887;    0.162951;    0.163728;    0.164281;    0.164234;    0.164091;    0.164444;    0.165342;    0.165946;    0.166279;    0.166604;    0.166777;    0.166991;    0.166694;    0.166745;    0.166745;
 66;    7.838084;    1.418376;    1.342686;    1.315403;    1.278351;    1.239349;    1.180606;    1.129094;    1.041907;    0.945915;    0.815281;    0.565047;    0.495314;    0.354359;    0.264403;    0.251846;    0.145280;    0.146017;    0.147870;    0.148882;    0.148043;    0.149646;    0.151002;    0.151938;    0.152182;    0.153662;    0.154635;    0.155976;    0.156949;    0.157829;    0.158023;    0.158527;    0.158831;    0.159307;    0.160017;    0.160283;    0.161242;    0.161863;    0.162967;    0.163722;    0.164229;    0.164706;    0.164772;    0.164487;    0.163856;    0.164372;    0.164699;    0.165073;    0.165270;    0.165407;    0.165289;    0.165289;
 67;    7.800459;    1.417980;    1.342440;    1.304629;    1.272097;    1.222931;    1.164605;    1.117953;    1.029164;    0.929948;    0.774171;    0.567573;    0.486234;    0.357699;    0.273021;    0.237071;    0.148467;    0.148791;    0.149918;    0.151227;    0.152343;    0.153970;    0.155639;    0.156824;    0.157373;    0.158525;    0.159331;    0.159698;    0.159870;    0.160090;    0.160780;    0.161444;    0.161582;    0.162324;    0.162653;    0.163365;    0.163557;    0.164203;    0.165003;    0.165199;    0.165162;    0.165411;    0.166214;    0.166645;    0.167242;    0.167814;    0.168166;    0.168424;    0.167991;    0.168414;    0.168524;    0.168524;
 68;    7.932121;    1.417732;    1.342833;    1.309642;    1.270416;    1.227581;    1.177790;    1.123859;    1.060841;    0.945404;    0.810083;    0.571584;    0.466399;    0.349298;    0.265753;    0.238166;    0.148402;    0.150165;    0.150604;    0.151312;    0.151635;    0.152067;    0.154205;    0.155438;    0.156209;    0.156487;    0.156131;    0.157151;    0.158695;    0.159832;    0.160926;    0.161773;    0.162727;    0.163019;    0.163977;    0.164778;    0.165279;    0.165712;    0.166195;    0.167150;    0.167232;    0.167453;    0.167952;    0.168570;    0.168988;    0.169407;    0.169538;    0.169248;    0.168979;    0.169244;    0.169319;    0.169319;
 69;    7.844834;    1.418465;    1.342829;    1.308352;    1.273172;    1.235773;    1.186057;    1.131578;    1.063655;    0.958248;    0.791907;    0.571582;    0.493695;    0.354437;    0.270092;    0.257701;    0.153833;    0.154329;    0.155721;    0.156340;    0.157533;    0.158968;    0.160083;    0.160943;    0.161494;    0.162177;    0.162664;    0.163090;    0.164324;    0.164929;    0.165451;    0.165755;    0.165514;    0.166649;    0.167460;    0.168449;    0.168851;    0.169826;    0.170681;    0.170933;    0.171433;    0.171627;    0.171955;    0.172441;    0.172548;    0.172200;    0.172853;    0.173416;    0.173764;    0.174006;    0.173891;    0.173891;
 70;    7.981226;    1.425019;    1.348794;    1.316290;    1.283606;    1.242205;    1.184410;    1.127635;    1.055978;    0.948948;    0.786616;    0.572207;    0.509000;    0.361792;    0.274273;    0.233508;    0.150922;    0.151686;    0.152881;    0.154030;    0.155100;    0.155740;    0.156504;    0.156899;    0.157542;    0.158960;    0.160603;    0.161791;    0.162165;    0.162223;    0.163440;    0.164652;    0.165294;    0.165540;    0.165793;    0.165940;    0.166546;    0.166882;    0.167539;    0.167790;    0.168321;    0.168505;    0.168524;    0.168884;    0.169414;    0.169770;    0.170280;    0.170504;    0.170879;    0.171108;    0.171231;    0.171231;
 71;    7.885246;    1.421993;    1.343630;    1.311104;    1.271880;    1.229204;    1.177267;    1.115629;    1.054473;    0.932968;    0.776066;    0.569167;    0.491339;    0.345277;    0.265637;    0.225939;    0.147509;    0.148709;    0.149228;    0.150791;    0.151678;    0.152530;    0.152220;    0.153726;    0.154879;    0.154957;    0.156146;    0.156333;    0.157116;    0.157289;    0.158075;    0.159567;    0.160845;    0.161707;    0.162382;    0.162768;    0.163484;    0.163626;    0.163696;    0.164011;    0.163882;    0.164578;    0.164953;    0.165673;    0.166081;    0.166411;    0.166379;    0.166793;    0.166605;    0.166742;    0.166897;    0.166897;
 72;    7.906164;    1.419508;    1.343498;    1.316738;    1.275099;    1.240489;    1.184313;    1.127324;    1.035375;    0.939652;    0.796811;    0.575705;    0.483201;    0.346898;    0.258519;    0.214393;    0.149077;    0.149764;    0.150533;    0.152196;    0.153604;    0.155070;    0.155807;    0.156094;    0.156912;    0.157330;    0.158330;    0.159762;    0.160657;    0.161570;    0.162578;    0.163204;    0.162950;    0.163987;    0.164754;    0.165278;    0.166304;    0.167336;    0.167955;    0.168416;    0.168290;    0.167761;    0.168420;    0.168086;    0.168272;    0.167811;    0.167766;    0.168114;    0.168492;    0.168398;    0.168567;    0.168567;
 73;    7.982707;    1.429566;    1.359479;    1.334527;    1.292409;    1.249596;    1.208355;    1.133168;    1.047366;    0.964026;    0.798093;    0.576149;    0.511898;    0.355470;    0.268149;    0.261238;    0.156187;    0.156865;    0.158894;    0.160105;    0.161118;    0.162102;    0.162057;    0.163489;    0.163973;    0.164898;    0.165497;    0.166548;    0.167510;    0.168616;    0.169577;    0.170041;    0.170842;    0.171099;    0.171857;    0.172394;    0.172633;    0.173362;    0.173705;    0.174777;    0.175759;    0.176357;    0.176843;    0.176867;    0.176820;    0.176893;    0.176624;    0.176941;    0.177116;    0.177343;    0.177241;    0.177241;
 74;    7.968321;    1.416566;    1.344902;    1.307075;    1.275706;    1.238449;    1.174979;    1.126830;    1.045929;    0.922401;    0.778150;    0.576566;    0.514689;    0.353538;    0.273036;    0.236220;    0.154624;    0.156544;    0.158230;    0.159117;    0.160084;    0.160531;    0.161111;    0.160919;    0.161751;    0.162977;    0.164633;    0.166026;    0.167064;    0.167232;    0.167164;    0.167357;    0.168544;    0.168933;    0.170347;    0.171099;    0.171647;    0.172708;    0.173920;    0.174657;    0.175203;    0.175658;    0.176014;    0.176286;    0.176272;    0.176382;    0.176640;    0.177006;    0.177076;    0.176692;    0.176926;    0.176926;
 75;    8.363436;    1.413434;    1.338027;    1.308528;    1.281357;    1.244586;    1.186838;    1.134154;    1.048732;    0.950786;    0.802949;    0.577619;    0.477886;    0.356933;    0.269952;    0.242170;    0.143530;    0.144632;    0.146532;    0.146946;    0.148019;    0.148973;    0.149333;    0.150730;    0.151727;    0.152093;    0.152933;    0.153251;    0.154373;    0.155027;    0.156168;    0.157077;    0.157868;    0.158695;    0.159035;    0.159451;    0.159580;    0.159854;    0.160154;    0.160810;    0.160768;    0.160161;    0.160792;    0.161013;    0.161855;    0.162114;    0.162262;    0.162184;    0.162475;    0.162804;    0.162873;    0.162873;
 76;    7.962020;    1.410102;    1.341644;    1.313151;    1.282913;    1.232718;    1.190289;    1.130261;    1.039739;    0.949202;    0.821728;    0.579221;    0.473274;    0.353217;    0.262080;    0.238922;    0.155986;    0.158058;    0.158214;    0.158183;    0.159625;    0.159998;    0.161255;    0.162013;    0.162583;    0.162641;    0.163567;    0.164647;    0.165784;    0.166353;    0.166735;    0.167477;    0.168414;    0.169926;    0.170777;    0.171322;    0.171880;    0.172651;    0.173545;    0.174079;    0.174074;    0.174123;    0.174440;    0.174545;    0.174762;    0.174787;    0.175267;    0.175313;    0.174933;    0.175327;    0.175406;    0.175406;
 77;    7.710175;    1.406897;    1.330762;    1.298231;    1.268874;    1.212236;    1.165773;    1.111308;    1.030148;    0.923363;    0.779192;    0.564905;    0.497836;    0.337973;    0.251725;    0.220470;    0.137818;    0.138893;    0.140882;    0.142033;    0.142954;    0.143370;    0.143332;    0.144765;    0.145952;    0.147537;    0.149111;    0.149838;    0.150238;    0.150159;    0.151386;    0.152260;    0.152419;    0.152442;    0.152897;    0.153338;    0.154705;    0.155472;    0.155332;    0.155468;    0.156378;    0.156573;    0.156803;    0.156424;    0.156503;    0.156843;    0.157439;    0.157704;    0.157882;    0.158008;    0.158166;    0.158166;
 78;    7.664552;    1.418721;    1.341538;    1.306514;    1.268233;    1.226734;    1.170809;    1.122508;    1.043336;    0.919833;    0.806266;    0.576882;    0.483818;    0.346866;    0.256729;    0.227076;    0.142459;    0.143398;    0.144161;    0.146256;    0.147635;    0.148150;    0.148763;    0.149225;    0.150640;    0.151604;    0.152676;    0.153590;    0.154826;    0.156021;    0.156454;    0.156175;    0.156938;    0.157690;    0.158279;    0.158678;    0.159220;    0.159706;    0.160313;    0.160898;    0.160851;    0.160425;    0.160664;    0.161546;    0.162200;    0.162784;    0.163033;    0.163420;    0.163614;    0.163743;    0.163924;    0.163924;
 79;    7.708773;    1.420460;    1.342685;    1.309667;    1.268007;    1.229412;    1.187802;    1.134706;    1.051677;    0.945571;    0.767572;    0.546854;    0.481940;    0.337627;    0.254201;    0.234827;    0.141142;    0.143034;    0.144075;    0.145197;    0.145480;    0.146717;    0.147150;    0.148301;    0.147966;    0.148670;    0.149295;    0.150421;    0.151186;    0.151755;    0.153038;    0.153580;    0.153948;    0.154969;    0.156246;    0.157208;    0.158004;    0.158725;    0.159580;    0.159839;    0.159401;    0.159410;    0.160263;    0.160828;    0.160804;    0.160396;    0.160895;    0.160834;    0.160582;    0.160583;    0.160704;    0.160704;
 80;    7.939561;    1.416743;    1.339932;    1.312071;    1.278209;    1.235977;    1.189712;    1.113160;    1.036187;    0.950230;    0.787705;    0.575015;    0.509583;    0.355310;    0.265156;    0.243779;    0.136853;    0.137293;    0.138662;    0.138889;    0.139819;    0.139608;    0.140288;    0.141674;    0.143096;    0.143889;    0.145101;    0.146677;    0.148012;    0.148800;    0.149509;    0.149896;    0.150538;    0.151114;    0.151209;    0.151966;    0.152309;    0.152419;    0.153629;    0.154028;    0.154271;    0.154350;    0.154542;    0.154666;    0.155506;    0.155880;    0.155677;    0.155774;    0.156019;    0.156319;    0.156435;    0.156435;
 81;    8.239941;    1.417779;    1.342760;    1.312669;    1.274051;    1.230274;    1.192391;    1.140988;    1.068404;    0.949782;    0.779309;    0.572293;    0.494203;    0.349128;    0.260386;    0.252600;    0.144283;    0.144786;    0.145969;    0.147246;    0.148869;    0.149521;    0.150180;    0.150689;    0.150201;    0.150906;    0.152294;    0.153160;    0.153855;    0.154343;    0.154879;    0.155740;    0.156638;    0.157184;    0.157628;    0.158215;    0.158424;    0.158405;    0.159451;    0.160381;    0.160971;    0.161975;    0.162638;    0.162883;    0.163096;    0.163405;    0.163673;    0.163231;    0.162456;    0.162768;    0.162694;    0.162694;
 82;    7.762514;    1.404677;    1.331541;    1.303246;    1.275419;    1.238210;    1.189615;    1.130425;    1.063642;    0.958927;    0.802267;    0.571934;    0.495173;    0.351973;    0.261890;    0.254581;    0.142874;    0.144420;    0.145696;    0.146544;    0.147294;    0.147679;    0.149055;    0.149894;    0.149854;    0.150572;    0.150237;    0.151916;    0.152628;    0.153627;    0.153552;    0.153940;    0.154488;    0.155037;    0.155291;    0.155838;    0.156887;    0.157821;    0.158483;    0.158752;    0.158562;    0.159288;    0.159697;    0.159543;    0.160404;    0.161001;    0.160929;    0.161177;    0.160838;    0.160805;    0.160784;    0.160784;
 83;    8.617804;    1.408824;    1.330036;    1.298287;    1.263162;    1.225592;    1.181152;    1.127176;    1.062363;    0.969611;    0.819703;    0.574252;    0.497986;    0.363646;    0.264603;    0.235117;    0.147342;    0.147669;    0.148847;    0.150520;    0.151650;    0.151830;    0.152738;    0.153096;    0.153755;    0.154580;    0.155522;    0.155615;    0.156790;    0.157482;    0.157903;    0.159339;    0.159801;    0.160610;    0.161752;    0.163008;    0.163712;    0.163947;    0.164190;    0.164551;    0.165252;    0.165549;    0.166012;    0.166052;    0.166406;    0.166524;    0.166790;    0.167039;    0.166907;    0.167068;    0.167251;    0.167251;
 84;    8.914373;    1.418160;    1.340146;    1.307211;    1.267354;    1.233075;    1.189004;    1.126200;    1.038366;    0.938227;    0.796706;    0.575105;    0.491676;    0.356873;    0.274490;    0.238096;    0.150218;    0.151833;    0.152906;    0.154310;    0.155750;    0.156609;    0.157020;    0.157602;    0.158433;    0.158614;    0.159508;    0.160166;    0.160568;    0.160973;    0.161944;    0.163014;    0.163915;    0.164131;    0.164359;    0.164728;    0.164783;    0.164953;    0.165903;    0.166297;    0.166350;    0.166346;    0.167150;    0.167622;    0.167684;    0.167833;    0.168453;    0.168809;    0.169009;    0.169151;    0.168853;    0.168853;
 85;    8.735433;    1.421552;    1.347489;    1.314995;    1.286518;    1.239559;    1.196070;    1.120156;    1.040458;    0.942554;    0.807448;    0.558377;    0.462276;    0.348230;    0.267985;    0.218236;    0.147188;    0.148710;    0.149940;    0.150677;    0.151343;    0.152312;    0.153555;    0.154708;    0.154685;    0.155925;    0.156447;    0.157959;    0.158290;    0.158108;    0.158492;    0.159001;    0.159936;    0.160612;    0.161279;    0.161751;    0.161885;    0.162477;    0.162975;    0.163731;    0.164286;    0.164517;    0.164765;    0.165169;    0.165896;    0.166085;    0.166209;    0.166155;    0.166678;    0.166950;    0.166840;    0.166840;
 86;    9.304195;    1.420003;    1.345088;    1.307410;    1.269423;    1.227216;    1.180278;    1.128320;    1.050818;    0.937006;    0.808509;    0.572459;    0.485065;    0.354585;    0.263844;    0.224906;    0.148005;    0.148756;    0.150462;    0.150612;    0.151089;    0.151633;    0.152620;    0.154507;    0.155562;    0.156156;    0.157267;    0.158246;    0.159062;    0.159051;    0.159499;    0.160615;    0.161209;    0.161505;    0.162015;    0.163056;    0.163329;    0.163886;    0.164679;    0.165014;    0.165459;    0.165840;    0.165971;    0.166060;    0.166273;    0.166352;    0.166706;    0.166952;    0.166924;    0.166948;    0.167078;    0.167078;
 87;    9.146791;    1.417824;    1.338008;    1.305429;    1.267172;    1.224833;    1.175731;    1.108912;    1.038222;    0.937351;    0.801436;    0.577755;    0.505327;    0.341730;    0.255219;    0.224513;    0.143629;    0.145337;    0.145353;    0.145931;    0.146628;    0.147930;    0.148924;    0.150711;    0.151802;    0.153001;    0.153730;    0.154413;    0.154872;    0.154675;    0.155789;    0.155627;    0.156785;    0.157461;    0.158191;    0.158801;    0.159089;    0.159542;    0.160520;    0.160791;    0.160574;    0.161423;    0.161902;    0.162009;    0.161805;    0.162128;    0.161561;    0.161930;    0.161875;    0.161996;    0.161776;    0.161776;
 88;    9.283683;    1.419561;    1.341526;    1.316354;    1.271672;    1.234882;    1.185224;    1.129691;    1.049393;    0.938131;    0.793486;    0.570367;    0.496287;    0.352313;    0.260925;    0.250543;    0.145905;    0.147125;    0.148029;    0.149616;    0.150130;    0.150069;    0.150781;    0.151838;    0.153296;    0.154001;    0.155071;    0.155784;    0.157001;    0.157876;    0.158413;    0.158223;    0.159018;    0.160294;    0.161058;    0.161243;    0.160868;    0.161697;    0.162073;    0.162437;    0.162898;    0.163766;    0.164076;    0.164596;    0.164839;    0.165025;    0.164937;    0.165271;    0.165606;    0.165661;    0.165007;    0.165007;
 89;   11.883193;    1.420628;    1.349819;    1.322876;    1.282612;    1.238371;    1.188356;    1.120538;    1.040368;    0.928436;    0.787455;    0.577766;    0.491369;    0.364657;    0.273348;    0.230868;    0.148098;    0.149821;    0.150938;    0.152311;    0.153702;    0.155419;    0.156510;    0.157561;    0.157992;    0.158395;    0.158751;    0.158404;    0.159044;    0.159274;    0.158844;    0.159678;    0.159998;    0.161494;    0.162791;    0.163983;    0.164306;    0.164652;    0.165070;    0.165532;    0.165873;    0.166498;    0.166978;    0.167067;    0.166705;    0.166413;    0.166958;    0.167204;    0.167365;    0.167753;    0.167944;    0.167944;
 90;   10.510239;    1.420244;    1.340864;    1.307139;    1.279340;    1.243988;    1.188321;    1.119530;    1.049495;    0.939710;    0.819601;    0.566883;    0.467631;    0.348615;    0.262492;    0.253514;    0.146381;    0.147438;    0.149098;    0.150449;    0.151712;    0.151388;    0.152733;    0.154008;    0.154762;    0.156088;    0.156787;    0.156911;    0.157347;    0.158261;    0.158762;    0.159259;    0.160356;    0.161126;    0.161674;    0.162005;    0.162433;    0.163147;    0.163772;    0.164086;    0.164213;    0.164207;    0.164955;    0.165646;    0.166194;    0.166471;    0.166697;    0.166824;    0.166674;    0.166708;    0.166913;    0.166913;
 91;    9.335170;    1.426681;    1.353190;    1.322203;    1.287879;    1.250522;    1.188812;    1.118048;    1.047850;    0.928299;    0.805510;    0.586139;    0.506800;    0.351424;    0.262424;    0.238124;    0.147771;    0.149283;    0.150029;    0.150531;    0.151306;    0.151416;    0.151590;    0.153494;    0.154647;    0.155545;    0.156398;    0.157125;    0.157365;    0.158533;    0.159225;    0.159648;    0.159197;    0.160687;    0.161908;    0.162579;    0.163248;    0.163566;    0.163529;    0.164011;    0.164130;    0.164482;    0.165174;    0.165845;    0.166555;    0.166968;    0.167143;    0.167669;    0.167895;    0.167348;    0.167413;    0.167413;
 92;    9.568020;    1.424657;    1.343603;    1.309593;    1.275821;    1.240161;    1.193992;    1.119146;    1.031720;    0.947707;    0.784510;    0.564328;    0.493304;    0.339113;    0.254530;    0.250052;    0.141857;    0.143643;    0.144981;    0.146055;    0.146407;    0.147237;    0.147178;    0.148187;    0.149815;    0.151488;    0.152731;    0.154075;    0.154827;    0.155181;    0.155306;    0.155250;    0.156200;    0.156938;    0.157693;    0.158603;    0.158958;    0.159236;    0.159535;    0.159847;    0.160344;    0.160579;    0.160719;    0.160868;    0.161582;    0.161833;    0.161724;    0.161366;    0.160824;    0.161049;    0.161212;    0.161212;
 93;    8.813382;    1.419395;    1.350432;    1.326922;    1.299282;    1.253010;    1.210592;    1.141695;    1.068195;    0.953956;    0.837369;    0.588451;    0.511443;    0.358048;    0.275391;    0.245558;    0.149537;    0.150381;    0.151978;    0.153044;    0.154031;    0.155322;    0.156332;    0.157314;    0.158030;    0.159185;    0.159396;    0.160579;    0.161658;    0.162354;    0.162728;    0.162910;    0.163267;    0.163450;    0.163753;    0.164816;    0.165294;    0.165701;    0.166597;    0.167165;    0.167478;    0.167361;    0.167819;    0.168653;    0.169033;    0.168996;    0.168777;    0.169310;    0.169622;    0.169854;    0.170067;    0.170067;
 94;    7.648813;    1.425909;    1.345533;    1.313944;    1.273588;    1.232201;    1.179924;    1.118923;    1.034472;    0.949153;    0.795231;    0.578459;    0.474689;    0.343370;    0.263122;    0.262974;    0.147174;    0.148302;    0.149954;    0.150997;    0.151650;    0.151729;    0.153337;    0.154435;    0.155246;    0.155974;    0.156043;    0.156302;    0.157482;    0.158487;    0.159477;    0.160033;    0.159916;    0.160656;    0.161056;    0.160952;    0.161602;    0.161871;    0.162199;    0.162979;    0.163343;    0.163010;    0.163132;    0.163437;    0.163857;    0.163933;    0.164474;    0.164622;    0.164467;    0.164524;    0.164769;    0.164769;
 95;    7.621067;    1.419725;    1.343084;    1.316911;    1.279174;    1.237446;    1.175671;    1.116198;    1.059064;    0.964284;    0.795430;    0.567584;    0.504632;    0.360766;    0.266128;    0.252952;    0.151182;    0.152313;    0.153149;    0.155030;    0.156756;    0.157646;    0.157422;    0.158845;    0.159354;    0.159667;    0.161287;    0.162281;    0.163143;    0.163790;    0.164062;    0.164700;    0.165503;    0.165495;    0.166604;    0.167592;    0.168414;    0.169154;    0.169555;    0.170126;    0.170699;    0.170916;    0.170659;    0.170968;    0.171116;    0.171552;    0.171953;    0.171994;    0.171958;    0.172020;    0.172283;    0.172283;
 96;    7.607190;    1.411370;    1.334410;    1.299859;    1.269852;    1.235471;    1.188844;    1.122478;    1.035222;    0.929091;    0.810598;    0.570393;    0.490230;    0.355565;    0.265990;    0.218241;    0.146608;    0.148137;    0.148741;    0.150433;    0.151780;    0.152642;    0.152794;    0.153942;    0.154979;    0.156700;    0.157851;    0.158262;    0.159301;    0.159972;    0.160709;    0.162058;    0.162553;    0.163093;    0.163224;    0.163442;    0.163564;    0.163681;    0.164879;    0.165129;    0.165414;    0.165720;    0.165595;    0.165847;    0.166226;    0.166683;    0.166941;    0.167147;    0.167220;    0.167637;    0.167738;    0.167738;
 97;    7.609577;    1.430940;    1.356858;    1.318116;    1.280171;    1.228981;    1.174383;    1.114797;    1.033733;    0.944665;    0.786503;    0.562392;    0.471158;    0.341802;    0.253175;    0.253055;    0.141501;    0.142533;    0.142863;    0.144463;    0.144849;    0.146720;    0.148024;    0.148296;    0.147984;    0.149029;    0.150327;    0.151853;    0.153109;    0.154324;    0.154952;    0.155097;    0.156110;    0.156763;    0.156639;    0.156310;    0.156974;    0.157807;    0.158455;    0.159133;    0.159554;    0.160217;    0.160962;    0.161370;    0.161354;    0.161502;    0.160783;    0.161125;    0.161194;    0.161080;    0.161291;    0.161291;
 98;    7.598007;    1.418876;    1.347727;    1.311472;    1.281943;    1.236451;    1.178996;    1.117960;    1.045355;    0.941645;    0.808281;    0.568239;    0.505030;    0.355266;    0.264794;    0.252637;    0.150158;    0.152333;    0.153394;    0.154694;    0.156274;    0.156856;    0.157550;    0.158850;    0.159558;    0.160913;    0.161399;    0.161428;    0.162824;    0.163874;    0.164636;    0.165200;    0.165795;    0.166118;    0.166874;    0.167411;    0.168159;    0.169100;    0.170215;    0.170918;    0.171199;    0.171158;    0.171522;    0.171753;    0.172126;    0.172479;    0.172294;    0.172233;    0.172356;    0.172734;    0.172778;    0.172778;
 99;    7.626153;    1.413514;    1.338070;    1.308121;    1.268998;    1.227055;    1.181978;    1.111489;    1.056702;    0.959541;    0.790945;    0.568049;    0.494242;    0.353031;    0.267127;    0.260295;    0.152818;    0.154915;    0.156071;    0.156622;    0.157675;    0.157836;    0.159623;    0.160985;    0.162161;    0.162640;    0.163564;    0.163735;    0.164089;    0.164586;    0.165175;    0.165679;    0.166262;    0.167265;    0.168658;    0.169457;    0.170065;    0.170233;    0.170796;    0.171114;    0.171478;    0.172173;    0.172457;    0.172780;    0.173312;    0.173387;    0.173591;    0.173231;    0.173538;    0.173213;    0.173221;    0.173221;
100;    7.588114;    1.416207;    1.338461;    1.301241;    1.270838;    1.231470;    1.170295;    1.116964;    1.022471;    0.928842;    0.778625;    0.559673;    0.507993;    0.346712;    0.266867;    0.258465;    0.145339;    0.146499;    0.147708;    0.148436;    0.148953;    0.150110;    0.150759;    0.150483;    0.151796;    0.152395;    0.153963;    0.154825;    0.155294;    0.156398;    0.157568;    0.158201;    0.158511;    0.158723;    0.159641;    0.160270;    0.160728;    0.160420;    0.160598;    0.161518;    0.162062;    0.162228;    0.162798;    0.163133;    0.163302;    0.163894;    0.164066;    0.164128;    0.164348;    0.164597;    0.164677;    0.164677;


==> anc/LVM_v0.2/result_simulation/SetC4.1_Modelppca-none-none_CVrkf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;PC28;PC29;PC30;PC31;PC32;PC33;PC34;PC35;PC36;PC37;PC38;PC39;PC40;PC41;PC42;PC43;PC44;PC45;PC46;PC47;PC48;PC49;PC50;
Nan;Nan;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  1;    0.125102;   71.021192;   68.116045;   66.795547;   65.779430;   63.945376;   62.152348;   59.993300;   57.769903;   54.648568;   49.636992;   42.674008;   38.348009;   32.846825;   27.783409;   26.414808;   24.759720;   24.789073;   24.805967;   24.834845;   24.852529;   24.887257;   24.909303;   24.932513;   24.942401;   24.953859;   24.954492;   24.986674;   25.000652;   24.999590;   25.009556;   25.018362;   25.025295;   25.031604;   25.052496;   25.054777;   25.041203;   25.056227;   25.065596;   25.081126;   25.086469;   25.090822;   25.094021;   25.089349;   25.085468;   25.095117;   25.102750;   25.105360;   25.100062;   25.103699;   25.104472;   25.104472;
  2;    0.149942;   71.282047;   68.242223;   67.371246;   66.138736;   64.386449;   62.818471;   60.123163;   58.459262;   54.768360;   50.992203;   43.107940;   38.795077;   32.884709;   28.005668;   26.428554;   24.723042;   24.768614;   24.787455;   24.791938;   24.815182;   24.846610;   24.867999;   24.885125;   24.907438;   24.905950;   24.924791;   24.932930;   24.946139;   24.960173;   24.967723;   24.986158;   24.998052;   25.005582;   25.014518;   25.007399;   25.030214;   25.046618;   25.055975;   25.057928;   25.065786;   25.071920;   25.076768;   25.083048;   25.088670;   25.092426;   25.087709;   25.085279;   25.086079;   25.087384;   25.090798;   25.090798;
  3;    0.118359;   71.048642;   68.229976;   67.182356;   65.899273;   64.457376;   63.210670;   61.312502;   58.219555;   54.987517;   51.232092;   42.951652;   38.947785;   32.712810;   27.720211;   26.350851;   24.697111;   24.713975;   24.745077;   24.758208;   24.776495;   24.804354;   24.831051;   24.854513;   24.880694;   24.897580;   24.916425;   24.943988;   24.963007;   24.972276;   24.978997;   24.988501;   25.009918;   25.020024;   25.028207;   25.040049;   25.044584;   25.046663;   25.063543;   25.065262;   25.069014;   25.069515;   25.069490;   25.067538;   25.075244;   25.080660;   25.087733;   25.090436;   25.091770;   25.089489;   25.093287;   25.093287;
  4;    0.118213;   71.679592;   68.688066;   67.667926;   66.317897;   64.642425;   62.427476;   61.144649;   58.998537;   55.314272;   49.998016;   42.532851;   38.517980;   32.943963;   28.069753;   26.647738;   24.968403;   24.986710;   25.012695;   25.036044;   25.073412;   25.082620;   25.110316;   25.127102;   25.145632;   25.162183;   25.175378;   25.193913;   25.213846;   25.214613;   25.228089;   25.225305;   25.243809;   25.258415;   25.271636;   25.282070;   25.296005;   25.305028;   25.316926;   25.325208;   25.322930;   25.324339;   25.312725;   25.323392;   25.334199;   25.338239;   25.338888;   25.336466;   25.340683;   25.341716;   25.343721;   25.343721;
  5;    0.123936;   70.868877;   68.062468;   67.234938;   65.901627;   64.678288;   62.538684;   60.646434;   58.148035;   54.341491;   50.738408;   42.606592;   38.700512;   33.084763;   27.752611;   26.358530;   24.654727;   24.690032;   24.708222;   24.738634;   24.751735;   24.776915;   24.808377;   24.834577;   24.852731;   24.853766;   24.863174;   24.867569;   24.881312;   24.888134;   24.905380;   24.922765;   24.925476;   24.921999;   24.927131;   24.933029;   24.941071;   24.955414;   24.967944;   24.967023;   24.971312;   24.980804;   24.984874;   24.985699;   24.991764;   24.991121;   24.979923;   24.984999;   24.991408;   24.992028;   24.989942;   24.989942;
  6;    0.121500;   70.956522;   67.718687;   66.721836;   65.325512;   64.000287;   61.908954;   60.007687;   57.331845;   53.749400;   49.152722;   42.500418;   38.727510;   32.614073;   27.668840;   26.240063;   24.448048;   24.483851;   24.503705;   24.554562;   24.582459;   24.602265;   24.621740;   24.634998;   24.640664;   24.655921;   24.663888;   24.680738;   24.688286;   24.693112;   24.707711;   24.709775;   24.691444;   24.702983;   24.729459;   24.742539;   24.759168;   24.775206;   24.785553;   24.791334;   24.798542;   24.799126;   24.800876;   24.804844;   24.808880;   24.815673;   24.820361;   24.823060;   24.823562;   24.825520;   24.822093;   24.822093;
  7;    0.107253;   71.470625;   68.481401;   67.143477;   66.081585;   64.345597;   62.647438;   60.778164;   58.218698;   54.926027;   49.133945;   42.486123;   38.584721;   32.922556;   27.995113;   26.548735;   24.750940;   24.771883;   24.796692;   24.820499;   24.814180;   24.833513;   24.860219;   24.881639;   24.907696;   24.919447;   24.915931;   24.933517;   24.963187;   24.986963;   25.010660;   25.017016;   25.010286;   25.024647;   25.037696;   25.038787;   25.049075;   25.057440;   25.072839;   25.072750;   25.070044;   25.068533;   25.073574;   25.077451;   25.074762;   25.082189;   25.082621;   25.088334;   25.093348;   25.095108;   25.097403;   25.097403;
  8;    0.106254;   70.411909;   67.687022;   66.624494;   65.347142;   64.196624;   62.650316;   60.035260;   57.478428;   53.885943;   49.421195;   42.915539;   39.227769;   32.323126;   27.421877;   26.033940;   24.416075;   24.447681;   24.450823;   24.476496;   24.490920;   24.508479;   24.533002;   24.560663;   24.570153;   24.568398;   24.597109;   24.610030;   24.621237;   24.634495;   24.642607;   24.645900;   24.668203;   24.689135;   24.702583;   24.715015;   24.723662;   24.736279;   24.746449;   24.748866;   24.752081;   24.751449;   24.762605;   24.763217;   24.767888;   24.774697;   24.780280;   24.780046;   24.785932;   24.785226;   24.786734;   24.786734;
  9;    0.106656;   71.309365;   68.153995;   66.907802;   65.703828;   64.390477;   62.865181;   61.263571;   58.294934;   55.084263;   51.224588;   42.683951;   38.471133;   32.738337;   27.617219;   26.573992;   24.643996;   24.661865;   24.700029;   24.738805;   24.755897;   24.778206;   24.799397;   24.806865;   24.807774;   24.822674;   24.845823;   24.854105;   24.855736;   24.892372;   24.915854;   24.929393;   24.941698;   24.944703;   24.967691;   24.978764;   24.979178;   24.986844;   24.982682;   24.997648;   25.006563;   25.015365;   25.013726;   25.016838;   25.019002;   25.023175;   25.027657;   25.035323;   25.041080;   25.041902;   25.042699;   25.042699;
 10;    0.108928;   70.945174;   68.171556;   67.391002;   65.949747;   64.683454;   62.884063;   60.563644;   58.739043;   55.730290;   51.574972;   42.778252;   38.371818;   32.379157;   27.699368;   26.229652;   24.535232;   24.570125;   24.607681;   24.620551;   24.636128;   24.681445;   24.709113;   24.730308;   24.758882;   24.779610;   24.795713;   24.815430;   24.830084;   24.835041;   24.835215;   24.847126;   24.866195;   24.880525;   24.893660;   24.910831;   24.916996;   24.929283;   24.939210;   24.945772;   24.942033;   24.947859;   24.952672;   24.956395;   24.959184;   24.968416;   24.969922;   24.969980;   24.974974;   24.975293;   24.975994;   24.975994;
 11;    0.109122;   70.964367;   67.867593;   66.718410;   65.677118;   64.314564;   62.903647;   60.793995;   57.612953;   54.552910;   49.255169;   42.148662;   37.838994;   32.491792;   27.772725;   26.254347;   24.572451;   24.595786;   24.630267;   24.641305;   24.648211;   24.680610;   24.695898;   24.708844;   24.733068;   24.749559;   24.744806;   24.760464;   24.791382;   24.810963;   24.838057;   24.852633;   24.863517;   24.871487;   24.888322;   24.899576;   24.905803;   24.907650;   24.913818;   24.920400;   24.926412;   24.932692;   24.938452;   24.934650;   24.930103;   24.939309;   24.946638;   24.949545;   24.946331;   24.950282;   24.952012;   24.952012;
 12;    0.109196;   70.735387;   67.693461;   66.848240;   65.213935;   63.649660;   62.180609;   59.968783;   56.836462;   53.721857;   49.813997;   41.856852;   38.008690;   32.028662;   27.328595;   25.900576;   24.274561;   24.319835;   24.322933;   24.342011;   24.363686;   24.388751;   24.388817;   24.424863;   24.434055;   24.454265;   24.481463;   24.496967;   24.504473;   24.513793;   24.506967;   24.515298;   24.527153;   24.531168;   24.547139;   24.565351;   24.574597;   24.577103;   24.586946;   24.590499;   24.598990;   24.608885;   24.610697;   24.614139;   24.624191;   24.634013;   24.637708;   24.637522;   24.639150;   24.637171;   24.636955;   24.636955;
 13;    0.109062;   70.853700;   68.001684;   67.005588;   65.595797;   64.186942;   62.368533;   60.407801;   58.233172;   54.361098;   49.355389;   42.684411;   38.463519;   32.226578;   27.597148;   26.193111;   24.637411;   24.665128;   24.677460;   24.689172;   24.719547;   24.756049;   24.778704;   24.800936;   24.811778;   24.846445;   24.861882;   24.878517;   24.900226;   24.918327;   24.924444;   24.936312;   24.934865;   24.928116;   24.948007;   24.960609;   24.968505;   24.961135;   24.973142;   24.986387;   24.985839;   24.990159;   24.996533;   24.991997;   25.002322;   25.006490;   25.013096;   25.016921;   25.019280;   25.020391;   25.021710;   25.021710;
 14;    0.110919;   70.475194;   67.569752;   66.397223;   65.323787;   64.051475;   62.602769;   60.695170;   57.416781;   54.524578;   49.152994;   42.380539;   38.460541;   32.820246;   27.637360;   26.197308;   24.582588;   24.601576;   24.634962;   24.670740;   24.679464;   24.721118;   24.737019;   24.741341;   24.755522;   24.760509;   24.787182;   24.819812;   24.836036;   24.845388;   24.865841;   24.884098;   24.895624;   24.914318;   24.930619;   24.941931;   24.947684;   24.947923;   24.941195;   24.950052;   24.959497;   24.962134;   24.959300;   24.970406;   24.980441;   24.982841;   24.988859;   24.989133;   24.993874;   24.992458;   24.993550;   24.993550;
 15;    0.110186;   70.493588;   67.711613;   66.757029;   65.404096;   64.183834;   62.000470;   59.735741;   57.351285;   53.790112;   49.032083;   42.704669;   39.466861;   32.418636;   27.680088;   26.195110;   24.349413;   24.380594;   24.390243;   24.437040;   24.479467;   24.502197;   24.512221;   24.498671;   24.516492;   24.551807;   24.568894;   24.585675;   24.600945;   24.598501;   24.599311;   24.603034;   24.611987;   24.621095;   24.619466;   24.632798;   24.647811;   24.657189;   24.668724;   24.680633;   24.687190;   24.685432;   24.687199;   24.700803;   24.708245;   24.712631;   24.710263;   24.710569;   24.718183;   24.719646;   24.718592;   24.718592;
 16;    0.109278;   71.547074;   68.316818;   66.918631;   65.821011;   64.524268;   62.671232;   61.117574;   58.607945;   55.426822;   50.792121;   43.294133;   39.281909;   33.064538;   28.169483;   26.613826;   24.967616;   24.993042;   25.005041;   25.026328;   25.070697;   25.104003;   25.133589;   25.142384;   25.158576;   25.177466;   25.185007;   25.194493;   25.217149;   25.224822;   25.235591;   25.248858;   25.261760;   25.263592;   25.285580;   25.302142;   25.314057;   25.319350;   25.337765;   25.351032;   25.357961;   25.362098;   25.370051;   25.373488;   25.375619;   25.379084;   25.372108;   25.374249;   25.372775;   25.376796;   25.378203;   25.378203;
 17;    0.120047;   70.961811;   67.738712;   66.654733;   65.365919;   63.413355;   61.499038;   59.506476;   56.992231;   53.499516;   49.343416;   42.476528;   38.477603;   32.427233;   27.586057;   26.064314;   24.333029;   24.375466;   24.395793;   24.402490;   24.433776;   24.440419;   24.455355;   24.469728;   24.490594;   24.504670;   24.521439;   24.548501;   24.559357;   24.581406;   24.594101;   24.592267;   24.603998;   24.619583;   24.621713;   24.639616;   24.651249;   24.652376;   24.668887;   24.664445;   24.678029;   24.688949;   24.694157;   24.692657;   24.700276;   24.696681;   24.697812;   24.700136;   24.706269;   24.701874;   24.704361;   24.704361;
 18;    0.108083;   70.924205;   67.857944;   66.707242;   65.624205;   64.217486;   61.846676;   60.250066;   57.502454;   54.396423;   50.125515;   42.424228;   38.743970;   32.609468;   27.547872;   26.172922;   24.493029;   24.518099;   24.536846;   24.566477;   24.588972;   24.608055;   24.613248;   24.627042;   24.641009;   24.663576;   24.686304;   24.705253;   24.714047;   24.735816;   24.747903;   24.758249;   24.774772;   24.791276;   24.816884;   24.826139;   24.821336;   24.828666;   24.842569;   24.853503;   24.859633;   24.865905;   24.871609;   24.876959;   24.880225;   24.877887;   24.882947;   24.887125;   24.887969;   24.891575;   24.892949;   24.892949;
 19;    0.107793;   70.638850;   67.742477;   66.700152;   65.705506;   63.902392;   62.343216;   60.532335;   57.911972;   54.847789;   49.534793;   42.797144;   38.799505;   32.587054;   27.897501;   26.431487;   24.666377;   24.711694;   24.728144;   24.722894;   24.727699;   24.767957;   24.797198;   24.808058;   24.827507;   24.858916;   24.881637;   24.887206;   24.920689;   24.941365;   24.954167;   24.964472;   24.971184;   24.964268;   24.980671;   24.990002;   25.005094;   25.026714;   25.035419;   25.041763;   25.050788;   25.057527;   25.060669;   25.063891;   25.064533;   25.074612;   25.075845;   25.075932;   25.076556;   25.079849;   25.079181;   25.079181;
 20;    0.109926;   70.943907;   67.910842;   67.300327;   66.189970;   64.796059;   62.596707;   60.747375;   58.342211;   55.286379;   49.989182;   42.697348;   39.051954;   32.748045;   27.526407;   26.100411;   24.531777;   24.560704;   24.569590;   24.589294;   24.626158;   24.631673;   24.680321;   24.713839;   24.735610;   24.751529;   24.764214;   24.791828;   24.799396;   24.803251;   24.823245;   24.835153;   24.841525;   24.843344;   24.851237;   24.860434;   24.875628;   24.890458;   24.904140;   24.911862;   24.916496;   24.914925;   24.923532;   24.926633;   24.930488;   24.936592;   24.938216;   24.936959;   24.940675;   24.943110;   24.945583;   24.945583;
 21;    0.123927;   70.725633;   67.841263;   66.682004;   65.335573;   63.972547;   62.081230;   60.222030;   57.808816;   53.758131;   48.874706;   41.719581;   38.245248;   32.195499;   27.630802;   26.208339;   24.553818;   24.566267;   24.613797;   24.634225;   24.657507;   24.686418;   24.699858;   24.734821;   24.756424;   24.784034;   24.800844;   24.825035;   24.836904;   24.848025;   24.856019;   24.855305;   24.873990;   24.880412;   24.881708;   24.883580;   24.878778;   24.867491;   24.878901;   24.885990;   24.897836;   24.908064;   24.905047;   24.900719;   24.914760;   24.922273;   24.924045;   24.915345;   24.919627;   24.920490;   24.923157;   24.923157;
 22;    0.131207;   71.527167;   68.588293;   67.481693;   66.045414;   64.277751;   62.466386;   60.395554;   58.352985;   54.728807;   49.792939;   43.080891;   38.830845;   33.271111;   27.715628;   26.263095;   24.645314;   24.691801;   24.723097;   24.742293;   24.724649;   24.733566;   24.748631;   24.771355;   24.791648;   24.811114;   24.820761;   24.834037;   24.837267;   24.852584;   24.863356;   24.884588;   24.908819;   24.925376;   24.935154;   24.947316;   24.948243;   24.969829;   24.984976;   24.993952;   24.996325;   24.988354;   24.997560;   25.009029;   25.019638;   25.026589;   25.027669;   25.024965;   25.017295;   25.022086;   25.020977;   25.020977;
 23;    0.108414;   71.041733;   67.895645;   67.051150;   65.903997;   64.375382;   62.690153;   60.093943;   58.168327;   54.651018;   48.900850;   42.422437;   38.510718;   32.637923;   27.664034;   26.338018;   24.694594;   24.707317;   24.746414;   24.780350;   24.803773;   24.804163;   24.839326;   24.858393;   24.872423;   24.889852;   24.892749;   24.914539;   24.932492;   24.942494;   24.934354;   24.953293;   24.969639;   24.989975;   25.001365;   25.019009;   25.030529;   25.035829;   25.049391;   25.057767;   25.069719;   25.079225;   25.078956;   25.088759;   25.086824;   25.091903;   25.095090;   25.096137;   25.098731;   25.095058;   25.095699;   25.095699;
 24;    0.109863;   71.239978;   68.305418;   67.426372;   65.965466;   64.235600;   62.199254;   60.453501;   57.917217;   54.841412;   50.200386;   42.211651;   37.952077;   32.440288;   27.461856;   26.112268;   24.492821;   24.499893;   24.509430;   24.549695;   24.561776;   24.603130;   24.629884;   24.659031;   24.672328;   24.676067;   24.702115;   24.708793;   24.701619;   24.714970;   24.735507;   24.755033;   24.768677;   24.772430;   24.785506;   24.802590;   24.815692;   24.830243;   24.838317;   24.842102;   24.836885;   24.843380;   24.843587;   24.841440;   24.834925;   24.849482;   24.851645;   24.836979;   24.839516;   24.836106;   24.837357;   24.837357;
 25;    0.137861;   70.535973;   67.647268;   66.658231;   65.555793;   64.130812;   62.125862;   60.351553;   58.168741;   54.834911;   49.180079;   42.504047;   37.842195;   32.247323;   27.633383;   26.368718;   24.455146;   24.458608;   24.466912;   24.494943;   24.540780;   24.575567;   24.588065;   24.604658;   24.616702;   24.624915;   24.636088;   24.640704;   24.661272;   24.682937;   24.706752;   24.728458;   24.754332;   24.765757;   24.774845;   24.774802;   24.778711;   24.779755;   24.801222;   24.816035;   24.822288;   24.818318;   24.809415;   24.812733;   24.799686;   24.807777;   24.814040;   24.821169;   24.822305;   24.819512;   24.820058;   24.820058;
 26;    0.108511;   71.518682;   68.346434;   67.170390;   65.999279;   64.538543;   63.055538;   60.786420;   58.522767;   55.690191;   51.701062;   43.362170;   39.808772;   33.162212;   28.134665;   26.554960;   24.864275;   24.878603;   24.901168;   24.924984;   24.931568;   24.961396;   24.991094;   25.025485;   25.043155;   25.049800;   25.055710;   25.052585;   25.054857;   25.080675;   25.095652;   25.097513;   25.100886;   25.122927;   25.132837;   25.139988;   25.149617;   25.155985;   25.167305;   25.182222;   25.193930;   25.196683;   25.192886;   25.193030;   25.197938;   25.206152;   25.209858;   25.214849;   25.211724;   25.215401;   25.218030;   25.218030;
 27;    0.109597;   70.914257;   67.864623;   66.684949;   65.357724;   63.751188;   61.960067;   60.328244;   58.013339;   54.686062;   50.321504;   42.645081;   38.954292;   31.974787;   27.420318;   26.092985;   24.482676;   24.528870;   24.548417;   24.572613;   24.609698;   24.633425;   24.651755;   24.651232;   24.665240;   24.677818;   24.695770;   24.705872;   24.714603;   24.720600;   24.755521;   24.775622;   24.784126;   24.792206;   24.802474;   24.799513;   24.799954;   24.804679;   24.797035;   24.812090;   24.814773;   24.814340;   24.824946;   24.824141;   24.835735;   24.846691;   24.850876;   24.851815;   24.853687;   24.857659;   24.857805;   24.857805;
 28;    0.106761;   71.084664;   68.054882;   66.923985;   65.450010;   64.277762;   62.685754;   60.312961;   57.883537;   54.105938;   50.145505;   42.718472;   38.582251;   32.552949;   27.628489;   26.225676;   24.492721;   24.521085;   24.563402;   24.586664;   24.598666;   24.627149;   24.632219;   24.629107;   24.649113;   24.673991;   24.699607;   24.702594;   24.683912;   24.721773;   24.753121;   24.769819;   24.777205;   24.788866;   24.789905;   24.791765;   24.791810;   24.802289;   24.805094;   24.799228;   24.794978;   24.803836;   24.815314;   24.827149;   24.837922;   24.847020;   24.849174;   24.847964;   24.855456;   24.859476;   24.856411;   24.856411;
 29;    0.110763;   71.452999;   68.428578;   67.265235;   66.130779;   64.789888;   63.316958;   61.478965;   58.688268;   54.559471;   49.704431;   43.206085;   39.077900;   32.388224;   27.682785;   26.283627;   24.562093;   24.592882;   24.628919;   24.651217;   24.659525;   24.662323;   24.682575;   24.701581;   24.738376;   24.772351;   24.787597;   24.791616;   24.777605;   24.802141;   24.820512;   24.834023;   24.840751;   24.858697;   24.877293;   24.890638;   24.890824;   24.885468;   24.897931;   24.905316;   24.912090;   24.918890;   24.927138;   24.928582;   24.927904;   24.936454;   24.940300;   24.938144;   24.943495;   24.942816;   24.944578;   24.944578;
 30;    0.109383;   71.155862;   68.063889;   67.280834;   66.055310;   64.962871;   62.990967;   60.554442;   58.389597;   54.810622;   50.441377;   42.977336;   39.791451;   32.942698;   27.935409;   26.409900;   24.866689;   24.908429;   24.927168;   24.957937;   24.983485;   25.002343;   24.998009;   25.021558;   25.051980;   25.073097;   25.081404;   25.088034;   25.123236;   25.143526;   25.159643;   25.166394;   25.180176;   25.188228;   25.193743;   25.196289;   25.206901;   25.222832;   25.231803;   25.241164;   25.251295;   25.256566;   25.261206;   25.270214;   25.274794;   25.272711;   25.270991;   25.274169;   25.276282;   25.274764;   25.277217;   25.277217;
 31;    0.107915;   70.936059;   67.858972;   66.706892;   65.686967;   63.925760;   62.364762;   60.787656;   57.856801;   54.526065;   50.920567;   42.744662;   38.924305;   32.860446;   27.689847;   26.452241;   24.572130;   24.589271;   24.624192;   24.656415;   24.658179;   24.680108;   24.693164;   24.700819;   24.703271;   24.725294;   24.759428;   24.777592;   24.789590;   24.780970;   24.796643;   24.797081;   24.802048;   24.808502;   24.806495;   24.834588;   24.843490;   24.843965;   24.835477;   24.847227;   24.858517;   24.857534;   24.849994;   24.852856;   24.858596;   24.860997;   24.869133;   24.875109;   24.878412;   24.880366;   24.880471;   24.880471;
 32;    0.107595;   71.111933;   68.087507;   67.007543;   65.997533;   64.400893;   61.944724;   60.335236;   57.594780;   54.320445;   49.093858;   42.493356;   38.152184;   32.694440;   27.554462;   26.132589;   24.482761;   24.515744;   24.546897;   24.576683;   24.606652;   24.619093;   24.639271;   24.653386;   24.669595;   24.682197;   24.695247;   24.710576;   24.727080;   24.741887;   24.749806;   24.769849;   24.783087;   24.796423;   24.810140;   24.815982;   24.806127;   24.802787;   24.811299;   24.816989;   24.823287;   24.833296;   24.844450;   24.848852;   24.848928;   24.851066;   24.855703;   24.854018;   24.853111;   24.856464;   24.860078;   24.860078;
 33;    0.109744;   70.856898;   67.864128;   66.734835;   65.669845;   64.034203;   62.085695;   60.022322;   57.574417;   54.379790;   49.460139;   42.320796;   38.401357;   32.659606;   27.305535;   26.054361;   24.267937;   24.306985;   24.326453;   24.344322;   24.377094;   24.400146;   24.427487;   24.450744;   24.467899;   24.475243;   24.468211;   24.453779;   24.482366;   24.497726;   24.519779;   24.540017;   24.558458;   24.573901;   24.588582;   24.599441;   24.616560;   24.625566;   24.638194;   24.643200;   24.652947;   24.659383;   24.660553;   24.661308;   24.660997;   24.660586;   24.666830;   24.668067;   24.653797;   24.656863;   24.660644;   24.660644;
 34;    0.109085;   71.275439;   68.332395;   67.267446;   65.883794;   64.417706;   62.670007;   60.676500;   58.150493;   54.775954;   50.642904;   43.043335;   39.370323;   32.862545;   27.828980;   26.446723;   24.730410;   24.749018;   24.771501;   24.768543;   24.795349;   24.809292;   24.835439;   24.860666;   24.870895;   24.893694;   24.913292;   24.926229;   24.927222;   24.925686;   24.920219;   24.939280;   24.951024;   24.972048;   24.984383;   25.004916;   25.022875;   25.024287;   25.021639;   25.018452;   25.022409;   25.026213;   25.020220;   25.021185;   25.025507;   25.034928;   25.037826;   25.042817;   25.043323;   25.042893;   25.043496;   25.043496;
 35;    0.109223;   70.942660;   67.993486;   67.176519;   65.697797;   64.443797;   61.995065;   60.496861;   57.904409;   54.387948;   50.901834;   42.237215;   38.113177;   32.728773;   27.940885;   26.447890;   24.576841;   24.594920;   24.613170;   24.634131;   24.665922;   24.700196;   24.703207;   24.721243;   24.730069;   24.747832;   24.767895;   24.776150;   24.797800;   24.807846;   24.812937;   24.841879;   24.861927;   24.870411;   24.878601;   24.890003;   24.892827;   24.880601;   24.895560;   24.916652;   24.932020;   24.937141;   24.943787;   24.951199;   24.944620;   24.936592;   24.946341;   24.951233;   24.956312;   24.953741;   24.953702;   24.953702;
 36;    0.109540;   70.374604;   67.515121;   66.279078;   65.232780;   64.120490;   62.485194;   60.087417;   57.195011;   53.050721;   48.591209;   41.920304;   37.811046;   32.122088;   27.347097;   26.079523;   24.354404;   24.383391;   24.417677;   24.445477;   24.453973;   24.480763;   24.490417;   24.506984;   24.520863;   24.513277;   24.514423;   24.546918;   24.573860;   24.586741;   24.598970;   24.612420;   24.628390;   24.639333;   24.643211;   24.639138;   24.655406;   24.670547;   24.678876;   24.689161;   24.687261;   24.683619;   24.680739;   24.692067;   24.703042;   24.714164;   24.719022;   24.720215;   24.717205;   24.713018;   24.714477;   24.714477;
 37;    0.108526;   70.664122;   67.629586;   66.527127;   65.365716;   63.784803;   62.604410;   60.782058;   57.733405;   53.800287;   49.315699;   42.430473;   38.606549;   32.206695;   27.419950;   26.148595;   24.450973;   24.491866;   24.506927;   24.527859;   24.544968;   24.548849;   24.555316;   24.575223;   24.597474;   24.624245;   24.655673;   24.676641;   24.701620;   24.714738;   24.725755;   24.726601;   24.730872;   24.747867;   24.769542;   24.792650;   24.808942;   24.809165;   24.798630;   24.802453;   24.809857;   24.809755;   24.803756;   24.804454;   24.804265;   24.813752;   24.817262;   24.818317;   24.823316;   24.824592;   24.824342;   24.824342;
 38;    0.109135;   70.803252;   67.892917;   66.775811;   65.577940;   64.108666;   62.009334;   59.956210;   58.023998;   54.640841;   49.396892;   42.845917;   38.699188;   32.906443;   27.681049;   26.308696;   24.640433;   24.690723;   24.720786;   24.732520;   24.764523;   24.771866;   24.761668;   24.760322;   24.800524;   24.824432;   24.831889;   24.868549;   24.897470;   24.912453;   24.914549;   24.919652;   24.913874;   24.903536;   24.924497;   24.944491;   24.956057;   24.958361;   24.963270;   24.974750;   24.981858;   24.998021;   25.002128;   25.009352;   25.009682;   25.013939;   25.017483;   25.016773;   25.017754;   25.023144;   25.025148;   25.025148;
 39;    0.110713;   70.158624;   67.299495;   66.294718;   65.007455;   63.300388;   61.423439;   59.389227;   56.971191;   53.087326;   48.954873;   42.172183;   38.196286;   32.701313;   27.626098;   26.305762;   24.442244;   24.463663;   24.475295;   24.513356;   24.533363;   24.562509;   24.595562;   24.614257;   24.636736;   24.658246;   24.670612;   24.675814;   24.663079;   24.677057;   24.668567;   24.685385;   24.688311;   24.709804;   24.723032;   24.727610;   24.723183;   24.735095;   24.750665;   24.759012;   24.755112;   24.768445;   24.771560;   24.777804;   24.785984;   24.793370;   24.798744;   24.798606;   24.804881;   24.805501;   24.808448;   24.808448;
 40;    0.109176;   70.817739;   67.858157;   66.851735;   65.164900;   63.610556;   62.250533;   59.751480;   57.423724;   54.474800;   50.680439;   42.257185;   38.061835;   32.067487;   27.525959;   26.090122;   24.273520;   24.294574;   24.328757;   24.337884;   24.361576;   24.391283;   24.416786;   24.430877;   24.434470;   24.458429;   24.474550;   24.486905;   24.496953;   24.524263;   24.535479;   24.548357;   24.540023;   24.554223;   24.560924;   24.571093;   24.578327;   24.585444;   24.593905;   24.599648;   24.605357;   24.594056;   24.611806;   24.620339;   24.616537;   24.628268;   24.630745;   24.628769;   24.634085;   24.631010;   24.633401;   24.633401;
 41;    0.107559;   70.944768;   67.941543;   66.810577;   65.483083;   64.194269;   62.399917;   60.808120;   58.058962;   55.172189;   49.286176;   42.741143;   38.841390;   32.955624;   27.634654;   26.081048;   24.509060;   24.527930;   24.567268;   24.595865;   24.615907;   24.646621;   24.665151;   24.666911;   24.690722;   24.693452;   24.718948;   24.729407;   24.737968;   24.731065;   24.754649;   24.770446;   24.786563;   24.798654;   24.818059;   24.829001;   24.842913;   24.848865;   24.844724;   24.849590;   24.851556;   24.860441;   24.864441;   24.871149;   24.875397;   24.875040;   24.871340;   24.877987;   24.881480;   24.880523;   24.879839;   24.879839;
 42;    0.108461;   71.194297;   68.332629;   67.300271;   65.717100;   64.390952;   62.554858;   60.351832;   58.421222;   54.896164;   49.943787;   43.029875;   38.973421;   32.843674;   27.651063;   26.266453;   24.635088;   24.662246;   24.679988;   24.714276;   24.749701;   24.774412;   24.788314;   24.801742;   24.814382;   24.838508;   24.863216;   24.881624;   24.893530;   24.913117;   24.916452;   24.909658;   24.928922;   24.943446;   24.947372;   24.963490;   24.974992;   24.983310;   24.988271;   24.989119;   25.001888;   25.007001;   25.009986;   25.015337;   25.021799;   25.027195;   25.032499;   25.033742;   25.036124;   25.038531;   25.039717;   25.039717;
 43;    0.110035;   71.009515;   67.989951;   66.748409;   65.839914;   64.697683;   62.826637;   60.171672;   57.676622;   54.355682;   50.259686;   42.053846;   38.077282;   32.731358;   27.681151;   26.004868;   24.452660;   24.479699;   24.497675;   24.516749;   24.551877;   24.579129;   24.597770;   24.608492;   24.619013;   24.635408;   24.666681;   24.685561;   24.701792;   24.712880;   24.716624;   24.733097;   24.730648;   24.749218;   24.759757;   24.771197;   24.778806;   24.779682;   24.798433;   24.810357;   24.819914;   24.829112;   24.833679;   24.837160;   24.834282;   24.838767;   24.841485;   24.841926;   24.847951;   24.852524;   24.856025;   24.856025;
 44;    0.109395;   71.133540;   68.132889;   67.075510;   66.014772;   64.524269;   62.768005;   60.596003;   58.334944;   55.427090;   49.890709;   42.569810;   38.473141;   33.111056;   27.880393;   26.414316;   24.778185;   24.788375;   24.825788;   24.850964;   24.863639;   24.894203;   24.918324;   24.932707;   24.957430;   24.975896;   24.982766;   24.997035;   25.011357;   25.013547;   25.032195;   25.049434;   25.063783;   25.072927;   25.069181;   25.085517;   25.092299;   25.094181;   25.095191;   25.088154;   25.102571;   25.109747;   25.120615;   25.126914;   25.132585;   25.137871;   25.147348;   25.148649;   25.141147;   25.149197;   25.148891;   25.148891;
 45;    0.107620;   70.626243;   67.610789;   66.237484;   65.007068;   63.579964;   62.450918;   60.744452;   57.766332;   54.595882;   50.149308;   42.697098;   38.569567;   32.828207;   27.676499;   26.291069;   24.675649;   24.719872;   24.743505;   24.766870;   24.785731;   24.805135;   24.826926;   24.841454;   24.854762;   24.862000;   24.871906;   24.887117;   24.905724;   24.922040;   24.943464;   24.966457;   24.984152;   25.001467;   25.007007;   25.004155;   25.013079;   25.040043;   25.051151;   25.059964;   25.067019;   25.070058;   25.076811;   25.083365;   25.082357;   25.079198;   25.083097;   25.074424;   25.077391;   25.078453;   25.079277;   25.079277;
 46;    0.107798;   70.960076;   67.959815;   66.895365;   65.226366;   63.969756;   62.357365;   60.078727;   57.153763;   54.088359;   49.448378;   42.337727;   38.400407;   32.284721;   27.770816;   26.249129;   24.386703;   24.417061;   24.424069;   24.451942;   24.482085;   24.500994;   24.519412;   24.532333;   24.547162;   24.581062;   24.607247;   24.620204;   24.620027;   24.645504;   24.653162;   24.665532;   24.676601;   24.689940;   24.697484;   24.692696;   24.708387;   24.706684;   24.708348;   24.723474;   24.738383;   24.753450;   24.762658;   24.770996;   24.777576;   24.779534;   24.782204;   24.775215;   24.769626;   24.774264;   24.775403;   24.775403;
 47;    0.111023;   71.850451;   68.498718;   67.506991;   66.343939;   65.070639;   63.221117;   60.900041;   58.463571;   54.710625;   51.027579;   42.949741;   38.964922;   33.108208;   27.908879;   26.354968;   24.700403;   24.703781;   24.726917;   24.770116;   24.799441;   24.821052;   24.829185;   24.829328;   24.862846;   24.885955;   24.907523;   24.910831;   24.916242;   24.930148;   24.946498;   24.959711;   24.980415;   24.992738;   24.997160;   25.002147;   24.999625;   24.993651;   25.016468;   25.029060;   25.040921;   25.050098;   25.055921;   25.052441;   25.059151;   25.063790;   25.072486;   25.075888;   25.074300;   25.074596;   25.073508;   25.073508;
 48;    0.109879;   70.824958;   67.944354;   66.748036;   65.300567;   63.855441;   62.422227;   59.933605;   57.750334;   54.958621;   49.640691;   42.731652;   38.440012;   32.379065;   27.579111;   26.258897;   24.527788;   24.541674;   24.566550;   24.616479;   24.650234;   24.679129;   24.688019;   24.692927;   24.711827;   24.718063;   24.741582;   24.758752;   24.763461;   24.775593;   24.802323;   24.803775;   24.825008;   24.828617;   24.826921;   24.824106;   24.830258;   24.822054;   24.848409;   24.871070;   24.878888;   24.884829;   24.886737;   24.893612;   24.899877;   24.896743;   24.898857;   24.892918;   24.898876;   24.902655;   24.899781;   24.899781;
 49;    0.112493;   70.717850;   67.973007;   66.711368;   65.219717;   63.668798;   61.965151;   59.787873;   57.433994;   54.706436;   49.622872;   42.380541;   38.834158;   32.702537;   27.661239;   26.262054;   24.591824;   24.620842;   24.655567;   24.678506;   24.701667;   24.727421;   24.735901;   24.756158;   24.774725;   24.793022;   24.810388;   24.836137;   24.860596;   24.882037;   24.904610;   24.906964;   24.900735;   24.908039;   24.904710;   24.907382;   24.915901;   24.925845;   24.934365;   24.940694;   24.949209;   24.950705;   24.958537;   24.962922;   24.964154;   24.968450;   24.976230;   24.981825;   24.984520;   24.985208;   24.988214;   24.988214;
 50;    0.109162;   70.893429;   67.823999;   66.721517;   65.534819;   63.987948;   62.510357;   60.056804;   57.267035;   53.820545;   49.239668;   42.363206;   38.406277;   33.064530;   28.018261;   26.620944;   24.671328;   24.690368;   24.720278;   24.740996;   24.764715;   24.791776;   24.792809;   24.811790;   24.845341;   24.860572;   24.877531;   24.885567;   24.917057;   24.942409;   24.960637;   24.980658;   24.977679;   24.973384;   24.976605;   24.976617;   24.991330;   24.997184;   25.015715;   25.030396;   25.036953;   25.026549;   25.032298;   25.044185;   25.050795;   25.055113;   25.057413;   25.062146;   25.066135;   25.070866;   25.063957;   25.063957;
 51;    0.107662;   71.937450;   68.726362;   67.675324;   66.232396;   64.617057;   62.663649;   60.800715;   58.688315;   55.218738;   50.467857;   43.551212;   39.631673;   33.232011;   27.760940;   26.450506;   24.774261;   24.798814;   24.851591;   24.877947;   24.886080;   24.897191;   24.900435;   24.931151;   24.946842;   24.954989;   24.972962;   24.999366;   25.018404;   25.039110;   25.042619;   25.052105;   25.073035;   25.081263;   25.087416;   25.094807;   25.104474;   25.109491;   25.122637;   25.133497;   25.139792;   25.147461;   25.149857;   25.148749;   25.148662;   25.158645;   25.159251;   25.164727;   25.166954;   25.172340;   25.170526;   25.170526;
 52;    0.108345;   70.765005;   67.647870;   66.371189;   65.240296;   64.144170;   62.407302;   60.381063;   56.941701;   54.161925;   49.100066;   42.714150;   38.130034;   32.462319;   27.563580;   26.155539;   24.538044;   24.562222;   24.580725;   24.610046;   24.635455;   24.651739;   24.676374;   24.693964;   24.693255;   24.693312;   24.696648;   24.725726;   24.748019;   24.763492;   24.761486;   24.773252;   24.792499;   24.807381;   24.817539;   24.824437;   24.832035;   24.833919;   24.846335;   24.861067;   24.871095;   24.874532;   24.886670;   24.893398;   24.894907;   24.896521;   24.898954;   24.911852;   24.910736;   24.900301;   24.899748;   24.899748;
 53;    0.108576;   70.761768;   67.852128;   66.698874;   65.524625;   64.180474;   62.329656;   59.835624;   57.134166;   53.786819;   49.555150;   42.190201;   38.191857;   32.606641;   27.787643;   26.275726;   24.428764;   24.453131;   24.471791;   24.494453;   24.510072;   24.533813;   24.551720;   24.565933;   24.598584;   24.625008;   24.643882;   24.643509;   24.657173;   24.654523;   24.690262;   24.712311;   24.726793;   24.733897;   24.746577;   24.759905;   24.765688;   24.766339;   24.769104;   24.777523;   24.776366;   24.782179;   24.789533;   24.788546;   24.790218;   24.799456;   24.802756;   24.808502;   24.810572;   24.808631;   24.810377;   24.810377;
 54;    0.115269;   71.316448;   68.270832;   66.907717;   65.686576;   64.486611;   62.640443;   60.846375;   58.781633;   54.768165;   49.737142;   43.204062;   38.847846;   32.748844;   27.812224;   26.378299;   24.586150;   24.597018;   24.621488;   24.669557;   24.693966;   24.739103;   24.767710;   24.782118;   24.816767;   24.829124;   24.821573;   24.791890;   24.807555;   24.822116;   24.825094;   24.839877;   24.850463;   24.864229;   24.880783;   24.891946;   24.903010;   24.909395;   24.911952;   24.910274;   24.928886;   24.937225;   24.943312;   24.949084;   24.949640;   24.942390;   24.942785;   24.935184;   24.939053;   24.943330;   24.944837;   24.944837;
 55;    0.108684;   70.412385;   67.459631;   66.281225;   65.133948;   63.700890;   62.346148;   60.626272;   58.196514;   54.520401;   49.482959;   42.654368;   39.015398;   32.456291;   27.647440;   26.128467;   24.465000;   24.504143;   24.534717;   24.534361;   24.556306;   24.567758;   24.574406;   24.597219;   24.623717;   24.647942;   24.671603;   24.679589;   24.689795;   24.701130;   24.714644;   24.721715;   24.732965;   24.757851;   24.778546;   24.786725;   24.791343;   24.794083;   24.803243;   24.805036;   24.798328;   24.810309;   24.815524;   24.823980;   24.825051;   24.830668;   24.832810;   24.835855;   24.838774;   24.838449;   24.837931;   24.837931;
 56;    0.109823;   70.489023;   67.564083;   66.355873;   65.283393;   63.296341;   61.735086;   59.447135;   56.301949;   53.234831;   48.579205;   41.782175;   37.579132;   31.966584;   27.683260;   26.224614;   24.432482;   24.475038;   24.509848;   24.532863;   24.544593;   24.550254;   24.576551;   24.585474;   24.596640;   24.620861;   24.627829;   24.645790;   24.660020;   24.675834;   24.694520;   24.715862;   24.722291;   24.724714;   24.730190;   24.734725;   24.752503;   24.765874;   24.785518;   24.785418;   24.792504;   24.798270;   24.796827;   24.799857;   24.802856;   24.813849;   24.820038;   24.823933;   24.823383;   24.823293;   24.827405;   24.827405;
 57;    0.110368;   71.622035;   68.367457;   67.185321;   65.737853;   64.546364;   62.501404;   60.664077;   57.852949;   54.521550;   50.218076;   43.367215;   39.265155;   33.114869;   28.021616;   26.610694;   24.853660;   24.875559;   24.876433;   24.918275;   24.948399;   24.963051;   24.967920;   24.970437;   24.978983;   25.003352;   25.015394;   25.030839;   25.049426;   25.062225;   25.074007;   25.084725;   25.113437;   25.127136;   25.136344;   25.149215;   25.160572;   25.166506;   25.170358;   25.176780;   25.182032;   25.181959;   25.192683;   25.201804;   25.207084;   25.208552;   25.212928;   25.202479;   25.207136;   25.208677;   25.208042;   25.208042;
 58;    0.108581;   71.243774;   68.042344;   66.934814;   65.693277;   64.373078;   62.568214;   60.663592;   58.471566;   55.631196;   50.458039;   42.547197;   38.453902;   32.613440;   27.714349;   26.296286;   24.657817;   24.701426;   24.706586;   24.729441;   24.755799;   24.761897;   24.785276;   24.818139;   24.841082;   24.855439;   24.858834;   24.864198;   24.880877;   24.910753;   24.931196;   24.946756;   24.951950;   24.967634;   24.978686;   24.986058;   24.988955;   25.000508;   25.000556;   25.001409;   25.010708;   25.020726;   25.030398;   25.039607;   25.050327;   25.055728;   25.060481;   25.060972;   25.054608;   25.054503;   25.056468;   25.056468;
 59;    0.113352;   70.902310;   67.696177;   66.498693;   65.091780;   63.277062;   61.594672;   60.111783;   57.641648;   53.553250;   50.112896;   42.184892;   38.588272;   32.352705;   27.583653;   26.568885;   24.463218;   24.506113;   24.521709;   24.537019;   24.566881;   24.580108;   24.611148;   24.622048;   24.639661;   24.654788;   24.661986;   24.667719;   24.688458;   24.702400;   24.712122;   24.727933;   24.735475;   24.751002;   24.757936;   24.767154;   24.785089;   24.800979;   24.812534;   24.824360;   24.837506;   24.840404;   24.840616;   24.843195;   24.853204;   24.856694;   24.857153;   24.851923;   24.854819;   24.857471;   24.859317;   24.859317;
 60;    0.113904;   71.230318;   68.214383;   67.188903;   65.690524;   64.052849;   62.827878;   60.897181;   57.960853;   53.951899;   49.352600;   42.876913;   38.754002;   32.795594;   27.720723;   26.387412;   24.723361;   24.740897;   24.786718;   24.815213;   24.828725;   24.850904;   24.857904;   24.880677;   24.887669;   24.876473;   24.887189;   24.908259;   24.935197;   24.950652;   24.957566;   24.979597;   24.994054;   25.009281;   25.024409;   25.032214;   25.039858;   25.034034;   25.038892;   25.049943;   25.053779;   25.066231;   25.079338;   25.084451;   25.083232;   25.083829;   25.089087;   25.098163;   25.100001;   25.100751;   25.099427;   25.099427;
 61;    0.116051;   70.835183;   67.676685;   66.607121;   65.351766;   63.930830;   62.594331;   60.453547;   57.475906;   54.925338;   50.145974;   42.810853;   39.368621;   32.971538;   28.030910;   26.424169;   24.644922;   24.653841;   24.668882;   24.695848;   24.718869;   24.752818;   24.772197;   24.783577;   24.815222;   24.841122;   24.851545;   24.873596;   24.883166;   24.891422;   24.914453;   24.933098;   24.949268;   24.960520;   24.964783;   24.956237;   24.957581;   24.953137;   24.973298;   24.987900;   24.990798;   25.003775;   25.013973;   25.012740;   25.005952;   24.999541;   25.003546;   25.008376;   25.010216;   25.008551;   25.012502;   25.012502;
 62;    0.114939;   70.684037;   67.610057;   66.573746;   65.017974;   63.674104;   61.667564;   60.032731;   56.671169;   53.112338;   48.845520;   42.094223;   38.106594;   32.426073;   27.506923;   26.055396;   24.387269;   24.404349;   24.440178;   24.459232;   24.487854;   24.520146;   24.543173;   24.553106;   24.578675;   24.593882;   24.612486;   24.619418;   24.611981;   24.632090;   24.652204;   24.656053;   24.647651;   24.652023;   24.658987;   24.666313;   24.676528;   24.682285;   24.697118;   24.706833;   24.711369;   24.719290;   24.727194;   24.736595;   24.741121;   24.745245;   24.744693;   24.736273;   24.737313;   24.738454;   24.736967;   24.736967;
 63;    0.112062;   70.588942;   67.651697;   66.649267;   65.225633;   63.588886;   62.268548;   60.009174;   57.675370;   54.581555;   49.428083;   42.642700;   39.164565;   32.312623;   27.497067;   26.149441;   24.541740;   24.560594;   24.583822;   24.610289;   24.618835;   24.638991;   24.636216;   24.670220;   24.682667;   24.714863;   24.734195;   24.743256;   24.757685;   24.773459;   24.782444;   24.801844;   24.817767;   24.822657;   24.832019;   24.838126;   24.844073;   24.859831;   24.863420;   24.879477;   24.884274;   24.887473;   24.890512;   24.887165;   24.895121;   24.895553;   24.895872;   24.900949;   24.899450;   24.900219;   24.902749;   24.902749;
 64;    0.116901;   71.115538;   68.161334;   67.210768;   66.158785;   65.018052;   63.193577;   60.752614;   58.419206;   55.303311;   50.002710;   42.528320;   38.862614;   32.611879;   27.652270;   26.164374;   24.661670;   24.689042;   24.726084;   24.740482;   24.767004;   24.788604;   24.796471;   24.823056;   24.842573;   24.855338;   24.877638;   24.892375;   24.902584;   24.911535;   24.928680;   24.949037;   24.957082;   24.962982;   24.978972;   24.986704;   24.994291;   25.013207;   25.026302;   25.034192;   25.042890;   25.046804;   25.048558;   25.050649;   25.055942;   25.063049;   25.072248;   25.077709;   25.081394;   25.083640;   25.085571;   25.085571;
 65;    0.111435;   70.434422;   67.526570;   66.394089;   65.168805;   63.783572;   61.991192;   59.961464;   57.762797;   53.915871;   48.827865;   42.452484;   38.295848;   32.249268;   27.542747;   26.041398;   24.493912;   24.498146;   24.517950;   24.550153;   24.583882;   24.592823;   24.631997;   24.654369;   24.675882;   24.674123;   24.703770;   24.715728;   24.731580;   24.746575;   24.753335;   24.738188;   24.757471;   24.763587;   24.769687;   24.786930;   24.790912;   24.809622;   24.822211;   24.831921;   24.830765;   24.827167;   24.832204;   24.846765;   24.856087;   24.861326;   24.866237;   24.868472;   24.871492;   24.866438;   24.867204;   24.867204;
 66;    0.110541;   70.918807;   67.852160;   66.944275;   65.680011;   64.390837;   62.378978;   60.726305;   57.766172;   54.643028;   50.493446;   42.365381;   38.480333;   32.786771;   27.712875;   26.328758;   24.528541;   24.548081;   24.591480;   24.614095;   24.594670;   24.628840;   24.658426;   24.676559;   24.681375;   24.711351;   24.731561;   24.757199;   24.776537;   24.793415;   24.796390;   24.805355;   24.810346;   24.818583;   24.831405;   24.835957;   24.852646;   24.862428;   24.880872;   24.892984;   24.901201;   24.908893;   24.909170;   24.903473;   24.892857;   24.900835;   24.905663;   24.911299;   24.914251;   24.916244;   24.914241;   24.914241;
 67;    0.109454;   70.898998;   67.838976;   66.506467;   65.427723;   63.726367;   61.718953;   60.274204;   57.267293;   54.038454;   48.917702;   42.401111;   38.164231;   32.620712;   27.903614;   26.369254;   24.601400;   24.610636;   24.637518;   24.667521;   24.691675;   24.726323;   24.761410;   24.786167;   24.797148;   24.819969;   24.836192;   24.842213;   24.844871;   24.849056;   24.862319;   24.874316;   24.876412;   24.889157;   24.894062;   24.906906;   24.909418;   24.920035;   24.933540;   24.936637;   24.935471;   24.939264;   24.952266;   24.958988;   24.968069;   24.976921;   24.982353;   24.985899;   24.978384;   24.984625;   24.986091;   24.986091;
 68;    0.112246;   70.886602;   67.855624;   66.712310;   65.357561;   63.916200;   62.243243;   60.495672;   58.509115;   54.614162;   50.281909;   42.581301;   38.152746;   32.529813;   27.746274;   26.266880;   24.613343;   24.654964;   24.666686;   24.682773;   24.689665;   24.700055;   24.745862;   24.770845;   24.786214;   24.791538;   24.783709;   24.803291;   24.833398;   24.854973;   24.875131;   24.890401;   24.907646;   24.912922;   24.930476;   24.944259;   24.952327;   24.959379;   24.967171;   24.982724;   24.982823;   24.985861;   24.994167;   25.003880;   25.010065;   25.016211;   25.017389;   25.012534;   25.008042;   25.011915;   25.012911;   25.012911;
 69;    0.110536;   70.923265;   67.858819;   66.662466;   65.478365;   64.243660;   62.571656;   60.795503;   58.615562;   55.143345;   49.606500;   42.581906;   38.666586;   32.747461;   27.936848;   26.548439;   24.834532;   24.847689;   24.880062;   24.894306;   24.920579;   24.950983;   24.975561;   24.993960;   25.005222;   25.019246;   25.029039;   25.037562;   25.061363;   25.072217;   25.081119;   25.086592;   25.081048;   25.102192;   25.116536;   25.133471;   25.140130;   25.156601;   25.170772;   25.174043;   25.181831;   25.184673;   25.190154;   25.197421;   25.198347;   25.192192;   25.202171;   25.210572;   25.215718;   25.219067;   25.217201;   25.217201;
 70;    0.131149;   71.250936;   68.161530;   67.040448;   65.944812;   64.554924;   62.567569;   60.711753;   58.386734;   54.849644;   49.489396;   42.718639;   39.605496;   33.048220;   28.075955;   26.500169;   24.785281;   24.803710;   24.832311;   24.858729;   24.881660;   24.896074;   24.912518;   24.920654;   24.934406;   24.963837;   24.996722;   25.019885;   25.026762;   25.027672;   25.050796;   25.074317;   25.085972;   25.088990;   25.093486;   25.095007;   25.105131;   25.109779;   25.120339;   25.124478;   25.132929;   25.134390;   25.134391;   25.140497;   25.148897;   25.154320;   25.162149;   25.165313;   25.170892;   25.174444;   25.176075;   25.176075;
 71;    0.109643;   71.099635;   67.913345;   66.795626;   65.447653;   64.003343;   62.252343;   60.193384;   58.286438;   54.168381;   48.995574;   42.460715;   38.122186;   32.354172;   27.753741;   26.354359;   24.608578;   24.636717;   24.650356;   24.686843;   24.706808;   24.725445;   24.719069;   24.751224;   24.774273;   24.775848;   24.799976;   24.804046;   24.819140;   24.822254;   24.837611;   24.865911;   24.889286;   24.904885;   24.915779;   24.922197;   24.934105;   24.935914;   24.937067;   24.941918;   24.938552;   24.950232;   24.956030;   24.967112;   24.973401;   24.978398;   24.977490;   24.983639;   24.980431;   24.982208;   24.984341;   24.984341;
 72;    0.112829;   70.975422;   67.895152;   67.011320;   65.555388;   64.441348;   62.527996;   60.648950;   57.497318;   54.416402;   49.790392;   42.746689;   38.619925;   32.549598;   27.579210;   26.175654;   24.681887;   24.700133;   24.718763;   24.754413;   24.785238;   24.816361;   24.831963;   24.838368;   24.854905;   24.863109;   24.882841;   24.910550;   24.927644;   24.945354;   24.963933;   24.975568;   24.970783;   24.990512;   25.003281;   25.012108;   25.029893;   25.047900;   25.058542;   25.065683;   25.062660;   25.052067;   25.062750;   25.056715;   25.058736;   25.050415;   25.049301;   25.054460;   25.059849;   25.058398;   25.060653;   25.060653;
 73;    0.110729;   71.478309;   68.661259;   67.849783;   66.371580;   64.920927;   63.600012;   61.015014;   58.126314;   55.520638;   50.002615;   42.932439;   39.738331;   33.045269;   28.071847;   26.618460;   25.117014;   25.133790;   25.178885;   25.205924;   25.228114;   25.250361;   25.249413;   25.278575;   25.287714;   25.306892;   25.317993;   25.338244;   25.356987;   25.377923;   25.395686;   25.404034;   25.418685;   25.422840;   25.436563;   25.445265;   25.448984;   25.461287;   25.467564;   25.485788;   25.502313;   25.511651;   25.519279;   25.519256;   25.518222;   25.518515;   25.513917;   25.518529;   25.521039;   25.524418;   25.522879;   25.522879;
 74;    0.112346;   70.828290;   67.943777;   66.599354;   65.569307;   64.346829;   62.139682;   60.625494;   57.929762;   53.748065;   49.068360;   42.754916;   39.619671;   32.562539;   28.015433;   26.399965;   24.844796;   24.889790;   24.928115;   24.946125;   24.967740;   24.978266;   24.990931;   24.986967;   25.004788;   25.029552;   25.062459;   25.089035;   25.108161;   25.111564;   25.108722;   25.112318;   25.134166;   25.140849;   25.166928;   25.180271;   25.189463;   25.207986;   25.229197;   25.241012;   25.249553;   25.256877;   25.262129;   25.265630;   25.264848;   25.266155;   25.269840;   25.275177;   25.276011;   25.269959;   25.273361;   25.273361;
 75;    0.118218;   70.671707;   67.620878;   66.630827;   65.767624;   64.566715;   62.593279;   60.917466;   58.055176;   54.830905;   49.946006;   42.748252;   38.583907;   32.750024;   27.778802;   26.386165;   24.391938;   24.417759;   24.460210;   24.470699;   24.495248;   24.515216;   24.523541;   24.552257;   24.572775;   24.581001;   24.598238;   24.604249;   24.625801;   24.637129;   24.659378;   24.676165;   24.689948;   24.704493;   24.709798;   24.716040;   24.718077;   24.722545;   24.726536;   24.737209;   24.736180;   24.724383;   24.733973;   24.736904;   24.749852;   24.753731;   24.755692;   24.754332;   24.758383;   24.763209;   24.764116;   24.764116;
 76;    0.107466;   70.505086;   67.764417;   66.813347;   65.823239;   64.066387;   62.701109;   60.711536;   57.630493;   54.728658;   50.693927;   42.814729;   38.327182;   32.826789;   27.712029;   26.520780;   24.881490;   24.929757;   24.933573;   24.935406;   24.966158;   24.974487;   25.001294;   25.016516;   25.028430;   25.029139;   25.048060;   25.069399;   25.091544;   25.102167;   25.109767;   25.123212;   25.140875;   25.168174;   25.183247;   25.192168;   25.201317;   25.214383;   25.229708;   25.237631;   25.236937;   25.236984;   25.241964;   25.242855;   25.245755;   25.245795;   25.253063;   25.253434;   25.247076;   25.252916;   25.253944;   25.253944;
 77;    0.119828;   70.344843;   67.259882;   66.135525;   65.183753;   63.167960;   61.643732;   59.890374;   57.194880;   53.687087;   48.973606;   42.215135;   38.388363;   32.065935;   27.126935;   25.704362;   24.091609;   24.115358;   24.161856;   24.186984;   24.207501;   24.217004;   24.215945;   24.246420;   24.271230;   24.303288;   24.334656;   24.348927;   24.356005;   24.353995;   24.378097;   24.393894;   24.395713;   24.395505;   24.403343;   24.409975;   24.434072;   24.446591;   24.443160;   24.445477;   24.460194;   24.462728;   24.465980;   24.459262;   24.459351;   24.464372;   24.473444;   24.477022;   24.479553;   24.481344;   24.483477;   24.483477;
 78;    0.106772;   70.936039;   67.805086;   66.587162;   65.268916;   63.872189;   61.973036;   60.456858;   57.830281;   53.650383;   50.169464;   42.802936;   38.616743;   32.584925;   27.470624;   26.008876;   24.418442;   24.442398;   24.460284;   24.505829;   24.536358;   24.547805;   24.560707;   24.571095;   24.600437;   24.619086;   24.639847;   24.657471;   24.681002;   24.704037;   24.712442;   24.707101;   24.720966;   24.734813;   24.744357;   24.750526;   24.759993;   24.768256;   24.778268;   24.787467;   24.786639;   24.778620;   24.782102;   24.796241;   24.806904;   24.815653;   24.819339;   24.825433;   24.828346;   24.830196;   24.832801;   24.832801;
 79;    0.108682;   71.023009;   67.862101;   66.722328;   65.260476;   63.991375;   62.641719;   60.918209;   58.131472;   54.614539;   48.621670;   41.622555;   37.960825;   32.119736;   27.396690;   25.879969;   24.379374;   24.422404;   24.447020;   24.472354;   24.480823;   24.506998;   24.517148;   24.540006;   24.533124;   24.546846;   24.558726;   24.581697;   24.596730;   24.607101;   24.631041;   24.641854;   24.648191;   24.667136;   24.689495;   24.706410;   24.719407;   24.731648;   24.745867;   24.749131;   24.741109;   24.739964;   24.753234;   24.762246;   24.761387;   24.754140;   24.761727;   24.760405;   24.756436;   24.756269;   24.757973;   24.757973;
 80;    0.115834;   70.837160;   67.722508;   66.793213;   65.660072;   64.239826;   62.724630;   60.082341;   57.546334;   54.837069;   49.405193;   42.674397;   39.348970;   32.630854;   27.595174;   26.031237;   24.154628;   24.167153;   24.198911;   24.203975;   24.224495;   24.220042;   24.235480;   24.263377;   24.292170;   24.308175;   24.332184;   24.362569;   24.388200;   24.402614;   24.415941;   24.422223;   24.433078;   24.443101;   24.444502;   24.457865;   24.463250;   24.464106;   24.485101;   24.491456;   24.494670;   24.495669;   24.498759;   24.500411;   24.513638;   24.519223;   24.515445;   24.516411;   24.519838;   24.524190;   24.525757;   24.525757;
 81;    0.113834;   70.888965;   67.853997;   66.837668;   65.508101;   64.023892;   62.840512;   61.196071;   58.826347;   54.816140;   49.122409;   42.596607;   38.681176;   32.611405;   27.586362;   26.170884;   24.487260;   24.498767;   24.526200;   24.555377;   24.591282;   24.604596;   24.618886;   24.629241;   24.619288;   24.634414;   24.662619;   24.679749;   24.693772;   24.703222;   24.713230;   24.728142;   24.744619;   24.753974;   24.761558;   24.770365;   24.773917;   24.773285;   24.790781;   24.806947;   24.816187;   24.832212;   24.842753;   24.845739;   24.848619;   24.852573;   24.856180;   24.849035;   24.836918;   24.841185;   24.839909;   24.839909;
 82;    0.111820;   70.233868;   67.282466;   66.333000;   65.444545;   64.228437;   62.618527;   60.660548;   58.519337;   55.064293;   49.880357;   42.478628;   38.302325;   32.591068;   27.461931;   26.032861;   24.299257;   24.337314;   24.365760;   24.386018;   24.403351;   24.411638;   24.440995;   24.458181;   24.457551;   24.471611;   24.464337;   24.497613;   24.512091;   24.530880;   24.529541;   24.537111;   24.546485;   24.556981;   24.560914;   24.569964;   24.589053;   24.604855;   24.615915;   24.619489;   24.615633;   24.627543;   24.633990;   24.631269;   24.644998;   24.653803;   24.652240;   24.655252;   24.649839;   24.649225;   24.648795;   24.648795;
 83;    0.146924;   70.441199;   67.237780;   66.151496;   64.965281;   63.729964;   62.271956;   60.515473;   58.446965;   55.446543;   50.526969;   42.537394;   39.031058;   33.106881;   27.568525;   26.194364;   24.467316;   24.475734;   24.502101;   24.540362;   24.565286;   24.570072;   24.590234;   24.596772;   24.609914;   24.627481;   24.646762;   24.647645;   24.670117;   24.683209;   24.691113;   24.718261;   24.726309;   24.740733;   24.761611;   24.784267;   24.796389;   24.800637;   24.804747;   24.810787;   24.822026;   24.826831;   24.833834;   24.833913;   24.839337;   24.840716;   24.844587;   24.847989;   24.845637;   24.848081;   24.850641;   24.850641;
 84;    0.125641;   70.907986;   67.739119;   66.606692;   65.220759;   64.124602;   62.688198;   60.586966;   57.641383;   54.365669;   49.772719;   42.688234;   38.679356;   32.737933;   27.977721;   26.405075;   24.663970;   24.701892;   24.727271;   24.759231;   24.791523;   24.810531;   24.818714;   24.831319;   24.847608;   24.852006;   24.869749;   24.881880;   24.888974;   24.895772;   24.914221;   24.933828;   24.949545;   24.952466;   24.956420;   24.962802;   24.962271;   24.964898;   24.981070;   24.986643;   24.986977;   24.987023;   24.999896;   25.006575;   25.007444;   25.009430;   25.018751;   25.024042;   25.026895;   25.028896;   25.024199;   25.024199;
 85;    0.116608;   71.077613;   68.081903;   66.975926;   66.056860;   64.432912;   63.024453;   60.398550;   57.741863;   54.579468;   50.252452;   42.128866;   38.021833;   32.337682;   27.838751;   26.313752;   24.603093;   24.639985;   24.667702;   24.684035;   24.699082;   24.720174;   24.745212;   24.770433;   24.769428;   24.794910;   24.805472;   24.835074;   24.841380;   24.836907;   24.843247;   24.852150;   24.869016;   24.880781;   24.892675;   24.900837;   24.902263;   24.911805;   24.919618;   24.932203;   24.940842;   24.944146;   24.947728;   24.953973;   24.965080;   24.967609;   24.969269;   24.968435;   24.976122;   24.979940;   24.978245;   24.978245;
 86;    0.127285;   71.000132;   67.970369;   66.637991;   65.350483;   63.932180;   62.381803;   60.713189;   58.152119;   54.362952;   50.283503;   42.672437;   38.536253;   32.793456;   27.708079;   26.351496;   24.621606;   24.640594;   24.678437;   24.683260;   24.692786;   24.705439;   24.725690;   24.765889;   24.786341;   24.797670;   24.819808;   24.839326;   24.855908;   24.854942;   24.862468;   24.882987;   24.893936;   24.898417;   24.907006;   24.924536;   24.928542;   24.937450;   24.950738;   24.955903;   24.962891;   24.968215;   24.969736;   24.970689;   24.973788;   24.974944;   24.980066;   24.983796;   24.982799;   24.982853;   24.984688;   24.984688;
 87;    0.128424;   70.891206;   67.642716;   66.522708;   65.201996;   63.776090;   62.158840;   59.920608;   57.618661;   54.306660;   49.958945;   42.817615;   38.655105;   32.364741;   27.420496;   26.118858;   24.454064;   24.494096;   24.497380;   24.510470;   24.526967;   24.554359;   24.575656;   24.612400;   24.635020;   24.659617;   24.673574;   24.686414;   24.695843;   24.690878;   24.711521;   24.707582;   24.728691;   24.740226;   24.753131;   24.763442;   24.767348;   24.774705;   24.789916;   24.793122;   24.788958;   24.802656;   24.810026;   24.810817;   24.807051;   24.811732;   24.802616;   24.808011;   24.806824;   24.808567;   24.805250;   24.805250;
 88;    0.128606;   70.978070;   67.806970;   66.986301;   65.414613;   64.211408;   62.558198;   60.752788;   58.079117;   54.365492;   49.654766;   42.513375;   38.536807;   32.676811;   27.621476;   26.205838;   24.549263;   24.578007;   24.599165;   24.634791;   24.646423;   24.644932;   24.659150;   24.680349;   24.709685;   24.724683;   24.744785;   24.757430;   24.781263;   24.798820;   24.808318;   24.804013;   24.817894;   24.841166;   24.854794;   24.856471;   24.849339;   24.863544;   24.868257;   24.873299;   24.880465;   24.894941;   24.899086;   24.906966;   24.910364;   24.913642;   24.911821;   24.916588;   24.921715;   24.921923;   24.912067;   24.912067;
 89;    0.157238;   71.031399;   68.181226;   67.294456;   65.903093;   64.405132;   62.745828;   60.467760;   57.797226;   54.081093;   49.514586;   42.897623;   38.553448;   33.141763;   28.004823;   26.342498;   24.667212;   24.707932;   24.733492;   24.763278;   24.792970;   24.830414;   24.853769;   24.874962;   24.884071;   24.893107;   24.900350;   24.892361;   24.904332;   24.908133;   24.899727;   24.914638;   24.919764;   24.946098;   24.969242;   24.990961;   24.996933;   25.002008;   25.008034;   25.014455;   25.020193;   25.030013;   25.037137;   25.037890;   25.031165;   25.026834;   25.035048;   25.038583;   25.041011;   25.046605;   25.049268;   25.049268;
 90;    0.130031;   71.012214;   67.780054;   66.609583;   65.722360;   64.572439;   62.674166;   60.343170;   58.075528;   54.412127;   50.676267;   42.435785;   38.281824;   32.489953;   27.672053;   26.131774;   24.576633;   24.601155;   24.639307;   24.668501;   24.696570;   24.689472;   24.716847;   24.743528;   24.760169;   24.787316;   24.800378;   24.802477;   24.810355;   24.827595;   24.836125;   24.845487;   24.865996;   24.879562;   24.888915;   24.894256;   24.901029;   24.913187;   24.923325;   24.927970;   24.929621;   24.928955;   24.940996;   24.952374;   24.960925;   24.965228;   24.968893;   24.970615;   24.967910;   24.968256;   24.971296;   24.971296;
 91;    0.126489;   71.334033;   68.367143;   67.310233;   66.156806;   64.929703;   62.791002;   60.375686;   58.110110;   54.092890;   50.249643;   43.280971;   39.033316;   32.852794;   27.795189;   26.512098;   24.725539;   24.760345;   24.778811;   24.788717;   24.806483;   24.810416;   24.814710;   24.854666;   24.878914;   24.897457;   24.914372;   24.928741;   24.933291;   24.956493;   24.968669;   24.976670;   24.966940;   24.994018;   25.015571;   25.027392;   25.039052;   25.043552;   25.041878;   25.049504;   25.051240;   25.056249;   25.067116;   25.077705;   25.088717;   25.094865;   25.097114;   25.105156;   25.108190;   25.099201;   25.099943;   25.099943;
 92;    0.138031;   71.232841;   67.925076;   66.741562;   65.608022;   64.444497;   62.921583;   60.329909;   57.380222;   54.752233;   49.320395;   42.318949;   38.815634;   32.259360;   27.418703;   26.074948;   24.423878;   24.465557;   24.496023;   24.520475;   24.528382;   24.546314;   24.545155;   24.567292;   24.600252;   24.634528;   24.659159;   24.685425;   24.699601;   24.706355;   24.707665;   24.705957;   24.723007;   24.735390;   24.748524;   24.764894;   24.770322;   24.774723;   24.779394;   24.784565;   24.792617;   24.795878;   24.797754;   24.799333;   24.810198;   24.814223;   24.811439;   24.805562;   24.796918;   24.800056;   24.802269;   24.802269;
 93;    0.122973;   70.969760;   68.206359;   67.452947;   66.565908;   64.969399;   63.598658;   61.252291;   58.848631;   55.030304;   51.438054;   43.335298;   39.631865;   32.873098;   28.105596;   26.676662;   24.732967;   24.752319;   24.788437;   24.812543;   24.834782;   24.862603;   24.884511;   24.904448;   24.919045;   24.941438;   24.945176;   24.968785;   24.990029;   25.003515;   25.010751;   25.013308;   25.019189;   25.021514;   25.027620;   25.046317;   25.054513;   25.060561;   25.076028;   25.085194;   25.090435;   25.087274;   25.093918;   25.107517;   25.112551;   25.111517;   25.107899;   25.116043;   25.120695;   25.124150;   25.127237;   25.127237;
 94;    0.108916;   71.295459;   68.020915;   66.937274;   65.534786;   64.143860;   62.375706;   60.352150;   57.523358;   54.852265;   49.810234;   42.954940;   38.614230;   32.336571;   27.751264;   26.352434;   24.654024;   24.681121;   24.717989;   24.740775;   24.755170;   24.757124;   24.791006;   24.814153;   24.829847;   24.844830;   24.845280;   24.850296;   24.873618;   24.892483;   24.910951;   24.922526;   24.918907;   24.932141;   24.938953;   24.935544;   24.946430;   24.950735;   24.955718;   24.968984;   24.974647;   24.968108;   24.969930;   24.974703;   24.981457;   24.982272;   24.990327;   24.992273;   24.989865;   24.990220;   24.993589;   24.993589;
 95;    0.107171;   70.986250;   67.877822;   67.016271;   65.722551;   64.320672;   62.168773;   60.204138;   58.460859;   55.393802;   49.724098;   42.441997;   39.114859;   33.051187;   27.777875;   26.661389;   24.726262;   24.752783;   24.772555;   24.814808;   24.851348;   24.869933;   24.865252;   24.895353;   24.905557;   24.911129;   24.943798;   24.963810;   24.980167;   24.991349;   24.996909;   25.009044;   25.023844;   25.023748;   25.043391;   25.060321;   25.074127;   25.087189;   25.093791;   25.103638;   25.113068;   25.116433;   25.110982;   25.115122;   25.117047;   25.124171;   25.130506;   25.131017;   25.129955;   25.130779;   25.134642;   25.134642;
 96;    0.107659;   70.568505;   67.447542;   66.248781;   65.269247;   64.162504;   62.631960;   60.400839;   57.448020;   53.928128;   50.239287;   42.445519;   38.525577;   32.765373;   27.657504;   26.169418;   24.453716;   24.490162;   24.505268;   24.542124;   24.572260;   24.591190;   24.594099;   24.617852;   24.638333;   24.673091;   24.695831;   24.703108;   24.723783;   24.736292;   24.750174;   24.775348;   24.784304;   24.792964;   24.794587;   24.797399;   24.799030;   24.800358;   24.821432;   24.824974;   24.829267;   24.833526;   24.830827;   24.834347;   24.839759;   24.846916;   24.851100;   24.853787;   24.854756;   24.860920;   24.862359;   24.862359;
 97;    0.110538;   71.546978;   68.549919;   67.181332;   65.876962;   64.084944;   62.222761;   60.261404;   57.551812;   54.726572;   49.508841;   42.379553;   38.522201;   32.440092;   27.471896;   26.198821;   24.499110;   24.523498;   24.530959;   24.567724;   24.576756;   24.615967;   24.643362;   24.648521;   24.642355;   24.663828;   24.689737;   24.718971;   24.743817;   24.767040;   24.778225;   24.781251;   24.799788;   24.810919;   24.807375;   24.800580;   24.811799;   24.825947;   24.836617;   24.847887;   24.854196;   24.864965;   24.876350;   24.882684;   24.882211;   24.884031;   24.871864;   24.877149;   24.877705;   24.875983;   24.878980;   24.878980;
 98;    0.107675;   70.943782;   68.080133;   66.806920;   65.845862;   64.284068;   62.304354;   60.288519;   57.922729;   54.513339;   50.262021;   42.508867;   39.429985;   32.898979;   27.769441;   26.298257;   24.731516;   24.780938;   24.804680;   24.833176;   24.868687;   24.880614;   24.895543;   24.922741;   24.937570;   24.964860;   24.973972;   24.974733;   25.002107;   25.022105;   25.036134;   25.045885;   25.056574;   25.062797;   25.076344;   25.084952;   25.097220;   25.113506;   25.132617;   25.144880;   25.148522;   25.147150;   25.152383;   25.155449;   25.161235;   25.166405;   25.162737;   25.161613;   25.163132;   25.168615;   25.169303;   25.169303;
 99;    0.109566;   70.675717;   67.619694;   66.604688;   65.252385;   63.855962;   62.385940;   59.990402;   58.333465;   55.196389;   49.597745;   42.391644;   38.472599;   32.605426;   27.801832;   26.424904;   24.738196;   24.788110;   24.814853;   24.826348;   24.848200;   24.852896;   24.890799;   24.917357;   24.941544;   24.951982;   24.969983;   24.973436;   24.980626;   24.989364;   24.999661;   25.008350;   25.018609;   25.036157;   25.061257;   25.075016;   25.084930;   25.087071;   25.095914;   25.100803;   25.106458;   25.118173;   25.122401;   25.127184;   25.135271;   25.136121;   25.138989;   25.132890;   25.137182;   25.132391;   25.132354;   25.132354;
100;    0.110564;   70.810370;   67.651766;   66.335502;   65.340473;   64.038550;   61.919210;   60.203168;   56.967182;   53.952689;   49.038508;   42.071847;   39.110318;   32.346305;   27.666261;   26.192173;   24.447760;   24.476055;   24.504325;   24.521144;   24.533794;   24.558927;   24.573910;   24.567830;   24.594061;   24.606233;   24.637945;   24.654229;   24.663062;   24.683419;   24.704560;   24.715453;   24.720640;   24.724149;   24.740237;   24.751798;   24.759455;   24.753486;   24.756147;   24.771449;   24.779962;   24.782174;   24.791326;   24.796530;   24.798508;   24.807718;   24.810054;   24.810712;   24.813844;   24.817337;   24.818497;   24.818497;


==> anc/LVM_v0.2/result_simulation/SetC4.2_Modelpca-none-none_CVekf-ctri.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;PC28;PC29;PC30;PC31;PC32;PC33;PC34;PC35;PC36;PC37;PC38;PC39;PC40;PC41;PC42;PC43;PC44;PC45;PC46;PC47;PC48;PC49;PC50;
Nan;Nan;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  1;    5.795592;    1.004790;    0.859020;    0.784820;    0.720972;    0.648368;    0.580462;    0.511128;    0.429007;    0.357136;    0.271524;    0.193194;    0.164853;    0.138281;    0.122265;    0.119338;    0.116100;    0.117708;    0.119226;    0.121196;    0.123211;    0.125561;    0.127904;    0.130357;    0.132720;    0.135211;    0.137813;    0.140904;    0.144025;    0.146851;    0.149915;    0.153296;    0.157131;    0.160927;    0.164950;    0.168845;    0.172240;    0.176861;    0.181324;    0.186221;    0.190906;    0.195658;    0.200415;    0.205216;    0.210273;    0.216040;    0.222114;    0.227591;    0.232777;    0.239274;    0.245371;    0.251198;
  2;    6.136322;    1.010061;    0.858277;    0.796000;    0.733253;    0.649261;    0.587314;    0.498853;    0.441610;    0.354905;    0.283977;    0.195824;    0.166169;    0.138679;    0.123118;    0.119453;    0.116359;    0.118220;    0.119999;    0.121595;    0.123623;    0.125923;    0.128270;    0.130646;    0.133144;    0.135365;    0.138234;    0.141234;    0.144146;    0.147327;    0.150737;    0.154042;    0.157684;    0.161548;    0.165544;    0.169071;    0.173633;    0.178340;    0.182802;    0.187261;    0.191861;    0.196752;    0.201818;    0.206860;    0.212173;    0.217530;    0.222757;    0.228178;    0.233911;    0.240008;    0.246506;    0.252515;
  3;    5.797444;    1.004189;    0.862355;    0.800613;    0.728194;    0.662490;    0.605625;    0.529917;    0.442940;    0.366550;    0.294461;    0.194715;    0.167635;    0.137444;    0.121821;    0.119216;    0.116090;    0.117481;    0.119314;    0.120989;    0.122854;    0.125462;    0.127821;    0.130048;    0.132795;    0.135350;    0.138013;    0.141226;    0.144327;    0.147597;    0.150585;    0.153900;    0.157791;    0.161547;    0.165502;    0.169538;    0.173558;    0.177510;    0.182147;    0.186435;    0.190853;    0.195488;    0.200357;    0.205187;    0.210642;    0.216072;    0.221814;    0.227434;    0.233303;    0.238647;    0.245351;    0.251047;
  4;    5.729640;    1.030180;    0.878645;    0.816080;    0.740807;    0.673596;    0.580300;    0.527246;    0.460027;    0.373323;    0.280201;    0.191722;    0.167364;    0.138816;    0.123260;    0.120090;    0.116227;    0.117641;    0.119520;    0.121555;    0.123872;    0.126094;    0.128766;    0.131183;    0.133765;    0.136583;    0.139496;    0.142587;    0.146043;    0.149099;    0.152510;    0.155949;    0.160067;    0.163936;    0.168081;    0.172103;    0.176645;    0.181177;    0.185995;    0.190909;    0.195274;    0.199977;    0.204275;    0.210012;    0.215977;    0.221569;    0.227199;    0.232596;    0.238492;    0.244682;    0.251305;    0.257545;
  5;    5.773736;    0.996766;    0.857488;    0.803919;    0.731437;    0.664779;    0.588698;    0.516820;    0.439269;    0.353730;    0.288598;    0.192524;    0.171294;    0.139128;    0.122165;    0.119048;    0.115438;    0.117318;    0.118985;    0.120885;    0.122531;    0.124888;    0.127373;    0.129738;    0.132218;    0.134530;    0.137120;    0.139619;    0.142491;    0.145517;    0.149051;    0.152664;    0.155913;    0.159196;    0.162900;    0.166742;    0.170911;    0.175277;    0.179667;    0.183948;    0.188625;    0.193482;    0.198396;    0.203345;    0.208506;    0.213666;    0.218679;    0.224709;    0.230956;    0.236786;    0.242813;    0.249192;
  6;    5.816070;    0.998719;    0.842190;    0.782186;    0.711508;    0.642970;    0.564933;    0.502029;    0.422423;    0.346690;    0.269060;    0.192016;    0.170072;    0.138170;    0.121789;    0.118556;    0.114790;    0.116641;    0.118287;    0.120527;    0.122691;    0.124714;    0.127001;    0.129275;    0.131554;    0.134218;    0.136656;    0.139819;    0.142838;    0.145970;    0.149044;    0.152140;    0.154708;    0.158664;    0.163118;    0.167363;    0.171971;    0.176455;    0.180864;    0.185491;    0.190209;    0.194813;    0.199504;    0.204527;    0.209517;    0.214794;    0.220541;    0.226193;    0.231904;    0.237695;    0.243062;    0.249680;
  7;    5.313730;    1.020397;    0.871328;    0.797111;    0.735919;    0.660314;    0.587919;    0.518746;    0.450429;    0.365560;    0.267344;    0.191040;    0.165659;    0.138610;    0.122876;    0.119052;    0.115379;    0.116786;    0.118666;    0.120648;    0.122264;    0.124408;    0.127040;    0.129531;    0.132384;    0.135046;    0.137648;    0.140817;    0.144210;    0.147677;    0.151278;    0.154666;    0.158026;    0.161884;    0.165957;    0.169652;    0.174144;    0.178277;    0.182968;    0.187344;    0.191888;    0.196263;    0.201711;    0.207013;    0.212239;    0.217962;    0.223830;    0.230164;    0.236489;    0.242523;    0.248910;    0.255099;
  8;    5.269695;    0.980898;    0.846208;    0.784172;    0.720610;    0.658774;    0.584289;    0.507473;    0.426259;    0.347268;    0.272089;    0.194745;    0.173550;    0.135960;    0.120520;    0.117845;    0.115183;    0.116732;    0.117914;    0.119646;    0.121435;    0.123506;    0.125652;    0.128148;    0.130507;    0.132628;    0.135775;    0.138689;    0.141709;    0.144666;    0.147611;    0.150881;    0.154546;    0.158328;    0.162322;    0.166523;    0.170760;    0.174715;    0.178833;    0.182897;    0.187098;    0.191455;    0.196757;    0.201622;    0.206660;    0.211909;    0.217201;    0.222509;    0.228323;    0.233593;    0.239417;    0.245224;
  9;    5.320379;    1.012024;    0.859531;    0.791157;    0.725121;    0.657109;    0.591412;    0.529531;    0.447669;    0.369543;    0.283949;    0.192914;    0.169980;    0.137397;    0.121389;    0.119860;    0.115546;    0.116941;    0.119076;    0.121382;    0.123258;    0.125358;    0.127668;    0.129841;    0.132185;    0.134676;    0.137595;    0.140176;    0.143300;    0.147151;    0.150901;    0.154718;    0.158360;    0.161969;    0.166232;    0.170143;    0.173893;    0.178150;    0.182637;    0.187684;    0.192515;    0.197436;    0.202114;    0.207359;    0.212534;    0.218113;    0.223901;    0.229881;    0.235826;    0.241438;    0.247047;    0.253006;
 10;    5.263918;    0.998580;    0.860451;    0.805488;    0.732387;    0.670030;    0.592809;    0.514667;    0.453909;    0.376628;    0.299642;    0.193409;    0.168872;    0.136407;    0.121391;    0.118496;    0.115342;    0.117257;    0.119328;    0.121104;    0.123016;    0.125734;    0.128134;    0.130557;    0.133497;    0.136259;    0.138923;    0.142013;    0.145145;    0.148380;    0.151480;    0.154988;    0.158386;    0.162167;    0.165989;    0.170150;    0.174094;    0.178577;    0.182896;    0.187290;    0.191191;    0.196056;    0.200864;    0.205804;    0.210813;    0.216101;    0.221325;    0.226644;    0.232369;    0.238023;    0.243823;    0.249645;
 11;    5.269383;    1.000802;    0.850081;    0.783740;    0.726148;    0.656079;    0.591950;    0.522139;    0.431036;    0.359534;    0.271428;    0.189399;    0.163180;    0.137038;    0.121966;    0.117904;    0.114635;    0.116344;    0.118132;    0.119757;    0.121393;    0.123732;    0.126016;    0.128329;    0.130937;    0.133479;    0.135800;    0.138983;    0.142561;    0.145937;    0.149710;    0.153299;    0.156826;    0.160487;    0.164563;    0.168703;    0.172658;    0.176652;    0.180941;    0.185253;    0.189802;    0.194638;    0.199478;    0.204114;    0.209040;    0.214957;    0.220638;    0.226269;    0.231695;    0.238034;    0.243944;    0.250201;
 12;    5.276367;    0.992185;    0.844100;    0.786449;    0.710221;    0.642840;    0.577553;    0.503820;    0.418972;    0.348354;    0.271383;    0.187295;    0.166868;    0.134883;    0.119859;    0.116584;    0.113291;    0.115234;    0.116694;    0.118407;    0.120471;    0.122652;    0.124433;    0.127104;    0.129591;    0.132300;    0.135239;    0.138071;    0.140822;    0.143846;    0.146576;    0.149907;    0.153642;    0.157154;    0.161385;    0.165697;    0.169775;    0.173843;    0.178480;    0.182954;    0.187719;    0.192536;    0.197345;    0.202590;    0.208151;    0.214072;    0.219609;    0.225080;    0.230352;    0.235753;    0.241787;    0.248046;
 13;    5.291750;    0.996115;    0.855022;    0.797263;    0.722002;    0.659198;    0.582591;    0.509690;    0.441478;    0.359670;    0.271496;    0.193431;    0.170251;    0.136467;    0.121420;    0.118541;    0.115843;    0.117404;    0.119013;    0.120517;    0.122662;    0.125005;    0.127364;    0.129874;    0.132618;    0.135455;    0.138142;    0.141182;    0.144288;    0.147608;    0.150872;    0.154079;    0.157321;    0.160418;    0.164412;    0.168404;    0.172190;    0.175928;    0.180427;    0.184785;    0.189136;    0.193838;    0.198840;    0.203369;    0.209190;    0.214535;    0.220341;    0.226088;    0.231654;    0.237319;    0.243120;    0.249029;
 14;    5.262424;    0.982742;    0.844933;    0.779811;    0.717285;    0.655464;    0.592071;    0.521855;    0.433173;    0.357304;    0.273738;    0.191794;    0.165303;    0.138308;    0.121927;    0.118706;    0.115364;    0.116829;    0.118490;    0.120591;    0.122372;    0.124751;    0.126936;    0.128866;    0.131216;    0.133674;    0.136316;    0.139763;    0.142854;    0.145888;    0.149328;    0.152705;    0.156133;    0.159949;    0.163673;    0.167475;    0.171006;    0.174681;    0.178750;    0.183279;    0.187986;    0.192538;    0.196989;    0.202070;    0.207402;    0.212429;    0.217755;    0.222704;    0.228379;    0.233702;    0.239693;    0.245686;
 15;    5.276427;    0.980029;    0.844919;    0.791708;    0.722196;    0.651233;    0.573376;    0.496159;    0.426414;    0.348377;    0.269088;    0.193708;    0.173902;    0.136565;    0.121507;    0.118509;    0.114953;    0.116580;    0.118061;    0.120524;    0.122922;    0.124956;    0.126932;    0.128789;    0.131079;    0.134080;    0.136831;    0.139529;    0.142412;    0.145108;    0.148064;    0.151129;    0.154492;    0.157783;    0.161214;    0.165329;    0.169439;    0.173553;    0.177831;    0.182540;    0.187120;    0.191315;    0.196234;    0.201272;    0.206360;    0.211680;    0.216654;    0.221940;    0.228019;    0.233480;    0.238903;    0.245007;
 16;    5.283717;    1.023168;    0.863741;    0.787174;    0.727668;    0.662729;    0.589374;    0.528866;    0.454645;    0.366308;    0.290398;    0.197462;    0.169786;    0.139632;    0.123924;    0.120366;    0.117438;    0.119011;    0.120526;    0.122494;    0.124904;    0.127229;    0.130004;    0.132362;    0.134895;    0.137466;    0.140008;    0.142965;    0.146163;    0.149093;    0.152207;    0.155977;    0.160056;    0.163747;    0.168168;    0.172839;    0.177108;    0.181482;    0.186426;    0.191381;    0.195981;    0.200753;    0.205724;    0.210704;    0.215872;    0.221058;    0.225922;    0.231529;    0.237097;    0.243924;    0.250071;    0.255792;
 17;    5.305025;    0.999854;    0.845778;    0.778701;    0.714902;    0.633251;    0.558480;    0.489396;    0.424191;    0.340117;    0.270134;    0.191279;    0.165370;    0.136327;    0.121089;    0.117565;    0.114125;    0.115986;    0.117883;    0.119376;    0.121416;    0.123198;    0.125347;    0.127631;    0.130214;    0.132955;    0.135858;    0.138906;    0.141849;    0.145150;    0.148475;    0.151571;    0.155294;    0.159227;    0.162741;    0.167120;    0.171283;    0.175210;    0.179926;    0.184116;    0.189295;    0.194504;    0.199416;    0.204424;    0.209567;    0.214312;    0.219814;    0.225488;    0.231620;    0.237180;    0.243410;    0.249964;
 18;    5.341525;    1.002351;    0.852750;    0.784641;    0.726569;    0.653994;    0.568826;    0.507513;    0.439905;    0.360626;    0.281574;    0.191357;    0.167795;    0.137047;    0.121103;    0.118003;    0.114819;    0.116478;    0.118044;    0.120146;    0.122270;    0.124442;    0.126533;    0.128806;    0.131481;    0.134263;    0.137112;    0.140216;    0.143124;    0.146652;    0.150128;    0.153463;    0.157054;    0.161428;    0.165723;    0.169917;    0.173608;    0.177619;    0.182171;    0.186862;    0.191264;    0.196034;    0.200959;    0.206121;    0.210966;    0.215765;    0.221413;    0.227125;    0.232520;    0.238691;    0.244852;    0.250588;
 19;    5.429004;    0.988966;    0.847532;    0.786943;    0.729634;    0.648067;    0.584732;    0.514670;    0.438312;    0.363385;    0.275020;    0.194840;    0.167862;    0.138078;    0.122869;    0.119584;    0.116076;    0.117948;    0.119418;    0.120621;    0.122217;    0.124737;    0.127258;    0.129568;    0.132213;    0.135089;    0.137888;    0.140300;    0.143915;    0.147226;    0.150462;    0.153787;    0.157175;    0.160212;    0.164015;    0.167971;    0.172132;    0.176696;    0.180953;    0.185258;    0.189861;    0.194512;    0.199151;    0.204033;    0.208818;    0.214283;    0.219443;    0.224727;    0.230127;    0.235963;    0.241316;    0.247241;
 20;    5.344743;    0.997180;    0.850204;    0.803474;    0.739377;    0.669025;    0.588357;    0.512719;    0.442111;    0.364553;    0.274540;    0.193094;    0.169461;    0.137386;    0.121114;    0.118045;    0.115237;    0.116833;    0.118225;    0.119982;    0.122218;    0.123999;    0.127011;    0.129769;    0.132395;    0.135098;    0.137705;    0.140773;    0.143606;    0.146529;    0.150020;    0.153541;    0.157041;    0.160546;    0.164356;    0.168298;    0.172882;    0.177126;    0.181561;    0.185727;    0.190058;    0.194523;    0.199712;    0.204679;    0.209814;    0.215134;    0.220401;    0.225628;    0.231548;    0.237456;    0.243604;    0.249295;
 21;    5.321721;    0.990499;    0.851445;    0.787030;    0.716637;    0.653169;    0.578899;    0.509077;    0.438246;    0.347946;    0.265152;    0.186528;    0.164725;    0.135741;    0.121332;    0.117634;    0.114079;    0.115488;    0.117686;    0.119433;    0.121427;    0.123797;    0.125986;    0.128696;    0.131328;    0.134362;    0.137180;    0.140142;    0.143029;    0.146190;    0.149414;    0.152560;    0.156166;    0.159710;    0.163359;    0.166782;    0.170289;    0.173981;    0.178429;    0.182780;    0.187834;    0.192581;    0.197207;    0.201962;    0.207721;    0.213092;    0.218359;    0.223315;    0.229406;    0.235218;    0.241591;    0.247625;
 22;    5.311557;    1.024956;    0.875111;    0.807995;    0.734236;    0.654019;    0.583095;    0.508102;    0.439428;    0.356545;    0.271989;    0.194869;    0.165319;    0.138930;    0.121635;    0.118088;    0.115647;    0.117651;    0.119588;    0.121398;    0.122882;    0.124799;    0.127247;    0.129733;    0.132471;    0.135095;    0.137654;    0.140977;    0.144104;    0.147528;    0.150959;    0.155030;    0.159181;    0.163376;    0.167593;    0.171703;    0.176140;    0.180618;    0.185364;    0.190017;    0.194600;    0.198889;    0.204417;    0.209931;    0.215520;    0.221162;    0.226518;    0.231897;    0.237374;    0.243532;    0.249480;    0.256239;
 23;    5.284911;    1.002898;    0.851598;    0.798277;    0.726338;    0.658615;    0.587027;    0.501466;    0.436510;    0.350407;    0.265857;    0.191613;    0.166283;    0.137449;    0.121807;    0.119200;    0.115763;    0.117263;    0.119241;    0.121262;    0.123369;    0.125002;    0.127461;    0.129734;    0.132291;    0.134852;    0.137138;    0.140489;    0.143635;    0.146732;    0.149622;    0.153605;    0.157624;    0.161760;    0.165327;    0.169779;    0.174176;    0.178322;    0.183051;    0.187555;    0.192301;    0.196969;    0.201732;    0.206957;    0.212150;    0.217316;    0.222441;    0.227556;    0.233269;    0.238542;    0.244567;    0.250724;
 24;    5.258733;    1.008956;    0.861919;    0.803410;    0.725580;    0.652206;    0.574540;    0.511247;    0.433808;    0.363554;    0.275065;    0.189150;    0.163723;    0.135923;    0.120436;    0.117771;    0.114529;    0.115892;    0.117461;    0.119602;    0.121383;    0.123954;    0.126420;    0.129059;    0.131682;    0.134215;    0.137154;    0.139949;    0.142632;    0.145802;    0.149363;    0.152889;    0.156682;    0.160104;    0.164178;    0.168453;    0.172532;    0.177015;    0.181752;    0.185959;    0.190348;    0.195082;    0.199781;    0.204733;    0.209788;    0.215861;    0.221477;    0.226607;    0.232788;    0.238937;    0.245495;    0.252239;
 25;    5.293476;    0.982367;    0.841843;    0.786925;    0.720908;    0.648973;    0.576066;    0.509490;    0.444436;    0.369128;    0.271058;    0.192420;    0.165803;    0.136200;    0.121613;    0.119178;    0.115084;    0.116166;    0.117511;    0.119546;    0.121935;    0.124268;    0.126365;    0.128797;    0.131313;    0.133683;    0.136268;    0.138898;    0.142107;    0.145310;    0.148712;    0.152438;    0.156311;    0.159940;    0.163551;    0.167291;    0.170828;    0.174528;    0.179219;    0.183737;    0.187885;    0.192032;    0.196122;    0.201033;    0.205351;    0.211222;    0.216696;    0.222554;    0.228018;    0.233341;    0.239502;    0.245592;
 26;    5.346690;    1.022309;    0.864959;    0.794963;    0.736866;    0.659447;    0.596905;    0.519678;    0.449997;    0.367136;    0.294280;    0.197918;    0.176069;    0.139708;    0.123722;    0.120231;    0.117214;    0.118534;    0.120404;    0.122186;    0.124157;    0.126692;    0.128971;    0.131822;    0.134282;    0.136919;    0.139351;    0.142083;    0.144930;    0.148423;    0.151744;    0.155054;    0.158672;    0.163047;    0.167080;    0.171193;    0.175460;    0.179896;    0.184605;    0.189545;    0.194434;    0.199319;    0.203833;    0.209141;    0.214636;    0.220347;    0.225843;    0.231681;    0.236772;    0.242934;    0.249178;    0.255577;
 27;    5.298921;    0.996091;    0.848452;    0.782552;    0.716466;    0.645021;    0.569138;    0.512529;    0.435518;    0.363004;    0.284246;    0.192402;    0.168904;    0.134504;    0.120289;    0.117746;    0.114993;    0.116885;    0.118525;    0.120514;    0.122797;    0.125087;    0.127303;    0.129257;    0.131691;    0.134136;    0.137260;    0.140015;    0.142991;    0.146050;    0.149739;    0.153338;    0.156834;    0.160555;    0.164292;    0.167817;    0.171409;    0.175570;    0.179242;    0.184230;    0.188926;    0.193432;    0.198618;    0.203365;    0.209089;    0.214808;    0.220215;    0.225465;    0.231346;    0.237377;    0.242994;    0.249023;
 28;    5.283926;    1.004170;    0.854789;    0.787249;    0.714552;    0.654069;    0.585140;    0.505333;    0.438571;    0.351722;    0.282618;    0.192698;    0.168262;    0.136637;    0.121226;    0.118155;    0.114987;    0.116560;    0.118602;    0.120490;    0.122515;    0.124739;    0.126779;    0.128696;    0.131187;    0.133932;    0.137056;    0.139677;    0.142147;    0.146102;    0.149838;    0.153243;    0.156649;    0.160596;    0.164190;    0.167838;    0.171595;    0.175845;    0.180160;    0.184323;    0.188744;    0.194030;    0.199571;    0.205184;    0.210963;    0.216579;    0.222148;    0.227339;    0.233638;    0.239474;    0.244767;    0.251042;
 29;    5.297175;    1.016290;    0.865476;    0.798508;    0.731452;    0.661721;    0.599888;    0.528364;    0.444259;    0.352331;    0.272250;    0.195961;    0.172866;    0.136274;    0.121238;    0.118590;    0.115736;    0.117492;    0.119343;    0.121290;    0.123141;    0.125139;    0.127490;    0.130002;    0.132809;    0.135954;    0.138725;    0.141383;    0.143886;    0.147443;    0.151110;    0.154701;    0.158053;    0.162182;    0.166258;    0.170389;    0.174389;    0.178447;    0.183148;    0.187883;    0.192774;    0.197910;    0.203129;    0.208161;    0.213077;    0.218837;    0.224161;    0.229676;    0.235562;    0.241451;    0.247791;    0.254073;
 30;    5.304487;    1.006386;    0.855869;    0.803227;    0.738168;    0.676281;    0.597226;    0.509989;    0.444193;    0.362544;    0.278573;    0.195766;    0.175385;    0.138996;    0.123057;    0.119642;    0.116979;    0.118662;    0.120373;    0.122324;    0.124333;    0.126454;    0.128334;    0.130739;    0.133768;    0.136464;    0.139010;    0.141813;    0.145493;    0.148887;    0.152261;    0.155704;    0.159477;    0.163195;    0.166736;    0.170550;    0.174671;    0.178928;    0.183244;    0.187931;    0.192654;    0.197229;    0.202286;    0.207535;    0.212678;    0.217534;    0.222572;    0.228430;    0.234034;    0.239512;    0.245967;    0.251596;
 31;    5.311267;    0.999226;    0.849173;    0.784864;    0.725120;    0.643750;    0.584081;    0.518696;    0.436228;    0.357957;    0.288906;    0.193728;    0.171908;    0.138077;    0.121896;    0.119423;    0.115659;    0.117189;    0.118902;    0.120912;    0.122560;    0.124551;    0.126557;    0.128826;    0.130940;    0.133632;    0.136756;    0.139647;    0.142637;    0.145308;    0.148480;    0.151656;    0.155264;    0.158997;    0.162648;    0.166885;    0.171062;    0.175115;    0.179224;    0.184003;    0.188812;    0.193410;    0.197896;    0.203096;    0.208429;    0.213876;    0.220073;    0.226026;    0.231949;    0.237893;    0.243796;    0.249806;
 32;    5.381910;    1.006332;    0.857064;    0.794777;    0.734582;    0.659398;    0.568496;    0.507102;    0.428646;    0.347164;    0.268004;    0.191321;    0.165064;    0.136940;    0.120907;    0.117381;    0.114656;    0.116436;    0.118474;    0.120554;    0.122649;    0.124887;    0.127204;    0.129472;    0.131977;    0.134474;    0.137153;    0.140040;    0.142921;    0.146194;    0.149423;    0.153040;    0.156595;    0.160375;    0.164106;    0.167892;    0.171680;    0.175682;    0.179860;    0.184859;    0.189618;    0.194737;    0.199903;    0.205001;    0.210216;    0.215611;    0.221523;    0.227257;    0.232999;    0.239131;    0.245645;    0.251583;
 33;    5.282524;    0.997045;    0.849621;    0.786500;    0.725968;    0.647280;    0.576655;    0.503628;    0.431161;    0.353090;    0.270162;    0.189683;    0.165501;    0.136266;    0.119839;    0.117301;    0.113645;    0.115383;    0.117047;    0.118934;    0.121177;    0.123310;    0.125850;    0.128458;    0.130885;    0.133255;    0.135749;    0.138105;    0.141533;    0.144831;    0.148200;    0.151860;    0.155695;    0.159381;    0.163191;    0.167173;    0.171744;    0.175980;    0.180775;    0.185361;    0.189995;    0.194556;    0.199331;    0.204208;    0.209262;    0.214425;    0.220022;    0.225367;    0.230130;    0.236426;    0.242824;    0.249261;
 34;    5.311596;    1.009209;    0.865049;    0.805204;    0.728665;    0.664221;    0.587426;    0.512533;    0.438784;    0.362613;    0.285869;    0.195249;    0.170468;    0.138115;    0.122265;    0.119521;    0.116225;    0.117616;    0.119262;    0.120738;    0.122669;    0.124621;    0.126849;    0.129470;    0.132152;    0.134775;    0.137688;    0.140648;    0.143449;    0.145974;    0.149011;    0.152736;    0.156629;    0.160528;    0.164355;    0.168561;    0.172974;    0.176962;    0.181017;    0.185542;    0.190318;    0.195157;    0.199759;    0.204989;    0.210419;    0.216134;    0.221832;    0.227656;    0.233533;    0.239553;    0.245732;    0.252302;
 35;    5.306815;    1.000976;    0.854270;    0.801972;    0.724314;    0.657439;    0.573741;    0.515058;    0.439025;    0.356796;    0.287686;    0.190247;    0.163943;    0.138070;    0.122695;    0.119244;    0.114892;    0.116270;    0.118003;    0.119622;    0.121909;    0.124129;    0.126191;    0.128647;    0.130866;    0.133444;    0.136343;    0.139160;    0.142430;    0.145794;    0.149068;    0.152823;    0.156639;    0.160098;    0.163777;    0.167987;    0.172067;    0.175726;    0.180369;    0.185538;    0.190365;    0.195167;    0.200107;    0.205195;    0.210116;    0.214787;    0.220770;    0.226612;    0.232350;    0.237913;    0.243947;    0.250244;
 36;    5.267671;    0.974695;    0.838200;    0.770174;    0.716924;    0.655594;    0.583840;    0.505588;    0.424983;    0.336455;    0.261846;    0.188205;    0.163962;    0.135369;    0.120252;    0.117814;    0.114024;    0.115624;    0.117351;    0.119145;    0.120684;    0.122905;    0.124871;    0.126986;    0.129271;    0.131361;    0.133982;    0.137130;    0.140422;    0.143523;    0.146484;    0.149762;    0.153329;    0.156715;    0.160257;    0.163799;    0.167842;    0.172221;    0.176500;    0.181097;    0.185123;    0.189637;    0.194053;    0.199517;    0.205037;    0.210746;    0.215843;    0.220989;    0.226113;    0.231436;    0.237481;    0.243674;
 37;    5.276835;    0.989789;    0.843630;    0.780063;    0.724417;    0.646752;    0.591107;    0.525189;    0.442376;    0.347652;    0.270364;    0.191586;    0.169688;    0.135408;    0.120451;    0.117929;    0.114791;    0.116629;    0.118358;    0.120134;    0.122195;    0.124058;    0.125923;    0.128299;    0.130862;    0.133738;    0.136672;    0.139562;    0.142853;    0.146099;    0.149421;    0.152472;    0.155815;    0.159723;    0.163855;    0.167999;    0.172178;    0.176079;    0.179647;    0.183838;    0.188252;    0.192748;    0.197453;    0.202291;    0.207259;    0.212813;    0.218098;    0.223780;    0.229532;    0.235400;    0.241163;    0.247447;
 38;    5.336231;    0.995545;    0.852877;    0.789066;    0.719411;    0.657503;    0.573169;    0.498737;    0.440170;    0.358769;    0.273034;    0.194553;    0.169302;    0.138480;    0.122003;    0.119414;    0.115985;    0.118028;    0.119831;    0.121301;    0.123482;    0.125407;    0.127167;    0.128695;    0.131618;    0.134406;    0.136990;    0.140534;    0.143853;    0.147060;    0.149941;    0.153128;    0.155975;    0.159186;    0.163581;    0.167999;    0.172102;    0.175988;    0.180484;    0.185337;    0.189822;    0.194654;    0.199567;    0.204586;    0.209573;    0.214845;    0.220259;    0.225437;    0.230897;    0.237231;    0.243213;    0.248886;
 39;    5.271675;    0.971264;    0.835483;    0.777223;    0.711473;    0.637128;    0.562716;    0.491882;    0.422308;    0.338612;    0.271573;    0.191076;    0.166984;    0.138509;    0.121972;    0.119061;    0.114804;    0.116213;    0.117696;    0.119695;    0.121456;    0.123795;    0.126279;    0.128448;    0.130995;    0.133517;    0.136133;    0.138512;    0.140871;    0.143811;    0.146393;    0.149818;    0.152923;    0.156718;    0.160546;    0.164018;    0.167391;    0.171838;    0.176386;    0.180819;    0.185039;    0.189891;    0.194618;    0.199885;    0.205005;    0.210433;    0.215587;    0.220638;    0.226523;    0.231486;    0.237554;    0.242816;
 40;    5.297095;    0.991097;    0.848214;    0.783763;    0.707578;    0.635425;    0.576134;    0.496437;    0.424652;    0.358702;    0.279039;    0.189589;    0.166390;    0.134793;    0.120577;    0.117447;    0.113597;    0.115030;    0.116920;    0.118447;    0.120239;    0.122640;    0.124997;    0.127570;    0.129906;    0.132512;    0.135293;    0.138134;    0.141202;    0.144784;    0.148039;    0.151452;    0.154332;    0.158144;    0.162032;    0.165984;    0.170254;    0.174366;    0.179000;    0.183517;    0.187850;    0.191729;    0.197253;    0.202477;    0.207422;    0.213044;    0.218406;    0.223635;    0.229585;    0.235192;    0.241715;    0.247774;
 41;    5.376867;    1.001229;    0.852780;    0.786872;    0.721207;    0.656287;    0.580638;    0.519818;    0.438005;    0.364940;    0.269721;    0.193230;    0.171687;    0.138216;    0.121546;    0.117870;    0.115306;    0.116675;    0.118862;    0.120947;    0.123085;    0.125275;    0.127277;    0.129373;    0.131999;    0.134213;    0.137369;    0.140302;    0.143320;    0.145855;    0.149697;    0.153255;    0.156871;    0.160413;    0.164495;    0.168779;    0.172930;    0.177015;    0.180853;    0.185272;    0.189658;    0.194762;    0.199668;    0.204810;    0.210077;    0.215365;    0.220637;    0.226952;    0.232779;    0.238325;    0.244069;    0.250307;
 42;    5.252865;    1.011256;    0.866836;    0.805913;    0.725675;    0.661276;    0.583452;    0.511349;    0.447053;    0.364095;    0.276212;    0.194952;    0.170317;    0.137863;    0.121406;    0.118546;    0.115740;    0.117342;    0.119091;    0.121186;    0.123516;    0.125858;    0.128104;    0.130424;    0.132913;    0.135829;    0.138789;    0.141816;    0.144840;    0.148136;    0.151288;    0.154481;    0.158053;    0.161815;    0.165562;    0.169924;    0.174405;    0.178695;    0.183071;    0.187481;    0.192480;    0.197054;    0.202028;    0.207163;    0.212464;    0.217755;    0.223268;    0.228836;    0.234838;    0.240727;    0.246595;    0.252814;
 43;    5.296095;    1.000897;    0.852524;    0.783347;    0.734717;    0.670142;    0.595894;    0.500806;    0.430054;    0.353589;    0.284940;    0.188365;    0.164407;    0.137864;    0.121613;    0.117279;    0.114099;    0.115619;    0.117338;    0.119288;    0.121681;    0.123967;    0.126367;    0.128678;    0.131109;    0.133774;    0.136898;    0.139873;    0.143085;    0.146251;    0.149460;    0.152816;    0.155991;    0.160130;    0.164229;    0.168173;    0.172426;    0.176348;    0.181117;    0.185890;    0.190631;    0.195674;    0.200585;    0.205552;    0.210482;    0.215839;    0.221201;    0.226769;    0.232826;    0.238767;    0.244946;    0.250224;
 44;    5.261741;    1.009654;    0.858845;    0.795546;    0.739191;    0.662714;    0.589465;    0.511313;    0.443797;    0.372004;    0.277412;    0.192534;    0.169865;    0.139457;    0.122752;    0.119286;    0.115957;    0.117390;    0.119537;    0.121546;    0.123591;    0.126087;    0.128669;    0.130868;    0.133546;    0.136014;    0.138860;    0.141683;    0.144806;    0.147933;    0.151522;    0.154978;    0.158685;    0.162297;    0.165705;    0.169927;    0.174118;    0.178346;    0.182589;    0.186581;    0.191718;    0.196636;    0.201797;    0.206864;    0.212130;    0.217663;    0.223383;    0.229013;    0.233821;    0.240397;    0.246174;    0.252414;
 45;    5.273704;    0.988902;    0.842673;    0.770065;    0.703920;    0.638509;    0.582447;    0.518194;    0.434329;    0.364794;    0.281552;    0.193844;    0.166168;    0.138714;    0.122244;    0.118969;    0.116334;    0.118174;    0.119941;    0.121694;    0.123644;    0.125647;    0.127835;    0.129996;    0.132399;    0.134728;    0.137386;    0.140144;    0.143347;    0.146559;    0.149997;    0.153689;    0.157449;    0.161105;    0.164711;    0.168233;    0.172292;    0.177015;    0.181504;    0.185793;    0.190224;    0.194711;    0.199306;    0.204184;    0.209001;    0.213794;    0.219185;    0.223904;    0.229555;    0.235300;    0.241059;    0.247225;
 46;    5.258828;    0.996024;    0.850546;    0.791283;    0.706661;    0.642161;    0.573453;    0.501601;    0.418327;    0.349902;    0.272625;    0.190334;    0.166206;    0.136031;    0.121701;    0.117913;    0.114172;    0.115827;    0.117278;    0.119151;    0.121252;    0.123293;    0.125498;    0.127698;    0.130196;    0.133371;    0.136425;    0.139227;    0.141771;    0.145290;    0.148524;    0.152085;    0.155854;    0.159668;    0.163270;    0.166742;    0.171148;    0.175244;    0.179417;    0.184071;    0.189095;    0.194210;    0.199239;    0.204628;    0.209827;    0.214842;    0.220222;    0.225099;    0.230469;    0.237004;    0.242824;    0.249006;
 47;    5.384088;    1.034954;    0.870290;    0.808928;    0.741162;    0.677081;    0.598981;    0.520857;    0.447615;    0.359610;    0.290818;    0.193632;    0.171617;    0.138802;    0.122359;    0.118783;    0.115587;    0.116913;    0.118811;    0.121203;    0.123425;    0.125698;    0.127848;    0.130265;    0.133258;    0.136219;    0.139241;    0.141994;    0.144766;    0.148277;    0.151899;    0.155874;    0.159768;    0.163651;    0.167551;    0.171637;    0.175642;    0.179571;    0.184985;    0.190153;    0.195418;    0.200539;    0.205742;    0.210560;    0.216290;    0.221861;    0.228087;    0.234109;    0.239864;    0.246137;    0.252013;    0.258738;
 48;    5.328835;    0.994397;    0.851960;    0.784939;    0.713754;    0.643408;    0.576825;    0.503299;    0.428080;    0.361908;    0.276385;    0.193542;    0.168971;    0.136157;    0.121213;    0.118635;    0.115463;    0.116780;    0.118504;    0.120735;    0.123038;    0.125203;    0.127209;    0.129537;    0.131984;    0.134380;    0.136921;    0.140013;    0.142851;    0.145867;    0.149519;    0.152802;    0.156267;    0.159573;    0.162828;    0.166498;    0.170630;    0.174414;    0.179649;    0.184766;    0.189470;    0.194242;    0.199102;    0.204299;    0.209484;    0.214346;    0.219506;    0.224631;    0.230686;    0.236754;    0.242195;    0.248599;
 49;    5.351800;    0.991924;    0.856596;    0.787020;    0.712629;    0.645247;    0.574289;    0.498519;    0.428318;    0.359108;    0.275043;    0.191191;    0.167928;    0.137936;    0.121663;    0.118711;    0.115056;    0.116658;    0.118586;    0.120330;    0.122492;    0.124543;    0.126689;    0.128918;    0.131576;    0.134204;    0.136839;    0.139965;    0.143223;    0.146531;    0.149965;    0.153127;    0.156329;    0.159911;    0.163279;    0.167050;    0.171254;    0.175754;    0.180367;    0.184773;    0.189343;    0.193834;    0.198742;    0.203758;    0.208687;    0.213603;    0.218998;    0.224664;    0.230368;    0.236465;    0.242374;    0.247981;
 50;    5.342944;    1.000327;    0.850149;    0.786400;    0.722550;    0.651827;    0.590325;    0.505505;    0.426382;    0.345192;    0.269165;    0.191060;    0.168907;    0.139591;    0.123410;    0.120061;    0.115210;    0.116705;    0.118570;    0.120429;    0.122492;    0.124638;    0.126504;    0.129072;    0.131754;    0.134390;    0.137005;    0.139977;    0.143246;    0.146556;    0.150057;    0.153624;    0.156903;    0.160390;    0.164257;    0.167959;    0.172414;    0.176648;    0.181359;    0.186292;    0.190904;    0.194979;    0.199624;    0.204968;    0.210264;    0.215706;    0.221185;    0.226717;    0.232368;    0.238409;    0.243690;    0.250082;
 51;    5.333145;    1.038708;    0.876025;    0.808101;    0.737309;    0.663103;    0.581121;    0.513722;    0.449438;    0.367280;    0.280650;    0.198411;    0.170744;    0.138966;    0.122014;    0.119627;    0.116957;    0.118647;    0.121076;    0.123091;    0.125118;    0.127229;    0.129375;    0.132011;    0.134573;    0.137301;    0.140374;    0.143790;    0.147393;    0.150914;    0.154372;    0.157955;    0.161953;    0.165512;    0.169263;    0.173530;    0.178011;    0.182483;    0.187214;    0.192123;    0.197002;    0.202076;    0.207049;    0.211798;    0.217235;    0.223340;    0.228886;    0.235208;    0.241224;    0.247336;    0.253067;    0.259677;
 52;    5.333873;    0.993575;    0.841758;    0.771496;    0.710454;    0.655220;    0.589970;    0.513993;    0.418721;    0.347010;    0.269034;    0.193925;    0.163693;    0.137337;    0.121562;    0.118807;    0.115603;    0.117094;    0.118701;    0.120660;    0.122830;    0.124709;    0.126969;    0.129306;    0.131432;    0.133636;    0.136265;    0.139359;    0.142690;    0.145795;    0.148607;    0.152229;    0.156022;    0.159766;    0.163542;    0.167462;    0.171447;    0.175261;    0.179824;    0.184375;    0.189087;    0.193634;    0.198965;    0.203917;    0.208830;    0.214139;    0.219541;    0.225690;    0.231197;    0.236046;    0.242086;    0.248394;
 53;    5.331416;    0.991083;    0.850283;    0.784969;    0.718974;    0.655224;    0.580948;    0.498344;    0.419979;    0.344714;    0.272495;    0.189525;    0.165817;    0.137270;    0.121997;    0.118212;    0.114142;    0.115971;    0.117536;    0.119342;    0.121342;    0.123448;    0.125712;    0.128169;    0.130902;    0.133761;    0.136539;    0.139150;    0.142125;    0.145123;    0.148751;    0.152481;    0.156109;    0.159615;    0.163458;    0.167512;    0.171338;    0.175490;    0.179863;    0.184076;    0.188154;    0.192658;    0.197918;    0.202600;    0.207737;    0.213436;    0.218889;    0.224674;    0.230152;    0.235553;    0.241585;    0.247771;
 54;    5.778016;    1.012238;    0.862366;    0.787535;    0.720653;    0.657708;    0.584974;    0.516566;    0.447726;    0.359664;    0.274488;    0.196243;    0.169457;    0.137470;    0.121966;    0.119380;    0.115854;    0.117202;    0.119023;    0.121497;    0.123621;    0.126071;    0.128609;    0.131102;    0.133714;    0.136423;    0.138645;    0.140699;    0.143786;    0.147074;    0.150101;    0.153531;    0.157267;    0.161209;    0.165460;    0.169776;    0.174053;    0.178347;    0.182778;    0.187190;    0.192164;    0.197106;    0.202082;    0.207230;    0.211969;    0.217091;    0.222623;    0.227930;    0.233988;    0.240326;    0.246526;    0.253059;
 55;    6.756065;    0.980261;    0.837674;    0.771548;    0.710280;    0.648688;    0.590717;    0.514712;    0.441701;    0.357161;    0.275861;    0.193553;    0.171541;    0.136889;    0.121675;    0.118098;    0.115155;    0.116935;    0.118510;    0.119744;    0.121810;    0.123793;    0.125616;    0.128027;    0.130729;    0.133380;    0.136212;    0.139037;    0.141707;    0.144598;    0.147883;    0.151297;    0.154746;    0.158861;    0.162932;    0.166779;    0.170669;    0.174608;    0.178762;    0.182847;    0.186734;    0.191876;    0.196893;    0.201869;    0.206620;    0.211293;    0.216726;    0.222123;    0.227988;    0.233500;    0.239034;    0.245065;
 56;    6.115120;    0.982507;    0.841906;    0.775429;    0.711485;    0.632030;    0.567611;    0.491525;    0.407932;    0.337618;    0.263290;    0.187365;    0.165660;    0.135342;    0.121519;    0.118009;    0.113917;    0.115825;    0.117726;    0.119426;    0.121187;    0.123117;    0.125541;    0.127654;    0.129993;    0.132691;    0.135186;    0.138060;    0.141083;    0.144438;    0.147788;    0.151435;    0.154807;    0.158039;    0.161970;    0.165699;    0.170076;    0.174296;    0.178930;    0.183391;    0.188081;    0.192620;    0.197058;    0.202240;    0.207303;    0.212728;    0.218060;    0.223150;    0.228517;    0.233916;    0.240300;    0.245627;
 57;    5.306933;    1.027022;    0.865975;    0.794824;    0.722364;    0.660955;    0.581481;    0.515557;    0.434375;    0.358555;    0.278201;    0.198170;    0.172561;    0.139805;    0.123307;    0.120402;    0.117072;    0.118631;    0.120094;    0.122331;    0.124431;    0.126427;    0.128472;    0.130709;    0.133279;    0.136226;    0.138977;    0.141971;    0.145388;    0.148644;    0.151894;    0.155424;    0.159391;    0.163422;    0.167240;    0.171144;    0.175660;    0.179921;    0.184370;    0.188986;    0.193802;    0.198778;    0.204348;    0.209763;    0.215251;    0.220739;    0.226346;    0.231443;    0.237728;    0.244087;    0.250186;    0.256755;
 58;    6.806845;    1.013252;    0.855554;    0.790590;    0.725393;    0.662116;    0.588880;    0.516395;    0.451523;    0.378003;    0.282983;    0.192156;    0.164635;    0.137546;    0.121748;    0.118551;    0.115415;    0.117304;    0.118762;    0.120733;    0.122911;    0.124919;    0.127606;    0.130366;    0.133124;    0.135854;    0.138699;    0.141215;    0.144510;    0.148316;    0.151953;    0.155590;    0.158884;    0.162628;    0.166704;    0.170724;    0.174640;    0.179218;    0.183477;    0.187675;    0.192409;    0.197550;    0.202907;    0.208284;    0.213673;    0.219084;    0.224707;    0.230008;    0.235082;    0.240891;    0.247068;    0.253313;
 59;    5.633653;    0.996176;    0.844305;    0.776772;    0.712059;    0.627949;    0.560498;    0.501713;    0.427652;    0.342310;    0.278710;    0.189868;    0.170137;    0.136484;    0.121220;    0.119547;    0.114493;    0.116254;    0.117923;    0.119606;    0.121747;    0.123619;    0.126177;    0.128427;    0.131063;    0.133576;    0.136235;    0.139034;    0.142412;    0.145785;    0.148965;    0.152506;    0.155883;    0.159664;    0.163539;    0.167664;    0.172165;    0.176753;    0.181388;    0.186100;    0.191075;    0.195789;    0.200048;    0.204863;    0.210309;    0.215502;    0.220704;    0.225640;    0.230902;    0.237002;    0.243148;    0.249044;
 60;    7.006096;    1.013307;    0.865155;    0.803147;    0.726164;    0.651614;    0.591384;    0.523270;    0.444530;    0.351746;    0.270757;    0.194341;    0.170979;    0.137662;    0.121791;    0.118977;    0.116096;    0.117493;    0.119481;    0.121496;    0.123301;    0.125597;    0.127632;    0.130200;    0.132550;    0.134676;    0.137294;    0.140493;    0.144064;    0.147374;    0.150715;    0.154315;    0.157968;    0.162024;    0.166053;    0.170385;    0.174530;    0.178253;    0.182717;    0.187290;    0.191925;    0.197186;    0.202503;    0.207652;    0.212673;    0.218156;    0.223733;    0.229971;    0.235479;    0.241151;    0.246968;    0.253327;
 61;    5.461471;    0.995125;    0.844244;    0.780718;    0.719697;    0.648033;    0.589378;    0.516536;    0.429143;    0.364280;    0.284345;    0.194635;    0.174164;    0.139417;    0.123440;    0.119499;    0.115983;    0.117126;    0.118626;    0.120511;    0.122597;    0.124829;    0.127100;    0.129512;    0.132483;    0.135258;    0.137827;    0.140733;    0.143575;    0.146609;    0.150210;    0.153829;    0.157449;    0.160950;    0.164382;    0.167558;    0.171455;    0.175284;    0.180151;    0.184943;    0.189538;    0.194405;    0.199316;    0.203839;    0.208384;    0.213307;    0.218886;    0.224549;    0.230396;    0.236063;    0.242718;    0.248781;
 62;    6.092422;    0.990672;    0.842773;    0.786918;    0.707481;    0.640573;    0.567506;    0.505668;    0.416238;    0.335765;    0.264376;    0.188997;    0.163453;    0.136339;    0.120952;    0.117765;    0.114083;    0.115558;    0.117478;    0.119233;    0.121513;    0.123782;    0.126036;    0.128169;    0.130740;    0.133281;    0.136003;    0.138645;    0.141166;    0.144453;    0.147918;    0.151215;    0.154388;    0.157811;    0.161549;    0.165538;    0.169455;    0.173797;    0.178454;    0.182944;    0.187682;    0.192605;    0.197779;    0.203012;    0.208274;    0.213370;    0.218550;    0.223469;    0.229359;    0.235015;    0.240945;    0.247668;
 63;    5.403702;    0.985953;    0.841883;    0.782895;    0.710378;    0.638762;    0.578664;    0.510837;    0.430566;    0.361275;    0.269896;    0.193317;    0.171620;    0.136604;    0.121206;    0.118604;    0.115761;    0.117065;    0.118937;    0.120656;    0.122543;    0.124551;    0.126280;    0.128853;    0.131347;    0.134365;    0.137044;    0.139860;    0.142900;    0.146104;    0.149339;    0.152786;    0.156281;    0.159839;    0.163370;    0.166968;    0.170929;    0.175400;    0.179618;    0.184177;    0.188579;    0.193079;    0.197500;    0.201892;    0.207204;    0.212186;    0.217658;    0.223521;    0.228918;    0.234548;    0.240757;    0.246488;
 64;    5.570671;    1.009175;    0.861881;    0.801004;    0.743154;    0.676655;    0.597640;    0.518555;    0.444816;    0.370553;    0.277805;    0.191805;    0.170720;    0.137039;    0.121418;    0.117996;    0.115320;    0.116901;    0.118871;    0.120641;    0.122684;    0.125065;    0.127198;    0.129782;    0.132198;    0.134762;    0.137649;    0.140710;    0.143513;    0.146656;    0.150353;    0.153949;    0.157683;    0.161101;    0.165456;    0.169503;    0.173978;    0.178706;    0.183568;    0.188338;    0.193093;    0.197785;    0.202581;    0.207715;    0.213326;    0.218691;    0.224331;    0.229949;    0.235645;    0.241215;    0.246787;    0.252294;
 65;    5.346875;    0.983408;    0.840311;    0.777294;    0.712557;    0.644017;    0.574202;    0.503674;    0.437562;    0.351998;    0.267188;    0.192112;    0.169615;    0.135929;    0.121175;    0.117689;    0.115325;    0.116384;    0.117968;    0.119839;    0.122066;    0.124075;    0.126836;    0.129309;    0.131971;    0.134271;    0.137094;    0.139960;    0.143003;    0.145796;    0.148798;    0.151398;    0.154984;    0.158406;    0.162112;    0.166344;    0.170350;    0.174830;    0.179125;    0.183517;    0.187608;    0.191979;    0.196931;    0.202628;    0.207951;    0.213080;    0.218350;    0.223775;    0.229041;    0.234110;    0.239921;    0.245852;
 66;    5.381592;    0.999266;    0.848663;    0.789236;    0.724426;    0.662537;    0.582039;    0.517097;    0.435237;    0.359676;    0.283733;    0.190536;    0.169301;    0.137941;    0.121794;    0.118570;    0.114640;    0.116036;    0.118017;    0.119839;    0.121178;    0.123632;    0.126164;    0.128641;    0.131302;    0.133999;    0.136899;    0.140014;    0.143168;    0.146496;    0.149537;    0.152968;    0.156438;    0.160210;    0.164113;    0.168044;    0.172560;    0.176727;    0.181625;    0.186363;    0.191058;    0.195875;    0.200534;    0.204965;    0.209130;    0.214850;    0.220521;    0.226212;    0.232072;    0.237996;    0.243453;    0.249816;
 67;    5.490313;    0.999236;    0.849247;    0.777609;    0.713772;    0.641896;    0.568047;    0.508963;    0.423433;    0.346999;    0.267045;    0.191563;    0.167362;    0.138356;    0.122777;    0.118752;    0.115223;    0.116542;    0.118245;    0.120282;    0.122370;    0.124769;    0.127394;    0.129903;    0.132293;    0.135060;    0.137746;    0.140613;    0.143672;    0.146739;    0.149875;    0.153367;    0.156661;    0.160343;    0.163978;    0.168063;    0.171854;    0.175933;    0.180551;    0.184809;    0.189298;    0.194016;    0.199519;    0.204665;    0.210023;    0.215553;    0.220882;    0.226538;    0.231473;    0.238148;    0.244129;    0.249809;
 68;    5.370882;    0.996436;    0.850192;    0.783755;    0.718594;    0.652029;    0.579448;    0.517647;    0.448892;    0.360216;    0.287338;    0.192627;    0.163272;    0.137115;    0.122012;    0.119032;    0.115521;    0.117253;    0.118816;    0.120575;    0.122160;    0.123922;    0.126783;    0.129335;    0.131950;    0.134353;    0.136449;    0.139597;    0.143271;    0.146879;    0.150477;    0.154254;    0.157852;    0.161321;    0.165100;    0.168981;    0.173104;    0.177525;    0.181731;    0.186369;    0.190802;    0.195453;    0.200297;    0.205722;    0.210570;    0.216018;    0.221035;    0.225712;    0.230857;    0.237003;    0.243042;    0.249109;
 69;    5.489146;    1.001817;    0.852074;    0.784132;    0.719079;    0.656105;    0.584046;    0.513995;    0.447779;    0.362932;    0.273849;    0.193117;    0.169558;    0.138541;    0.123073;    0.120097;    0.116409;    0.117692;    0.119536;    0.121205;    0.123354;    0.125593;    0.128002;    0.130306;    0.132525;    0.134915;    0.137526;    0.140271;    0.143624;    0.146974;    0.150281;    0.153341;    0.156380;    0.160437;    0.164540;    0.168782;    0.172879;    0.177424;    0.182039;    0.186623;    0.191367;    0.195834;    0.200544;    0.205698;    0.210236;    0.215350;    0.221370;    0.227486;    0.233314;    0.239179;    0.244536;    0.250454;
 70;    5.396716;    1.010567;    0.859158;    0.793084;    0.734919;    0.660534;    0.585030;    0.524380;    0.441389;    0.354834;    0.271657;    0.193093;    0.173188;    0.139613;    0.123486;    0.119343;    0.115939;    0.117305;    0.119116;    0.121152;    0.123099;    0.125015;    0.127161;    0.129565;    0.132039;    0.135340;    0.138320;    0.141304;    0.144366;    0.147183;    0.150833;    0.154610;    0.158110;    0.161605;    0.165157;    0.168908;    0.173215;    0.177676;    0.182394;    0.187161;    0.191930;    0.196480;    0.201203;    0.206565;    0.212124;    0.217548;    0.223619;    0.229292;    0.235437;    0.241428;    0.247128;    0.252642;
 71;    5.433289;    1.006593;    0.851726;    0.790569;    0.716818;    0.652057;    0.576597;    0.503436;    0.445005;    0.355163;    0.265807;    0.191968;    0.168071;    0.136523;    0.121988;    0.118808;    0.115548;    0.117229;    0.118723;    0.120766;    0.122705;    0.124821;    0.126385;    0.129145;    0.131706;    0.134134;    0.137130;    0.139808;    0.142907;    0.146002;    0.149091;    0.153208;    0.157279;    0.161382;    0.165514;    0.169493;    0.173761;    0.177653;    0.181797;    0.186223;    0.190592;    0.195797;    0.201083;    0.206492;    0.211850;    0.217230;    0.222381;    0.228255;    0.233421;    0.239284;    0.245735;    0.251648;
 72;    5.432966;    0.998527;    0.850387;    0.794349;    0.718019;    0.663390;    0.583101;    0.514396;    0.430456;    0.358099;    0.273980;    0.194142;    0.167254;    0.137102;    0.121490;    0.118631;    0.116191;    0.117668;    0.119222;    0.121362;    0.123506;    0.125756;    0.128006;    0.129997;    0.132320;    0.134942;    0.137985;    0.141135;    0.144226;    0.147412;    0.150883;    0.154381;    0.157407;    0.161441;    0.165506;    0.169562;    0.173905;    0.178399;    0.182724;    0.187142;    0.191317;    0.195442;    0.200215;    0.204628;    0.209454;    0.214209;    0.219620;    0.225530;    0.231626;    0.237178;    0.243672;    0.249632;
 73;    5.381973;    1.020478;    0.878226;    0.822289;    0.748321;    0.681229;    0.613060;    0.520431;    0.437955;    0.369328;    0.277996;    0.195009;    0.175101;    0.139443;    0.123584;    0.120304;    0.117431;    0.118871;    0.121052;    0.123070;    0.125140;    0.127298;    0.129209;    0.131983;    0.134392;    0.137273;    0.140019;    0.143339;    0.146523;    0.149893;    0.153440;    0.156929;    0.160656;    0.164192;    0.168280;    0.172391;    0.176305;    0.180821;    0.185040;    0.189953;    0.195059;    0.200237;    0.205120;    0.209977;    0.214982;    0.220174;    0.225155;    0.231114;    0.237224;    0.243060;    0.248828;    0.255120;
 74;    5.523232;    0.994858;    0.854461;    0.780370;    0.725764;    0.661896;    0.577583;    0.506129;    0.430014;    0.346486;    0.267997;    0.194583;    0.174706;    0.138296;    0.123438;    0.119338;    0.116834;    0.118641;    0.120579;    0.122467;    0.124298;    0.126237;    0.128225;    0.130054;    0.132728;    0.135370;    0.138613;    0.141709;    0.144770;    0.147921;    0.150923;    0.154254;    0.158045;    0.161538;    0.165824;    0.169756;    0.173746;    0.178278;    0.183007;    0.187460;    0.191901;    0.196681;    0.201441;    0.205887;    0.210564;    0.215423;    0.220898;    0.226426;    0.231713;    0.236475;    0.242843;    0.248715;
 75;    5.497104;    0.986803;    0.841718;    0.782605;    0.732070;    0.668935;    0.590888;    0.514814;    0.444608;    0.361955;    0.281987;    0.193773;    0.165447;    0.137941;    0.122190;    0.119231;    0.114956;    0.116517;    0.118478;    0.119914;    0.121806;    0.123784;    0.125791;    0.128220;    0.130604;    0.133295;    0.135963;    0.138655;    0.141655;    0.144711;    0.148251;    0.151624;    0.155344;    0.159266;    0.163036;    0.166815;    0.170447;    0.174533;    0.178724;    0.183103;    0.187432;    0.191669;    0.196652;    0.201392;    0.206914;    0.212181;    0.217543;    0.222837;    0.228859;    0.235031;    0.240774;    0.246701;
 76;    5.552603;    0.980015;    0.846901;    0.788320;    0.728492;    0.653941;    0.595375;    0.519728;    0.432912;    0.363141;    0.286191;    0.195317;    0.165485;    0.138719;    0.122586;    0.120809;    0.117278;    0.119084;    0.120437;    0.121724;    0.123739;    0.125426;    0.127723;    0.129766;    0.132198;    0.134482;    0.137162;    0.140112;    0.143352;    0.146349;    0.149504;    0.152871;    0.156548;    0.160391;    0.164116;    0.167891;    0.171690;    0.175929;    0.180263;    0.184647;    0.188749;    0.193072;    0.197824;    0.202121;    0.206958;    0.212108;    0.217278;    0.222334;    0.227314;    0.233629;    0.239312;    0.245004;
 77;    5.335739;    0.978899;    0.832218;    0.782620;    0.719989;    0.630732;    0.568462;    0.504338;    0.424563;    0.343572;    0.268375;    0.189635;    0.168502;    0.134211;    0.119083;    0.116100;    0.113265;    0.114962;    0.117009;    0.118755;    0.120669;    0.122552;    0.124372;    0.126964;    0.129671;    0.132715;    0.135817;    0.138848;    0.141563;    0.144159;    0.147407;    0.150785;    0.153820;    0.157066;    0.160878;    0.164749;    0.169241;    0.173436;    0.177297;    0.181511;    0.186368;    0.191028;    0.195643;    0.200357;    0.204947;    0.210393;    0.216249;    0.221736;    0.227324;    0.232926;    0.238902;    0.244725;
 78;    5.423431;    1.002364;    0.850147;    0.782272;    0.713460;    0.652234;    0.572659;    0.510947;    0.439126;    0.345264;    0.279321;    0.193679;    0.166689;    0.136507;    0.120711;    0.117809;    0.115017;    0.116457;    0.118118;    0.120483;    0.122678;    0.124888;    0.126947;    0.128951;    0.131792;    0.134576;    0.137332;    0.140605;    0.143995;    0.147256;    0.150488;    0.153418;    0.156967;    0.160705;    0.164663;    0.168666;    0.173013;    0.177156;    0.181629;    0.186241;    0.190734;    0.195170;    0.199917;    0.205337;    0.211041;    0.216763;    0.222227;    0.227984;    0.233497;    0.239336;    0.245313;    0.250591;
 79;    5.493042;    1.000549;    0.847484;    0.782642;    0.710526;    0.648715;    0.583695;    0.520892;    0.441264;    0.353162;    0.263736;    0.185456;    0.166079;    0.134939;    0.120220;    0.116396;    0.113421;    0.115313;    0.117174;    0.119072;    0.120830;    0.122776;    0.124811;    0.127189;    0.129092;    0.131837;    0.134489;    0.137726;    0.140776;    0.143852;    0.147503;    0.150988;    0.154746;    0.158729;    0.163167;    0.167422;    0.171866;    0.176343;    0.180911;    0.185238;    0.189332;    0.194405;    0.199742;    0.204951;    0.209982;    0.214695;    0.220479;    0.226259;    0.231727;    0.237300;    0.243685;    0.250137;
 80;    5.462879;    0.996159;    0.846200;    0.787055;    0.720812;    0.652299;    0.589850;    0.505230;    0.428991;    0.363228;    0.273408;    0.192576;    0.171415;    0.137012;    0.120927;    0.117513;    0.113725;    0.115009;    0.116888;    0.118276;    0.120362;    0.121843;    0.124168;    0.126720;    0.129612;    0.132292;    0.135359;    0.138705;    0.141937;    0.145236;    0.148647;    0.152010;    0.155687;    0.159415;    0.162990;    0.166983;    0.170885;    0.174888;    0.179790;    0.184128;    0.188738;    0.193152;    0.198207;    0.203346;    0.209059;    0.214371;    0.219451;    0.225023;    0.230922;    0.237083;    0.243260;    0.249040;
 81;    5.785312;    1.001291;    0.850950;    0.789286;    0.723164;    0.654243;    0.595649;    0.528612;    0.452024;    0.355219;    0.267321;    0.192585;    0.168835;    0.136981;    0.121178;    0.118210;    0.114965;    0.116455;    0.118284;    0.120287;    0.122509;    0.124716;    0.126845;    0.128828;    0.130720;    0.133428;    0.136467;    0.139530;    0.142494;    0.145680;    0.148861;    0.152362;    0.155970;    0.159498;    0.162985;    0.167314;    0.171470;    0.175322;    0.179972;    0.184936;    0.189932;    0.195062;    0.200068;    0.205132;    0.210206;    0.215716;    0.221184;    0.226345;    0.231286;    0.237644;    0.243693;    0.250323;
 82;    5.300746;    0.969850;    0.830713;    0.770771;    0.725079;    0.665191;    0.591331;    0.521012;    0.444321;    0.361483;    0.279779;    0.192216;    0.168920;    0.137004;    0.120937;    0.117873;    0.114302;    0.115935;    0.117710;    0.119365;    0.120840;    0.122835;    0.125102;    0.127133;    0.129053;    0.131572;    0.133970;    0.137136;    0.140056;    0.143208;    0.146114;    0.148959;    0.152296;    0.155902;    0.159526;    0.163436;    0.167576;    0.171920;    0.176290;    0.180553;    0.184413;    0.189188;    0.193990;    0.198379;    0.203916;    0.209290;    0.214232;    0.219606;    0.224706;    0.230320;    0.236136;    0.242463;
 83;    5.654551;    0.981943;    0.830575;    0.768467;    0.707655;    0.648580;    0.580766;    0.518966;    0.451078;    0.372220;    0.279971;    0.193176;    0.170070;    0.139574;    0.121940;    0.118930;    0.115333;    0.116641;    0.118519;    0.120375;    0.122160;    0.124081;    0.126225;    0.128326;    0.130688;    0.133458;    0.136205;    0.138785;    0.141800;    0.145045;    0.148116;    0.151847;    0.155338;    0.159195;    0.163016;    0.167422;    0.171410;    0.175398;    0.179256;    0.183515;    0.188083;    0.192549;    0.197212;    0.201837;    0.206753;    0.211739;    0.217165;    0.222883;    0.227874;    0.234046;    0.239905;    0.245486;
 84;    6.121068;    0.996758;    0.844827;    0.779884;    0.711994;    0.658187;    0.593350;    0.515861;    0.432935;    0.358879;    0.274063;    0.193769;    0.168934;    0.138445;    0.123163;    0.119152;    0.115913;    0.117602;    0.119486;    0.121482;    0.123706;    0.125731;    0.127710;    0.129983;    0.132195;    0.134509;    0.137368;    0.140266;    0.143012;    0.145909;    0.149401;    0.153090;    0.157012;    0.160491;    0.164213;    0.167981;    0.171660;    0.175590;    0.180218;    0.184705;    0.189006;    0.193504;    0.198936;    0.204170;    0.209062;    0.214176;    0.220458;    0.226073;    0.231890;    0.237504;    0.242750;    0.249190;
 85;    5.963620;    1.003294;    0.857360;    0.791683;    0.736834;    0.665541;    0.596433;    0.509018;    0.428714;    0.357179;    0.275598;    0.188922;    0.162445;    0.136727;    0.122110;    0.118391;    0.114623;    0.116402;    0.118210;    0.119906;    0.121696;    0.123799;    0.126382;    0.128715;    0.130872;    0.133712;    0.136655;    0.139757;    0.142612;    0.145404;    0.148472;    0.152089;    0.155809;    0.159620;    0.163534;    0.167545;    0.171582;    0.175883;    0.180623;    0.185292;    0.190277;    0.194608;    0.199814;    0.204840;    0.210649;    0.215938;    0.221260;    0.226575;    0.233084;    0.239165;    0.244739;    0.250824;
 86;    6.196077;    1.001259;    0.854096;    0.780585;    0.714110;    0.647881;    0.581380;    0.519810;    0.441770;    0.354510;    0.280636;    0.192927;    0.167314;    0.138119;    0.121897;    0.119169;    0.115567;    0.117002;    0.118917;    0.120409;    0.122114;    0.124108;    0.126342;    0.129248;    0.131920;    0.134689;    0.137550;    0.140379;    0.143575;    0.146454;    0.149801;    0.153574;    0.157199;    0.160859;    0.164652;    0.168825;    0.172591;    0.177153;    0.181646;    0.186020;    0.190575;    0.195346;    0.200016;    0.205011;    0.210281;    0.215101;    0.220979;    0.226726;    0.232288;    0.238037;    0.244227;    0.250315;
 87;    6.190556;    0.997419;    0.843639;    0.777368;    0.710194;    0.647232;    0.577551;    0.503270;    0.435364;    0.357303;    0.278154;    0.194207;    0.171305;    0.135849;    0.120593;    0.118095;    0.115283;    0.117057;    0.118392;    0.119971;    0.121876;    0.124197;    0.126473;    0.129145;    0.131622;    0.134496;    0.137354;    0.140172;    0.143080;    0.145989;    0.149232;    0.152172;    0.156226;    0.160127;    0.163800;    0.167763;    0.171473;    0.175661;    0.180496;    0.185005;    0.189312;    0.194336;    0.199181;    0.204063;    0.209173;    0.214408;    0.219105;    0.224993;    0.231060;    0.236936;    0.242848;    0.249355;
 88;    6.151341;    0.998526;    0.845065;    0.789064;    0.715206;    0.658457;    0.585772;    0.511571;    0.434473;    0.348568;    0.273484;    0.192236;    0.169524;    0.137680;    0.121618;    0.118459;    0.115238;    0.116881;    0.118387;    0.120413;    0.122229;    0.123867;    0.126335;    0.128825;    0.131679;    0.134185;    0.137127;    0.140120;    0.143241;    0.146523;    0.149751;    0.152896;    0.156564;    0.160657;    0.164538;    0.168322;    0.172189;    0.176338;    0.180569;    0.185047;    0.189962;    0.195161;    0.200022;    0.205207;    0.210276;    0.215522;    0.220946;    0.226565;    0.232059;    0.237535;    0.242944;    0.249631;
 89;    7.654574;    1.000784;    0.859519;    0.804116;    0.728808;    0.658120;    0.585346;    0.513389;    0.441078;    0.350836;    0.271413;    0.194606;    0.168732;    0.139868;    0.123203;    0.118577;    0.115721;    0.117481;    0.119475;    0.121369;    0.123665;    0.126102;    0.128361;    0.130579;    0.132937;    0.135430;    0.138119;    0.140596;    0.143612;    0.146437;    0.149054;    0.152678;    0.156260;    0.160476;    0.164690;    0.168828;    0.172893;    0.176896;    0.181265;    0.185649;    0.190266;    0.195292;    0.200259;    0.205039;    0.209769;    0.214597;    0.220515;    0.226421;    0.232140;    0.238795;    0.244895;    0.250196;
 90;    6.663366;    1.004897;    0.847762;    0.783406;    0.728695;    0.660428;    0.583569;    0.508564;    0.439296;    0.354092;    0.285969;    0.191393;    0.163811;    0.137019;    0.121640;    0.117998;    0.115014;    0.116667;    0.118853;    0.120810;    0.122783;    0.124416;    0.126841;    0.129413;    0.131917;    0.134757;    0.137474;    0.140183;    0.143020;    0.146200;    0.149534;    0.152656;    0.156516;    0.160356;    0.164516;    0.168560;    0.172732;    0.177119;    0.181788;    0.186331;    0.190870;    0.195491;    0.200993;    0.206636;    0.212192;    0.217416;    0.222764;    0.228151;    0.233466;    0.239197;    0.245598;    0.251224;
 91;    5.957876;    1.015934;    0.867204;    0.804094;    0.740333;    0.673520;    0.592161;    0.510099;    0.443146;    0.348618;    0.279223;    0.196952;    0.172198;    0.137937;    0.122064;    0.119882;    0.116546;    0.118190;    0.119896;    0.121565;    0.123557;    0.125434;    0.127334;    0.130284;    0.133116;    0.135773;    0.138786;    0.141953;    0.145026;    0.148415;    0.151516;    0.154830;    0.157793;    0.162017;    0.166298;    0.170460;    0.174739;    0.178854;    0.183218;    0.187918;    0.192652;    0.197330;    0.202507;    0.208333;    0.213883;    0.219453;    0.224916;    0.230782;    0.236254;    0.241355;    0.247297;    0.253983;
 92;    6.186148;    1.014997;    0.854610;    0.788566;    0.729192;    0.664081;    0.594580;    0.516275;    0.428448;    0.360787;    0.270040;    0.190097;    0.169070;    0.135220;    0.120242;    0.117610;    0.114449;    0.116360;    0.118122;    0.119962;    0.121728;    0.124057;    0.126070;    0.128549;    0.131552;    0.134756;    0.137919;    0.140930;    0.144169;    0.147370;    0.150677;    0.153966;    0.157644;    0.161419;    0.165465;    0.169480;    0.173573;    0.177961;    0.182382;    0.186782;    0.191539;    0.196185;    0.201087;    0.206530;    0.212109;    0.217642;    0.223077;    0.228545;    0.233930;    0.240560;    0.247168;    0.253749;
 93;    5.889317;    1.000236;    0.864316;    0.814899;    0.754579;    0.680341;    0.611095;    0.530594;    0.456241;    0.367879;    0.291291;    0.197460;    0.173696;    0.138700;    0.123421;    0.120300;    0.116455;    0.117893;    0.120051;    0.121913;    0.123931;    0.126345;    0.128661;    0.130960;    0.133229;    0.135997;    0.138881;    0.141806;    0.144970;    0.148002;    0.151223;    0.154345;    0.157647;    0.161238;    0.164840;    0.168852;    0.172817;    0.177119;    0.181710;    0.186190;    0.190726;    0.195211;    0.199994;    0.205516;    0.210786;    0.215775;    0.220795;    0.226786;    0.232705;    0.238674;    0.244578;    0.250059;
 94;    5.347302;    1.012997;    0.854717;    0.791220;    0.723034;    0.659075;    0.583931;    0.511470;    0.429547;    0.363087;    0.274663;    0.194605;    0.165440;    0.136415;    0.121864;    0.119293;    0.115973;    0.117530;    0.119554;    0.121495;    0.123406;    0.125219;    0.127812;    0.130496;    0.133277;    0.136000;    0.138397;    0.141191;    0.144374;    0.147899;    0.151332;    0.154802;    0.158039;    0.161876;    0.165588;    0.169291;    0.173295;    0.177577;    0.181959;    0.186921;    0.191607;    0.196146;    0.200814;    0.206307;    0.211628;    0.216874;    0.222928;    0.228588;    0.234125;    0.240310;    0.246941;    0.253249;
 95;    5.335949;    0.998726;    0.848460;    0.796596;    0.727816;    0.648241;    0.573072;    0.503954;    0.447232;    0.373388;    0.275956;    0.191740;    0.172125;    0.139505;    0.122498;    0.120222;    0.115750;    0.117351;    0.118955;    0.121357;    0.123595;    0.125485;    0.127183;    0.129902;    0.132353;    0.135154;    0.138087;    0.141073;    0.144251;    0.147317;    0.150450;    0.154030;    0.157691;    0.160929;    0.165083;    0.169039;    0.173666;    0.177904;    0.181934;    0.186618;    0.191345;    0.195837;    0.200083;    0.205056;    0.210039;    0.215522;    0.220859;    0.226234;    0.231717;    0.237374;    0.243807;    0.249682;
 96;    5.346106;    0.983704;    0.834777;    0.769033;    0.711735;    0.654228;    0.584694;    0.511176;    0.429640;    0.349754;    0.281111;    0.191964;    0.168118;    0.137958;    0.121842;    0.118114;    0.114979;    0.116713;    0.118172;    0.120299;    0.122476;    0.124392;    0.126171;    0.128772;    0.131355;    0.134346;    0.137280;    0.139894;    0.142961;    0.146060;    0.149269;    0.153048;    0.156583;    0.160142;    0.163625;    0.166972;    0.170672;    0.174442;    0.178905;    0.183058;    0.187555;    0.191973;    0.196388;    0.201207;    0.206384;    0.212091;    0.217521;    0.223128;    0.228518;    0.234877;    0.240412;    0.245926;
 97;    5.526609;    1.022363;    0.872546;    0.796660;    0.725303;    0.649927;    0.578138;    0.502089;    0.429770;    0.358431;    0.268632;    0.189821;    0.164347;    0.135833;    0.120344;    0.118048;    0.114499;    0.115973;    0.117515;    0.119734;    0.121550;    0.124166;    0.126528;    0.128730;    0.131058;    0.134095;    0.137181;    0.140672;    0.144060;    0.147624;    0.151125;    0.154413;    0.158257;    0.161863;    0.165499;    0.169035;    0.173525;    0.178324;    0.182989;    0.187811;    0.192714;    0.197883;    0.203428;    0.208878;    0.213988;    0.219191;    0.224182;    0.230203;    0.236245;    0.242315;    0.249234;    0.255591;
 98;    5.328856;    1.002506;    0.860503;    0.789654;    0.731911;    0.663251;    0.579656;    0.511821;    0.434669;    0.353471;    0.279059;    0.192025;    0.172420;    0.138469;    0.122181;    0.118731;    0.115653;    0.117717;    0.119483;    0.121524;    0.123683;    0.125588;    0.127990;    0.130525;    0.132916;    0.135702;    0.138357;    0.141070;    0.144192;    0.147564;    0.151031;    0.154468;    0.158017;    0.161543;    0.165423;    0.169512;    0.173840;    0.178390;    0.183107;    0.187731;    0.192027;    0.196446;    0.201259;    0.206219;    0.211334;    0.216681;    0.221455;    0.226596;    0.232406;    0.239038;    0.244763;    0.250626;
 99;    5.330007;    0.993510;    0.845455;    0.787926;    0.717266;    0.649293;    0.579661;    0.503645;    0.441246;    0.361403;    0.272664;    0.191876;    0.169833;    0.138004;    0.122542;    0.119538;    0.115819;    0.117656;    0.119471;    0.121040;    0.123048;    0.124920;    0.127709;    0.130398;    0.133008;    0.135625;    0.138398;    0.140931;    0.143498;    0.146401;    0.149594;    0.152907;    0.156488;    0.160141;    0.164639;    0.168824;    0.173024;    0.177128;    0.181654;    0.185902;    0.190330;    0.195202;    0.199957;    0.204883;    0.209857;    0.214730;    0.220068;    0.225182;    0.230700;    0.235919;    0.241828;    0.248377;
100;    5.318420;    0.995414;    0.844106;    0.773027;    0.718172;    0.651608;    0.572046;    0.502880;    0.422756;    0.347862;    0.268159;    0.189012;    0.171818;    0.136275;    0.121497;    0.118071;    0.114297;    0.115893;    0.117487;    0.119366;    0.121156;    0.123448;    0.125541;    0.127341;    0.129850;    0.132699;    0.135906;    0.138903;    0.141891;    0.145188;    0.148822;    0.152425;    0.155787;    0.159172;    0.163513;    0.167605;    0.171491;    0.175056;    0.179237;    0.183989;    0.188900;    0.193645;    0.198664;    0.203706;    0.208650;    0.214221;    0.219586;    0.224682;    0.230774;    0.237034;    0.242737;    0.248854;


==> anc/LVM_v0.2/result_simulation/SetC4.2_Modelppca-none-none_CVekf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;PC28;PC29;PC30;PC31;PC32;PC33;PC34;PC35;PC36;PC37;PC38;PC39;PC40;PC41;PC42;PC43;PC44;PC45;PC46;PC47;PC48;PC49;PC50;
Nan;Nan;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  1;    8.757375;    1.421405;    1.352286;    1.316502;    1.283806;    1.241095;    1.196522;    1.144008;    1.067275;    0.985884;    0.856911;    0.689593;    0.619011;    0.541684;    0.490382;    0.484808;    0.443212;    0.444458;    0.445073;    0.446281;    0.447168;    0.448683;    0.449707;    0.450547;    0.451156;    0.451792;    0.452200;    0.453490;    0.454239;    0.454080;    0.454322;    0.454691;    0.455661;    0.456408;    0.457385;    0.457671;    0.457062;    0.458051;    0.458502;    0.459330;    0.459697;    0.459769;    0.459799;    0.459601;    0.459536;    0.460082;    0.460690;    0.460820;    0.460461;    0.460688;    0.460777;    0.460777;
  2;    8.537023;    1.423980;    1.351850;    1.323382;    1.292093;    1.241703;    1.202382;    1.131707;    1.081850;    0.982419;    0.879234;    0.696662;    0.622791;    0.543709;    0.494995;    0.486152;    0.441584;    0.443463;    0.444355;    0.444587;    0.445547;    0.446732;    0.447994;    0.448955;    0.449831;    0.449797;    0.450743;    0.451534;    0.452120;    0.452748;    0.453289;    0.453705;    0.454318;    0.454895;    0.455595;    0.455140;    0.456310;    0.457378;    0.458076;    0.458193;    0.458449;    0.458888;    0.459527;    0.459685;    0.459994;    0.460271;    0.460083;    0.459990;    0.460050;    0.460196;    0.460364;    0.460364;
  3;    8.516858;    1.421084;    1.354211;    1.326217;    1.288694;    1.251667;    1.217769;    1.162148;    1.083075;    0.999004;    0.898525;    0.693865;    0.627701;    0.538332;    0.488320;    0.469444;    0.440607;    0.441317;    0.442528;    0.442992;    0.443752;    0.445693;    0.447049;    0.447639;    0.448960;    0.449726;    0.450481;    0.451874;    0.452602;    0.453449;    0.453624;    0.454197;    0.455287;    0.456131;    0.456795;    0.457429;    0.457899;    0.458120;    0.459004;    0.459108;    0.459228;    0.459232;    0.459426;    0.459331;    0.459844;    0.460158;    0.460606;    0.460733;    0.460953;    0.460773;    0.461064;    0.461064;
  4;    8.554705;    1.433907;    1.363615;    1.335877;    1.297438;    1.260331;    1.196607;    1.159799;    1.103109;    1.008560;    0.872469;    0.684836;    0.626679;    0.543207;    0.494230;    0.489063;    0.445088;    0.445653;    0.446956;    0.448010;    0.449516;    0.450262;    0.451502;    0.452372;    0.453319;    0.454112;    0.454745;    0.455741;    0.456879;    0.456991;    0.457528;    0.457367;    0.458371;    0.458959;    0.459790;    0.460242;    0.461167;    0.461785;    0.462581;    0.463307;    0.463267;    0.463323;    0.462497;    0.463192;    0.463917;    0.464123;    0.464293;    0.464159;    0.464228;    0.464340;    0.464456;    0.464456;
  5;    8.552374;    1.417414;    1.351384;    1.328149;    1.290849;    1.253443;    1.203440;    1.149431;    1.079211;    0.980927;    0.888109;    0.688060;    0.640449;    0.545471;    0.489694;    0.479650;    0.440779;    0.442634;    0.443474;    0.444754;    0.444994;    0.446371;    0.448144;    0.449092;    0.449874;    0.450110;    0.450637;    0.450894;    0.451231;    0.451680;    0.452720;    0.453613;    0.453588;    0.453660;    0.454116;    0.454372;    0.455074;    0.455746;    0.456401;    0.456407;    0.456827;    0.457289;    0.457680;    0.457612;    0.457838;    0.457904;    0.457392;    0.457744;    0.458222;    0.458259;    0.458128;    0.458128;
  6;    9.240671;    1.418374;    1.342476;    1.314674;    1.277209;    1.236961;    1.183083;    1.134955;    1.059427;    0.970790;    0.852000;    0.686510;    0.637094;    0.542717;    0.488958;    0.469205;    0.437002;    0.438696;    0.439507;    0.441620;    0.442997;    0.443950;    0.444762;    0.445396;    0.445573;    0.446334;    0.446568;    0.447969;    0.448542;    0.449000;    0.449283;    0.449557;    0.448466;    0.449144;    0.450501;    0.451298;    0.452383;    0.453069;    0.453669;    0.454286;    0.454818;    0.454945;    0.455044;    0.455351;    0.455444;    0.455685;    0.456108;    0.456326;    0.456495;    0.456674;    0.456377;    0.456377;
  7;    7.525696;    1.429102;    1.359408;    1.324276;    1.293999;    1.250208;    1.202888;    1.151349;    1.092073;    0.997767;    0.848620;    0.683120;    0.620823;    0.543300;    0.493378;    0.473974;    0.441527;    0.442346;    0.443412;    0.444544;    0.444304;    0.444846;    0.446189;    0.447170;    0.448461;    0.449251;    0.449288;    0.450273;    0.451523;    0.452648;    0.453689;    0.454178;    0.454118;    0.454756;    0.455440;    0.455061;    0.456088;    0.456481;    0.457432;    0.457547;    0.457547;    0.457101;    0.457616;    0.457965;    0.457890;    0.458198;    0.458343;    0.458783;    0.459085;    0.459208;    0.459355;    0.459355;
  8;    7.525897;    1.409344;    1.344677;    1.315795;    1.283344;    1.248930;    1.199806;    1.140369;    1.063967;    0.971582;    0.857860;    0.694163;    0.647652;    0.533561;    0.483354;    0.465774;    0.436647;    0.438065;    0.437895;    0.439007;    0.439698;    0.440638;    0.441621;    0.442949;    0.443578;    0.443445;    0.444926;    0.445650;    0.446621;    0.447130;    0.447265;    0.447773;    0.448798;    0.449674;    0.450337;    0.451448;    0.452379;    0.452842;    0.453246;    0.453402;    0.453556;    0.453579;    0.454476;    0.454564;    0.454882;    0.455279;    0.455555;    0.455681;    0.455996;    0.455908;    0.456042;    0.456042;
  9;    7.984306;    1.424966;    1.352607;    1.320442;    1.286621;    1.247727;    1.205790;    1.162072;    1.088946;    1.003388;    0.879531;    0.688670;    0.636161;    0.537480;    0.485544;    0.480395;    0.438341;    0.439003;    0.440862;    0.442712;    0.443570;    0.444461;    0.445512;    0.445863;    0.446086;    0.446423;    0.447402;    0.447634;    0.448402;    0.450111;    0.451208;    0.452333;    0.452711;    0.453133;    0.454268;    0.454725;    0.454428;    0.454795;    0.455153;    0.456156;    0.456648;    0.457118;    0.457075;    0.457265;    0.457455;    0.457782;    0.458156;    0.458599;    0.458941;    0.458993;    0.459060;    0.459060;
 10;    7.507128;    1.418323;    1.353132;    1.329164;    1.291448;    1.257366;    1.207030;    1.147394;    1.096073;    1.013435;    0.908198;    0.690508;    0.633193;    0.535125;    0.487742;    0.471423;    0.437489;    0.439239;    0.440903;    0.441589;    0.442180;    0.444302;    0.445448;    0.446360;    0.447907;    0.448828;    0.449484;    0.450447;    0.451204;    0.451753;    0.452040;    0.452830;    0.453457;    0.454224;    0.454718;    0.455685;    0.456059;    0.456985;    0.457514;    0.458150;    0.457728;    0.458215;    0.458637;    0.458943;    0.459291;    0.459653;    0.459802;    0.459850;    0.460065;    0.460112;    0.460161;    0.460161;
 11;    7.532793;    1.419444;    1.347109;    1.315701;    1.287246;    1.246882;    1.206342;    1.154988;    1.069581;    0.989476;    0.856519;    0.679114;    0.614291;    0.537968;    0.490672;    0.476614;    0.439834;    0.441072;    0.442429;    0.442931;    0.443213;    0.444716;    0.445602;    0.446099;    0.447095;    0.447808;    0.447621;    0.448486;    0.450049;    0.451042;    0.452524;    0.453436;    0.454071;    0.454563;    0.455590;    0.456341;    0.456722;    0.456860;    0.457093;    0.457323;    0.457558;    0.458053;    0.458338;    0.458202;    0.458029;    0.458733;    0.459139;    0.459380;    0.459239;    0.459458;    0.459586;    0.459586;
 12;    7.462370;    1.415149;    1.343614;    1.317384;    1.276380;    1.236898;    1.194070;    1.136891;    1.055388;    0.973254;    0.856267;    0.673791;    0.626248;    0.529216;    0.480375;    0.463321;    0.431613;    0.433543;    0.433871;    0.434624;    0.435666;    0.436840;    0.436745;    0.438347;    0.438749;    0.439679;    0.440844;    0.441513;    0.441792;    0.442204;    0.441721;    0.442385;    0.443188;    0.443357;    0.444267;    0.445325;    0.445790;    0.446038;    0.446660;    0.446815;    0.447490;    0.447968;    0.448127;    0.448557;    0.449161;    0.449793;    0.450104;    0.450261;    0.450313;    0.450139;    0.450152;    0.450152;
 13;    7.561090;    1.417058;    1.349925;    1.324069;    1.284440;    1.249278;    1.198376;    1.142551;    1.081834;    0.989559;    0.856820;    0.690486;    0.637615;    0.534998;    0.486674;    0.477589;    0.439882;    0.441061;    0.441706;    0.442083;    0.443315;    0.444807;    0.445663;    0.446914;    0.448070;    0.449282;    0.450120;    0.451092;    0.452142;    0.453112;    0.453995;    0.454392;    0.454629;    0.454222;    0.455175;    0.455790;    0.456011;    0.455942;    0.456665;    0.457168;    0.457305;    0.457482;    0.457917;    0.457662;    0.458296;    0.458514;    0.459000;    0.459329;    0.459449;    0.459532;    0.459620;    0.459620;
 14;    7.548119;    1.410277;    1.343961;    1.313103;    1.281033;    1.246314;    1.206360;    1.154523;    1.072141;    0.986215;    0.860999;    0.686494;    0.621237;    0.542902;    0.489766;    0.475313;    0.441449;    0.442287;    0.443500;    0.445271;    0.445746;    0.447427;    0.448451;    0.448636;    0.449433;    0.449892;    0.450503;    0.452484;    0.453436;    0.453924;    0.455194;    0.455993;    0.456535;    0.457619;    0.458487;    0.459017;    0.459162;    0.458837;    0.458957;    0.459579;    0.460246;    0.460598;    0.460327;    0.461025;    0.461622;    0.461793;    0.462147;    0.462137;    0.462419;    0.462339;    0.462470;    0.462470;
 15;    7.523861;    1.408918;    1.343969;    1.320541;    1.284533;    1.243241;    1.190390;    1.129158;    1.064141;    0.973184;    0.852365;    0.691834;    0.649243;    0.536734;    0.489529;    0.479241;    0.436025;    0.437317;    0.437875;    0.440218;    0.442112;    0.443074;    0.443496;    0.443088;    0.443621;    0.445454;    0.446210;    0.446807;    0.447675;    0.447818;    0.448100;    0.448477;    0.448995;    0.449120;    0.449276;    0.450101;    0.450967;    0.451460;    0.451982;    0.452821;    0.453408;    0.453135;    0.453577;    0.454094;    0.454389;    0.454852;    0.454734;    0.454798;    0.455277;    0.455349;    0.455352;    0.455352;
 16;    8.524631;    1.430442;    1.355073;    1.318095;    1.288420;    1.251952;    1.204099;    1.161266;    1.096788;    0.998485;    0.890816;    0.700615;    0.633979;    0.546670;    0.497528;    0.473452;    0.446474;    0.447493;    0.448029;    0.449085;    0.451006;    0.452523;    0.453989;    0.454631;    0.455499;    0.455959;    0.456299;    0.457127;    0.458186;    0.458408;    0.458584;    0.459547;    0.460569;    0.460688;    0.462102;    0.463141;    0.463738;    0.464113;    0.465002;    0.465871;    0.466114;    0.466405;    0.466780;    0.467061;    0.467211;    0.467504;    0.467214;    0.467297;    0.467242;    0.467492;    0.467595;    0.467595;
 17;    7.831484;    1.418924;    1.344586;    1.312515;    1.279595;    1.229394;    1.177363;    1.122300;    1.061757;    0.961115;    0.853862;    0.684320;    0.620410;    0.534762;    0.485881;    0.476292;    0.433739;    0.435541;    0.436749;    0.436953;    0.438208;    0.438474;    0.439235;    0.439843;    0.440898;    0.441719;    0.442651;    0.443757;    0.444480;    0.445279;    0.445886;    0.446057;    0.447127;    0.447914;    0.447797;    0.448965;    0.449594;    0.449537;    0.450662;    0.450513;    0.451372;    0.452075;    0.452228;    0.452252;    0.452719;    0.452482;    0.452691;    0.452721;    0.453148;    0.452951;    0.453064;    0.453064;
 18;    7.807281;    1.420228;    1.348661;    1.316311;    1.287648;    1.245432;    1.186487;    1.140567;    1.080219;    0.991011;    0.875278;    0.684764;    0.628130;    0.537036;    0.484909;    0.468602;    0.436483;    0.437605;    0.438406;    0.439652;    0.440712;    0.441579;    0.441694;    0.442337;    0.443485;    0.444177;    0.444862;    0.445991;    0.446768;    0.447913;    0.448670;    0.449090;    0.449498;    0.451030;    0.452349;    0.453297;    0.453161;    0.453477;    0.454227;    0.455042;    0.455130;    0.455560;    0.455946;    0.456357;    0.456481;    0.456431;    0.456825;    0.457138;    0.457110;    0.457374;    0.457462;    0.457462;
 19;    8.014401;    1.413478;    1.345537;    1.317617;    1.289566;    1.240794;    1.200151;    1.147433;    1.078003;    0.994590;    0.863293;    0.694509;    0.628881;    0.542418;    0.494826;    0.474705;    0.442571;    0.444613;    0.445234;    0.444909;    0.445005;    0.446924;    0.448376;    0.449091;    0.450276;    0.451609;    0.452570;    0.452568;    0.454277;    0.455254;    0.456028;    0.456769;    0.457344;    0.457155;    0.457978;    0.458584;    0.459552;    0.460590;    0.460957;    0.461326;    0.461763;    0.462361;    0.462596;    0.462908;    0.462985;    0.463668;    0.463874;    0.463937;    0.463957;    0.464206;    0.464188;    0.464188;
 20;    7.798756;    1.417589;    1.347143;    1.327773;    1.296140;    1.256592;    1.203187;    1.145463;    1.082475;    0.996334;    0.862348;    0.689493;    0.633473;    0.538087;    0.484610;    0.474266;    0.437465;    0.438667;    0.439056;    0.439915;    0.441394;    0.441618;    0.444005;    0.445648;    0.446634;    0.447683;    0.448148;    0.449508;    0.449888;    0.450102;    0.451128;    0.451854;    0.452356;    0.452577;    0.453089;    0.453534;    0.454761;    0.455569;    0.456242;    0.456451;    0.456640;    0.456705;    0.457399;    0.457580;    0.457885;    0.458224;    0.458413;    0.458316;    0.458614;    0.458810;    0.458952;    0.458952;
 21;    7.813787;    1.414251;    1.347785;    1.317666;    1.280719;    1.244652;    1.195080;    1.141952;    1.078274;    0.972384;    0.844728;    0.671505;    0.618344;    0.533073;    0.488413;    0.474530;    0.439619;    0.440176;    0.442309;    0.443054;    0.444096;    0.445533;    0.445997;    0.447728;    0.448856;    0.450546;    0.451381;    0.452304;    0.452747;    0.453536;    0.454324;    0.454530;    0.455310;    0.455737;    0.456125;    0.455932;    0.455506;    0.455136;    0.455807;    0.456051;    0.457035;    0.457442;    0.457337;    0.457283;    0.458244;    0.458619;    0.458718;    0.458249;    0.458588;    0.458612;    0.458780;    0.458780;
 22;    7.810597;    1.431340;    1.361585;    1.330970;    1.293040;    1.245598;    1.198792;    1.140801;    1.079265;    0.984837;    0.857215;    0.693307;    0.619029;    0.542820;    0.485762;    0.469021;    0.437136;    0.438941;    0.440368;    0.441221;    0.440885;    0.441015;    0.442091;    0.442881;    0.443854;    0.444464;    0.444710;    0.445929;    0.446461;    0.447236;    0.447663;    0.448907;    0.450138;    0.451141;    0.452009;    0.452596;    0.453072;    0.453887;    0.454679;    0.455162;    0.455391;    0.454896;    0.455607;    0.456160;    0.456795;    0.457245;    0.457417;    0.457285;    0.456844;    0.457127;    0.457062;    0.457062;
 23;    7.732948;    1.420456;    1.347950;    1.324654;    1.287341;    1.248828;    1.202179;    1.134271;    1.076007;    0.976278;    0.846060;    0.685484;    0.623496;    0.538332;    0.488077;    0.483869;    0.441978;    0.442608;    0.444297;    0.445779;    0.447045;    0.446866;    0.448361;    0.449029;    0.449979;    0.450743;    0.450709;    0.452176;    0.452984;    0.453499;    0.453005;    0.454246;    0.455319;    0.456320;    0.456462;    0.457506;    0.458397;    0.458739;    0.459579;    0.460053;    0.460866;    0.461311;    0.461451;    0.462041;    0.462357;    0.462507;    0.462759;    0.462717;    0.462930;    0.462650;    0.462747;    0.462747;
 24;    7.864275;    1.423464;    1.353964;    1.328001;    1.286986;    1.243986;    1.191394;    1.144110;    1.072822;    0.994975;    0.863109;    0.678569;    0.615747;    0.532121;    0.481703;    0.474162;    0.435458;    0.435714;    0.436301;    0.437771;    0.438461;    0.440396;    0.441524;    0.443125;    0.443938;    0.444117;    0.445183;    0.445543;    0.445227;    0.446122;    0.447331;    0.447946;    0.448860;    0.449034;    0.449776;    0.450750;    0.451191;    0.452086;    0.452957;    0.452978;    0.452941;    0.453326;    0.453491;    0.453421;    0.453231;    0.454113;    0.454271;    0.453387;    0.453598;    0.453389;    0.453469;    0.453469;
 25;    7.768869;    1.410114;    1.342181;    1.317553;    1.283575;    1.241452;    1.192640;    1.142338;    1.085505;    1.003355;    0.856030;    0.688244;    0.624233;    0.535210;    0.489425;    0.480372;    0.438414;    0.438484;    0.438869;    0.440072;    0.442172;    0.443697;    0.444215;    0.445387;    0.446186;    0.446518;    0.446886;    0.447005;    0.448245;    0.449109;    0.450245;    0.451750;    0.452992;    0.453622;    0.454214;    0.454652;    0.454543;    0.454344;    0.455765;    0.456663;    0.456874;    0.456766;    0.456256;    0.456614;    0.455770;    0.456538;    0.456818;    0.457245;    0.457262;    0.457115;    0.457220;    0.457220;
 26;    7.759684;    1.430033;    1.355764;    1.322877;    1.294595;    1.249429;    1.210356;    1.152136;    1.091250;    0.999704;    0.897745;    0.701913;    0.654349;    0.546866;    0.496288;    0.488788;    0.443909;    0.444408;    0.445602;    0.446118;    0.446830;    0.448665;    0.449543;    0.451250;    0.452019;    0.452593;    0.452726;    0.452896;    0.453064;    0.454107;    0.454434;    0.454651;    0.454966;    0.456360;    0.457007;    0.457550;    0.458079;    0.458491;    0.459277;    0.460013;    0.460536;    0.460712;    0.460549;    0.460907;    0.461185;    0.461700;    0.461835;    0.462277;    0.461910;    0.462223;    0.462419;    0.462419;
 27;    7.811735;    1.417093;    1.346111;    1.314896;    1.280626;    1.238445;    1.186646;    1.145353;    1.074797;    0.994105;    0.880156;    0.687578;    0.631859;    0.527162;    0.482721;    0.471409;    0.436318;    0.438250;    0.439172;    0.440118;    0.441840;    0.443106;    0.443921;    0.443672;    0.444440;    0.444887;    0.446386;    0.446832;    0.447547;    0.447835;    0.449518;    0.450601;    0.451016;    0.451559;    0.452031;    0.452047;    0.452048;    0.452467;    0.451818;    0.452851;    0.453171;    0.453231;    0.453774;    0.453736;    0.454464;    0.455149;    0.455495;    0.455490;    0.455768;    0.456039;    0.456068;    0.456068;
 28;    7.767250;    1.421123;    1.349818;    1.317908;    1.279342;    1.245414;    1.200551;    1.138242;    1.078591;    0.978094;    0.877118;    0.688319;    0.630645;    0.535510;    0.485842;    0.472711;    0.436143;    0.437307;    0.439017;    0.440255;    0.441070;    0.442121;    0.442684;    0.442362;    0.443257;    0.444201;    0.445745;    0.446062;    0.445309;    0.447181;    0.448708;    0.449446;    0.449820;    0.450659;    0.450867;    0.450890;    0.450946;    0.451446;    0.451640;    0.451353;    0.451198;    0.451760;    0.452499;    0.453186;    0.453921;    0.454357;    0.454668;    0.454625;    0.455191;    0.455488;    0.455276;    0.455276;
 29;    8.079530;    1.427142;    1.356062;    1.325067;    1.290973;    1.251180;    1.212992;    1.160667;    1.084832;    0.978832;    0.857826;    0.696687;    0.645470;    0.533380;    0.485166;    0.471630;    0.435486;    0.436958;    0.438180;    0.439378;    0.439687;    0.439908;    0.440892;    0.442027;    0.443480;    0.445071;    0.445978;    0.446163;    0.445687;    0.447013;    0.447992;    0.448774;    0.449034;    0.450033;    0.450960;    0.451684;    0.451758;    0.451486;    0.452157;    0.452686;    0.453226;    0.453718;    0.454253;    0.454510;    0.454451;    0.454919;    0.455175;    0.455087;    0.455370;    0.455395;    0.455526;    0.455526;
 30;    7.713649;    1.422220;    1.350455;    1.327735;    1.295346;    1.262122;    1.210840;    1.142779;    1.084960;    0.993436;    0.869715;    0.696518;    0.652771;    0.544430;    0.493515;    0.481732;    0.445442;    0.446930;    0.448109;    0.449490;    0.450478;    0.451386;    0.451368;    0.452221;    0.454031;    0.454771;    0.455178;    0.455588;    0.457312;    0.458324;    0.459100;    0.459867;    0.460635;    0.461241;    0.461510;    0.461792;    0.462395;    0.462996;    0.463426;    0.464071;    0.464665;    0.464911;    0.465365;    0.465963;    0.466341;    0.466252;    0.466089;    0.466489;    0.466588;    0.466463;    0.466645;    0.466645;
 31;    7.792474;    1.418634;    1.346566;    1.316439;    1.286584;    1.237505;    1.199617;    1.151447;    1.075731;    0.987086;    0.888688;    0.691388;    0.642561;    0.541130;    0.488123;    0.479798;    0.439315;    0.440096;    0.441389;    0.442918;    0.442994;    0.443786;    0.444274;    0.444993;    0.445161;    0.446327;    0.447991;    0.448894;    0.449419;    0.449071;    0.449653;    0.449575;    0.450319;    0.450942;    0.451004;    0.452001;    0.452534;    0.452532;    0.452266;    0.452963;    0.453626;    0.453676;    0.453254;    0.453551;    0.453799;    0.454014;    0.454646;    0.455018;    0.455262;    0.455380;    0.455440;    0.455440;
 32;    7.715550;    1.422173;    1.351151;    1.322596;    1.293100;    1.249638;    1.186239;    1.140126;    1.066818;    0.971308;    0.849901;    0.684201;    0.620117;    0.536342;    0.484190;    0.463699;    0.436032;    0.437283;    0.438679;    0.439929;    0.441133;    0.442045;    0.442972;    0.443825;    0.444704;    0.445306;    0.445890;    0.446760;    0.447309;    0.448134;    0.448563;    0.449573;    0.450240;    0.450953;    0.451358;    0.451791;    0.451836;    0.451663;    0.451666;    0.452525;    0.453000;    0.453419;    0.454174;    0.454411;    0.454503;    0.454580;    0.455006;    0.454979;    0.454931;    0.455108;    0.455381;    0.455381;
 33;    7.751057;    1.417567;    1.346893;    1.317501;    1.287247;    1.240298;    1.193369;    1.136500;    1.069845;    0.980005;    0.854120;    0.680057;    0.621523;    0.533890;    0.478957;    0.473898;    0.431342;    0.432847;    0.433654;    0.434446;    0.435966;    0.436926;    0.438470;    0.439560;    0.440329;    0.440782;    0.440704;    0.439923;    0.441306;    0.442310;    0.443207;    0.444286;    0.445445;    0.446087;    0.446653;    0.447234;    0.448435;    0.448983;    0.449936;    0.450630;    0.450924;    0.450985;    0.451180;    0.451357;    0.451453;    0.451632;    0.452150;    0.452244;    0.451170;    0.451383;    0.451646;    0.451646;
 34;    7.753286;    1.423597;    1.355743;    1.329056;    1.289087;    1.253105;    1.202436;    1.145273;    1.078645;    0.993581;    0.883042;    0.694966;    0.636498;    0.541152;    0.490267;    0.474247;    0.441237;    0.441997;    0.442871;    0.442912;    0.443847;    0.444285;    0.445357;    0.446732;    0.447868;    0.448844;    0.449739;    0.450332;    0.450579;    0.450137;    0.450007;    0.451143;    0.452168;    0.453140;    0.453701;    0.454648;    0.455663;    0.455558;    0.455438;    0.455522;    0.456029;    0.456230;    0.455800;    0.456076;    0.456430;    0.456916;    0.457119;    0.457368;    0.457496;    0.457555;    0.457634;    0.457634;
 35;    8.797142;    1.419546;    1.349525;    1.326973;    1.286020;    1.247999;    1.190744;    1.148007;    1.079191;    0.985513;    0.886735;    0.681689;    0.616704;    0.542338;    0.494567;    0.490181;    0.440005;    0.440741;    0.441667;    0.442310;    0.444034;    0.445244;    0.445678;    0.446576;    0.446902;    0.447596;    0.448517;    0.448961;    0.450208;    0.451059;    0.451388;    0.452972;    0.453953;    0.454373;    0.454824;    0.455442;    0.455830;    0.455290;    0.456003;    0.457173;    0.457968;    0.458406;    0.458790;    0.459236;    0.459100;    0.458582;    0.459233;    0.459624;    0.459873;    0.459763;    0.459778;    0.459778;
 36;    7.537028;    1.406183;    1.339956;    1.306951;    1.280785;    1.246551;    1.199545;    1.138732;    1.062772;    0.955738;    0.838523;    0.676755;    0.617662;    0.531797;    0.482888;    0.470898;    0.436695;    0.437992;    0.439296;    0.440649;    0.440888;    0.442352;    0.442908;    0.443383;    0.444051;    0.443638;    0.444243;    0.445544;    0.446931;    0.447725;    0.448044;    0.449118;    0.450000;    0.450460;    0.450899;    0.450872;    0.451589;    0.452441;    0.453050;    0.453736;    0.453530;    0.453642;    0.453350;    0.454165;    0.454870;    0.455574;    0.455805;    0.455836;    0.455694;    0.455506;    0.455594;    0.455594;
 37;    7.504903;    1.413853;    1.343259;    1.313300;    1.286010;    1.239698;    1.205664;    1.157977;    1.083062;    0.972100;    0.854464;    0.685441;    0.635523;    0.530869;    0.482857;    0.470619;    0.436870;    0.438505;    0.439350;    0.440168;    0.441220;    0.441603;    0.441594;    0.442648;    0.443574;    0.445132;    0.446433;    0.447512;    0.448765;    0.449522;    0.450305;    0.450390;    0.450524;    0.451550;    0.452761;    0.453830;    0.454675;    0.454781;    0.454304;    0.454346;    0.454722;    0.454840;    0.455120;    0.454967;    0.454995;    0.455621;    0.455851;    0.456037;    0.456214;    0.456326;    0.456383;    0.456383;
 38;    7.540338;    1.416797;    1.348695;    1.318985;    1.282657;    1.248072;    1.190219;    1.131611;    1.080318;    0.988144;    0.859784;    0.693755;    0.634380;    0.542657;    0.489254;    0.476755;    0.440729;    0.442989;    0.444404;    0.444562;    0.446132;    0.446901;    0.446800;    0.445775;    0.447488;    0.448735;    0.449176;    0.451104;    0.452532;    0.453303;    0.453308;    0.453856;    0.453414;    0.453147;    0.454347;    0.455685;    0.456220;    0.456286;    0.456934;    0.457581;    0.457789;    0.458444;    0.458863;    0.459366;    0.459448;    0.459808;    0.460041;    0.460009;    0.460022;    0.460345;    0.460511;    0.460511;
 39;    7.543819;    1.404438;    1.338379;    1.311391;    1.276992;    1.232235;    1.180960;    1.124623;    1.059343;    0.958943;    0.857049;    0.684678;    0.627580;    0.544715;    0.491041;    0.484920;    0.439862;    0.440792;    0.441177;    0.442884;    0.443599;    0.444982;    0.446672;    0.447563;    0.448802;    0.449816;    0.450633;    0.450733;    0.450373;    0.450997;    0.450553;    0.451391;    0.451589;    0.452705;    0.453584;    0.453664;    0.453354;    0.454247;    0.455213;    0.455840;    0.455753;    0.456410;    0.456608;    0.457267;    0.457580;    0.458114;    0.458402;    0.458386;    0.458801;    0.458745;    0.458976;    0.458976;
 40;    7.596852;    1.414526;    1.345992;    1.315695;    1.274548;    1.231055;    1.192714;    1.129285;    1.062096;    0.988389;    0.870769;    0.679933;    0.625648;    0.529489;    0.485510;    0.478900;    0.432112;    0.432850;    0.434472;    0.434797;    0.435596;    0.437202;    0.438361;    0.439162;    0.439424;    0.440256;    0.441400;    0.442127;    0.442728;    0.444055;    0.444576;    0.445261;    0.444859;    0.445581;    0.446161;    0.446723;    0.447333;    0.447554;    0.448406;    0.448867;    0.449033;    0.448235;    0.449263;    0.449847;    0.449835;    0.450454;    0.450675;    0.450643;    0.450938;    0.450690;    0.450868;    0.450868;
 41;    7.567682;    1.419648;    1.348656;    1.317678;    1.283954;    1.247114;    1.196607;    1.152600;    1.077839;    0.997065;    0.853257;    0.690000;    0.641847;    0.541599;    0.486963;    0.463210;    0.437407;    0.438131;    0.439845;    0.441196;    0.442548;    0.443555;    0.444092;    0.444333;    0.445621;    0.445807;    0.447252;    0.447877;    0.448430;    0.447984;    0.449509;    0.450353;    0.451082;    0.451373;    0.452433;    0.453417;    0.454193;    0.454448;    0.454163;    0.454309;    0.454487;    0.455133;    0.455399;    0.455789;    0.456005;    0.456180;    0.456000;    0.456511;    0.456771;    0.456732;    0.456677;    0.456677;
 42;    7.537219;    1.424604;    1.356782;    1.329520;    1.287125;    1.250903;    1.199140;    1.144158;    1.088139;    0.995411;    0.865248;    0.693978;    0.636631;    0.539764;    0.485804;    0.471510;    0.438006;    0.439132;    0.440158;    0.441429;    0.442873;    0.444134;    0.444794;    0.445362;    0.446265;    0.447553;    0.448876;    0.449851;    0.450640;    0.451363;    0.451647;    0.451673;    0.452078;    0.452805;    0.453119;    0.454132;    0.455014;    0.455551;    0.455710;    0.455927;    0.456685;    0.456948;    0.457237;    0.457621;    0.457982;    0.458411;    0.458626;    0.458737;    0.458934;    0.459094;    0.459144;    0.459144;
 43;    7.552995;    1.419436;    1.348486;    1.315440;    1.293087;    1.257613;    1.209824;    1.133667;    1.068537;    0.980918;    0.881749;    0.676634;    0.618377;    0.541108;    0.488396;    0.460526;    0.436201;    0.437231;    0.438127;    0.439103;    0.440702;    0.441942;    0.442637;    0.443323;    0.443921;    0.444889;    0.446207;    0.447053;    0.447933;    0.448493;    0.448937;    0.449705;    0.449536;    0.450652;    0.451347;    0.451969;    0.452385;    0.452422;    0.453237;    0.453974;    0.454413;    0.455061;    0.455444;    0.455748;    0.455721;    0.455956;    0.456138;    0.456196;    0.456592;    0.456883;    0.457148;    0.457148;
 44;    7.548896;    1.423838;    1.352260;    1.323136;    1.296056;    1.251870;    1.204138;    1.143929;    1.084190;    1.006583;    0.867267;    0.687758;    0.635361;    0.546303;    0.492643;    0.483511;    0.443095;    0.443378;    0.445265;    0.446173;    0.446905;    0.448548;    0.449887;    0.450192;    0.451314;    0.451830;    0.452685;    0.453318;    0.454071;    0.454539;    0.455550;    0.456410;    0.457055;    0.457644;    0.457476;    0.458372;    0.458988;    0.459401;    0.459493;    0.458942;    0.459849;    0.460322;    0.460907;    0.461244;    0.461479;    0.461920;    0.462619;    0.462707;    0.462221;    0.462772;    0.462744;    0.462744;
 45;    7.473672;    1.413440;    1.342689;    1.307045;    1.271891;    1.233391;    1.198205;    1.150998;    1.073393;    0.996799;    0.875244;    0.692140;    0.623392;    0.543971;    0.490252;    0.471737;    0.443726;    0.445697;    0.446823;    0.447770;    0.448714;    0.449443;    0.450537;    0.451135;    0.451968;    0.452408;    0.453186;    0.453543;    0.454408;    0.455237;    0.456321;    0.457517;    0.458628;    0.459433;    0.459845;    0.459836;    0.460480;    0.461783;    0.462499;    0.462950;    0.463442;    0.463689;    0.464073;    0.464548;    0.464734;    0.464447;    0.464702;    0.464291;    0.464444;    0.464564;    0.464622;    0.464622;
 46;    7.540610;    1.417100;    1.347355;    1.320476;    1.273990;    1.236382;    1.190546;    1.134552;    1.054447;    0.975284;    0.858671;    0.681915;    0.624066;    0.534625;    0.489921;    0.474311;    0.435202;    0.436594;    0.436846;    0.438108;    0.439229;    0.439979;    0.441018;    0.441582;    0.442352;    0.444152;    0.445502;    0.445989;    0.445897;    0.447371;    0.448074;    0.448785;    0.449658;    0.450188;    0.450372;    0.450056;    0.450875;    0.450935;    0.451007;    0.451690;    0.452643;    0.453468;    0.454163;    0.454803;    0.455212;    0.455275;    0.455451;    0.454922;    0.454757;    0.455058;    0.455166;    0.455166;
 47;    7.502634;    1.436236;    1.358962;    1.331559;    1.297611;    1.262786;    1.212400;    1.153529;    1.088731;    0.989149;    0.891643;    0.690110;    0.640072;    0.542631;    0.489491;    0.480798;    0.437846;    0.438054;    0.439011;    0.440881;    0.442258;    0.443161;    0.443548;    0.444083;    0.445561;    0.446662;    0.447654;    0.447762;    0.447581;    0.448621;    0.449426;    0.450331;    0.451348;    0.451990;    0.452318;    0.452552;    0.452507;    0.452240;    0.453547;    0.454373;    0.455244;    0.455954;    0.456282;    0.456059;    0.456493;    0.456730;    0.457268;    0.457545;    0.457460;    0.457611;    0.457504;    0.457504;
 48;    7.721333;    1.416170;    1.348132;    1.316413;    1.278773;    1.237292;    1.193426;    1.136211;    1.066215;    0.992747;    0.865842;    0.690817;    0.633577;    0.533758;    0.485790;    0.477465;    0.438171;    0.438570;    0.439722;    0.441751;    0.443452;    0.444687;    0.445137;    0.446110;    0.446756;    0.447109;    0.447524;    0.448778;    0.449107;    0.449697;    0.451173;    0.451733;    0.452498;    0.452499;    0.452086;    0.452076;    0.452692;    0.452601;    0.454139;    0.455391;    0.455911;    0.456307;    0.456642;    0.457183;    0.457550;    0.457521;    0.457420;    0.457182;    0.457456;    0.457714;    0.457553;    0.457553;
 49;    7.742901;    1.414951;    1.350794;    1.317720;    1.278030;    1.238634;    1.191191;    1.131432;    1.066547;    0.988803;    0.863398;    0.684356;    0.628552;    0.541378;    0.489253;    0.478134;    0.440290;    0.441497;    0.443018;    0.443997;    0.445390;    0.446268;    0.446951;    0.447557;    0.448651;    0.449647;    0.450254;    0.451563;    0.452852;    0.454064;    0.455128;    0.455357;    0.455539;    0.455812;    0.455471;    0.455658;    0.456108;    0.456750;    0.457453;    0.457816;    0.458217;    0.458404;    0.458836;    0.459164;    0.459265;    0.459365;    0.459739;    0.460156;    0.460302;    0.460472;    0.460596;    0.460596;
 50;    7.810201;    1.419249;    1.347179;    1.317475;    1.284884;    1.243791;    1.205312;    1.138603;    1.064318;    0.968747;    0.852397;    0.683857;    0.632982;    0.548152;    0.497215;    0.481852;    0.442975;    0.443775;    0.445105;    0.446021;    0.447252;    0.448245;    0.448401;    0.449479;    0.450985;    0.451855;    0.452360;    0.453146;    0.454410;    0.455467;    0.456518;    0.457455;    0.457470;    0.457536;    0.457819;    0.457887;    0.458807;    0.459215;    0.460264;    0.461220;    0.461632;    0.461301;    0.461462;    0.462051;    0.462501;    0.462893;    0.463117;    0.463376;    0.463630;    0.463981;    0.463509;    0.463509;
 51;    7.795526;    1.438004;    1.362156;    1.331064;    1.295065;    1.252371;    1.197160;    1.146368;    1.090745;    0.999867;    0.873001;    0.702467;    0.635321;    0.542030;    0.485311;    0.470602;    0.438740;    0.439802;    0.442019;    0.443232;    0.443726;    0.444215;    0.444690;    0.445825;    0.446618;    0.446923;    0.447863;    0.449218;    0.450452;    0.451312;    0.451978;    0.452584;    0.453482;    0.453738;    0.453861;    0.454421;    0.455072;    0.455636;    0.456362;    0.456991;    0.457190;    0.457645;    0.457873;    0.457565;    0.457856;    0.458451;    0.458411;    0.458971;    0.459124;    0.459489;    0.459407;    0.459407;
 52;    7.718497;    1.415757;    1.342180;    1.307928;    1.276393;    1.246201;    1.204848;    1.147049;    1.055017;    0.971094;    0.852128;    0.691694;    0.615687;    0.538477;    0.487817;    0.482239;    0.439370;    0.440258;    0.441115;    0.442519;    0.443885;    0.444433;    0.445460;    0.446380;    0.446318;    0.446343;    0.446726;    0.448070;    0.449254;    0.450097;    0.449822;    0.450693;    0.451704;    0.452580;    0.453197;    0.453610;    0.454045;    0.454072;    0.454934;    0.455537;    0.456239;    0.456430;    0.457248;    0.457628;    0.457637;    0.457989;    0.458231;    0.459032;    0.459063;    0.458451;    0.458404;    0.458404;
 53;    7.707792;    1.414532;    1.347105;    1.316401;    1.282302;    1.246247;    1.196938;    1.131188;    1.056601;    0.967906;    0.858521;    0.679904;    0.623345;    0.539510;    0.491599;    0.469278;    0.437091;    0.438344;    0.438780;    0.439528;    0.440616;    0.441615;    0.442537;    0.443481;    0.444894;    0.446015;    0.446883;    0.446968;    0.447664;    0.448074;    0.449333;    0.450482;    0.451482;    0.452137;    0.452841;    0.453471;    0.453644;    0.453986;    0.454386;    0.454610;    0.454501;    0.454616;    0.455349;    0.455436;    0.455544;    0.456091;    0.456356;    0.456679;    0.456797;    0.456659;    0.456788;    0.456788;
 54;    8.377014;    1.425076;    1.354212;    1.318323;    1.283700;    1.248228;    1.200318;    1.149196;    1.089014;    0.989244;    0.861988;    0.697433;    0.634199;    0.538482;    0.489022;    0.480349;    0.437619;    0.438096;    0.439183;    0.441437;    0.442679;    0.444346;    0.445842;    0.446822;    0.448052;    0.448824;    0.448531;    0.447402;    0.448051;    0.448783;    0.448972;    0.449508;    0.450225;    0.451037;    0.452104;    0.452803;    0.453385;    0.453717;    0.454071;    0.454090;    0.454878;    0.455487;    0.455805;    0.456237;    0.456116;    0.456119;    0.456185;    0.455589;    0.455885;    0.456151;    0.456275;    0.456275;
 55;   11.490596;    1.409081;    1.339707;    1.307792;    1.276159;    1.241061;    1.205173;    1.147401;    1.082160;    0.985927;    0.864907;    0.690991;    0.641549;    0.537907;    0.490131;    0.466831;    0.438968;    0.440745;    0.441839;    0.441617;    0.442892;    0.443529;    0.443688;    0.444719;    0.446196;    0.447179;    0.448263;    0.449041;    0.449474;    0.449921;    0.450709;    0.451250;    0.451618;    0.453080;    0.454224;    0.454732;    0.455216;    0.455490;    0.455970;    0.455974;    0.455627;    0.456542;    0.457038;    0.457656;    0.457841;    0.457695;    0.457963;    0.458114;    0.458459;    0.458498;    0.458387;    0.458387;
 56;    8.557425;    1.410184;    1.342249;    1.310405;    1.277170;    1.228433;    1.185429;    1.124413;    1.041907;    0.957154;    0.841037;    0.674183;    0.623175;    0.532553;    0.490344;    0.478402;    0.438202;    0.440067;    0.441650;    0.442454;    0.443029;    0.443580;    0.444924;    0.445347;    0.445648;    0.446885;    0.447269;    0.448032;    0.448943;    0.449952;    0.450717;    0.451852;    0.452200;    0.452058;    0.452803;    0.453176;    0.454167;    0.454767;    0.455772;    0.456118;    0.456510;    0.456820;    0.456664;    0.457134;    0.457277;    0.457929;    0.458295;    0.458485;    0.458643;    0.458540;    0.458866;    0.458866;
 57;    7.605188;    1.432307;    1.356395;    1.322823;    1.284868;    1.250686;    1.197401;    1.148268;    1.073289;    0.987307;    0.868547;    0.702249;    0.643082;    0.546888;    0.494105;    0.486602;    0.442517;    0.443383;    0.443492;    0.445475;    0.446591;    0.447073;    0.447161;    0.447466;    0.447958;    0.449273;    0.449864;    0.450645;    0.452147;    0.452852;    0.453314;    0.453858;    0.455055;    0.456009;    0.456468;    0.456700;    0.457578;    0.457881;    0.458137;    0.458579;    0.458940;    0.459196;    0.459909;    0.460361;    0.460800;    0.460911;    0.460990;    0.460536;    0.460925;    0.461093;    0.461120;    0.461120;
 58;   13.429649;    1.425606;    1.350346;    1.320052;    1.286767;    1.251450;    1.203712;    1.149040;    1.093479;    1.015460;    0.877772;    0.686493;    0.617343;    0.538752;    0.487826;    0.480403;    0.439253;    0.441097;    0.441420;    0.442392;    0.443583;    0.443952;    0.445172;    0.446373;    0.447557;    0.448489;    0.449035;    0.448916;    0.449831;    0.451289;    0.452355;    0.453236;    0.453436;    0.454261;    0.455133;    0.455706;    0.455643;    0.456364;    0.456685;    0.456660;    0.457218;    0.457819;    0.458486;    0.459041;    0.459496;    0.459843;    0.460211;    0.460361;    0.459972;    0.460025;    0.460199;    0.460199;
 59;    8.583200;    1.417119;    1.343696;    1.311319;    1.277700;    1.225332;    1.179190;    1.134846;    1.065832;    0.964111;    0.870053;    0.680571;    0.637377;    0.535707;    0.486707;    0.484422;    0.437711;    0.439400;    0.440087;    0.440759;    0.442243;    0.442733;    0.444254;    0.444834;    0.445877;    0.446550;    0.446859;    0.447135;    0.448133;    0.449080;    0.449487;    0.450386;    0.450567;    0.451382;    0.451924;    0.452499;    0.453541;    0.454461;    0.455103;    0.455814;    0.456695;    0.457056;    0.456893;    0.457114;    0.457825;    0.458117;    0.458288;    0.458047;    0.457948;    0.458153;    0.458308;    0.458308;
 60;    8.044376;    1.425618;    1.355852;    1.327829;    1.287439;    1.243619;    1.205792;    1.155857;    1.085339;    0.977934;    0.854998;    0.692435;    0.639118;    0.538612;    0.487244;    0.471578;    0.440664;    0.441369;    0.443060;    0.444461;    0.445067;    0.446221;    0.446599;    0.447785;    0.448175;    0.447781;    0.447816;    0.448882;    0.450432;    0.451223;    0.451590;    0.452619;    0.453395;    0.454346;    0.455198;    0.455966;    0.456487;    0.456055;    0.456256;    0.456749;    0.457051;    0.458001;    0.458729;    0.459137;    0.459143;    0.459403;    0.459632;    0.460206;    0.460274;    0.460333;    0.460324;    0.460324;
 61;    7.893160;    1.416549;    1.343648;    1.313709;    1.282704;    1.240642;    1.204034;    1.149134;    1.067245;    0.996009;    0.880302;    0.693862;    0.649065;    0.547651;    0.497960;    0.476743;    0.442561;    0.442799;    0.443444;    0.444428;    0.445851;    0.446951;    0.447849;    0.448636;    0.450460;    0.451767;    0.452203;    0.453245;    0.453723;    0.454311;    0.455677;    0.456798;    0.457874;    0.458477;    0.458600;    0.458047;    0.458349;    0.458037;    0.459222;    0.460134;    0.460622;    0.461158;    0.461735;    0.461687;    0.461532;    0.461188;    0.461361;    0.461699;    0.461876;    0.461783;    0.462061;    0.462061;
 62;    8.022131;    1.414290;    1.342740;    1.317580;    1.274388;    1.235103;    1.185358;    1.138904;    1.052059;    0.954670;    0.843264;    0.678537;    0.615065;    0.535010;    0.485654;    0.479243;    0.435758;    0.436603;    0.438096;    0.439002;    0.440599;    0.441941;    0.442914;    0.443097;    0.444247;    0.445065;    0.445902;    0.446328;    0.446220;    0.447323;    0.448351;    0.448764;    0.448696;    0.449067;    0.449533;    0.449817;    0.449908;    0.450451;    0.451352;    0.451807;    0.452209;    0.452681;    0.453292;    0.453868;    0.454236;    0.454290;    0.454364;    0.453841;    0.454100;    0.454022;    0.453925;    0.453925;
 63;    7.716716;    1.411903;    1.342204;    1.315043;    1.276415;    1.233627;    1.195019;    1.143775;    1.069142;    0.991924;    0.853752;    0.690631;    0.641716;    0.535997;    0.486120;    0.476887;    0.440053;    0.440756;    0.442307;    0.442927;    0.443692;    0.444482;    0.444285;    0.445908;    0.446857;    0.448352;    0.448919;    0.449413;    0.450010;    0.450850;    0.451504;    0.452254;    0.452879;    0.453419;    0.453894;    0.454063;    0.454821;    0.455778;    0.456390;    0.457139;    0.457407;    0.457644;    0.457829;    0.457447;    0.458042;    0.458067;    0.458223;    0.458563;    0.458435;    0.458502;    0.458674;    0.458674;
 64;    8.075272;    1.423653;    1.353978;    1.326524;    1.298813;    1.262370;    1.211154;    1.151203;    1.085455;    1.004578;    0.867840;    0.685756;    0.638133;    0.536615;    0.486281;    0.474994;    0.438922;    0.440065;    0.441642;    0.442368;    0.443428;    0.444688;    0.445239;    0.446303;    0.447005;    0.447520;    0.448506;    0.449278;    0.449610;    0.450071;    0.451160;    0.452201;    0.452691;    0.452883;    0.453939;    0.454546;    0.455200;    0.456105;    0.456956;    0.457559;    0.458029;    0.458204;    0.458310;    0.458596;    0.459103;    0.459412;    0.459903;    0.460260;    0.460550;    0.460736;    0.460877;    0.460877;
 65;    8.060686;    1.410632;    1.341269;    1.311493;    1.277823;    1.237560;    1.190996;    1.136425;    1.077298;    0.978519;    0.848879;    0.687339;    0.636422;    0.533565;    0.487053;    0.465494;    0.439327;    0.439389;    0.440437;    0.441443;    0.443099;    0.443585;    0.445573;    0.446840;    0.447847;    0.448079;    0.449282;    0.450195;    0.451100;    0.451513;    0.451796;    0.451069;    0.452020;    0.452372;    0.452781;    0.453805;    0.454229;    0.455120;    0.455892;    0.456414;    0.456239;    0.456202;    0.456580;    0.457531;    0.458144;    0.458491;    0.458754;    0.458948;    0.459045;    0.458793;    0.458857;    0.458857;
 66;    7.909779;    1.418666;    1.346256;    1.319090;    1.286089;    1.251836;    1.197805;    1.149873;    1.074565;    0.989544;    0.879526;    0.682631;    0.633948;    0.541138;    0.488984;    0.478612;    0.437849;    0.438491;    0.440304;    0.441394;    0.440647;    0.442258;    0.443585;    0.444595;    0.445395;    0.446136;    0.447338;    0.448292;    0.449493;    0.450254;    0.450327;    0.450849;    0.451328;    0.451807;    0.452382;    0.452741;    0.453501;    0.454051;    0.455341;    0.456062;    0.456688;    0.457238;    0.457387;    0.457078;    0.456234;    0.456797;    0.457101;    0.457409;    0.457669;    0.457768;    0.457638;    0.457638;
 67;    8.083417;    1.418625;    1.346591;    1.311871;    1.278725;    1.236071;    1.185678;    1.141934;    1.060715;    0.971234;    0.848267;    0.685369;    0.627771;    0.543611;    0.494331;    0.474830;    0.440677;    0.440989;    0.442048;    0.443466;    0.444701;    0.446201;    0.447913;    0.449055;    0.449710;    0.450842;    0.451367;    0.451770;    0.452378;    0.452881;    0.453337;    0.453920;    0.453913;    0.454742;    0.455110;    0.455830;    0.455959;    0.456428;    0.457130;    0.457277;    0.457415;    0.457505;    0.458293;    0.458764;    0.459425;    0.459982;    0.460165;    0.460562;    0.460238;    0.460674;    0.460804;    0.460804;
 68;    7.877149;    1.417285;    1.347161;    1.315765;    1.282146;    1.243879;    1.195572;    1.150528;    1.090656;    0.990399;    0.886017;    0.688220;    0.614408;    0.538086;    0.490449;    0.474839;    0.440841;    0.442417;    0.443112;    0.443998;    0.444259;    0.444389;    0.446521;    0.447683;    0.448679;    0.448832;    0.448166;    0.449149;    0.450852;    0.452089;    0.453339;    0.454563;    0.455209;    0.455572;    0.456344;    0.457017;    0.457706;    0.458378;    0.458770;    0.459560;    0.459750;    0.459975;    0.460479;    0.461175;    0.461448;    0.461952;    0.462126;    0.461743;    0.461417;    0.461634;    0.461742;    0.461742;
 69;    7.809681;    1.419892;    1.348246;    1.315965;    1.282445;    1.246901;    1.199506;    1.146688;    1.089186;    0.994137;    0.860952;    0.689463;    0.634737;    0.543368;    0.494757;    0.487021;    0.446011;    0.446462;    0.447820;    0.448346;    0.449686;    0.451053;    0.452290;    0.453077;    0.453477;    0.453893;    0.454411;    0.454991;    0.456225;    0.456954;    0.457777;    0.457954;    0.457595;    0.458696;    0.459470;    0.460354;    0.460826;    0.461883;    0.462751;    0.463210;    0.463619;    0.463661;    0.463961;    0.464547;    0.464258;    0.464221;    0.464839;    0.465455;    0.465792;    0.466040;    0.465985;    0.465985;
 70;    8.107653;    1.424371;    1.352466;    1.321653;    1.293205;    1.250284;    1.200418;    1.157105;    1.081885;    0.982667;    0.856936;    0.689293;    0.644679;    0.547497;    0.496650;    0.475170;    0.443420;    0.444151;    0.445388;    0.446714;    0.447622;    0.448184;    0.448891;    0.449743;    0.450263;    0.452028;    0.453381;    0.454155;    0.454783;    0.454829;    0.456056;    0.457292;    0.457712;    0.458041;    0.458046;    0.457983;    0.458705;    0.459256;    0.460073;    0.460720;    0.460964;    0.461078;    0.461087;    0.461527;    0.462014;    0.462293;    0.462805;    0.463091;    0.463453;    0.463656;    0.463782;    0.463782;
 71;    8.384774;    1.422257;    1.348067;    1.319962;    1.280961;    1.243936;    1.193185;    1.136283;    1.086117;    0.982908;    0.845721;    0.686175;    0.630526;    0.535261;    0.489890;    0.470970;    0.439889;    0.441062;    0.441548;    0.443184;    0.444216;    0.445176;    0.444469;    0.446255;    0.447196;    0.447228;    0.448339;    0.448430;    0.449453;    0.450051;    0.449875;    0.451533;    0.452796;    0.453766;    0.454663;    0.455199;    0.455814;    0.455851;    0.455961;    0.456265;    0.456175;    0.456804;    0.457361;    0.458003;    0.458437;    0.458785;    0.458663;    0.459082;    0.458836;    0.458936;    0.459143;    0.459143;
 72;    7.845270;    1.418274;    1.347238;    1.322250;    1.281675;    1.252530;    1.198655;    1.147152;    1.068836;    0.987219;    0.861414;    0.692244;    0.627028;    0.536918;    0.486487;    0.466062;    0.441782;    0.442650;    0.443404;    0.445031;    0.446207;    0.447690;    0.448590;    0.448748;    0.449310;    0.450148;    0.451250;    0.452399;    0.453192;    0.454028;    0.455029;    0.455783;    0.455593;    0.456606;    0.457425;    0.457971;    0.458999;    0.460125;    0.460692;    0.461273;    0.461292;    0.460818;    0.461255;    0.461019;    0.460928;    0.460462;    0.460460;    0.460819;    0.461151;    0.461102;    0.461275;    0.461275;
 73;    7.987040;    1.429146;    1.363285;    1.339431;    1.302220;    1.265674;    1.223997;    1.153023;    1.077638;    1.002969;    0.868542;    0.694209;    0.650850;    0.545586;    0.495428;    0.487748;    0.448700;    0.449487;    0.451600;    0.452777;    0.453658;    0.454535;    0.454519;    0.455907;    0.456218;    0.457352;    0.457940;    0.459139;    0.460001;    0.461080;    0.461993;    0.462841;    0.463559;    0.463833;    0.464657;    0.465339;    0.465527;    0.466245;    0.466411;    0.467261;    0.468056;    0.468840;    0.469200;    0.469349;    0.469377;    0.469386;    0.469033;    0.469403;    0.469620;    0.469732;    0.469672;    0.469672;
 74;    7.974305;    1.416386;    1.349590;    1.313610;    1.287036;    1.251433;    1.194050;    1.139094;    1.068522;    0.970463;    0.850218;    0.693618;    0.650175;    0.543031;    0.497201;    0.476734;    0.447144;    0.448733;    0.450429;    0.451633;    0.452336;    0.452951;    0.453519;    0.453217;    0.454408;    0.455343;    0.456968;    0.458189;    0.459070;    0.459480;    0.459749;    0.460208;    0.461137;    0.461431;    0.462720;    0.463395;    0.463882;    0.464848;    0.465950;    0.466777;    0.467230;    0.467862;    0.468391;    0.468509;    0.468575;    0.468603;    0.468986;    0.469335;    0.469458;    0.468983;    0.469194;    0.469194;
 75;    8.168820;    1.412395;    1.342165;    1.314909;    1.291316;    1.256705;    1.205397;    1.147400;    1.085280;    0.992633;    0.876347;    0.691891;    0.621634;    0.541993;    0.491588;    0.479301;    0.436098;    0.437271;    0.439254;    0.439466;    0.440599;    0.441299;    0.442057;    0.443196;    0.444013;    0.445008;    0.445634;    0.445975;    0.446753;    0.447276;    0.448553;    0.449327;    0.450264;    0.451083;    0.451680;    0.452043;    0.452229;    0.452498;    0.452830;    0.453262;    0.453293;    0.453072;    0.453472;    0.453516;    0.454312;    0.454505;    0.454680;    0.454591;    0.454941;    0.455256;    0.455334;    0.455334;
 76;    7.955550;    1.408940;    1.345160;    1.318442;    1.288773;    1.245184;    1.209205;    1.152440;    1.071838;    0.994611;    0.883953;    0.696193;    0.621939;    0.543836;    0.491794;    0.480975;    0.448845;    0.450957;    0.451302;    0.451231;    0.452608;    0.452629;    0.454010;    0.454562;    0.455448;    0.455721;    0.456563;    0.457393;    0.458693;    0.459341;    0.459983;    0.460690;    0.461709;    0.462949;    0.463692;    0.464231;    0.464688;    0.465499;    0.466346;    0.466828;    0.466907;    0.466988;    0.467342;    0.467270;    0.467447;    0.467632;    0.468042;    0.468125;    0.467781;    0.468197;    0.468273;    0.468273;
 77;    8.000774;    1.408331;    1.336500;    1.314786;    1.283077;    1.227307;    1.186111;    1.137453;    1.062110;    0.966183;    0.850945;    0.680508;    0.632383;    0.526719;    0.477261;    0.460815;    0.429574;    0.430759;    0.432783;    0.433753;    0.434634;    0.435261;    0.435158;    0.436693;    0.437769;    0.439496;    0.441152;    0.442248;    0.442620;    0.442398;    0.443412;    0.444249;    0.444185;    0.444359;    0.444937;    0.445492;    0.446829;    0.447412;    0.447398;    0.447407;    0.448320;    0.448533;    0.448671;    0.448486;    0.448231;    0.448904;    0.449487;    0.449679;    0.449928;    0.450074;    0.450226;    0.450226;
 78;    7.747704;    1.420203;    1.347176;    1.314831;    1.278595;    1.244001;    1.189605;    1.143742;    1.079188;    0.968692;    0.871017;    0.691023;    0.625361;    0.534449;    0.482523;    0.465615;    0.434361;    0.435297;    0.436255;    0.438203;    0.439647;    0.440788;    0.440964;    0.441059;    0.442482;    0.443517;    0.444370;    0.445752;    0.446921;    0.447668;    0.448285;    0.448037;    0.448803;    0.449385;    0.450007;    0.450337;    0.450924;    0.451318;    0.451787;    0.452573;    0.452563;    0.452445;    0.452737;    0.453431;    0.454095;    0.454736;    0.454983;    0.455343;    0.455496;    0.455681;    0.455833;    0.455833;
 79;    7.809539;    1.419263;    1.345593;    1.315032;    1.276586;    1.241265;    1.199381;    1.154078;    1.082194;    0.980494;    0.841935;    0.668445;    0.623833;    0.529001;    0.481586;    0.467558;    0.433925;    0.435647;    0.436958;    0.437989;    0.438743;    0.439471;    0.440048;    0.440876;    0.440432;    0.441393;    0.441739;    0.443267;    0.443865;    0.444303;    0.445595;    0.446030;    0.446700;    0.447522;    0.448940;    0.449879;    0.450707;    0.451475;    0.452244;    0.452397;    0.451864;    0.452166;    0.452989;    0.453524;    0.453548;    0.453011;    0.453491;    0.453638;    0.453447;    0.453243;    0.453361;    0.453361;
 80;    7.815580;    1.417058;    1.344783;    1.317694;    1.283582;    1.243992;    1.204563;    1.138040;    1.067026;    0.994530;    0.860179;    0.688068;    0.639872;    0.538121;    0.485423;    0.471512;    0.429028;    0.429465;    0.431000;    0.430946;    0.432326;    0.431726;    0.432935;    0.434100;    0.435490;    0.436176;    0.437468;    0.439051;    0.440185;    0.440992;    0.441856;    0.442442;    0.442903;    0.443471;    0.443497;    0.444206;    0.444427;    0.444601;    0.445780;    0.445988;    0.446311;    0.446298;    0.446644;    0.447042;    0.447760;    0.448033;    0.447891;    0.447874;    0.448175;    0.448483;    0.448613;    0.448613;
 81;    8.511155;    1.419643;    1.347569;    1.319131;    1.285192;    1.245500;    1.209582;    1.161296;    1.094309;    0.983038;    0.848753;    0.687935;    0.632703;    0.536803;    0.485548;    0.478234;    0.436350;    0.436913;    0.437867;    0.439201;    0.440749;    0.441904;    0.442591;    0.442703;    0.442069;    0.443057;    0.444346;    0.445418;    0.446082;    0.446934;    0.447317;    0.448013;    0.448804;    0.449152;    0.449207;    0.450058;    0.450548;    0.450330;    0.451250;    0.452207;    0.453011;    0.453892;    0.454464;    0.454821;    0.454972;    0.455438;    0.455671;    0.455277;    0.454429;    0.454747;    0.454655;    0.454655;
 82;    7.887266;    1.403657;    1.335465;    1.307126;    1.286272;    1.253711;    1.205637;    1.153707;    1.085239;    0.992324;    0.872356;    0.687663;    0.633793;    0.538644;    0.486290;    0.478060;    0.435578;    0.437128;    0.438599;    0.439406;    0.439606;    0.440709;    0.441951;    0.442394;    0.442233;    0.443152;    0.443356;    0.444801;    0.445331;    0.446275;    0.446476;    0.446658;    0.447033;    0.447660;    0.447907;    0.448582;    0.449552;    0.450613;    0.451259;    0.451600;    0.451235;    0.451994;    0.452477;    0.452270;    0.453098;    0.453667;    0.453668;    0.453869;    0.453555;    0.453540;    0.453537;    0.453537;
 83;   26.228456;    1.409877;    1.335485;    1.305807;    1.274326;    1.241096;    1.196649;    1.151732;    1.093138;    1.007472;    0.872514;    0.690227;    0.636087;    0.547737;    0.489271;    0.474102;    0.439554;    0.439842;    0.441372;    0.442667;    0.443488;    0.443916;    0.444891;    0.445169;    0.445917;    0.446964;    0.447664;    0.447944;    0.448679;    0.449429;    0.449770;    0.451179;    0.451980;    0.452893;    0.453691;    0.454982;    0.455713;    0.456070;    0.456209;    0.456689;    0.457293;    0.457530;    0.457952;    0.458052;    0.458248;    0.458319;    0.458683;    0.458980;    0.458828;    0.459062;    0.459235;    0.459235;
 84;    9.768754;    1.417361;    1.343968;    1.313200;    1.277454;    1.248419;    1.207573;    1.148659;    1.071786;    0.988313;    0.861292;    0.691358;    0.632669;    0.543829;    0.496249;    0.476542;    0.442776;    0.444189;    0.445495;    0.446948;    0.448397;    0.449117;    0.449517;    0.450268;    0.450968;    0.450747;    0.451831;    0.452678;    0.453038;    0.453532;    0.454618;    0.455442;    0.456651;    0.457036;    0.457545;    0.457724;    0.457570;    0.457811;    0.458497;    0.458810;    0.458812;    0.458763;    0.459463;    0.460124;    0.460183;    0.460320;    0.460971;    0.461313;    0.461514;    0.461567;    0.461335;    0.461335;
 85;   10.747065;    1.420705;    1.351344;    1.320796;    1.294653;    1.254120;    1.210238;    1.141847;    1.066939;    0.986006;    0.864207;    0.677885;    0.611312;    0.536945;    0.491494;    0.467829;    0.439728;    0.441241;    0.442564;    0.443293;    0.443742;    0.444616;    0.446313;    0.446941;    0.446985;    0.448240;    0.449066;    0.450186;    0.450506;    0.450495;    0.451064;    0.451815;    0.452650;    0.453393;    0.453974;    0.454476;    0.454644;    0.454975;    0.455867;    0.456459;    0.457073;    0.456652;    0.457170;    0.457585;    0.458375;    0.458637;    0.458812;    0.458674;    0.459195;    0.459468;    0.459376;    0.459376;
 86;    9.774882;    1.419648;    1.349435;    1.313823;    1.279065;    1.240645;    1.197207;    1.152570;    1.082211;    0.981950;    0.873542;    0.689017;    0.627453;    0.541498;    0.489011;    0.471659;    0.440469;    0.441329;    0.442918;    0.442916;    0.443301;    0.443998;    0.444901;    0.446837;    0.447862;    0.448653;    0.449497;    0.450255;    0.451069;    0.451037;    0.451935;    0.453107;    0.453873;    0.454402;    0.454907;    0.455655;    0.455748;    0.456594;    0.457364;    0.457557;    0.457865;    0.458281;    0.458343;    0.458567;    0.458837;    0.458430;    0.459002;    0.459269;    0.459280;    0.459274;    0.459398;    0.459398;
 87;    9.030249;    1.417717;    1.343315;    1.311647;    1.276251;    1.240134;    1.193856;    1.135884;    1.074555;    0.985941;    0.868944;    0.692446;    0.640921;    0.531786;    0.482564;    0.466927;    0.435849;    0.437506;    0.437854;    0.438152;    0.439017;    0.440512;    0.441679;    0.443069;    0.443847;    0.445062;    0.445754;    0.446144;    0.446792;    0.447107;    0.447867;    0.447646;    0.449151;    0.450091;    0.450719;    0.451466;    0.451488;    0.451787;    0.452738;    0.453077;    0.452952;    0.453713;    0.454062;    0.454226;    0.454125;    0.454404;    0.453681;    0.454005;    0.454217;    0.454163;    0.453991;    0.453991;
 88;    8.931302;    1.418281;    1.344124;    1.318889;    1.279696;    1.248720;    1.201111;    1.144491;    1.073654;    0.973457;    0.860229;    0.687108;    0.634686;    0.539777;    0.487177;    0.477621;    0.438733;    0.440063;    0.440760;    0.442313;    0.442947;    0.442740;    0.443982;    0.444878;    0.446249;    0.446686;    0.447700;    0.448609;    0.449662;    0.450509;    0.451282;    0.451306;    0.452212;    0.453386;    0.454027;    0.454294;    0.454298;    0.454701;    0.454810;    0.455295;    0.455940;    0.456905;    0.457242;    0.457675;    0.457679;    0.457770;    0.457971;    0.458344;    0.458615;    0.458606;    0.458024;    0.458024;
 89;   10.668737;    1.419388;    1.352507;    1.328307;    1.289046;    1.248460;    1.200678;    1.146081;    1.081156;    0.976507;    0.856419;    0.693569;    0.632073;    0.548863;    0.495444;    0.472455;    0.440764;    0.442299;    0.443953;    0.444945;    0.446530;    0.448094;    0.449029;    0.449907;    0.450370;    0.450986;    0.451533;    0.451175;    0.451936;    0.452114;    0.451459;    0.452371;    0.452940;    0.454335;    0.455633;    0.456602;    0.457100;    0.457437;    0.457972;    0.458390;    0.458696;    0.459435;    0.459739;    0.459810;    0.459343;    0.459066;    0.459628;    0.459942;    0.460082;    0.460464;    0.460644;    0.460644;
 90;    9.188486;    1.421465;    1.345791;    1.315498;    1.288969;    1.250239;    1.199171;    1.141497;    1.079463;    0.981572;    0.883402;    0.684530;    0.615356;    0.537105;    0.487840;    0.479063;    0.438525;    0.439558;    0.441755;    0.443019;    0.443991;    0.443535;    0.444863;    0.446038;    0.446888;    0.448047;    0.448869;    0.449332;    0.449501;    0.450236;    0.450984;    0.451122;    0.452100;    0.452738;    0.453545;    0.454083;    0.454635;    0.455179;    0.456019;    0.456312;    0.456362;    0.456310;    0.456968;    0.457716;    0.458234;    0.458487;    0.458758;    0.458890;    0.458794;    0.458809;    0.459011;    0.459011;
 91;    8.868475;    1.426874;    1.357016;    1.328412;    1.296917;    1.260111;    1.206593;    1.142963;    1.083784;    0.973508;    0.870798;    0.699418;    0.643161;    0.539626;    0.488177;    0.475009;    0.440216;    0.441347;    0.442381;    0.442741;    0.443622;    0.443798;    0.443884;    0.445860;    0.447040;    0.447671;    0.448587;    0.449587;    0.450045;    0.451271;    0.451709;    0.451892;    0.451505;    0.453035;    0.454354;    0.455165;    0.455800;    0.455970;    0.456050;    0.456392;    0.456600;    0.456943;    0.457388;    0.458222;    0.458903;    0.459385;    0.459550;    0.460042;    0.460206;    0.459706;    0.459729;    0.459729;
 92;    8.844963;    1.426488;    1.349775;    1.318768;    1.289309;    1.252928;    1.208593;    1.149027;    1.066557;    0.991083;    0.853707;    0.680812;    0.632385;    0.529051;    0.480682;    0.474275;    0.433622;    0.435504;    0.436593;    0.437556;    0.437843;    0.438888;    0.438792;    0.439655;    0.441277;    0.443112;    0.444542;    0.445415;    0.446388;    0.446955;    0.447197;    0.447301;    0.447884;    0.448569;    0.449441;    0.450148;    0.450443;    0.450890;    0.451159;    0.451524;    0.452059;    0.452064;    0.452093;    0.452600;    0.453215;    0.453540;    0.453571;    0.453068;    0.452469;    0.452693;    0.452858;    0.452858;
 93;    7.670342;    1.419097;    1.355278;    1.334743;    1.306122;    1.264845;    1.222069;    1.162557;    1.098336;    1.000760;    0.892786;    0.701199;    0.646520;    0.544546;    0.497018;    0.481403;    0.441897;    0.442524;    0.444436;    0.445331;    0.446369;    0.447975;    0.449088;    0.449719;    0.450216;    0.451360;    0.452364;    0.453156;    0.454323;    0.455027;    0.455680;    0.455799;    0.455784;    0.455963;    0.456245;    0.457040;    0.457505;    0.458094;    0.458856;    0.459368;    0.459762;    0.459916;    0.460120;    0.461039;    0.461403;    0.461485;    0.461215;    0.461658;    0.461967;    0.462223;    0.462450;    0.462450;
 94;    7.691732;    1.425453;    1.349869;    1.320426;    1.285143;    1.249176;    1.199431;    1.144157;    1.067752;    0.994322;    0.862430;    0.693120;    0.620079;    0.534167;    0.488668;    0.484545;    0.439575;    0.440587;    0.442381;    0.443613;    0.444203;    0.444180;    0.445435;    0.446843;    0.448009;    0.448867;    0.448645;    0.449068;    0.450007;    0.451184;    0.451990;    0.452342;    0.452248;    0.453158;    0.453648;    0.453610;    0.454031;    0.454380;    0.454609;    0.455583;    0.455945;    0.455705;    0.455569;    0.456107;    0.456304;    0.456340;    0.456851;    0.456857;    0.456845;    0.456939;    0.457166;    0.457166;
 95;    7.576376;    1.418361;    1.346141;    1.323643;    1.288372;    1.240970;    1.190066;    1.136822;    1.088714;    1.009303;    0.865223;    0.685913;    0.642563;    0.546935;    0.491765;    0.484019;    0.443918;    0.445050;    0.445807;    0.448002;    0.449610;    0.450285;    0.449698;    0.451323;    0.451882;    0.452956;    0.454261;    0.455277;    0.456034;    0.456613;    0.457071;    0.457988;    0.458835;    0.458682;    0.459796;    0.460350;    0.461438;    0.462184;    0.462215;    0.463049;    0.463737;    0.463821;    0.463581;    0.463914;    0.464047;    0.464426;    0.464773;    0.464902;    0.464888;    0.464892;    0.465145;    0.465145;
 96;    7.591552;    1.410863;    1.338029;    1.306265;    1.277204;    1.245386;    1.200072;    1.143939;    1.067921;    0.975278;    0.874770;    0.686875;    0.630693;    0.541722;    0.490048;    0.467553;    0.439259;    0.440892;    0.441301;    0.443083;    0.444625;    0.445591;    0.445550;    0.447034;    0.447861;    0.449396;    0.450407;    0.450730;    0.451608;    0.452411;    0.453287;    0.454582;    0.455390;    0.456013;    0.456153;    0.456084;    0.456030;    0.456062;    0.457181;    0.457546;    0.457902;    0.458121;    0.458022;    0.458281;    0.458706;    0.459297;    0.459437;    0.459682;    0.459734;    0.460168;    0.460269;    0.460269;
 97;    7.747619;    1.430104;    1.360098;    1.324084;    1.286948;    1.242450;    1.194665;    1.135103;    1.068203;    0.987848;    0.851014;    0.679794;    0.615930;    0.531192;    0.480063;    0.476620;    0.434066;    0.434992;    0.435362;    0.436900;    0.437395;    0.439217;    0.440368;    0.440581;    0.440354;    0.441694;    0.442729;    0.444220;    0.445400;    0.446575;    0.447240;    0.447515;    0.448480;    0.448985;    0.448851;    0.448455;    0.449306;    0.450319;    0.450895;    0.451496;    0.451868;    0.452530;    0.453200;    0.453799;    0.453823;    0.453779;    0.453259;    0.453598;    0.453620;    0.453489;    0.453704;    0.453704;
 98;    7.592279;    1.420283;    1.353165;    1.319513;    1.291285;    1.252387;    1.195860;    1.144749;    1.074116;    0.980716;    0.870850;    0.686560;    0.642778;    0.542821;    0.490120;    0.480243;    0.442208;    0.444479;    0.445408;    0.446661;    0.448164;    0.448554;    0.449840;    0.451036;    0.451697;    0.452965;    0.453477;    0.453609;    0.454493;    0.455606;    0.456469;    0.457031;    0.457648;    0.457888;    0.458540;    0.459286;    0.460196;    0.461213;    0.462038;    0.462725;    0.462981;    0.463047;    0.463395;    0.463743;    0.464055;    0.464403;    0.464159;    0.464039;    0.464175;    0.464558;    0.464600;    0.464600;
 99;    7.589746;    1.415766;    1.344399;    1.318296;    1.281268;    1.241881;    1.195961;    1.136705;    1.081920;    0.991964;    0.858403;    0.686176;    0.635888;    0.541719;    0.492719;    0.485303;    0.444813;    0.446709;    0.447919;    0.448299;    0.449396;    0.449663;    0.451434;    0.452743;    0.453817;    0.454489;    0.455584;    0.456072;    0.456142;    0.456459;    0.457046;    0.457432;    0.458065;    0.458687;    0.460261;    0.461085;    0.461708;    0.462089;    0.462850;    0.463017;    0.463248;    0.464057;    0.464254;    0.464614;    0.464968;    0.465011;    0.465346;    0.465260;    0.465406;    0.464941;    0.464921;    0.464921;
100;    7.554384;    1.416765;    1.343631;    1.308988;    1.281883;    1.243635;    1.189205;    1.135899;    1.059872;    0.972528;    0.850380;    0.678426;    0.641429;    0.535207;    0.489199;    0.480651;    0.437327;    0.438410;    0.439208;    0.440504;    0.440998;    0.442455;    0.442995;    0.442733;    0.443852;    0.444819;    0.446258;    0.447166;    0.447719;    0.448510;    0.449834;    0.450607;    0.450806;    0.450592;    0.451870;    0.452830;    0.453187;    0.452732;    0.452863;    0.453623;    0.454211;    0.454499;    0.455046;    0.455397;    0.455652;    0.456166;    0.456327;    0.456219;    0.456507;    0.456768;    0.456839;    0.456839;


==> anc/LVM_v0.2/result_simulation/SetC4.2_Modelppca-none-none_CVrkf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;PC28;PC29;PC30;PC31;PC32;PC33;PC34;PC35;PC36;PC37;PC38;PC39;PC40;PC41;PC42;PC43;PC44;PC45;PC46;PC47;PC48;PC49;PC50;
Nan;Nan;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  1;    0.133137;   71.070241;   68.296066;   67.035200;   65.943855;   64.485262;   63.015006;   61.299122;   58.730390;   56.130918;   51.897583;   46.599396;   43.528047;   40.009865;   37.220224;   36.635049;   35.974680;   36.004582;   36.020291;   36.047928;   36.067730;   36.100816;   36.123002;   36.141545;   36.152897;   36.166475;   36.173588;   36.198676;   36.213510;   36.209694;   36.213451;   36.219521;   36.236976;   36.250656;   36.267232;   36.271931;   36.260051;   36.277360;   36.284927;   36.298273;   36.304025;   36.304735;   36.304309;   36.299949;   36.298590;   36.307081;   36.316429;   36.318393;   36.312295;   36.315697;   36.316954;   36.316954;
  2;    0.122178;   71.198978;   68.292214;   67.332644;   66.290951;   64.529001;   63.273094;   60.845052;   59.343097;   56.041191;   52.816103;   46.920115;   43.821501;   40.018494;   37.335236;   36.622099;   35.938859;   35.983728;   36.004334;   36.009802;   36.031722;   36.057233;   36.083721;   36.104221;   36.122255;   36.121971;   36.141088;   36.155795;   36.166601;   36.177955;   36.187517;   36.195454;   36.206510;   36.216248;   36.228994;   36.219815;   36.239693;   36.258442;   36.270202;   36.271286;   36.274978;   36.282357;   36.291827;   36.294567;   36.299159;   36.302873;   36.299710;   36.298043;   36.298752;   36.300789;   36.303281;   36.303281;
  3;    0.122065;   71.054191;   68.380942;   67.438192;   66.146121;   64.927449;   63.873153;   62.045908;   59.394546;   56.674264;   53.544879;   46.802564;   43.933227;   39.901741;   37.165597;   36.571071;   35.910379;   35.928474;   35.957291;   35.968752;   35.985625;   36.026380;   36.056711;   36.068972;   36.095612;   36.110151;   36.124948;   36.152869;   36.167164;   36.183065;   36.185739;   36.196262;   36.215659;   36.230821;   36.242341;   36.253268;   36.261131;   36.264505;   36.279198;   36.279799;   36.280331;   36.280359;   36.282601;   36.280803;   36.288584;   36.293050;   36.299464;   36.301178;   36.304447;   36.301571;   36.305770;   36.305770;
  4;    0.123230;   71.695354;   68.865356;   67.935920;   66.610727;   65.387656;   63.151135;   62.048590;   60.261394;   57.139309;   52.629757;   46.540941;   43.715123;   40.147121;   37.481324;   36.864077;   36.183148;   36.198162;   36.227962;   36.251765;   36.282611;   36.299045;   36.325428;   36.343114;   36.363090;   36.379412;   36.390898;   36.410945;   36.433074;   36.433957;   36.443365;   36.439626;   36.458319;   36.469184;   36.484124;   36.491579;   36.507877;   36.518414;   36.531342;   36.542925;   36.542080;   36.541207;   36.526481;   36.537699;   36.549029;   36.552103;   36.554324;   36.551962;   36.552765;   36.554485;   36.556204;   36.556204;
  5;    0.122238;   70.870709;   68.233757;   67.482133;   66.202753;   64.957976;   63.264181;   61.490296;   59.172781;   55.909448;   53.091478;   46.524967;   43.763520;   40.134636;   37.159619;   36.553175;   35.865671;   35.908401;   35.928206;   35.958129;   35.962754;   35.992021;   36.029948;   36.049237;   36.066275;   36.071229;   36.080647;   36.085493;   36.091755;   36.098961;   36.118644;   36.135122;   36.133703;   36.134553;   36.142087;   36.145835;   36.158429;   36.169533;   36.180227;   36.180118;   36.186086;   36.193198;   36.199009;   36.197579;   36.200254;   36.201049;   36.192103;   36.197233;   36.204090;   36.204639;   36.202425;   36.202425;
  6;    0.109926;   70.918706;   67.842369;   66.910503;   65.625960;   64.273225;   62.433388;   60.881540;   58.364520;   55.477058;   51.639543;   46.406703;   43.724898;   39.746756;   37.025781;   36.396939;   35.658147;   35.697314;   35.716803;   35.765356;   35.795620;   35.817096;   35.833574;   35.846376;   35.849118;   35.864208;   35.866313;   35.894234;   35.904924;   35.913426;   35.918739;   35.924225;   35.902667;   35.915153;   35.939767;   35.953887;   35.973164;   35.984819;   35.995282;   36.005152;   36.013996;   36.014778;   36.016069;   36.020818;   36.021668;   36.025012;   36.031411;   36.034526;   36.036627;   36.039150;   36.034576;   36.034576;
  7;    0.109572;   71.455103;   68.652807;   67.422863;   66.416938;   64.916645;   63.337504;   61.654572;   59.774370;   56.661715;   51.672453;   46.442705;   43.690608;   40.053028;   37.343602;   36.704891;   35.967206;   35.987709;   36.011672;   36.036717;   36.033422;   36.044139;   36.072907;   36.093506;   36.120619;   36.136738;   36.137150;   36.156533;   36.180822;   36.201514;   36.223108;   36.231180;   36.229510;   36.241165;   36.253111;   36.245353;   36.263313;   36.269469;   36.285596;   36.286726;   36.286047;   36.277196;   36.285487;   36.290599;   36.288625;   36.293359;   36.295227;   36.301884;   36.306230;   36.307978;   36.309886;   36.309886;
  8;    0.111277;   70.467181;   67.891717;   66.914672;   65.829324;   64.711455;   63.066145;   61.080176;   58.526735;   55.508162;   51.876948;   46.726284;   44.100116;   39.546527;   36.867515;   36.274887;   35.627318;   35.662059;   35.660854;   35.686895;   35.700466;   35.720723;   35.741659;   35.768725;   35.782623;   35.778575;   35.807658;   35.822213;   35.840159;   35.849210;   35.850803;   35.860341;   35.879374;   35.895338;   35.906416;   35.926597;   35.943226;   35.951381;   35.957916;   35.959826;   35.961755;   35.961887;   35.976199;   35.977459;   35.982393;   35.988434;   35.992457;   35.994105;   35.998793;   35.997450;   35.999217;   35.999217;
  9;    0.110858;   71.248289;   68.328887;   67.215946;   66.070772;   64.769394;   63.407800;   62.041555;   59.612534;   56.823560;   52.779722;   46.569874;   43.578674;   39.904790;   37.089909;   36.642792;   35.855955;   35.872579;   35.915553;   35.957207;   35.976769;   35.996722;   36.019490;   36.024502;   36.028435;   36.035815;   36.055541;   36.059689;   36.073753;   36.106922;   36.126989;   36.147182;   36.154076;   36.161051;   36.181595;   36.189301;   36.183390;   36.189213;   36.194730;   36.210860;   36.219192;   36.226544;   36.225534;   36.228418;   36.231033;   36.235920;   36.241741;   36.248681;   36.253547;   36.254421;   36.255182;   36.255182;
 10;    0.109140;   70.916155;   68.318621;   67.532859;   66.224823;   65.121069;   63.418969;   61.426781;   59.858177;   57.197194;   53.877710;   46.630606;   43.481046;   39.630629;   37.071458;   36.430305;   35.748279;   35.788283;   35.825447;   35.839826;   35.853456;   35.897951;   35.922811;   35.942265;   35.974053;   35.992584;   36.005270;   36.023290;   36.037049;   36.047277;   36.052053;   36.067703;   36.078924;   36.092258;   36.100706;   36.117390;   36.123553;   36.139429;   36.148393;   36.158764;   36.150820;   36.158845;   36.165760;   36.170584;   36.175967;   36.181511;   36.183729;   36.183920;   36.187073;   36.187721;   36.188477;   36.188477;
 11;    0.110515;   70.972201;   68.052833;   66.969005;   66.041280;   64.678600;   63.370818;   61.701729;   58.790684;   56.221645;   51.831900;   46.150239;   43.106941;   39.711445;   37.136091;   36.462363;   35.784057;   35.812974;   35.844487;   35.857477;   35.863009;   35.895206;   35.913686;   35.924881;   35.945661;   35.959670;   35.956211;   35.972666;   36.003148;   36.022791;   36.051278;   36.067546;   36.077787;   36.086816;   36.105391;   36.118620;   36.123962;   36.125953;   36.129419;   36.132612;   36.136377;   36.144024;   36.147982;   36.144761;   36.141533;   36.152300;   36.158171;   36.161560;   36.159529;   36.162732;   36.164495;   36.164495;
 12;    0.108674;   70.757445;   67.875851;   67.003190;   65.575113;   64.250087;   62.857018;   60.960584;   58.202038;   55.568830;   51.790821;   45.883004;   43.163218;   39.329434;   36.765809;   36.149981;   35.492024;   35.537216;   35.545181;   35.562598;   35.587127;   35.613535;   35.610634;   35.644970;   35.652263;   35.671087;   35.695553;   35.708412;   35.712783;   35.720612;   35.710507;   35.722915;   35.737855;   35.740118;   35.756434;   35.775040;   35.783065;   35.786183;   35.796865;   35.798729;   35.809707;   35.816937;   35.819184;   35.825891;   35.835205;   35.845019;   35.849822;   35.851719;   35.852019;   35.849287;   35.849437;   35.849437;
 13;    0.107886;   70.852892;   68.167018;   67.313734;   65.934388;   64.776627;   63.044810;   61.208657;   59.279516;   56.243818;   51.858557;   46.564882;   43.582365;   39.570412;   37.073478;   36.464954;   35.851359;   35.879005;   35.893754;   35.903992;   35.930550;   35.961977;   35.979704;   36.005431;   36.028920;   36.054153;   36.072221;   36.091582;   36.111537;   36.130053;   36.146375;   36.152402;   36.157138;   36.149397;   36.166587;   36.178145;   36.180966;   36.178696;   36.190482;   36.199064;   36.200541;   36.202384;   36.209621;   36.204909;   36.214606;   36.217889;   36.225255;   36.230041;   36.231880;   36.232999;   36.234193;   36.234193;
 14;    0.113123;   70.513857;   67.864328;   66.804147;   65.727342;   64.590872;   63.302321;   61.609842;   58.796614;   56.018229;   51.953499;   46.364377;   43.593873;   39.947140;   37.074761;   36.445540;   35.799017;   35.819469;   35.847772;   35.887000;   35.897835;   35.934866;   35.955998;   35.960298;   35.976506;   35.985165;   35.997154;   36.037671;   36.055595;   36.064858;   36.088943;   36.103542;   36.112248;   36.131678;   36.146857;   36.155687;   36.157585;   36.150320;   36.151727;   36.161741;   36.172944;   36.178434;   36.173636;   36.184874;   36.194427;   36.196745;   36.202086;   36.201444;   36.205574;   36.204276;   36.206033;   36.206033;
 15;    0.107620;   70.445879;   67.858138;   67.103038;   65.870296;   64.471279;   62.675159;   60.616879;   58.514252;   55.536987;   51.601058;   46.539470;   44.268050;   39.585071;   36.983882;   36.320838;   35.561473;   35.591036;   35.603494;   35.654073;   35.695708;   35.714995;   35.723017;   35.713467;   35.725165;   35.763066;   35.777538;   35.788577;   35.805660;   35.808902;   35.813840;   35.820261;   35.829076;   35.831262;   35.833610;   35.847992;   35.863675;   35.871607;   35.880240;   35.893508;   35.903151;   35.897894;   35.904825;   35.912821;   35.917344;   35.924412;   35.921971;   35.922608;   35.929978;   35.931054;   35.931075;   35.931075;
 16;    0.108993;   71.522119;   68.470938;   67.168498;   66.197173;   64.992371;   63.379634;   62.056190;   59.972668;   56.718030;   53.315241;   47.131935;   44.240196;   40.221991;   37.530416;   36.836879;   36.180596;   36.204764;   36.217755;   36.241914;   36.284581;   36.316448;   36.347339;   36.359789;   36.378179;   36.387644;   36.395524;   36.410842;   36.430855;   36.435176;   36.438030;   36.455721;   36.474659;   36.475852;   36.501536;   36.520436;   36.530108;   36.536525;   36.551249;   36.565859;   36.568550;   36.573861;   36.579756;   36.583845;   36.586016;   36.590524;   36.585405;   36.586394;   36.585309;   36.589147;   36.590686;   36.590686;
 17;    0.107281;   70.946205;   67.940582;   66.832735;   65.729052;   63.975686;   62.201119;   60.394214;   58.469615;   55.134681;   51.755076;   46.365017;   43.511709;   39.601732;   36.932506;   36.252916;   35.545162;   35.587412;   35.615094;   35.620556;   35.648532;   35.654172;   35.670816;   35.682802;   35.704936;   35.722234;   35.741238;   35.762058;   35.775890;   35.790531;   35.802616;   35.804399;   35.824257;   35.838123;   35.835316;   35.855693;   35.866411;   35.864817;   35.883932;   35.881158;   35.894595;   35.905949;   35.907317;   35.907137;   35.913919;   35.909893;   35.912379;   35.912410;   35.918901;   35.915520;   35.916844;   35.916844;
 18;    0.108394;   71.011416;   68.128867;   67.005782;   66.071312;   64.638626;   62.601535;   61.133550;   59.205966;   56.290680;   52.580512;   46.374199;   43.738417;   39.775851;   36.980089;   36.383943;   35.703629;   35.729669;   35.747811;   35.775562;   35.798934;   35.818488;   35.820951;   35.834410;   35.857689;   35.872206;   35.885589;   35.908124;   35.924019;   35.946238;   35.959931;   35.967335;   35.974058;   36.001349;   36.025775;   36.043129;   36.039447;   36.043743;   36.056312;   36.070221;   36.071511;   36.078061;   36.084075;   36.090655;   36.092471;   36.090700;   36.096339;   36.100864;   36.100336;   36.104235;   36.105431;   36.105431;
 19;    0.109608;   70.673896;   67.954663;   67.016127;   66.106806;   64.407133;   63.090734;   61.360505;   59.087614;   56.405482;   52.062395;   46.666497;   43.811272;   39.820864;   37.258365;   36.599747;   35.878067;   35.926686;   35.940862;   35.934979;   35.937725;   35.978644;   36.010283;   36.025057;   36.049274;   36.076946;   36.096337;   36.095152;   36.128449;   36.147114;   36.161048;   36.173684;   36.183847;   36.179361;   36.193309;   36.204029;   36.220630;   36.237854;   36.243879;   36.250134;   36.256720;   36.266103;   36.269253;   36.274100;   36.274205;   36.284484;   36.287502;   36.288337;   36.288449;   36.292044;   36.291664;   36.291664;
 20;    0.109218;   70.879463;   68.046023;   67.452362;   66.397369;   65.066923;   63.233072;   61.305735;   59.278873;   56.491021;   52.065369;   46.554484;   43.972352;   39.866510;   36.984597;   36.362182;   35.742335;   35.772198;   35.781898;   35.802089;   35.834751;   35.840366;   35.890376;   35.924535;   35.944238;   35.964956;   35.973906;   36.000670;   36.008257;   36.011472;   36.030660;   36.043979;   36.052942;   36.056675;   36.065327;   36.072320;   36.093702;   36.107236;   36.118385;   36.121601;   36.123234;   36.124373;   36.135895;   36.138470;   36.142454;   36.147778;   36.150504;   36.148627;   36.153177;   36.155975;   36.158066;   36.158066;
 21;    0.107775;   70.712573;   68.051979;   67.025095;   65.749523;   64.559043;   62.889159;   61.146167;   59.096534;   55.548374;   51.327492;   45.802574;   43.386022;   39.517332;   37.054262;   36.430312;   35.763524;   35.777358;   35.825634;   35.842736;   35.865982;   35.896467;   35.904793;   35.941994;   35.965122;   35.998257;   36.014859;   36.032774;   36.041219;   36.055949;   36.070567;   36.073061;   36.087761;   36.095045;   36.101229;   36.096745;   36.088200;   36.080884;   36.091914;   36.095579;   36.111511;   36.117527;   36.115469;   36.113804;   36.128609;   36.134103;   36.135527;   36.128021;   36.132841;   36.133258;   36.135640;   36.135640;
 22;    0.122015;   71.567003;   68.764053;   67.723369;   66.424778;   64.779654;   63.225022;   61.295378;   59.329724;   56.204666;   52.048035;   46.884926;   43.847163;   40.241590;   37.131477;   36.490015;   35.852703;   35.894055;   35.926412;   35.947888;   35.940325;   35.942566;   35.965863;   35.982629;   36.002748;   36.016401;   36.020386;   36.043979;   36.054097;   36.068582;   36.077031;   36.100895;   36.124251;   36.141741;   36.156981;   36.165854;   36.173032;   36.187411;   36.200950;   36.208510;   36.211012;   36.201583;   36.213112;   36.221985;   36.231934;   36.238367;   36.240604;   36.237742;   36.230351;   36.234525;   36.233460;   36.233460;
 23;    0.107008;   71.022784;   68.097315;   67.345234;   66.062023;   64.768654;   63.217958;   60.889356;   59.039199;   55.704720;   51.438277;   46.377005;   43.612406;   39.853851;   37.127050;   36.559422;   35.906010;   35.920778;   35.959362;   35.993644;   36.021526;   36.018314;   36.050434;   36.064990;   36.084362;   36.100231;   36.098671;   36.127880;   36.143230;   36.152583;   36.142103;   36.165596;   36.185466;   36.203705;   36.206177;   36.225265;   36.241373;   36.246165;   36.260502;   36.268730;   36.281589;   36.288559;   36.290525;   36.299884;   36.304432;   36.306368;   36.309512;   36.308557;   36.311202;   36.306766;   36.308182;   36.308182;
 24;    0.108414;   71.173205;   68.380525;   67.526804;   66.094304;   64.624487;   62.827957;   61.318964;   58.974969;   56.525146;   52.171855;   46.175893;   43.165500;   39.643217;   36.915867;   36.340171;   35.702195;   35.708778;   35.722537;   35.756136;   35.770909;   35.813132;   35.836706;   35.870456;   35.887351;   35.891196;   35.912198;   35.919428;   35.911963;   35.928574;   35.951205;   35.963372;   35.979671;   35.982902;   35.995687;   36.012653;   36.020463;   36.035524;   36.049006;   36.048264;   36.046053;   36.052122;   36.054290;   36.052316;   36.047533;   36.061252;   36.063116;   36.049456;   36.052120;   36.048765;   36.049840;   36.049840;
 25;    0.109691;   70.505678;   67.784878;   66.979591;   65.826162;   64.401116;   62.758804;   61.119620;   59.340340;   56.711323;   51.782678;   46.397071;   43.069563;   39.518475;   37.015678;   36.481717;   35.671468;   35.674975;   35.683087;   35.710093;   35.756296;   35.787835;   35.798707;   35.822917;   35.838679;   35.845701;   35.853152;   35.855586;   35.880828;   35.897835;   35.918715;   35.946338;   35.969689;   35.981051;   35.990355;   35.997357;   35.994436;   35.989448;   36.014033;   36.029309;   36.031833;   36.029232;   36.019507;   36.025412;   36.011251;   36.023024;   36.027441;   36.033548;   36.033674;   36.031221;   36.032541;   36.032541;
 26;    0.109242;   71.501647;   68.499371;   67.358827;   66.442225;   64.889881;   63.635796;   61.696668;   59.754734;   56.733873;   53.561232;   47.162161;   44.705286;   40.245414;   37.466840;   36.752744;   36.075050;   36.088216;   36.115328;   36.127090;   36.142531;   36.184765;   36.203066;   36.239571;   36.254669;   36.266851;   36.268583;   36.270905;   36.274114;   36.293454;   36.299718;   36.303739;   36.309330;   36.334335;   36.345632;   36.355660;   36.364184;   36.370870;   36.384411;   36.396488;   36.404667;   36.406430;   36.403357;   36.409149;   36.413115;   36.420790;   36.422659;   36.429269;   36.423388;   36.427869;   36.430512;   36.430512;
 27;    0.111064;   70.854656;   67.997548;   66.923598;   65.765214;   64.326383;   62.572739;   61.301816;   58.982526;   56.410510;   52.765827;   46.509001;   43.864646;   39.354347;   36.895384;   36.330544;   35.689970;   35.734036;   35.755522;   35.776226;   35.812974;   35.840896;   35.859154;   35.854533;   35.869540;   35.879387;   35.909709;   35.918576;   35.932843;   35.937183;   35.969125;   35.989612;   35.996266;   36.005389;   36.014288;   36.013258;   36.011427;   36.017347;   36.005179;   36.022501;   36.026500;   36.027179;   36.035917;   36.035050;   36.046832;   36.057734;   36.062748;   36.062420;   36.066402;   36.070172;   36.070288;   36.070288;
 28;    0.109047;   71.056128;   68.185452;   67.080014;   65.744630;   64.645169;   63.161247;   61.053921;   59.160220;   55.809901;   52.679437;   46.564720;   43.610322;   39.727741;   37.017030;   36.404242;   35.699556;   35.728757;   35.769685;   35.796419;   35.813356;   35.836750;   35.847838;   35.840870;   35.860735;   35.880216;   35.911728;   35.917767;   35.901769;   35.937803;   35.967068;   35.980596;   35.987458;   36.002936;   36.005233;   36.005089;   36.005165;   36.013881;   36.015446;   36.009676;   36.006502;   36.015777;   36.027666;   36.038655;   36.050014;   36.056611;   36.060894;   36.059674;   36.068126;   36.072095;   36.068894;   36.068894;
 29;    0.109386;   71.357124;   68.496607;   67.440839;   66.297684;   64.969603;   63.749154;   62.045531;   59.514791;   55.938539;   52.058250;   46.965539;   43.979802;   39.650866;   37.080686;   36.466102;   35.773035;   35.806920;   35.834898;   35.861541;   35.866676;   35.872675;   35.894730;   35.917636;   35.947382;   35.979292;   35.997627;   36.000849;   35.990557;   36.016087;   36.034292;   36.048492;   36.052878;   36.070797;   36.087285;   36.098888;   36.099639;   36.094482;   36.105871;   36.114371;   36.122777;   36.130807;   36.139039;   36.142953;   36.141797;   36.149118;   36.152834;   36.150969;   36.155214;   36.155244;   36.157061;   36.157061;
 30;    0.109327;   71.110991;   68.220379;   67.491521;   66.405866;   65.330380;   63.584235;   61.253960;   59.430513;   56.428843;   52.394196;   46.869321;   44.596805;   40.105493;   37.351010;   36.678011;   36.081742;   36.117482;   36.144007;   36.175348;   36.196193;   36.216248;   36.216156;   36.233723;   36.270219;   36.284823;   36.292858;   36.301050;   36.333845;   36.353376;   36.367884;   36.381920;   36.395438;   36.405981;   36.410095;   36.414308;   36.424335;   36.434123;   36.440975;   36.451446;   36.461185;   36.464938;   36.472068;   36.481430;   36.486953;   36.484831;   36.481911;   36.487927;   36.489100;   36.487115;   36.489700;   36.489700;
 31;    0.119920;   70.931704;   68.027585;   66.998747;   66.018528;   64.306924;   63.112737;   61.566936;   59.027633;   56.131004;   53.081399;   46.617846;   43.878881;   39.949015;   37.080602;   36.541377;   35.781341;   35.800879;   35.832314;   35.866950;   35.869106;   35.887619;   35.898862;   35.913738;   35.917281;   35.940899;   35.974619;   35.992118;   36.001739;   35.993470;   36.004824;   36.002578;   36.016480;   36.027102;   36.027243;   36.043964;   36.053874;   36.052307;   36.046622;   36.058158;   36.068661;   36.068760;   36.061191;   36.065511;   36.069350;   36.072040;   36.081683;   36.087198;   36.090706;   36.092206;   36.092954;   36.092954;
 32;    0.108544;   71.108626;   68.248467;   67.282791;   66.317495;   64.829474;   62.617865;   61.155482;   58.730592;   55.583946;   51.631735;   46.391444;   43.322370;   39.813061;   36.969791;   36.355698;   35.697349;   35.726570;   35.757772;   35.786461;   35.813916;   35.834081;   35.854796;   35.872356;   35.890813;   35.902100;   35.913878;   35.930986;   35.941166;   35.957412;   35.965154;   35.983391;   35.995883;   36.009020;   36.015502;   36.022936;   36.022357;   36.017785;   36.016571;   36.030935;   36.038402;   36.044707;   36.056942;   36.060284;   36.061339;   36.061904;   36.067718;   36.066929;   36.065955;   36.068671;   36.072561;   36.072561;
 33;    0.108269;   70.878332;   68.034364;   67.035967;   66.037727;   64.410916;   62.851454;   60.958663;   58.782052;   55.863628;   51.753818;   46.201281;   43.420806;   39.712764;   36.742068;   36.205191;   35.481597;   35.517640;   35.536335;   35.553079;   35.587088;   35.608016;   35.640664;   35.663872;   35.679998;   35.687679;   35.685973;   35.669396;   35.696129;   35.716133;   35.732839;   35.752933;   35.774469;   35.786270;   35.796024;   35.806261;   35.827267;   35.835738;   35.852044;   35.863500;   35.867585;   35.867833;   35.870621;   35.872597;   35.873216;   35.875525;   35.883167;   35.883936;   35.866574;   35.869636;   35.873126;   35.873126;
 34;    0.108842;   71.179843;   68.461683;   67.578185;   66.190702;   65.019067;   63.307195;   61.401215;   59.221353;   56.482703;   52.967437;   46.866848;   44.266892;   39.999383;   37.231496;   36.628896;   35.940831;   35.961491;   35.982563;   35.984797;   36.005786;   36.015238;   36.038361;   36.067293;   36.091096;   36.111402;   36.129213;   36.141129;   36.145119;   36.136722;   36.133438;   36.154764;   36.173701;   36.189917;   36.200234;   36.216413;   36.233506;   36.230547;   36.227188;   36.227515;   36.235495;   36.238164;   36.229765;   36.233618;   36.239083;   36.246384;   36.249440;   36.252812;   36.254483;   36.255111;   36.255978;   36.255978;
 35;    0.107071;   70.977287;   68.162401;   67.439640;   66.006663;   64.743284;   62.763885;   61.426968;   59.161352;   56.073323;   53.013292;   46.226467;   43.302345;   39.869085;   37.231181;   36.567969;   35.786272;   35.804449;   35.826103;   35.841294;   35.879739;   35.906714;   35.915921;   35.934743;   35.941000;   35.956230;   35.974037;   35.982348;   36.006735;   36.022740;   36.027796;   36.057549;   36.075509;   36.082895;   36.089767;   36.101068;   36.106455;   36.096115;   36.108177;   36.128454;   36.141333;   36.147810;   36.153626;   36.160498;   36.157744;   36.148993;   36.159028;   36.164703;   36.168162;   36.166261;   36.166185;   36.166185;
 36;    0.109804;   70.309156;   67.663132;   66.520217;   65.688908;   64.573671;   63.000422;   60.953013;   58.406142;   54.806186;   51.032811;   45.925244;   43.018237;   39.394441;   36.787382;   36.253625;   35.561842;   35.591862;   35.622183;   35.652415;   35.658827;   35.690183;   35.702487;   35.712463;   35.726782;   35.717677;   35.729867;   35.756359;   35.783490;   35.798471;   35.803986;   35.823952;   35.840439;   35.848883;   35.855593;   35.853822;   35.865910;   35.880789;   35.889917;   35.901114;   35.897019;   35.897935;   35.892950;   35.906000;   35.917073;   35.928177;   35.931870;   35.931950;   35.929130;   35.925748;   35.926959;   35.926959;
 37;    0.107571;   70.692641;   67.853449;   66.834774;   65.955328;   64.358996;   63.310760;   61.782411;   59.283711;   55.515855;   51.738423;   46.358799;   43.638840;   39.489280;   36.883403;   36.345690;   35.663419;   35.701821;   35.721109;   35.738734;   35.760888;   35.769138;   35.769125;   35.791398;   35.810568;   35.841796;   35.868176;   35.889310;   35.913464;   35.927209;   35.941848;   35.942359;   35.944491;   35.962657;   35.985028;   36.003376;   36.018348;   36.018544;   36.009191;   36.009427;   36.014868;   36.016397;   36.020208;   36.016990;   36.017061;   36.026627;   36.029861;   36.032304;   36.034942;   36.036325;   36.036825;   36.036825;
 38;    0.112147;   70.839871;   68.113153;   67.102551;   65.860748;   64.736960;   62.735499;   60.785832;   59.216348;   56.185680;   51.963642;   46.711764;   43.756209;   40.017729;   37.121460;   36.534908;   35.857012;   35.910072;   35.941532;   35.946920;   35.981392;   35.996969;   35.995429;   35.973822;   36.009329;   36.034860;   36.043300;   36.080195;   36.107226;   36.121797;   36.121162;   36.131535;   36.122829;   36.117185;   36.139057;   36.163297;   36.172592;   36.173016;   36.183482;   36.194423;   36.197769;   36.208096;   36.214605;   36.222424;   36.223119;   36.228074;   36.231148;   36.230017;   36.230403;   36.235140;   36.237631;   36.237631;
 39;    0.110884;   70.221887;   67.584422;   66.684146;   65.515572;   63.983340;   62.245956;   60.372866;   58.250865;   54.897719;   51.696773;   46.146987;   43.349475;   39.826885;   37.006605;   36.423820;   35.654002;   35.676644;   35.685854;   35.723162;   35.740275;   35.769720;   35.806060;   35.825388;   35.850947;   35.871397;   35.887254;   35.887994;   35.881191;   35.893134;   35.883106;   35.898132;   35.900733;   35.921682;   35.937402;   35.938485;   35.931314;   35.946536;   35.962869;   35.972694;   35.971144;   35.981886;   35.984684;   35.995259;   36.000039;   36.008536;   36.012681;   36.012232;   36.018570;   36.017581;   36.020931;   36.020931;
 40;    0.110252;   70.726296;   67.980435;   66.939682;   65.495943;   64.012400;   62.789114;   60.637250;   58.456490;   56.146989;   52.350494;   46.146631;   43.183395;   39.333769;   36.874754;   36.235868;   35.488157;   35.507092;   35.544694;   35.552792;   35.571019;   35.605475;   35.629848;   35.645482;   35.650247;   35.666387;   35.688479;   35.702656;   35.714871;   35.740102;   35.749631;   35.761619;   35.752430;   35.764812;   35.775394;   35.785375;   35.795605;   35.798211;   35.811736;   35.819350;   35.821108;   35.806522;   35.823061;   35.832214;   35.831925;   35.841583;   35.844298;   35.843224;   35.847307;   35.843298;   35.845884;   35.845884;
 41;    0.111887;   70.982410;   68.124866;   67.058834;   65.926337;   64.711710;   63.007410;   61.630939;   59.140606;   56.578606;   51.768755;   46.590258;   43.804112;   39.992110;   37.028517;   36.337947;   35.720514;   35.737748;   35.775870;   35.806371;   35.836655;   35.858951;   35.871082;   35.875823;   35.901476;   35.904799;   35.933651;   35.945876;   35.955883;   35.945833;   35.975240;   35.991667;   36.004220;   36.009691;   36.029021;   36.046302;   36.059082;   36.062547;   36.056410;   36.057971;   36.060668;   36.070690;   36.074497;   36.080385;   36.083878;   36.085824;   36.082521;   36.090388;   36.093917;   36.093152;   36.092322;   36.092322;
 42;    0.109776;   71.230209;   68.514330;   67.602806;   66.111212;   64.920771;   63.149977;   61.348913;   59.604167;   56.563139;   52.288604;   46.850641;   43.953715;   39.962634;   37.095665;   36.495301;   35.846514;   35.872853;   35.897375;   35.924983;   35.957642;   35.984984;   35.998325;   36.010100;   36.028600;   36.055311;   36.081741;   36.100450;   36.114773;   36.128476;   36.133228;   36.132496;   36.140166;   36.152479;   36.156606;   36.174463;   36.189781;   36.198343;   36.200019;   36.202987;   36.215087;   36.218939;   36.223397;   36.229248;   36.234894;   36.241280;   36.244678;   36.246275;   36.249191;   36.251471;   36.252200;   36.252200;
 43;    0.109232;   70.971794;   68.114584;   66.964979;   66.282776;   65.109840;   63.506085;   60.850249;   58.747707;   55.890470;   52.815269;   46.045805;   43.234478;   39.831970;   37.037408;   36.276304;   35.665848;   35.689859;   35.711198;   35.733310;   35.767341;   35.794021;   35.807692;   35.822718;   35.834316;   35.855206;   35.881706;   35.898798;   35.916126;   35.926244;   35.933682;   35.947374;   35.943726;   35.964356;   35.976322;   35.987118;   35.993578;   35.993706;   36.007745;   36.020113;   36.027460;   36.037723;   36.043982;   36.048394;   36.047112;   36.050544;   36.053189;   36.054058;   36.060176;   36.064608;   36.068507;   36.068507;
 44;    0.108363;   71.191876;   68.308075;   67.325343;   66.454410;   64.939531;   63.347251;   61.352356;   59.460275;   56.993434;   52.343557;   46.536751;   43.623512;   40.195430;   37.284486;   36.636791;   35.989101;   35.995962;   36.038990;   36.058327;   36.073192;   36.108270;   36.136179;   36.142979;   36.166441;   36.176969;   36.193479;   36.205951;   36.220180;   36.228301;   36.246372;   36.262302;   36.273346;   36.283366;   36.280043;   36.295503;   36.305931;   36.312773;   36.313781;   36.303222;   36.318110;   36.325605;   36.335188;   36.340020;   36.343791;   36.350109;   36.360970;   36.361699;   36.354094;   36.362085;   36.361374;   36.361374;
 45;    0.108766;   70.672018;   67.825837;   66.573248;   65.375074;   64.090276;   62.990550;   61.487072;   58.886889;   56.461424;   52.507124;   46.581334;   43.649339;   39.965297;   37.124390;   36.525189;   35.886220;   35.931576;   35.957825;   35.979690;   36.000964;   36.016459;   36.040656;   36.052177;   36.069998;   36.079651;   36.094828;   36.101522;   36.118247;   36.133210;   36.154462;   36.176977;   36.197478;   36.211891;   36.219311;   36.217503;   36.228506;   36.250234;   36.261935;   36.269306;   36.277466;   36.281281;   36.286563;   36.293672;   36.295726;   36.290174;   36.293839;   36.287163;   36.289422;   36.290968;   36.291760;   36.291760;
 46;    0.108891;   70.854990;   68.051621;   67.164662;   65.513992;   64.259763;   62.738115;   60.892054;   58.201994;   55.669960;   51.903913;   46.239313;   43.421039;   39.500566;   37.051766;   36.368455;   35.600582;   35.634269;   35.640881;   35.669971;   35.693743;   35.710131;   35.732928;   35.745088;   35.761457;   35.798677;   35.825957;   35.835554;   35.833200;   35.861103;   35.873864;   35.886504;   35.902215;   35.911193;   35.913253;   35.906830;   35.921254;   35.921625;   35.922335;   35.933491;   35.949953;   35.962765;   35.974028;   35.984254;   35.990169;   35.990470;   35.993164;   35.984619;   35.981838;   35.986265;   35.987886;   35.987886;
 47;    0.107857;   71.811783;   68.673282;   67.762217;   66.614849;   65.478642;   63.773416;   61.806944;   59.703659;   56.392365;   53.397443;   46.802045;   43.957832;   40.167637;   37.275457;   36.574720;   35.912459;   35.919024;   35.940447;   35.981677;   36.011020;   36.030240;   36.037625;   36.049439;   36.080473;   36.102837;   36.123080;   36.125300;   36.121020;   36.140349;   36.154894;   36.172779;   36.190034;   36.201205;   36.206495;   36.210249;   36.208547;   36.203224;   36.225373;   36.238931;   36.252978;   36.264604;   36.268989;   36.264752;   36.271443;   36.275055;   36.283196;   36.287356;   36.285850;   36.287655;   36.285991;   36.285991;
 48;    0.110907;   70.808516;   68.083002;   66.994392;   65.705748;   64.300742;   62.849395;   60.947862;   58.645723;   56.362190;   52.211420;   46.584450;   43.517499;   39.615264;   37.004461;   36.430890;   35.736844;   35.748426;   35.776346;   35.821010;   35.857525;   35.883881;   35.893961;   35.913748;   35.927923;   35.934286;   35.942164;   35.966880;   35.973263;   35.984704;   36.013012;   36.023484;   36.036408;   36.035629;   36.027164;   36.026756;   36.037330;   36.034590;   36.060829;   36.081747;   36.089993;   36.095864;   36.100378;   36.108814;   36.114139;   36.113273;   36.111402;   36.107173;   36.110989;   36.114747;   36.112264;   36.112264;
 49;    0.112897;   70.747546;   68.190804;   67.048472;   65.675241;   64.346720;   62.761636;   60.751838;   58.650698;   56.188597;   52.100221;   46.343162;   43.749302;   39.868083;   37.087607;   36.484536;   35.807537;   35.835375;   35.870291;   35.893042;   35.924083;   35.944715;   35.958234;   35.972150;   35.993751;   36.013183;   36.025130;   36.050008;   36.074387;   36.097704;   36.117606;   36.120298;   36.123161;   36.127150;   36.119613;   36.121778;   36.129856;   36.140777;   36.152034;   36.157589;   36.164181;   36.166980;   36.173571;   36.178696;   36.180442;   36.181783;   36.187742;   36.194160;   36.196274;   36.198911;   36.200697;   36.200697;
 50;    0.110785;   70.962463;   68.055479;   67.051425;   65.961167;   64.568505;   63.334220;   61.052848;   58.583442;   55.423674;   51.684557;   46.338355;   43.541573;   40.126809;   37.320760;   36.705796;   35.880705;   35.900721;   35.931060;   35.951144;   35.979569;   36.001841;   36.004487;   36.027889;   36.059510;   36.077955;   36.087318;   36.102848;   36.127757;   36.148726;   36.168029;   36.184791;   36.184507;   36.183974;   36.187811;   36.188281;   36.203890;   36.210462;   36.228489;   36.244911;   36.251852;   36.244717;   36.246485;   36.256086;   36.262760;   36.268477;   36.271562;   36.275274;   36.278799;   36.283593;   36.276440;   36.276440;
 51;    0.108007;   71.900211;   68.827521;   67.767169;   66.548431;   65.087171;   63.196592;   61.554030;   59.813814;   56.828716;   52.682928;   47.277869;   44.439649;   40.263548;   37.213809;   36.658676;   35.985291;   36.010188;   36.060814;   36.087163;   36.097155;   36.108713;   36.120151;   36.144605;   36.161574;   36.167107;   36.186341;   36.212185;   36.235018;   36.251563;   36.264006;   36.275384;   36.291023;   36.294913;   36.296312;   36.306204;   36.317178;   36.326811;   36.339033;   36.349178;   36.351533;   36.359072;   36.362434;   36.356308;   36.360811;   36.370085;   36.368640;   36.376891;   36.379008;   36.384279;   36.383009;   36.383009;
 52;    0.108682;   70.787867;   67.817770;   66.623168;   65.572923;   64.618873;   63.276458;   61.356569;   58.190937;   55.491220;   51.631144;   46.568319;   43.288673;   39.688942;   37.011175;   36.395006;   35.749761;   35.771453;   35.791513;   35.822124;   35.851617;   35.864313;   35.887491;   35.906551;   35.904239;   35.904713;   35.911992;   35.938713;   35.961160;   35.977642;   35.970580;   35.986924;   36.005004;   36.021674;   36.033177;   36.040511;   36.047712;   36.046534;   36.060695;   36.070920;   36.082283;   36.085173;   36.097835;   36.103289;   36.102567;   36.107405;   36.110379;   36.122055;   36.122311;   36.112909;   36.112231;   36.112231;
 53;    0.133723;   70.726581;   68.025661;   66.976011;   65.826911;   64.646642;   62.991961;   60.743984;   58.253241;   55.370704;   51.902015;   46.151658;   43.332347;   39.743990;   37.088076;   36.405238;   35.640738;   35.668512;   35.679466;   35.697522;   35.722188;   35.744034;   35.763699;   35.783342;   35.812592;   35.835047;   35.852257;   35.854684;   35.867745;   35.874707;   35.899172;   35.920615;   35.939059;   35.950392;   35.963072;   35.973878;   35.976159;   35.981828;   35.988387;   35.992003;   35.989299;   35.990779;   36.002688;   36.003234;   36.004655;   36.013386;   36.017332;   36.022083;   36.023701;   36.021232;   36.022860;   36.022860;
 54;    0.110167;   71.253805;   68.402169;   67.153671;   65.981463;   64.822711;   63.214866;   61.558013;   59.645749;   56.321632;   52.178960;   46.987510;   43.846571;   39.882739;   37.159162;   36.531725;   35.800752;   35.813629;   35.836781;   35.886408;   35.913348;   35.949142;   35.981013;   36.001947;   36.026810;   36.041029;   36.034231;   36.011132;   36.024418;   36.037779;   36.041124;   36.049920;   36.062750;   36.076765;   36.095827;   36.107211;   36.116362;   36.121880;   36.127729;   36.127048;   36.139621;   36.148704;   36.153611;   36.160119;   36.157515;   36.157132;   36.157402;   36.147930;   36.152071;   36.155798;   36.157320;   36.157320;
 55;    0.149559;   70.454073;   67.671078;   66.567087;   65.512976;   64.361543;   63.232043;   61.305437;   59.177005;   55.990654;   52.072810;   46.514487;   43.966938;   39.649256;   37.020971;   36.344987;   35.675672;   35.716736;   35.743609;   35.740492;   35.768792;   35.782435;   35.785916;   35.807121;   35.838305;   35.857499;   35.878976;   35.894302;   35.902497;   35.911558;   35.924594;   35.934129;   35.940786;   35.967661;   35.988279;   35.996692;   36.004081;   36.008847;   36.015709;   36.015407;   36.008259;   36.022886;   36.031095;   36.041303;   36.043528;   36.040875;   36.044758;   36.046777;   36.051740;   36.052264;   36.050414;   36.050414;
 56;    0.109727;   70.509216;   67.784199;   66.684208;   65.570956;   63.869667;   62.463828;   60.420002;   57.652100;   54.921695;   51.154786;   45.846354;   42.877582;   39.323388;   37.020691;   36.378184;   35.643790;   35.686901;   35.723512;   35.741567;   35.755037;   35.766633;   35.796022;   35.804238;   35.810173;   35.834750;   35.841976;   35.856539;   35.874424;   35.893873;   35.907358;   35.928272;   35.933798;   35.931091;   35.944276;   35.950226;   35.968067;   35.977982;   35.995311;   36.000833;   36.006791;   36.011367;   36.008137;   36.015027;   36.017357;   36.027488;   36.032880;   36.034994;   36.036940;   36.035227;   36.039888;   36.039888;
 57;    0.109455;   71.615357;   68.539987;   67.373590;   66.070687;   64.954041;   63.138663;   61.570668;   59.091266;   56.317799;   52.476117;   47.180829;   44.220187;   40.228844;   37.405050;   36.773596;   36.065602;   36.086194;   36.089854;   36.133618;   36.158389;   36.170396;   36.173985;   36.179957;   36.189939;   36.216083;   36.227764;   36.243372;   36.272657;   36.285936;   36.294565;   36.304254;   36.326588;   36.343193;   36.350534;   36.353669;   36.368950;   36.373039;   36.376898;   36.383808;   36.389258;   36.392393;   36.403544;   36.411071;   36.417704;   36.418833;   36.419745;   36.412040;   36.417731;   36.420192;   36.420524;   36.420524;
 58;    0.124595;   71.280305;   68.232209;   67.196054;   66.072905;   64.912678;   63.318997;   61.516140;   59.763330;   57.283901;   52.703123;   46.490153;   43.582135;   39.825337;   37.140337;   36.519406;   35.868346;   35.910513;   35.918239;   35.939026;   35.964644;   35.973059;   35.997895;   36.022459;   36.047322;   36.066209;   36.076684;   36.074190;   36.092109;   36.119684;   36.139715;   36.155332;   36.158247;   36.172802;   36.187727;   36.198103;   36.196386;   36.208965;   36.214039;   36.213038;   36.222146;   36.232281;   36.243343;   36.252689;   36.259701;   36.264995;   36.270275;   36.272258;   36.265923;   36.266526;   36.268951;   36.268951;
 59;    0.110536;   70.855949;   67.889047;   66.768021;   65.638592;   63.799989;   62.269098;   60.890267;   58.641254;   55.248982;   52.354357;   46.163959;   43.687079;   39.588744;   36.977034;   36.561876;   35.675361;   35.714673;   35.730459;   35.746374;   35.779480;   35.790465;   35.822262;   35.834737;   35.855737;   35.868939;   35.874680;   35.879618;   35.899513;   35.917190;   35.924615;   35.941084;   35.944146;   35.958219;   35.967792;   35.977811;   35.996075;   36.011639;   36.022916;   36.035011;   36.049252;   36.054817;   36.051295;   36.054516;   36.065947;   36.070498;   36.072571;   36.068182;   36.066369;   36.069371;   36.071799;   36.071799;
 60;    0.160765;   71.280908;   68.477847;   67.537290;   66.136795;   64.630199;   63.425486;   61.815354;   59.499014;   55.888542;   51.902137;   46.768450;   43.836013;   39.969006;   37.173464;   36.601591;   35.936419;   35.954317;   35.992307;   36.023928;   36.037978;   36.062010;   36.070187;   36.095395;   36.104144;   36.096283;   36.095418;   36.116309;   36.146450;   36.161009;   36.167803;   36.187548;   36.201403;   36.218466;   36.233614;   36.246450;   36.254680;   36.245984;   36.248682;   36.257111;   36.261813;   36.277856;   36.289738;   36.295670;   36.295243;   36.298956;   36.302078;   36.310647;   36.311407;   36.312172;   36.311910;   36.311910;
 61;    0.109078;   70.827471;   67.886675;   66.866129;   65.837149;   64.415444;   63.270354;   61.462404;   58.688717;   56.462778;   52.733291;   46.679795;   44.286290;   40.052649;   37.309401;   36.582177;   35.853796;   35.860929;   35.877165;   35.900359;   35.931254;   35.955233;   35.974832;   35.990919;   36.027193;   36.053257;   36.061437;   36.081804;   36.090099;   36.101805;   36.127722;   36.148412;   36.167991;   36.178585;   36.180429;   36.168429;   36.172338;   36.165680;   36.185222;   36.200171;   36.207854;   36.216351;   36.224865;   36.223022;   36.219172;   36.213189;   36.215488;   36.220456;   36.222819;   36.221027;   36.224985;   36.224985;
 62;    0.108521;   70.714516;   67.830078;   67.004354;   65.483508;   64.158431;   62.488595;   61.022697;   58.070190;   54.833559;   51.291834;   46.067961;   43.265991;   39.617053;   36.911390;   36.267064;   35.595961;   35.617093;   35.651068;   35.672378;   35.707451;   35.736917;   35.757474;   35.761772;   35.785488;   35.801599;   35.819112;   35.827071;   35.823320;   35.844468;   35.863687;   35.870290;   35.869207;   35.874981;   35.882803;   35.887674;   35.887920;   35.897107;   35.912518;   35.919907;   35.926175;   35.933057;   35.942752;   35.951500;   35.957303;   35.957237;   35.957614;   35.948424;   35.952180;   35.950844;   35.949450;   35.949450;
 63;    0.112762;   70.595150;   67.796275;   66.889563;   65.560887;   64.104831;   62.875895;   61.205210;   58.715047;   56.279369;   51.698100;   46.515863;   44.069617;   39.581516;   36.968367;   36.391991;   35.756874;   35.774265;   35.810031;   35.824793;   35.841530;   35.857451;   35.854043;   35.887931;   35.908005;   35.938661;   35.949727;   35.959369;   35.971338;   35.987596;   35.999262;   36.013184;   36.023633;   36.033742;   36.041463;   36.044601;   36.057358;   36.073254;   36.083267;   36.095891;   36.099885;   36.102973;   36.105024;   36.097724;   36.107248;   36.107194;   36.109102;   36.114100;   36.111889;   36.112816;   36.115232;   36.115232;
 64;    0.120915;   71.182672;   68.382857;   67.467532;   66.568336;   65.356046;   63.618592;   61.616585;   59.478830;   56.911546;   52.408959;   46.489084;   43.882122;   39.844552;   37.120242;   36.463924;   35.877135;   35.904663;   35.941788;   35.958580;   35.980660;   36.007366;   36.019337;   36.040844;   36.057141;   36.067924;   36.087888;   36.102076;   36.107271;   36.115563;   36.137090;   36.156493;   36.165095;   36.168467;   36.187426;   36.196835;   36.208123;   36.223681;   36.238135;   36.247858;   36.255817;   36.258467;   36.259262;   36.263832;   36.271895;   36.276460;   36.284096;   36.289442;   36.293780;   36.296253;   36.298054;   36.298054;
 65;    0.110347;   70.531576;   67.748122;   66.733369;   65.597468;   64.233372;   62.685507;   60.904838;   59.028519;   55.731240;   51.454221;   46.368296;   43.401700;   39.521630;   36.966233;   36.299601;   35.703738;   35.708944;   35.732438;   35.754467;   35.791295;   35.801639;   35.844190;   35.869685;   35.890378;   35.894494;   35.918800;   35.936956;   35.954961;   35.962652;   35.966405;   35.951640;   35.970081;   35.975801;   35.983036;   36.000513;   36.007273;   36.022983;   36.035526;   36.044697;   36.041183;   36.039413;   36.045069;   36.060522;   36.069899;   36.075290;   36.079213;   36.081862;   36.083108;   36.078731;   36.079687;   36.079687;
 66;    0.114297;   70.933288;   68.012722;   67.102075;   65.992798;   64.879541;   63.033244;   61.494048;   58.969273;   56.209156;   52.717214;   46.301185;   43.554010;   39.900607;   37.094375;   36.491820;   35.744301;   35.761514;   35.804325;   35.828830;   35.811405;   35.845710;   35.874620;   35.894505;   35.910656;   35.925756;   35.950331;   35.968464;   35.992638;   36.007118;   36.007804;   36.017040;   36.024982;   36.033624;   36.044201;   36.050371;   36.063649;   36.072127;   36.093670;   36.105608;   36.115697;   36.124266;   36.126098;   36.120177;   36.105961;   36.114683;   36.119075;   36.123618;   36.127543;   36.128935;   36.126724;   36.126724;
 67;    0.109972;   70.931260;   68.027096;   66.815870;   65.701255;   64.248693;   62.544780;   61.183420;   58.433586;   55.517163;   51.530878;   46.361649;   43.347457;   39.804245;   37.222709;   36.534501;   35.811557;   35.820426;   35.845967;   35.878278;   35.904923;   35.936521;   35.972653;   35.996323;   36.009896;   36.032427;   36.042812;   36.049631;   36.060992;   36.070855;   36.079602;   36.090415;   36.089436;   36.104049;   36.109674;   36.122454;   36.123726;   36.131269;   36.143136;   36.145569;   36.147188;   36.148370;   36.161422;   36.168489;   36.178623;   36.187444;   36.190412;   36.196136;   36.190368;   36.196824;   36.198574;   36.198574;
 68;    0.109351;   70.864240;   68.045317;   66.967717;   65.832128;   64.553479;   62.929126;   61.508535;   59.593669;   56.231324;   52.958309;   46.490107;   43.341183;   39.749312;   37.139371;   36.489857;   35.825609;   35.863712;   35.880242;   35.900070;   35.905527;   35.909703;   35.955283;   35.979231;   35.998953;   36.001666;   35.987509;   36.006727;   36.040341;   36.064022;   36.087269;   36.109379;   36.120790;   36.127541;   36.141492;   36.152610;   36.164488;   36.175965;   36.182005;   36.194631;   36.196843;   36.199895;   36.208185;   36.219264;   36.223057;   36.230624;   36.232547;   36.226096;   36.220739;   36.223910;   36.225394;   36.225394;
 69;    0.109924;   70.994622;   68.107381;   66.995439;   65.869711;   64.696933;   63.103433;   61.371514;   59.560871;   56.420030;   52.035904;   46.548662;   43.759904;   39.979367;   37.341181;   36.741341;   36.048578;   36.060743;   36.091971;   36.104528;   36.134056;   36.163343;   36.190663;   36.207308;   36.215510;   36.224205;   36.234128;   36.246119;   36.270019;   36.283253;   36.297831;   36.300926;   36.293022;   36.313460;   36.327251;   36.342163;   36.350129;   36.368248;   36.382845;   36.389523;   36.395974;   36.396224;   36.400923;   36.410216;   36.404468;   36.403414;   36.412903;   36.422231;   36.427263;   36.430716;   36.429684;   36.429684;
 70;    0.112448;   71.218546;   68.321096;   67.263528;   66.333277;   64.870844;   63.186351;   61.840270;   59.337432;   56.025688;   51.942640;   46.633365;   44.403429;   40.150811;   37.400914;   36.688232;   35.995669;   36.013529;   36.043064;   36.073506;   36.092761;   36.105744;   36.121171;   36.138873;   36.149854;   36.186910;   36.213905;   36.228591;   36.240800;   36.241124;   36.264329;   36.288544;   36.295609;   36.300340;   36.300047;   36.297898;   36.310213;   36.318803;   36.332403;   36.343172;   36.347053;   36.347309;   36.346888;   36.354331;   36.362104;   36.366244;   36.374188;   36.378310;   36.383708;   36.386829;   36.388558;   36.388558;
 71;    0.115160;   71.112831;   68.112721;   67.168200;   65.820155;   64.592104;   62.871016;   60.977750;   59.452016;   55.992761;   51.453562;   46.398827;   43.306110;   39.638790;   37.144892;   36.528477;   35.822809;   35.850437;   35.863300;   35.901309;   35.924466;   35.946380;   35.931102;   35.968806;   35.987592;   35.988353;   36.010995;   36.012955;   36.032729;   36.044007;   36.041086;   36.073156;   36.096213;   36.113607;   36.128612;   36.137747;   36.147833;   36.147762;   36.149832;   36.154328;   36.151631;   36.162192;   36.171227;   36.181021;   36.187576;   36.192978;   36.190563;   36.196782;   36.192686;   36.193894;   36.196824;   36.196824;
 72;    0.114865;   70.913708;   68.055155;   67.234697;   65.815726;   64.909493;   63.071216;   61.385058;   58.736219;   56.128403;   52.029375;   46.645512;   43.736185;   39.777789;   37.071853;   36.465373;   35.892970;   35.915157;   35.933283;   35.968567;   35.994712;   36.026448;   36.045700;   36.049478;   36.060257;   36.077341;   36.098913;   36.121173;   36.136061;   36.152345;   36.171499;   36.185295;   36.181700;   36.200657;   36.214581;   36.224037;   36.241964;   36.261729;   36.271788;   36.280800;   36.280389;   36.270383;   36.277265;   36.272787;   36.270204;   36.261944;   36.261485;   36.266857;   36.271583;   36.270787;   36.273136;   36.273136;
 73;    0.108669;   71.457309;   68.827610;   68.051151;   66.766365;   65.553603;   64.196050;   61.754059;   59.240149;   56.895840;   52.467056;   46.890019;   44.648816;   40.274298;   37.552152;   36.917430;   36.330030;   36.349287;   36.396320;   36.422816;   36.442433;   36.461715;   36.462004;   36.489535;   36.495373;   36.518723;   36.530044;   36.552729;   36.569875;   36.590295;   36.606955;   36.622761;   36.636315;   36.640339;   36.655506;   36.667080;   36.669846;   36.681744;   36.684874;   36.699009;   36.712578;   36.725053;   36.730555;   36.732643;   36.732872;   36.732160;   36.726118;   36.731593;   36.734665;   36.736239;   36.735362;   36.735362;
 74;    0.113186;   70.819310;   68.150263;   66.876208;   66.029053;   64.859169;   62.881016;   61.059142;   58.736594;   55.486372;   51.599527;   46.684563;   44.467123;   39.857179;   37.392598;   36.666529;   36.061293;   36.098663;   36.138133;   36.162913;   36.178708;   36.192884;   36.205097;   36.198885;   36.224161;   36.243061;   36.275743;   36.299132;   36.314840;   36.322615;   36.326818;   36.335021;   36.352194;   36.357436;   36.380999;   36.392895;   36.401223;   36.417989;   36.437121;   36.450863;   36.458152;   36.468211;   36.476453;   36.477353;   36.477951;   36.477928;   36.483543;   36.488805;   36.490381;   36.482765;   36.485844;   36.485844;
 75;    0.118076;   70.619763;   67.799239;   66.893522;   66.165585;   65.036385;   63.305749;   61.389570;   59.393743;   56.320867;   52.529074;   46.573961;   43.587591;   39.822795;   37.070928;   36.466040;   35.605356;   35.632840;   35.677227;   35.683416;   35.709583;   35.723951;   35.740508;   35.764084;   35.781083;   35.802779;   35.815158;   35.821774;   35.836469;   35.845547;   35.869931;   35.883768;   35.900679;   35.914182;   35.925009;   35.931135;   35.933493;   35.937651;   35.942787;   35.949598;   35.949866;   35.944056;   35.949861;   35.949981;   35.962294;   35.965138;   35.967456;   35.965923;   35.970869;   35.975526;   35.976599;   35.976599;
 76;    0.111093;   70.447002;   67.912851;   67.028598;   66.050506;   64.549386;   63.417483;   61.539403;   58.805103;   56.345862;   52.823117;   46.716216;   43.533709;   40.038120;   37.233284;   36.748221;   36.093038;   36.142177;   36.150609;   36.151130;   36.179936;   36.181495;   36.210643;   36.222169;   36.240709;   36.245797;   36.262981;   36.279250;   36.304381;   36.316481;   36.329311;   36.342091;   36.361062;   36.383519;   36.396930;   36.405765;   36.413210;   36.426783;   36.440911;   36.448176;   36.448611;   36.449446;   36.454832;   36.452967;   36.455208;   36.458028;   36.464151;   36.465055;   36.459227;   36.465425;   36.466426;   36.466426;
 77;    0.117842;   70.416538;   67.523219;   66.835029;   65.774538;   63.784318;   62.452259;   60.899572;   58.393472;   55.235119;   51.517764;   46.099884;   43.385257;   39.272117;   36.559121;   35.937508;   35.297575;   35.323542;   35.370643;   35.392060;   35.411477;   35.425356;   35.423323;   35.455699;   35.477871;   35.513790;   35.546608;   35.568389;   35.574863;   35.570508;   35.590034;   35.605465;   35.603246;   35.605908;   35.615783;   35.624394;   35.647876;   35.656921;   35.655934;   35.655888;   35.670708;   35.673453;   35.675059;   35.671632;   35.666495;   35.676780;   35.685646;   35.688175;   35.691833;   35.693925;   35.695960;   35.695960;
 78;    0.108756;   71.010168;   68.063812;   66.949460;   65.706160;   64.579306;   62.721602;   61.275599;   59.185966;   55.440509;   52.424476;   46.637764;   43.632883;   39.723913;   36.903568;   36.260673;   35.629736;   35.653573;   35.675612;   35.717888;   35.749710;   35.774925;   35.778567;   35.781284;   35.811074;   35.831053;   35.847892;   35.875250;   35.896404;   35.911209;   35.924028;   35.918590;   35.932644;   35.943320;   35.952843;   35.958123;   35.968597;   35.975061;   35.982800;   35.995919;   35.995818;   35.992900;   35.997127;   36.008212;   36.018943;   36.028830;   36.032446;   36.038187;   36.040448;   36.043110;   36.045284;   36.045284;
 79;    0.109664;   70.963130;   67.985590;   66.941006;   65.603699;   64.449562;   63.074131;   61.634146;   59.248954;   55.835608;   51.238370;   45.701448;   43.142342;   39.411994;   36.850485;   36.176390;   35.594198;   35.633284;   35.664007;   35.687138;   35.705300;   35.721267;   35.734197;   35.750348;   35.740812;   35.760150;   35.766799;   35.797544;   35.809142;   35.817072;   35.841366;   35.849596;   35.861585;   35.876859;   35.901837;   35.918620;   35.933205;   35.945933;   35.958320;   35.959797;   35.949750;   35.953858;   35.966943;   35.975376;   35.975381;   35.965894;   35.973175;   35.975072;   35.972000;   35.968800;   35.970456;   35.970456;
 80;    0.115098;   70.852912;   67.940090;   67.036135;   65.883882;   64.560189;   63.294406;   61.022328;   58.679360;   56.422700;   51.963903;   46.471846;   44.042200;   39.659798;   36.860353;   36.157361;   35.366434;   35.378962;   35.414357;   35.412997;   35.443111;   35.430580;   35.457023;   35.480168;   35.508507;   35.522285;   35.548112;   35.579433;   35.600363;   35.615058;   35.631188;   35.642014;   35.649270;   35.659225;   35.658902;   35.671333;   35.674315;   35.676621;   35.697204;   35.700271;   35.704856;   35.704237;   35.709622;   35.716071;   35.727335;   35.731113;   35.728528;   35.727659;   35.731976;   35.736459;   35.738240;   35.738240;
 81;    0.115882;   70.982140;   68.077878;   67.120777;   65.974940;   64.640979;   63.517884;   61.964132;   59.775941;   56.003239;   51.570811;   46.493919;   43.705850;   39.773974;   37.000690;   36.379837;   35.700226;   35.713096;   35.735796;   35.766399;   35.801265;   35.824769;   35.839553;   35.841263;   35.828796;   35.849547;   35.875812;   35.897713;   35.910537;   35.926954;   35.934296;   35.946284;   35.960513;   35.966423;   35.966541;   35.980724;   35.989047;   35.985243;   36.000340;   36.016746;   36.029832;   36.043730;   36.052690;   36.057857;   36.059685;   36.066188;   36.069239;   36.062900;   36.049571;   36.053964;   36.052392;   36.052392;
 82;    0.110586;   70.182828;   67.451025;   66.492882;   65.876310;   64.826847;   63.222882;   61.526461;   59.273325;   56.207514;   52.322301;   46.346136;   43.371255;   39.683021;   36.845650;   36.214647;   35.510404;   35.548606;   35.581859;   35.600164;   35.605624;   35.630128;   35.656864;   35.665648;   35.661876;   35.680346;   35.683886;   35.712181;   35.723539;   35.741342;   35.744903;   35.748898;   35.755051;   35.766832;   35.770715;   35.782334;   35.799900;   35.818413;   35.828859;   35.833727;   35.826997;   35.839341;   35.846817;   35.843383;   35.856477;   35.864925;   35.864495;   35.866776;   35.861767;   35.861435;   35.861278;   35.861278;
 83;    0.110370;   70.493872;   67.485996;   66.477959;   65.431775;   64.360483;   62.879229;   61.457035;   59.590711;   56.801944;   52.331275;   46.445244;   43.937093;   40.102427;   36.988143;   36.385217;   35.683580;   35.691211;   35.725139;   35.755476;   35.774539;   35.783794;   35.804914;   35.810223;   35.825911;   35.847067;   35.861762;   35.866877;   35.880961;   35.894742;   35.901075;   35.927781;   35.942321;   35.958486;   35.973060;   35.996584;   36.009229;   36.015293;   36.017849;   36.026112;   36.035732;   36.039355;   36.045440;   36.046603;   36.049619;   36.050076;   36.055563;   36.059780;   36.057152;   36.060712;   36.063124;   36.063124;
 84;    0.150417;   70.868035;   67.905600;   66.855553;   65.627484;   64.727906;   63.401756;   61.431275;   58.871209;   56.178471;   52.009615;   46.583137;   43.739927;   39.899355;   37.291867;   36.582046;   35.876441;   35.910283;   35.940511;   35.973297;   36.006604;   36.022049;   36.030593;   36.046374;   36.060390;   36.056572;   36.077715;   36.094140;   36.100721;   36.109274;   36.129925;   36.144728;   36.167033;   36.172337;   36.181630;   36.184231;   36.180030;   36.184058;   36.195764;   36.199733;   36.199199;   36.198437;   36.209386;   36.219429;   36.220379;   36.222050;   36.231874;   36.236847;   36.239804;   36.240380;   36.236682;   36.236682;
 85;    0.139426;   71.035225;   68.248654;   67.214178;   66.380875;   65.006271;   63.556844;   61.214645;   58.708332;   56.130293;   52.167478;   46.132724;   43.235856;   39.615481;   37.189345;   36.506371;   35.815150;   35.851962;   35.881762;   35.898078;   35.908920;   35.926868;   35.962535;   35.976513;   35.976588;   36.002367;   36.019718;   36.041261;   36.047203;   36.045841;   36.056173;   36.069520;   36.084885;   36.097629;   36.107713;   36.116672;   36.118492;   36.123432;   36.138140;   36.147992;   36.157554;   36.149960;   36.157998;   36.164444;   36.176707;   36.180308;   36.182840;   36.180592;   36.188308;   36.192093;   36.190728;   36.190728;
 86;    0.129429;   70.982414;   68.161123;   66.909919;   65.740095;   64.462871;   63.036994;   61.629546;   59.312626;   55.980629;   52.540438;   46.573811;   43.628495;   39.924702;   37.120668;   36.541255;   35.835904;   35.857333;   35.892913;   35.894309;   35.901915;   35.917925;   35.936510;   35.977254;   35.997592;   36.013098;   36.029873;   36.044960;   36.061193;   36.060442;   36.076710;   36.097796;   36.112169;   36.121305;   36.129818;   36.141632;   36.142544;   36.156489;   36.169563;   36.172177;   36.176786;   36.182730;   36.183023;   36.186225;   36.190002;   36.183541;   36.192020;   36.196235;   36.195838;   36.195434;   36.197171;   36.197171;
 87;    0.142729;   70.885869;   67.879681;   66.789705;   65.576493;   64.389106;   62.866287;   60.952350;   58.970024;   56.073327;   52.317312;   46.665768;   43.691906;   39.596940;   36.892918;   36.334105;   35.665765;   35.704602;   35.715663;   35.722289;   35.742214;   35.773861;   35.798701;   35.827409;   35.843274;   35.868016;   35.881303;   35.889349;   35.902111;   35.907273;   35.921106;   35.915980;   35.943396;   35.960095;   35.971240;   35.984014;   35.982934;   35.987466;   36.002355;   36.006907;   36.004379;   36.016518;   36.021816;   36.023580;   36.021351;   36.025325;   36.013634;   36.018436;   36.021032;   36.020301;   36.017733;   36.017733;
 88;    0.126698;   70.914035;   67.915736;   67.085084;   65.726007;   64.745501;   63.158668;   61.277662;   58.949311;   55.600827;   51.965552;   46.409716;   43.596096;   39.816085;   37.038464;   36.419156;   35.757150;   35.787978;   35.804879;   35.839889;   35.854155;   35.849664;   35.875447;   35.893477;   35.920684;   35.930273;   35.949178;   35.965968;   35.986996;   36.003636;   36.017730;   36.017557;   36.033461;   36.054742;   36.065822;   36.069530;   36.069454;   36.075837;   36.075936;   36.082924;   36.093568;   36.109362;   36.113779;   36.120384;   36.120107;   36.121709;   36.124535;   36.129930;   36.134145;   36.133376;   36.124550;   36.124550;
 89;    0.126636;   70.969408;   68.293158;   67.507814;   66.147652;   64.786350;   63.203625;   61.422141;   59.326739;   55.799398;   51.909134;   46.763206;   43.652470;   40.174694;   37.316534;   36.554364;   35.878122;   35.914785;   35.951383;   35.973905;   36.008054;   36.042025;   36.062250;   36.079371;   36.089334;   36.102945;   36.113995;   36.105758;   36.120421;   36.123083;   36.110133;   36.126702;   36.136337;   36.161144;   36.184486;   36.201647;   36.210710;   36.215627;   36.223873;   36.229720;   36.234898;   36.246669;   36.250884;   36.251269;   36.242587;   36.238472;   36.246933;   36.251628;   36.253727;   36.259250;   36.261751;   36.261751;
 90;    0.126020;   71.073256;   68.006152;   66.968617;   66.119808;   64.823532;   63.096044;   61.183187;   59.196967;   55.924216;   52.896439;   46.385852;   43.449086;   39.719357;   37.087475;   36.402395;   35.789313;   35.813122;   35.863281;   35.890857;   35.912609;   35.902725;   35.929856;   35.954809;   35.973341;   35.996680;   36.012501;   36.021230;   36.023853;   36.037960;   36.051145;   36.053776;   36.071825;   36.083107;   36.097086;   36.106432;   36.115161;   36.124183;   36.138086;   36.142705;   36.143064;   36.141830;   36.152187;   36.164426;   36.172610;   36.176457;   36.180736;   36.182499;   36.180712;   36.180800;   36.183779;   36.183779;
 91;    0.125521;   71.343718;   68.538002;   67.572322;   66.523127;   65.306436;   63.478521;   61.328280;   59.457918;   55.731715;   52.518403;   47.069580;   44.019215;   40.010768;   37.215401;   36.657498;   35.939383;   35.966129;   35.991398;   35.998047;   36.018356;   36.023329;   36.025790;   36.067122;   36.092140;   36.105051;   36.123540;   36.143480;   36.152083;   36.176601;   36.184232;   36.187394;   36.178716;   36.206870;   36.230007;   36.244519;   36.255548;   36.257290;   36.257761;   36.262913;   36.266204;   36.271207;   36.278122;   36.291353;   36.301865;   36.309046;   36.311054;   36.318422;   36.320517;   36.312318;   36.312426;   36.312426;
 92;    0.124587;   71.324393;   68.210463;   67.143707;   66.175721;   64.970347;   63.502041;   61.496981;   58.703171;   56.335336;   51.774898;   46.257889;   43.780431;   39.523901;   36.880344;   36.297818;   35.638155;   35.682090;   35.706940;   35.728760;   35.735866;   35.758809;   35.756398;   35.775719;   35.808619;   35.846331;   35.874405;   35.891076;   35.909897;   35.920969;   35.924734;   35.925873;   35.936062;   35.947770;   35.962834;   35.975053;   35.979647;   35.987132;   35.991370;   35.997286;   36.006345;   36.005550;   36.005468;   36.013236;   36.022576;   36.027642;   36.027404;   36.019010;   36.009396;   36.012508;   36.014752;   36.014752;
 93;    0.111334;   70.954871;   68.418666;   67.775522;   66.837820;   65.435229;   64.035031;   62.041927;   59.960143;   56.723668;   53.312126;   47.100540;   44.455104;   40.019869;   37.403706;   36.761132;   35.943935;   35.958058;   36.001684;   36.022021;   36.045556;   36.080177;   36.103845;   36.116729;   36.126682;   36.149222;   36.169207;   36.185355;   36.208361;   36.221236;   36.233739;   36.235254;   36.234072;   36.236359;   36.242118;   36.255721;   36.263716;   36.272961;   36.286309;   36.294687;   36.301004;   36.302437;   36.304853;   36.319835;   36.325082;   36.325807;   36.321176;   36.327978;   36.332579;   36.336406;   36.339719;   36.339719;
 94;    0.107832;   71.272664;   68.212206;   67.210299;   66.004958;   64.823256;   63.139303;   61.312634;   58.761353;   56.478485;   52.151209;   46.782981;   43.687961;   39.648465;   37.164461;   36.570203;   35.865776;   35.890258;   35.931227;   35.957313;   35.969819;   35.970244;   35.997163;   36.025783;   36.049321;   36.066524;   36.061697;   36.069471;   36.088084;   36.110657;   36.125926;   36.132870;   36.129997;   36.146413;   36.154797;   36.152759;   36.159314;   36.164885;   36.168231;   36.184920;   36.190601;   36.185685;   36.182960;   36.191532;   36.194632;   36.194954;   36.202543;   36.202372;   36.201994;   36.202938;   36.206072;   36.206072;
 95;    0.108968;   70.918031;   68.006632;   67.289575;   66.090386;   64.445255;   62.711950;   60.969391;   59.529865;   56.993678;   52.154154;   46.396486;   44.088482;   40.118896;   37.199657;   36.723123;   35.934803;   35.961289;   35.979341;   36.027844;   36.063320;   36.077379;   36.064849;   36.099235;   36.110284;   36.131768;   36.157527;   36.177513;   36.191938;   36.202168;   36.211434;   36.228890;   36.244662;   36.241750;   36.261517;   36.270620;   36.289570;   36.302454;   36.302404;   36.317038;   36.328465;   36.329553;   36.324383;   36.328955;   36.330617;   36.336939;   36.342231;   36.344284;   36.343520;   36.343435;   36.347125;   36.347125;
 96;    0.110692;   70.543173;   67.606090;   66.514593;   65.560991;   64.545843;   63.048625;   61.199801;   58.650683;   55.589519;   52.450663;   46.343864;   43.576417;   39.841342;   37.020083;   36.358420;   35.667510;   35.706371;   35.717019;   35.756116;   35.790270;   35.811440;   35.810091;   35.841622;   35.857789;   35.888889;   35.908987;   35.913797;   35.931339;   35.946530;   35.963030;   35.987108;   36.002351;   36.012429;   36.014330;   36.011951;   36.010491;   36.010222;   36.029736;   36.035440;   36.041051;   36.043727;   36.041646;   36.045396;   36.051555;   36.060779;   36.062975;   36.066222;   36.066950;   36.073364;   36.074842;   36.074842;
 97;    0.108505;   71.505220;   68.689086;   67.428794;   66.150317;   64.619858;   63.012490;   61.020914;   58.828989;   56.269966;   51.750098;   46.314250;   43.578063;   39.663351;   36.934304;   36.402212;   35.713866;   35.736204;   35.744359;   35.779565;   35.791014;   35.829255;   35.853888;   35.857969;   35.853633;   35.881361;   35.901693;   35.930607;   35.954347;   35.976734;   35.988293;   35.993599;   36.011349;   36.019669;   36.016141;   36.007991;   36.022484;   36.040026;   36.049369;   36.059485;   36.065057;   36.075702;   36.086034;   36.095512;   36.095673;   36.094276;   36.085327;   36.090582;   36.090388;   36.088398;   36.091462;   36.091462;
 98;    0.114839;   71.014140;   68.328958;   67.156961;   66.236762;   64.933943;   62.981118;   61.325149;   58.995549;   55.921650;   52.440350;   46.494075;   44.330081;   40.052875;   37.208837;   36.557054;   35.947235;   35.999009;   36.019693;   36.047194;   36.081127;   36.089237;   36.116404;   36.141514;   36.155245;   36.181651;   36.191264;   36.193743;   36.211012;   36.232831;   36.248690;   36.258911;   36.269505;   36.273887;   36.285369;   36.298116;   36.313616;   36.331068;   36.345078;   36.357166;   36.360198;   36.360766;   36.366004;   36.370776;   36.375507;   36.380587;   36.375966;   36.373833;   36.375572;   36.381155;   36.381786;   36.381786;
 99;    0.109797;   70.788284;   67.913245;   67.046187;   65.771597;   64.467239;   62.945420;   60.965943;   59.268659;   56.337400;   51.942828;   46.374917;   43.628662;   39.851649;   37.230916;   36.636746;   35.955112;   36.000483;   36.028480;   36.036392;   36.059563;   36.065993;   36.104224;   36.130059;   36.152323;   36.166305;   36.188133;   36.198217;   36.198719;   36.204024;   36.214591;   36.221095;   36.232068;   36.242838;   36.271461;   36.285915;   36.296268;   36.302261;   36.314677;   36.316676;   36.320152;   36.333690;   36.336441;   36.341945;   36.347099;   36.347214;   36.352209;   36.350392;   36.352148;   36.345283;   36.344837;   36.344837;
100;    0.110000;   70.838258;   67.884778;   66.670897;   65.801219;   64.532180;   62.666447;   60.916731;   58.375187;   55.528538;   51.574829;   46.074976;   43.965247;   39.577372;   37.019212;   36.362373;   35.655512;   35.682302;   35.700870;   35.730667;   35.742684;   35.774217;   35.786856;   35.781211;   35.803321;   35.823007;   35.851729;   35.869573;   35.879941;   35.894490;   35.918468;   35.932006;   35.935032;   35.930798;   35.953454;   35.970641;   35.977151;   35.968387;   35.970116;   35.982708;   35.992266;   35.996468;   36.005211;   36.010879;   36.014050;   36.022020;   36.024151;   36.022100;   36.026317;   36.029996;   36.030980;   36.030980;


==> anc/LVM_v0.2/result_simulation/SetC4.3_Modelpca-none-none_CVekf-ctri.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;PC28;PC29;PC30;PC31;PC32;PC33;PC34;PC35;PC36;PC37;PC38;PC39;PC40;PC41;PC42;PC43;PC44;PC45;PC46;PC47;PC48;PC49;PC50;
Nan;Nan;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  1;    5.745817;    1.005851;    0.865181;    0.793191;    0.731949;    0.668719;    0.605225;    0.535477;    0.451310;    0.382100;    0.302221;    0.227740;    0.200371;    0.174576;    0.158612;    0.155089;    0.151067;    0.152250;    0.153245;    0.154758;    0.156246;    0.158046;    0.159777;    0.161534;    0.163269;    0.165101;    0.166999;    0.169137;    0.171514;    0.173331;    0.175527;    0.177930;    0.180714;    0.183840;    0.186903;    0.189780;    0.192137;    0.195914;    0.199140;    0.202979;    0.206376;    0.209701;    0.212763;    0.216376;    0.220192;    0.224810;    0.229700;    0.233756;    0.237282;    0.242593;    0.247226;    0.251463;
  2;    5.750753;    1.007634;    0.861729;    0.800110;    0.741117;    0.659897;    0.600377;    0.518667;    0.461670;    0.379975;    0.310668;    0.230321;    0.201470;    0.174989;    0.159481;    0.155034;    0.151158;    0.152693;    0.153992;    0.154992;    0.156502;    0.158108;    0.159977;    0.161923;    0.163715;    0.165106;    0.167300;    0.169575;    0.171689;    0.173827;    0.176353;    0.178483;    0.181134;    0.184009;    0.187089;    0.189341;    0.192960;    0.196749;    0.200216;    0.203383;    0.206484;    0.210434;    0.214202;    0.217792;    0.221809;    0.225799;    0.229529;    0.233618;    0.237747;    0.242516;    0.247351;    0.251908;
  3;    5.787920;    1.004619;    0.868119;    0.810892;    0.740871;    0.677222;    0.622662;    0.548154;    0.468993;    0.395675;    0.324628;    0.229009;    0.202735;    0.173545;    0.158014;    0.154636;    0.150779;    0.151694;    0.153082;    0.154147;    0.155479;    0.157851;    0.159764;    0.161401;    0.163492;    0.165365;    0.167229;    0.169877;    0.172057;    0.174587;    0.176562;    0.179033;    0.182089;    0.184969;    0.188029;    0.190898;    0.193961;    0.196776;    0.200199;    0.203001;    0.206223;    0.209408;    0.213198;    0.216632;    0.220883;    0.224916;    0.229401;    0.233540;    0.238088;    0.241681;    0.247249;    0.251155;
  4;    5.724725;    1.030212;    0.884669;    0.825119;    0.752765;    0.688989;    0.599715;    0.548494;    0.484761;    0.403460;    0.313645;    0.226394;    0.202849;    0.175271;    0.159801;    0.156017;    0.151278;    0.152138;    0.153693;    0.155242;    0.156958;    0.158762;    0.160949;    0.162753;    0.164710;    0.166858;    0.168976;    0.171349;    0.174071;    0.176209;    0.178522;    0.180868;    0.184071;    0.186765;    0.190216;    0.193080;    0.196696;    0.200326;    0.204205;    0.207988;    0.211245;    0.214334;    0.216880;    0.221503;    0.226356;    0.230522;    0.234705;    0.238627;    0.242818;    0.247612;    0.252830;    0.257553;
  5;    5.754085;    0.996522;    0.863268;    0.810556;    0.742831;    0.676412;    0.608886;    0.537889;    0.461911;    0.380907;    0.317160;    0.226904;    0.206402;    0.175279;    0.158336;    0.154571;    0.150145;    0.151742;    0.152939;    0.154465;    0.155456;    0.157410;    0.159445;    0.161117;    0.162817;    0.164540;    0.166310;    0.167954;    0.169754;    0.171783;    0.174506;    0.177294;    0.179408;    0.181698;    0.184393;    0.187121;    0.190394;    0.193668;    0.196831;    0.200030;    0.203560;    0.207215;    0.210738;    0.214344;    0.217951;    0.221937;    0.225456;    0.230282;    0.235330;    0.239687;    0.244143;    0.249130;
  6;    5.431927;    0.997229;    0.847370;    0.791222;    0.720989;    0.653806;    0.581119;    0.520722;    0.445745;    0.375240;    0.300565;    0.226186;    0.205093;    0.174127;    0.157747;    0.153760;    0.149181;    0.150803;    0.152036;    0.153946;    0.155650;    0.157106;    0.158761;    0.160327;    0.161810;    0.163634;    0.165360;    0.167982;    0.170217;    0.172487;    0.174347;    0.176492;    0.177946;    0.181042;    0.184449;    0.188006;    0.191599;    0.194795;    0.198233;    0.201891;    0.205530;    0.208786;    0.212151;    0.215850;    0.219244;    0.223137;    0.227632;    0.231921;    0.236305;    0.240557;    0.244103;    0.249307;
  7;    5.285622;    1.019632;    0.877273;    0.806490;    0.747551;    0.679662;    0.605965;    0.539511;    0.476160;    0.393034;    0.298891;    0.225337;    0.200847;    0.174768;    0.159110;    0.154522;    0.150097;    0.151027;    0.152455;    0.153798;    0.154885;    0.156244;    0.158409;    0.160333;    0.162495;    0.164634;    0.166461;    0.168940;    0.171531;    0.174185;    0.176690;    0.179299;    0.181611;    0.184594;    0.187318;    0.189867;    0.193482;    0.196569;    0.200362;    0.203405;    0.206719;    0.209349;    0.213865;    0.218016;    0.221877;    0.226208;    0.230797;    0.235953;    0.240853;    0.245477;    0.250235;    0.254908;
  8;    5.301726;    0.983332;    0.853406;    0.793949;    0.735800;    0.674338;    0.600818;    0.532276;    0.449825;    0.375176;    0.303078;    0.228702;    0.208532;    0.171709;    0.156326;    0.153033;    0.149568;    0.150783;    0.151329;    0.152585;    0.153843;    0.155440;    0.157000;    0.158909;    0.160643;    0.161896;    0.164472;    0.166648;    0.169102;    0.171131;    0.173030;    0.175552;    0.178346;    0.181203;    0.184210;    0.187639;    0.191002;    0.193975;    0.196761;    0.199690;    0.202580;    0.205811;    0.210188;    0.213749;    0.217519;    0.221471;    0.225187;    0.229208;    0.233520;    0.237152;    0.241552;    0.245833;
  9;    5.276927;    1.010843;    0.865807;    0.802313;    0.737475;    0.671154;    0.607191;    0.548034;    0.476581;    0.401307;    0.311192;    0.227096;    0.204938;    0.173423;    0.157499;    0.154942;    0.150109;    0.151020;    0.152911;    0.154813;    0.156324;    0.157920;    0.159542;    0.161082;    0.162679;    0.164235;    0.166449;    0.168128;    0.170938;    0.173843;    0.176751;    0.179827;    0.182344;    0.185145;    0.188468;    0.191221;    0.193664;    0.196693;    0.200220;    0.204323;    0.207870;    0.211539;    0.214898;    0.218803;    0.222632;    0.227011;    0.231451;    0.236086;    0.240526;    0.244521;    0.248448;    0.252711;
 10;    5.278115;    0.998332;    0.866063;    0.810734;    0.742786;    0.684289;    0.608881;    0.536978;    0.478485;    0.403975;    0.329818;    0.227435;    0.203659;    0.172282;    0.157285;    0.153721;    0.149800;    0.151510;    0.153319;    0.154615;    0.155883;    0.158275;    0.160086;    0.161933;    0.164309;    0.166510;    0.168483;    0.170753;    0.172902;    0.175474;    0.177885;    0.180515;    0.182802;    0.185607;    0.188249;    0.191424;    0.194393;    0.197926;    0.201054;    0.204374;    0.206794;    0.210651;    0.214274;    0.217973;    0.221692;    0.225574;    0.229265;    0.233052;    0.237002;    0.241049;    0.245328;    0.249583;
 11;    5.304322;    1.000392;    0.856431;    0.792856;    0.738164;    0.667677;    0.606782;    0.541673;    0.454639;    0.386754;    0.304673;    0.223683;    0.198351;    0.173102;    0.158106;    0.153346;    0.149294;    0.150725;    0.151925;    0.153123;    0.154120;    0.156031;    0.157718;    0.159329;    0.161163;    0.163033;    0.164473;    0.166947;    0.169938;    0.172610;    0.175672;    0.178383;    0.181085;    0.183781;    0.186893;    0.190236;    0.193088;    0.195787;    0.198650;    0.201835;    0.204928;    0.208708;    0.212267;    0.215390;    0.218911;    0.223675;    0.228000;    0.232261;    0.236222;    0.240992;    0.245402;    0.250098;
 12;    5.294813;    0.992760;    0.850539;    0.789274;    0.722589;    0.660515;    0.596028;    0.526213;    0.445718;    0.377031;    0.303294;    0.221358;    0.202104;    0.170566;    0.155530;    0.151651;    0.147503;    0.149181;    0.150160;    0.151263;    0.152902;    0.154551;    0.155538;    0.157526;    0.159441;    0.161392;    0.163604;    0.165596;    0.167473;    0.169586;    0.171341;    0.173833;    0.176784;    0.179211;    0.182632;    0.185944;    0.188934;    0.192111;    0.195816;    0.198997;    0.202861;    0.206289;    0.209867;    0.214097;    0.218509;    0.223317;    0.227638;    0.231720;    0.235339;    0.238875;    0.243500;    0.248190;
 13;    5.290582;    0.996180;    0.861134;    0.807669;    0.734308;    0.676719;    0.601303;    0.529957;    0.466191;    0.391422;    0.303366;    0.227744;    0.205541;    0.172674;    0.157694;    0.154158;    0.150602;    0.151733;    0.152892;    0.153742;    0.155355;    0.157134;    0.158858;    0.160900;    0.163156;    0.165347;    0.167398;    0.169789;    0.172059;    0.174715;    0.177269;    0.179493;    0.181864;    0.183785;    0.186661;    0.189613;    0.192123;    0.194825;    0.198141;    0.201092;    0.204489;    0.207903;    0.211569;    0.214667;    0.219197;    0.223246;    0.228065;    0.232436;    0.236475;    0.240564;    0.244813;    0.249045;
 14;    5.277042;    0.984730;    0.854391;    0.792724;    0.730709;    0.671144;    0.606959;    0.542265;    0.461686;    0.382460;    0.310988;    0.226294;    0.200737;    0.174495;    0.158146;    0.154233;    0.150093;    0.151105;    0.152308;    0.154070;    0.155281;    0.157183;    0.158863;    0.160063;    0.161873;    0.163648;    0.165379;    0.168357;    0.170764;    0.172951;    0.175623;    0.178079;    0.180636;    0.183508;    0.186251;    0.188890;    0.190986;    0.193310;    0.196547;    0.199873;    0.203502;    0.206970;    0.209971;    0.214044;    0.218195;    0.221775;    0.225761;    0.229174;    0.233355;    0.237113;    0.241765;    0.246182;
 15;    5.295603;    0.979409;    0.850822;    0.804396;    0.734739;    0.663089;    0.592393;    0.518130;    0.450917;    0.378078;    0.301664;    0.227671;    0.207889;    0.172294;    0.157295;    0.153583;    0.149211;    0.150436;    0.151484;    0.153709;    0.155677;    0.157137;    0.158411;    0.159468;    0.160943;    0.163398;    0.165439;    0.167166;    0.169185;    0.171353;    0.173338;    0.175420;    0.177694;    0.179906;    0.182478;    0.185604;    0.188908;    0.191957;    0.195011;    0.198687;    0.202316;    0.205034;    0.208782;    0.212263;    0.216163;    0.220319;    0.223960;    0.227707;    0.232530;    0.236429;    0.240348;    0.244852;
 16;    5.412527;    1.022556;    0.869887;    0.796549;    0.740705;    0.676812;    0.609162;    0.547536;    0.478893;    0.392795;    0.321225;    0.232158;    0.205159;    0.176137;    0.160497;    0.156161;    0.152508;    0.153658;    0.154657;    0.156170;    0.158242;    0.160011;    0.162267;    0.164041;    0.165709;    0.167510;    0.169550;    0.171708;    0.174048;    0.175954;    0.177945;    0.180943;    0.184292;    0.186941;    0.190681;    0.194439;    0.197639;    0.200964;    0.204778;    0.208546;    0.211794;    0.215157;    0.218715;    0.222549;    0.226331;    0.230177;    0.233442;    0.237542;    0.241550;    0.246972;    0.251693;    0.255639;
 17;    5.349544;    0.999026;    0.852576;    0.786702;    0.726489;    0.649448;    0.577080;    0.510610;    0.448696;    0.367432;    0.299769;    0.225147;    0.200002;    0.171954;    0.156750;    0.152478;    0.148239;    0.149755;    0.151298;    0.152166;    0.153688;    0.155056;    0.156496;    0.158068;    0.159982;    0.162175;    0.164416;    0.166671;    0.168809;    0.171169;    0.173413;    0.175905;    0.178820;    0.181820;    0.184300;    0.187717;    0.190761;    0.193435;    0.197238;    0.200245;    0.204312;    0.208314;    0.211774;    0.215382;    0.219314;    0.222515;    0.226682;    0.230856;    0.235724;    0.239819;    0.244523;    0.249756;
 18;    5.332081;    1.003984;    0.860740;    0.793970;    0.737754;    0.664110;    0.588589;    0.527669;    0.464695;    0.395612;    0.313403;    0.225421;    0.202251;    0.172822;    0.156925;    0.153127;    0.149152;    0.150433;    0.151487;    0.153153;    0.154810;    0.156465;    0.157707;    0.159467;    0.161574;    0.163536;    0.165522;    0.168036;    0.170437;    0.173249;    0.175887;    0.178328;    0.180841;    0.184557;    0.188343;    0.191566;    0.194023;    0.196970;    0.200312;    0.203840;    0.207026;    0.210625;    0.214284;    0.218257;    0.221659;    0.225012;    0.229354;    0.233563;    0.237406;    0.242272;    0.246859;    0.250996;
 19;    5.313935;    0.990368;    0.854960;    0.798983;    0.741060;    0.663151;    0.603652;    0.537737;    0.461284;    0.390921;    0.307356;    0.229261;    0.203071;    0.174418;    0.159249;    0.155113;    0.150811;    0.152431;    0.153457;    0.153899;    0.154802;    0.156972;    0.159034;    0.160791;    0.162985;    0.165206;    0.167304;    0.168597;    0.171602;    0.173927;    0.176484;    0.179002;    0.181469;    0.183400;    0.186344;    0.189475;    0.192785;    0.196047;    0.199006;    0.202076;    0.205336;    0.208980;    0.212323;    0.215989;    0.219253;    0.223729;    0.227520;    0.231349;    0.235157;    0.239581;    0.243274;    0.247592;
 20;    5.338361;    0.995818;    0.855822;    0.807282;    0.749659;    0.679807;    0.608861;    0.531970;    0.463927;    0.388763;    0.303869;    0.227246;    0.204655;    0.173371;    0.157151;    0.153386;    0.149750;    0.150949;    0.151856;    0.153062;    0.154795;    0.155934;    0.158723;    0.161012;    0.163065;    0.165088;    0.166932;    0.169309;    0.171146;    0.173121;    0.175840;    0.178478;    0.181104;    0.183601;    0.186415;    0.189138;    0.193046;    0.196290;    0.199489;    0.202301;    0.205356;    0.208465;    0.212434;    0.216164;    0.220010;    0.223889;    0.227816;    0.231369;    0.235971;    0.240391;    0.244885;    0.248955;
 21;    5.331443;    0.990328;    0.858317;    0.800276;    0.729782;    0.670627;    0.599841;    0.532914;    0.462840;    0.377477;    0.296162;    0.220885;    0.199988;    0.171892;    0.157584;    0.153145;    0.148821;    0.149759;    0.151707;    0.152882;    0.154420;    0.156383;    0.157877;    0.160049;    0.162111;    0.164521;    0.166765;    0.168865;    0.170713;    0.173259;    0.175825;    0.178154;    0.180665;    0.183250;    0.185647;    0.187875;    0.189847;    0.192452;    0.195765;    0.198813;    0.202891;    0.206396;    0.209665;    0.213122;    0.217978;    0.221863;    0.225641;    0.229007;    0.233840;    0.238179;    0.243086;    0.247582;
 22;    5.328900;    1.024914;    0.880696;    0.817402;    0.746306;    0.669062;    0.602068;    0.529658;    0.459972;    0.382064;    0.301639;    0.228737;    0.200039;    0.174616;    0.157412;    0.153120;    0.149986;    0.151654;    0.153144;    0.154523;    0.155484;    0.156598;    0.158508;    0.160526;    0.162458;    0.164216;    0.165977;    0.168763;    0.171175;    0.173874;    0.176525;    0.179798;    0.183081;    0.186617;    0.189847;    0.193121;    0.196407;    0.199585;    0.203260;    0.206680;    0.209968;    0.212747;    0.217097;    0.221353;    0.225671;    0.229959;    0.233930;    0.237777;    0.241591;    0.246324;    0.250793;    0.256228;
 23;    5.315119;    1.002318;    0.858543;    0.808224;    0.736055;    0.671166;    0.603022;    0.521491;    0.459392;    0.373852;    0.297608;    0.226058;    0.201518;    0.173731;    0.158136;    0.154908;    0.150661;    0.151677;    0.153360;    0.154977;    0.156603;    0.157490;    0.159407;    0.160918;    0.162953;    0.164865;    0.166194;    0.168961;    0.171359;    0.173571;    0.175339;    0.178589;    0.181779;    0.184957;    0.187384;    0.191015;    0.194620;    0.197710;    0.201323;    0.204672;    0.208287;    0.211691;    0.215270;    0.218975;    0.223006;    0.226656;    0.230485;    0.233702;    0.237883;    0.241399;    0.245901;    0.250579;
 24;    5.321504;    1.006937;    0.865766;    0.809284;    0.734044;    0.665416;    0.592132;    0.529976;    0.457884;    0.393204;    0.305403;    0.223277;    0.198683;    0.171706;    0.156274;    0.152984;    0.149012;    0.149753;    0.150971;    0.152470;    0.153745;    0.155933;    0.157822;    0.160096;    0.162088;    0.163996;    0.166069;    0.167935;    0.169641;    0.171990;    0.174766;    0.177263;    0.180099;    0.182750;    0.185830;    0.189120;    0.191933;    0.195415;    0.199026;    0.202096;    0.205124;    0.208660;    0.212144;    0.215754;    0.219352;    0.223983;    0.228373;    0.231752;    0.236599;    0.241161;    0.246346;    0.251734;
 25;    5.329855;    0.981979;    0.847630;    0.797268;    0.732822;    0.661364;    0.593532;    0.529106;    0.467147;    0.394685;    0.304450;    0.226623;    0.200775;    0.172269;    0.157750;    0.154702;    0.149641;    0.150140;    0.150917;    0.152482;    0.154557;    0.156387;    0.157809;    0.159749;    0.161618;    0.163151;    0.164818;    0.166606;    0.169201;    0.171636;    0.174402;    0.177371;    0.180376;    0.183104;    0.185700;    0.188454;    0.190646;    0.192818;    0.196694;    0.200088;    0.202983;    0.205833;    0.208428;    0.212135;    0.214903;    0.219735;    0.223827;    0.228439;    0.232367;    0.236112;    0.240926;    0.245495;
 26;    5.322111;    1.021629;    0.870615;    0.802540;    0.748168;    0.673176;    0.615526;    0.545544;    0.475442;    0.392039;    0.320321;    0.232367;    0.211695;    0.175963;    0.160066;    0.155858;    0.152000;    0.152763;    0.154218;    0.155282;    0.156916;    0.159086;    0.160852;    0.162950;    0.164790;    0.166906;    0.168421;    0.170346;    0.172237;    0.174830;    0.177074;    0.179405;    0.182143;    0.185887;    0.189015;    0.192163;    0.195633;    0.198623;    0.202369;    0.206107;    0.209744;    0.213182;    0.216432;    0.220644;    0.224887;    0.229216;    0.233184;    0.237739;    0.240951;    0.245817;    0.250575;    0.255407;
 27;    5.318982;    0.994512;    0.853882;    0.791434;    0.730293;    0.662984;    0.587479;    0.534134;    0.456579;    0.392980;    0.315897;    0.226481;    0.203485;    0.170451;    0.156257;    0.153060;    0.149492;    0.151055;    0.152291;    0.153740;    0.155602;    0.157386;    0.158946;    0.160136;    0.161868;    0.163558;    0.166261;    0.168311;    0.170626;    0.172616;    0.175593;    0.178402;    0.180823;    0.183554;    0.186257;    0.188673;    0.191037;    0.194164;    0.196402;    0.200293;    0.203735;    0.206931;    0.210862;    0.214282;    0.218990;    0.223603;    0.227724;    0.231375;    0.236049;    0.240457;    0.244351;    0.248628;
 28;    5.342254;    1.003755;    0.860018;    0.794270;    0.725670;    0.665785;    0.598589;    0.524114;    0.463020;    0.380464;    0.314216;    0.226634;    0.202804;    0.172429;    0.157062;    0.153274;    0.149323;    0.150516;    0.152103;    0.153709;    0.155294;    0.156994;    0.158376;    0.159471;    0.161134;    0.163373;    0.165842;    0.167736;    0.169381;    0.172469;    0.175426;    0.178000;    0.180406;    0.183474;    0.186100;    0.188557;    0.191073;    0.194257;    0.197345;    0.200201;    0.203356;    0.207544;    0.212004;    0.216491;    0.221165;    0.225457;    0.229676;    0.233361;    0.238401;    0.242737;    0.246195;    0.250939;
 29;    5.345622;    1.013654;    0.869159;    0.807282;    0.739400;    0.672799;    0.615413;    0.541870;    0.463652;    0.377680;    0.303040;    0.229922;    0.207523;    0.172133;    0.157109;    0.153658;    0.150067;    0.151565;    0.152821;    0.154329;    0.155524;    0.156878;    0.158663;    0.160718;    0.162923;    0.165475;    0.167474;    0.169361;    0.170942;    0.173856;    0.176788;    0.179421;    0.181728;    0.184909;    0.187871;    0.191109;    0.193887;    0.196574;    0.200252;    0.203843;    0.207723;    0.211666;    0.215628;    0.219445;    0.222943;    0.227390;    0.231330;    0.235242;    0.239695;    0.243975;    0.248779;    0.253414;
 30;    5.346046;    1.005333;    0.862203;    0.811635;    0.752839;    0.687149;    0.609616;    0.529641;    0.467139;    0.392861;    0.308313;    0.230628;    0.210827;    0.175483;    0.159597;    0.155484;    0.152131;    0.153419;    0.154739;    0.156245;    0.157749;    0.159230;    0.160519;    0.162224;    0.164747;    0.166618;    0.168507;    0.170359;    0.173383;    0.175956;    0.178435;    0.181243;    0.184135;    0.187053;    0.189267;    0.192084;    0.195071;    0.198055;    0.201047;    0.204593;    0.208159;    0.211462;    0.215267;    0.219350;    0.223207;    0.226488;    0.229966;    0.234558;    0.238537;    0.242235;    0.247399;    0.251333;
 31;    5.290271;    0.999541;    0.855604;    0.796391;    0.736792;    0.657309;    0.604203;    0.537133;    0.460014;    0.385589;    0.318117;    0.227988;    0.206851;    0.174029;    0.157883;    0.154661;    0.150222;    0.151404;    0.152573;    0.154210;    0.155186;    0.156538;    0.157857;    0.159654;    0.161176;    0.163043;    0.165588;    0.167757;    0.169743;    0.171476;    0.173637;    0.175712;    0.178598;    0.181245;    0.183964;    0.187035;    0.190221;    0.193006;    0.195905;    0.199649;    0.203389;    0.206643;    0.209833;    0.213903;    0.217979;    0.222180;    0.227420;    0.232120;    0.236708;    0.241127;    0.245542;    0.249885;
 32;    5.332086;    1.005523;    0.862758;    0.804572;    0.744007;    0.672728;    0.586781;    0.526554;    0.452279;    0.374106;    0.299951;    0.225320;    0.200013;    0.172711;    0.156709;    0.152536;    0.149075;    0.150395;    0.152082;    0.153700;    0.155240;    0.157021;    0.158803;    0.160513;    0.162392;    0.164169;    0.166097;    0.168177;    0.170157;    0.172518;    0.174799;    0.177427;    0.180150;    0.182977;    0.185539;    0.188292;    0.191057;    0.193881;    0.196727;    0.200717;    0.204354;    0.208299;    0.212173;    0.215707;    0.219920;    0.223922;    0.228560;    0.232912;    0.237108;    0.241757;    0.247050;    0.251381;
 33;    5.299605;    0.997082;    0.855228;    0.796727;    0.737037;    0.661408;    0.596099;    0.525231;    0.456351;    0.379597;    0.300160;    0.223296;    0.200036;    0.171676;    0.155342;    0.152204;    0.147715;    0.148963;    0.150204;    0.151564;    0.153375;    0.154990;    0.157069;    0.159101;    0.160822;    0.162460;    0.164148;    0.165522;    0.168301;    0.170940;    0.173501;    0.176382;    0.179527;    0.182222;    0.184974;    0.187711;    0.191610;    0.194906;    0.198769;    0.202487;    0.205704;    0.208803;    0.212161;    0.215820;    0.219475;    0.223395;    0.227596;    0.231333;    0.234189;    0.239160;    0.244201;    0.249271;
 34;    5.349547;    1.007007;    0.870230;    0.815023;    0.740172;    0.683343;    0.604227;    0.532701;    0.461304;    0.392249;    0.317160;    0.229532;    0.205686;    0.174225;    0.158457;    0.154955;    0.150946;    0.151856;    0.152975;    0.154081;    0.155169;    0.156410;    0.158138;    0.160163;    0.162466;    0.164406;    0.166634;    0.168767;    0.170689;    0.172066;    0.173989;    0.177059;    0.180151;    0.183102;    0.185983;    0.189074;    0.192339;    0.195170;    0.197666;    0.201246;    0.204836;    0.208491;    0.211561;    0.215661;    0.219937;    0.224276;    0.228598;    0.232959;    0.237528;    0.242183;    0.246893;    0.251752;
 35;    5.734137;    1.001277;    0.860112;    0.810812;    0.735597;    0.667130;    0.594727;    0.537086;    0.461336;    0.385225;    0.317257;    0.224480;    0.198942;    0.174068;    0.158754;    0.154675;    0.149419;    0.150340;    0.151683;    0.152679;    0.154634;    0.156275;    0.157886;    0.159611;    0.161029;    0.162923;    0.165079;    0.167147;    0.169787;    0.172428;    0.174854;    0.177952;    0.180744;    0.183311;    0.185952;    0.189086;    0.192167;    0.194594;    0.198161;    0.202219;    0.205772;    0.209371;    0.213091;    0.216924;    0.220336;    0.223485;    0.228426;    0.232875;    0.237087;    0.241034;    0.245525;    0.250319;
 36;    5.271579;    0.973871;    0.844244;    0.779508;    0.728790;    0.668662;    0.599454;    0.525536;    0.450433;    0.364699;    0.291916;    0.222468;    0.199122;    0.171292;    0.156172;    0.153093;    0.148609;    0.149857;    0.151103;    0.152482;    0.153386;    0.155171;    0.156536;    0.158003;    0.159432;    0.160486;    0.162743;    0.165072;    0.167564;    0.169957;    0.171955;    0.174543;    0.177362;    0.179587;    0.182177;    0.184664;    0.187613;    0.190925;    0.194126;    0.197534;    0.200179;    0.203456;    0.206432;    0.210762;    0.215214;    0.219694;    0.223393;    0.226975;    0.230466;    0.234215;    0.238729;    0.243468;
 37;    5.273410;    0.991206;    0.851432;    0.790845;    0.742236;    0.663979;    0.608452;    0.543625;    0.471389;    0.376329;    0.301367;    0.225740;    0.204392;    0.171247;    0.156351;    0.153131;    0.149284;    0.150737;    0.152095;    0.153350;    0.154756;    0.156191;    0.157188;    0.159069;    0.160968;    0.163337;    0.165612;    0.167838;    0.170577;    0.173008;    0.175578;    0.177594;    0.179991;    0.182893;    0.186044;    0.189146;    0.192218;    0.195010;    0.197246;    0.200097;    0.203297;    0.206547;    0.210281;    0.213672;    0.217291;    0.221630;    0.225563;    0.229861;    0.234139;    0.238707;    0.243023;    0.247801;
 38;    5.296675;    0.996768;    0.860307;    0.800209;    0.730770;    0.668593;    0.593926;    0.520273;    0.463183;    0.385520;    0.305169;    0.228919;    0.204591;    0.174631;    0.158191;    0.154954;    0.150670;    0.152486;    0.153962;    0.154771;    0.156478;    0.157929;    0.158791;    0.159304;    0.161552;    0.163791;    0.165638;    0.168637;    0.171271;    0.173732;    0.175683;    0.177966;    0.179684;    0.181930;    0.185545;    0.189174;    0.192099;    0.194968;    0.198515;    0.202271;    0.205448;    0.208946;    0.212646;    0.216505;    0.220099;    0.224181;    0.228053;    0.231729;    0.235638;    0.240624;    0.245184;    0.249192;
 39;    5.272969;    0.973790;    0.844558;    0.792496;    0.725741;    0.655680;    0.583432;    0.514835;    0.446972;    0.367501;    0.306018;    0.225290;    0.201977;    0.174618;    0.158066;    0.154397;    0.149322;    0.150344;    0.151178;    0.152862;    0.153963;    0.155839;    0.157957;    0.159764;    0.161594;    0.163488;    0.165417;    0.166811;    0.168378;    0.170443;    0.171901;    0.174476;    0.176632;    0.179571;    0.182586;    0.184924;    0.186969;    0.190631;    0.194270;    0.197696;    0.200674;    0.204354;    0.207908;    0.212124;    0.215829;    0.220044;    0.223750;    0.227249;    0.231812;    0.235105;    0.239877;    0.243447;
 40;    5.243872;    0.988942;    0.853443;    0.790775;    0.720403;    0.648994;    0.592350;    0.518267;    0.448207;    0.383289;    0.304781;    0.223370;    0.201111;    0.170439;    0.156310;    0.152460;    0.147744;    0.148665;    0.150232;    0.151160;    0.152359;    0.154295;    0.156198;    0.158115;    0.159655;    0.161399;    0.163676;    0.165764;    0.168180;    0.170712;    0.173194;    0.175662;    0.177485;    0.180265;    0.183232;    0.186119;    0.189390;    0.192334;    0.195892;    0.199375;    0.202335;    0.204621;    0.209010;    0.213034;    0.216767;    0.221120;    0.225085;    0.229129;    0.233398;    0.237398;    0.242736;    0.247236;
 41;    5.266182;    1.001914;    0.858790;    0.795387;    0.735946;    0.672123;    0.597187;    0.540946;    0.461024;    0.387609;    0.301087;    0.227242;    0.206364;    0.174016;    0.157389;    0.152968;    0.149707;    0.150595;    0.152428;    0.154135;    0.155764;    0.157317;    0.158660;    0.160234;    0.162288;    0.163856;    0.166451;    0.168590;    0.170809;    0.172295;    0.175491;    0.178392;    0.180995;    0.183212;    0.186541;    0.190037;    0.193078;    0.195948;    0.198432;    0.201515;    0.204695;    0.208773;    0.212398;    0.216240;    0.220206;    0.224119;    0.228020;    0.233157;    0.237660;    0.241673;    0.245749;    0.250478;
 42;    5.539080;    1.012218;    0.873087;    0.814339;    0.738397;    0.676556;    0.601234;    0.534661;    0.467657;    0.393278;    0.306683;    0.228968;    0.205264;    0.173738;    0.157336;    0.153779;    0.150221;    0.151414;    0.152918;    0.154405;    0.156302;    0.158095;    0.159806;    0.161442;    0.163448;    0.165929;    0.168137;    0.170472;    0.172768;    0.175059;    0.177355;    0.179569;    0.181727;    0.184599;    0.187323;    0.190876;    0.194501;    0.197725;    0.200813;    0.204049;    0.207940;    0.211116;    0.214998;    0.219057;    0.223008;    0.227053;    0.231048;    0.235194;    0.239712;    0.244243;    0.248353;    0.253055;
 43;    5.301116;    0.999640;    0.857563;    0.791728;    0.746141;    0.684676;    0.611409;    0.519632;    0.452932;    0.380505;    0.315229;    0.222495;    0.199221;    0.173773;    0.157539;    0.152384;    0.148505;    0.149533;    0.150859;    0.152447;    0.154348;    0.156148;    0.157774;    0.159700;    0.161383;    0.163386;    0.165835;    0.168055;    0.170528;    0.172777;    0.175197;    0.177594;    0.179717;    0.183021;    0.186180;    0.189046;    0.192212;    0.194998;    0.198460;    0.202078;    0.205641;    0.209673;    0.213375;    0.217090;    0.220652;    0.224574;    0.228497;    0.232552;    0.237467;    0.241999;    0.246581;    0.249910;
 44;    5.312891;    1.010989;    0.865308;    0.804694;    0.751540;    0.676704;    0.605925;    0.531396;    0.467714;    0.399273;    0.308850;    0.227125;    0.205162;    0.175743;    0.159065;    0.154900;    0.150823;    0.151627;    0.153614;    0.154989;    0.156479;    0.158680;    0.160680;    0.162095;    0.164159;    0.165657;    0.168066;    0.170115;    0.172464;    0.174852;    0.177746;    0.180167;    0.182784;    0.185429;    0.187831;    0.191125;    0.194331;    0.197508;    0.200483;    0.203004;    0.207130;    0.210883;    0.214814;    0.218561;    0.222516;    0.226829;    0.231416;    0.235560;    0.238545;    0.243898;    0.248013;    0.252747;
 45;    5.295478;    0.990321;    0.850267;    0.781538;    0.716711;    0.654329;    0.600112;    0.537559;    0.457438;    0.394872;    0.311243;    0.228252;    0.201408;    0.175011;    0.158606;    0.154593;    0.151264;    0.152864;    0.154141;    0.155527;    0.156987;    0.158375;    0.159995;    0.161479;    0.163366;    0.165140;    0.167132;    0.168742;    0.171094;    0.173490;    0.176211;    0.179094;    0.182146;    0.184777;    0.187423;    0.189870;    0.193001;    0.196597;    0.200051;    0.203182;    0.206387;    0.209390;    0.212514;    0.216282;    0.219767;    0.222885;    0.226883;    0.230124;    0.234307;    0.238639;    0.242866;    0.247580;
 46;    5.282975;    0.993831;    0.855304;    0.793332;    0.717817;    0.654112;    0.586842;    0.520817;    0.441721;    0.376067;    0.304976;    0.224366;    0.200883;    0.171804;    0.157563;    0.152982;    0.148507;    0.149836;    0.150776;    0.152129;    0.153738;    0.155207;    0.156699;    0.158340;    0.160203;    0.162830;    0.165249;    0.167251;    0.168843;    0.171776;    0.174270;    0.176921;    0.179857;    0.182489;    0.184912;    0.187165;    0.190458;    0.193364;    0.196205;    0.199732;    0.203815;    0.207798;    0.211736;    0.216006;    0.219891;    0.223354;    0.227388;    0.230464;    0.234321;    0.239481;    0.243963;    0.248458;
 47;    5.290965;    1.032728;    0.876290;    0.818215;    0.750454;    0.690284;    0.617601;    0.542588;    0.473215;    0.388689;    0.320497;    0.227661;    0.206451;    0.174675;    0.158291;    0.153976;    0.149966;    0.150765;    0.152134;    0.154138;    0.155926;    0.157571;    0.159020;    0.161039;    0.163357;    0.165698;    0.167905;    0.169721;    0.171462;    0.174278;    0.177035;    0.180220;    0.183307;    0.186064;    0.189027;    0.191833;    0.194803;    0.197476;    0.201908;    0.206177;    0.210608;    0.214477;    0.218355;    0.221673;    0.226226;    0.230320;    0.235203;    0.239740;    0.243937;    0.248750;    0.252878;    0.258182;
 48;    5.502390;    0.994005;    0.857335;    0.793929;    0.727609;    0.658022;    0.592704;    0.527101;    0.450231;    0.387700;    0.309986;    0.227647;    0.203819;    0.172096;    0.157232;    0.153942;    0.150006;    0.150775;    0.152161;    0.153801;    0.155844;    0.157586;    0.158997;    0.160778;    0.162695;    0.164142;    0.165727;    0.168230;    0.170220;    0.172343;    0.175291;    0.177807;    0.180269;    0.182416;    0.184274;    0.186779;    0.190050;    0.192828;    0.197148;    0.201315;    0.204932;    0.208480;    0.212354;    0.216058;    0.219895;    0.223316;    0.226736;    0.230356;    0.234875;    0.239615;    0.243521;    0.248501;
 49;    5.361344;    0.992530;    0.863684;    0.798324;    0.726840;    0.663163;    0.592821;    0.521397;    0.453492;    0.383414;    0.305426;    0.225517;    0.202339;    0.174071;    0.157828;    0.154220;    0.149745;    0.150919;    0.152457;    0.153732;    0.155594;    0.157050;    0.158674;    0.160135;    0.162259;    0.164309;    0.166043;    0.168481;    0.171096;    0.173664;    0.176229;    0.178361;    0.180827;    0.183101;    0.185095;    0.187761;    0.190916;    0.194511;    0.198046;    0.201291;    0.204559;    0.207918;    0.211510;    0.215332;    0.218790;    0.222166;    0.226297;    0.230766;    0.235061;    0.239679;    0.244102;    0.248132;
 50;    5.321147;    1.001907;    0.857566;    0.797098;    0.736880;    0.668697;    0.606923;    0.528553;    0.452965;    0.372728;    0.300337;    0.225400;    0.204048;    0.175795;    0.159670;    0.155592;    0.149895;    0.150950;    0.152440;    0.153758;    0.155387;    0.156963;    0.158166;    0.160193;    0.162379;    0.164405;    0.166116;    0.168326;    0.170885;    0.173311;    0.175975;    0.178759;    0.180934;    0.183458;    0.186235;    0.188906;    0.192406;    0.195562;    0.199306;    0.203235;    0.206780;    0.209522;    0.212705;    0.216766;    0.220724;    0.224870;    0.229036;    0.233141;    0.237355;    0.241952;    0.245434;    0.250477;
 51;    5.295326;    1.036801;    0.880316;    0.813657;    0.748346;    0.677916;    0.597197;    0.532821;    0.473085;    0.393138;    0.310990;    0.232455;    0.205461;    0.174869;    0.157975;    0.154933;    0.151478;    0.152767;    0.154870;    0.156456;    0.157877;    0.159372;    0.161138;    0.162962;    0.164891;    0.166791;    0.169166;    0.171834;    0.174818;    0.177535;    0.180262;    0.182925;    0.185858;    0.188294;    0.190964;    0.194262;    0.197764;    0.201362;    0.204970;    0.208648;    0.212109;    0.215924;    0.219654;    0.222802;    0.227060;    0.231885;    0.235854;    0.240935;    0.245571;    0.250229;    0.254243;    0.259200;
 52;    5.310006;    0.994309;    0.848175;    0.780912;    0.721437;    0.666325;    0.606525;    0.535914;    0.445447;    0.373016;    0.300460;    0.228073;    0.198810;    0.173463;    0.157731;    0.154274;    0.150208;    0.151220;    0.152360;    0.153985;    0.155696;    0.156972;    0.158539;    0.160274;    0.161550;    0.162832;    0.164793;    0.167208;    0.169758;    0.172054;    0.173822;    0.176762;    0.179685;    0.182731;    0.185580;    0.188382;    0.191266;    0.193871;    0.197409;    0.200772;    0.204457;    0.207693;    0.211770;    0.215602;    0.218967;    0.223036;    0.227247;    0.231988;    0.236100;    0.239197;    0.243670;    0.248577;
 53;    5.701063;    0.990345;    0.856370;    0.793969;    0.730412;    0.669768;    0.599578;    0.520563;    0.444140;    0.371312;    0.302513;    0.223609;    0.200708;    0.173159;    0.157947;    0.153348;    0.148497;    0.149922;    0.150835;    0.152027;    0.153754;    0.155269;    0.157086;    0.159016;    0.161124;    0.163269;    0.165223;    0.167183;    0.169281;    0.171531;    0.174127;    0.177254;    0.180113;    0.182739;    0.185779;    0.188551;    0.191144;    0.194344;    0.197616;    0.200366;    0.203233;    0.206336;    0.210597;    0.214031;    0.217840;    0.222328;    0.226367;    0.230741;    0.234639;    0.238343;    0.242864;    0.247586;
 54;    5.627340;    1.010272;    0.867379;    0.796439;    0.731493;    0.669118;    0.603014;    0.535076;    0.468729;    0.386940;    0.306167;    0.230337;    0.204300;    0.173303;    0.157841;    0.154584;    0.150262;    0.151145;    0.152458;    0.154636;    0.156349;    0.158162;    0.160389;    0.162338;    0.164123;    0.165975;    0.167333;    0.168374;    0.170571;    0.173069;    0.175152;    0.177507;    0.180370;    0.183404;    0.186719;    0.190009;    0.193132;    0.196395;    0.199770;    0.203010;    0.206761;    0.210460;    0.214236;    0.218017;    0.221195;    0.225151;    0.229332;    0.232910;    0.237713;    0.242755;    0.247512;    0.252568;
 55;    5.875064;    0.981367;    0.844721;    0.781559;    0.723354;    0.668888;    0.603728;    0.533406;    0.462103;    0.383793;    0.309353;    0.227628;    0.206650;    0.172846;    0.157732;    0.153369;    0.149667;    0.151214;    0.152260;    0.152798;    0.154452;    0.155857;    0.156978;    0.158813;    0.161095;    0.163044;    0.165229;    0.167303;    0.169065;    0.171233;    0.173549;    0.176111;    0.178448;    0.181892;    0.185073;    0.187821;    0.190718;    0.193646;    0.196470;    0.199201;    0.201700;    0.206066;    0.210061;    0.213671;    0.217131;    0.219974;    0.224223;    0.228219;    0.232843;    0.236847;    0.240691;    0.245342;
 56;    5.362559;    0.983170;    0.849342;    0.786108;    0.723786;    0.648721;    0.585441;    0.514778;    0.434064;    0.364383;    0.294737;    0.221762;    0.200688;    0.171353;    0.157596;    0.153449;    0.148538;    0.150180;    0.151759;    0.152909;    0.154201;    0.155513;    0.157496;    0.158989;    0.160433;    0.162587;    0.164236;    0.166377;    0.168631;    0.171371;    0.173774;    0.176294;    0.178915;    0.180959;    0.184196;    0.186924;    0.190120;    0.193331;    0.196976;    0.200436;    0.203817;    0.207171;    0.210169;    0.214226;    0.217830;    0.221968;    0.225928;    0.229386;    0.233384;    0.237072;    0.242239;    0.245792;
 57;    5.360527;    1.026510;    0.872014;    0.802305;    0.733352;    0.675201;    0.599334;    0.535437;    0.459744;    0.389694;    0.309502;    0.232692;    0.207525;    0.176083;    0.159606;    0.155921;    0.151793;    0.152857;    0.153745;    0.155656;    0.157146;    0.158409;    0.159681;    0.161399;    0.163274;    0.165701;    0.167660;    0.169928;    0.172875;    0.175389;    0.177922;    0.180393;    0.183307;    0.186479;    0.189221;    0.191873;    0.195360;    0.198471;    0.201753;    0.205176;    0.208767;    0.212635;    0.217081;    0.221177;    0.225456;    0.229454;    0.233406;    0.237049;    0.242125;    0.247022;    0.251730;    0.256627;
 58;    5.692252;    1.013655;    0.861941;    0.799526;    0.736211;    0.678940;    0.608126;    0.538255;    0.478113;    0.403764;    0.312621;    0.226528;    0.199697;    0.173592;    0.157836;    0.153950;    0.150046;    0.151612;    0.152564;    0.153944;    0.155626;    0.157068;    0.159248;    0.161355;    0.163506;    0.165773;    0.167822;    0.169304;    0.171940;    0.175016;    0.177974;    0.180677;    0.183061;    0.185716;    0.188992;    0.192046;    0.194835;    0.198280;    0.201426;    0.204524;    0.208131;    0.212210;    0.216410;    0.220588;    0.224547;    0.228535;    0.232714;    0.236651;    0.239889;    0.244244;    0.249153;    0.253414;
 59;    5.476447;    0.995251;    0.851243;    0.786439;    0.725628;    0.643934;    0.578732;    0.519771;    0.451492;    0.370076;    0.307446;    0.224058;    0.205389;    0.172397;    0.157165;    0.154846;    0.149017;    0.150407;    0.151549;    0.152698;    0.154403;    0.155742;    0.157796;    0.159441;    0.161508;    0.163312;    0.165178;    0.167003;    0.169585;    0.172254;    0.174471;    0.177253;    0.179651;    0.182421;    0.185340;    0.188498;    0.192084;    0.195822;    0.199329;    0.202880;    0.206789;    0.210204;    0.213000;    0.216675;    0.220904;    0.224899;    0.228700;    0.231968;    0.235217;    0.239840;    0.244625;    0.248813;
 60;    6.374995;    1.014474;    0.873204;    0.815748;    0.740009;    0.668389;    0.608046;    0.546203;    0.473063;    0.382358;    0.302675;    0.228606;    0.206121;    0.173661;    0.157865;    0.154387;    0.150764;    0.151679;    0.153187;    0.154822;    0.156119;    0.157796;    0.159331;    0.161158;    0.162779;    0.164200;    0.165746;    0.168252;    0.171208;    0.173769;    0.176238;    0.179010;    0.181631;    0.184884;    0.188093;    0.191671;    0.194674;    0.197218;    0.200286;    0.203541;    0.207099;    0.211550;    0.215791;    0.219707;    0.223282;    0.227555;    0.231638;    0.236545;    0.240496;    0.244676;    0.248830;    0.253618;
 61;    5.417798;    0.995322;    0.851795;    0.790577;    0.735099;    0.663898;    0.608972;    0.541372;    0.454803;    0.388990;    0.316683;    0.228950;    0.209795;    0.175574;    0.159643;    0.154921;    0.150643;    0.151199;    0.152205;    0.153583;    0.155397;    0.156926;    0.158505;    0.160537;    0.163021;    0.165197;    0.166994;    0.169215;    0.171154;    0.173497;    0.176254;    0.179103;    0.181947;    0.184490;    0.186764;    0.188535;    0.191382;    0.193805;    0.197665;    0.201451;    0.204851;    0.208488;    0.212235;    0.215248;    0.218494;    0.221878;    0.226048;    0.230379;    0.234843;    0.238942;    0.244321;    0.248831;
 62;    5.461659;    0.991357;    0.850224;    0.799966;    0.721927;    0.655873;    0.588813;    0.528585;    0.445280;    0.363754;    0.294722;    0.223015;    0.198567;    0.172150;    0.156801;    0.152917;    0.148416;    0.149516;    0.151052;    0.152413;    0.154312;    0.156129;    0.157732;    0.159171;    0.160964;    0.162816;    0.164707;    0.166621;    0.168345;    0.170954;    0.173623;    0.176070;    0.178366;    0.180960;    0.183458;    0.186233;    0.188782;    0.192169;    0.195791;    0.199132;    0.202695;    0.206500;    0.210581;    0.214469;    0.218554;    0.222145;    0.225929;    0.229138;    0.233859;    0.237899;    0.242399;    0.247839;
 63;    5.408800;    0.985885;    0.847653;    0.791616;    0.722678;    0.654692;    0.596574;    0.536003;    0.454016;    0.389824;    0.299963;    0.227618;    0.206592;    0.172721;    0.157426;    0.154163;    0.150546;    0.151344;    0.152890;    0.153958;    0.155521;    0.156774;    0.157771;    0.159816;    0.161758;    0.164198;    0.166011;    0.167944;    0.170214;    0.172624;    0.174990;    0.177457;    0.180046;    0.182581;    0.185139;    0.187649;    0.190723;    0.194203;    0.197595;    0.200971;    0.204001;    0.207236;    0.210283;    0.213123;    0.217250;    0.220753;    0.224920;    0.229497;    0.233245;    0.237473;    0.242297;    0.246471;
 64;    5.450388;    1.010523;    0.868801;    0.809357;    0.755882;    0.689424;    0.612889;    0.542097;    0.467543;    0.397227;    0.309588;    0.226104;    0.205674;    0.173106;    0.157537;    0.153390;    0.149931;    0.151111;    0.152755;    0.154061;    0.155478;    0.157376;    0.159018;    0.160850;    0.162660;    0.164416;    0.166629;    0.168887;    0.170742;    0.172979;    0.176077;    0.178873;    0.181640;    0.184104;    0.187508;    0.190746;    0.194264;    0.198075;    0.201971;    0.205633;    0.209195;    0.212622;    0.216176;    0.220237;    0.224501;    0.228325;    0.232534;    0.236866;    0.241023;    0.245168;    0.248946;    0.252631;
 65;    5.711400;    0.985663;    0.847417;    0.787982;    0.726826;    0.658802;    0.594013;    0.527564;    0.462625;    0.380152;    0.299602;    0.226306;    0.204404;    0.171881;    0.157218;    0.152933;    0.149968;    0.150451;    0.151659;    0.152935;    0.154812;    0.156285;    0.158732;    0.160650;    0.162761;    0.164408;    0.166699;    0.168941;    0.171128;    0.172897;    0.174784;    0.176279;    0.178919;    0.181449;    0.184096;    0.187420;    0.190663;    0.193971;    0.197282;    0.200457;    0.203184;    0.206336;    0.210142;    0.214823;    0.218927;    0.222730;    0.226281;    0.230537;    0.234222;    0.237590;    0.242054;    0.246416;
 66;    5.452137;    0.999582;    0.854719;    0.796611;    0.736365;    0.677825;    0.600921;    0.536358;    0.459288;    0.385987;    0.314181;    0.224713;    0.204300;    0.173969;    0.157852;    0.153919;    0.149145;    0.149994;    0.151609;    0.153013;    0.153602;    0.155593;    0.157651;    0.159561;    0.161695;    0.163435;    0.165604;    0.168214;    0.170684;    0.173023;    0.175110;    0.177689;    0.180301;    0.183096;    0.185948;    0.188882;    0.192253;    0.195409;    0.199449;    0.203092;    0.206682;    0.210182;    0.213603;    0.216513;    0.218969;    0.223638;    0.227948;    0.232293;    0.236767;    0.241128;    0.244935;    0.249896;
 67;    5.378062;    0.999862;    0.855679;    0.787826;    0.723677;    0.656759;    0.589768;    0.531374;    0.446893;    0.374111;    0.299471;    0.225944;    0.202480;    0.174486;    0.158956;    0.154173;    0.149869;    0.150638;    0.151876;    0.153515;    0.155301;    0.157203;    0.159427;    0.161385;    0.163213;    0.165385;    0.167151;    0.169095;    0.171481;    0.173653;    0.175930;    0.178497;    0.180649;    0.183399;    0.186071;    0.189004;    0.191834;    0.194746;    0.198162;    0.201282;    0.204498;    0.207957;    0.212233;    0.216279;    0.220601;    0.224769;    0.228635;    0.233008;    0.236349;    0.241764;    0.246087;    0.249965;
 68;    5.393428;    0.996191;    0.856873;    0.792792;    0.734084;    0.666772;    0.600207;    0.543126;    0.465674;    0.388668;    0.319743;    0.226902;    0.198513;    0.173209;    0.158208;    0.154516;    0.150229;    0.151552;    0.152670;    0.153998;    0.154914;    0.155839;    0.158255;    0.160299;    0.162341;    0.163984;    0.164980;    0.167469;    0.170629;    0.173653;    0.176538;    0.179553;    0.182137;    0.184744;    0.187393;    0.190228;    0.193360;    0.197030;    0.200056;    0.203363;    0.206711;    0.210006;    0.213689;    0.217787;    0.221151;    0.225302;    0.228800;    0.231757;    0.235194;    0.239924;    0.244549;    0.249048;
 69;    5.387954;    1.003658;    0.860077;    0.795047;    0.731911;    0.670559;    0.600807;    0.532090;    0.468913;    0.386472;    0.305344;    0.227814;    0.204954;    0.175061;    0.159617;    0.156015;    0.151519;    0.152249;    0.153692;    0.154766;    0.156555;    0.158278;    0.160175;    0.161812;    0.163302;    0.164885;    0.166688;    0.168772;    0.171307;    0.173976;    0.176529;    0.178673;    0.180535;    0.183778;    0.186898;    0.190246;    0.193417;    0.196841;    0.200499;    0.204070;    0.207421;    0.210582;    0.213755;    0.217734;    0.220594;    0.224579;    0.229410;    0.234386;    0.238812;    0.243004;    0.246818;    0.250915;
 70;    5.518391;    1.010203;    0.865387;    0.802037;    0.745799;    0.675382;    0.603037;    0.544219;    0.464765;    0.379818;    0.302363;    0.227570;    0.207225;    0.175941;    0.159856;    0.154898;    0.150755;    0.151605;    0.152988;    0.154690;    0.156128;    0.157388;    0.158943;    0.160856;    0.162554;    0.165273;    0.167667;    0.169838;    0.172134;    0.174134;    0.176922;    0.179595;    0.182100;    0.184642;    0.187050;    0.189612;    0.192982;    0.196476;    0.200133;    0.204036;    0.207527;    0.210759;    0.214077;    0.218182;    0.222510;    0.226521;    0.231329;    0.235707;    0.240469;    0.244910;    0.248919;    0.252551;
 71;    5.527573;    1.006767;    0.858379;    0.802487;    0.728846;    0.666901;    0.595057;    0.524816;    0.467482;    0.384226;    0.296374;    0.226240;    0.203010;    0.172614;    0.158156;    0.154193;    0.150216;    0.151379;    0.152399;    0.153997;    0.155546;    0.157096;    0.157774;    0.160147;    0.162015;    0.163644;    0.165870;    0.167732;    0.170155;    0.172412;    0.174235;    0.177722;    0.181028;    0.184275;    0.187600;    0.190557;    0.193920;    0.196610;    0.199533;    0.202720;    0.205828;    0.209834;    0.214166;    0.218360;    0.222496;    0.226510;    0.230051;    0.234515;    0.237899;    0.242265;    0.247467;    0.251692;
 72;    5.331310;    0.997700;    0.856970;    0.803370;    0.728493;    0.673840;    0.599483;    0.535504;    0.457070;    0.385771;    0.303945;    0.228657;    0.202631;    0.173297;    0.157789;    0.154167;    0.151087;    0.152233;    0.153262;    0.154947;    0.156564;    0.158342;    0.160074;    0.161208;    0.162719;    0.164849;    0.167345;    0.169647;    0.171901;    0.174298;    0.177048;    0.179599;    0.181663;    0.184776;    0.187863;    0.190905;    0.194264;    0.197755;    0.200997;    0.204358;    0.207241;    0.209898;    0.213112;    0.216239;    0.219304;    0.222513;    0.226516;    0.231122;    0.235848;    0.240019;    0.245128;    0.249425;
 73;    5.338856;    1.019829;    0.884607;    0.829822;    0.761291;    0.699241;    0.630377;    0.541246;    0.462248;    0.395647;    0.309357;    0.230069;    0.211087;    0.176283;    0.160472;    0.156497;    0.152774;    0.153775;    0.155686;    0.157224;    0.158804;    0.160265;    0.161595;    0.163649;    0.165295;    0.167593;    0.169572;    0.172255;    0.174841;    0.177460;    0.179876;    0.182808;    0.185457;    0.188162;    0.191250;    0.194332;    0.197149;    0.200628;    0.203407;    0.206945;    0.211014;    0.215103;    0.218516;    0.222042;    0.225637;    0.229270;    0.232436;    0.237133;    0.241740;    0.245952;    0.250122;    0.254957;
 74;    5.452185;    0.995323;    0.861676;    0.790143;    0.740420;    0.676210;    0.598422;    0.522583;    0.454494;    0.375061;    0.299798;    0.229385;    0.210081;    0.174914;    0.160121;    0.155240;    0.152038;    0.153396;    0.154979;    0.156456;    0.157691;    0.159048;    0.160332;    0.161357;    0.163527;    0.165497;    0.168133;    0.170440;    0.172518;    0.175061;    0.177343;    0.179825;    0.182630;    0.185023;    0.188308;    0.191276;    0.194240;    0.197725;    0.201417;    0.204913;    0.208224;    0.211885;    0.215374;    0.218431;    0.221551;    0.224815;    0.229059;    0.233068;    0.236657;    0.239588;    0.244659;    0.248831;
 75;    5.528603;    0.986164;    0.848684;    0.791820;    0.744306;    0.684084;    0.612449;    0.531958;    0.470774;    0.388554;    0.317859;    0.227727;    0.200370;    0.173728;    0.158040;    0.154556;    0.149150;    0.150332;    0.151945;    0.152784;    0.154148;    0.155420;    0.157058;    0.158859;    0.160547;    0.162566;    0.164566;    0.166486;    0.168571;    0.170902;    0.173607;    0.176055;    0.178961;    0.181967;    0.184868;    0.187555;    0.190185;    0.193166;    0.196237;    0.199257;    0.202493;    0.205387;    0.208992;    0.212234;    0.216522;    0.220537;    0.224461;    0.228334;    0.233143;    0.237988;    0.242213;    0.246541;
 76;    5.520299;    0.980197;    0.853269;    0.799679;    0.738441;    0.669892;    0.613660;    0.536101;    0.457632;    0.392707;    0.316724;    0.230300;    0.201457;    0.175524;    0.159445;    0.157068;    0.152747;    0.154292;    0.155110;    0.155777;    0.157151;    0.158056;    0.159889;    0.161221;    0.162991;    0.164683;    0.166572;    0.168724;    0.171347;    0.173542;    0.176058;    0.178334;    0.181152;    0.184085;    0.186949;    0.189602;    0.192210;    0.195198;    0.198529;    0.201783;    0.204534;    0.207474;    0.210900;    0.213760;    0.217184;    0.221079;    0.224889;    0.228419;    0.231785;    0.237007;    0.241069;    0.245049;
 77;    5.423502;    0.980906;    0.840365;    0.797136;    0.736912;    0.648659;    0.590267;    0.526435;    0.449494;    0.369311;    0.299411;    0.223100;    0.202428;    0.169430;    0.154366;    0.150679;    0.147112;    0.148457;    0.150265;    0.151466;    0.152995;    0.154287;    0.155377;    0.157522;    0.159558;    0.162211;    0.164784;    0.167192;    0.169120;    0.170861;    0.173135;    0.175552;    0.177517;    0.179776;    0.182786;    0.185655;    0.189215;    0.192267;    0.195098;    0.197883;    0.201731;    0.204989;    0.208360;    0.211771;    0.214814;    0.219340;    0.223895;    0.228152;    0.232375;    0.236528;    0.241007;    0.245226;
 78;    5.407414;    1.004167;    0.858181;    0.793546;    0.727213;    0.666630;    0.592683;    0.530704;    0.462415;    0.374627;    0.308489;    0.227480;    0.201387;    0.172084;    0.156347;    0.152705;    0.149180;    0.150200;    0.151452;    0.153474;    0.155289;    0.157021;    0.158410;    0.159572;    0.161959;    0.164035;    0.166158;    0.168791;    0.171482;    0.174016;    0.176266;    0.178207;    0.180935;    0.183558;    0.186521;    0.189547;    0.192807;    0.195815;    0.199209;    0.202835;    0.205868;    0.209370;    0.213069;    0.217260;    0.221853;    0.226533;    0.230620;    0.235039;    0.238939;    0.243394;    0.247645;    0.251042;
 79;    5.279261;    0.999058;    0.852713;    0.789410;    0.722633;    0.662169;    0.598569;    0.538300;    0.464106;    0.377084;    0.296141;    0.219674;    0.201039;    0.170829;    0.156156;    0.151562;    0.147864;    0.149399;    0.150858;    0.152302;    0.153565;    0.154867;    0.156476;    0.157819;    0.158862;    0.161082;    0.162795;    0.165411;    0.167648;    0.169952;    0.172862;    0.175531;    0.178280;    0.181415;    0.185065;    0.188420;    0.191840;    0.195143;    0.198618;    0.201652;    0.204339;    0.208323;    0.212543;    0.216339;    0.219911;    0.222992;    0.227544;    0.232010;    0.235820;    0.239718;    0.244766;    0.249764;
 80;    5.399121;    0.996657;    0.853255;    0.795388;    0.730439;    0.664460;    0.605199;    0.525857;    0.452306;    0.389313;    0.305965;    0.225902;    0.204894;    0.172173;    0.156148;    0.152048;    0.147350;    0.148099;    0.149555;    0.150364;    0.152078;    0.152758;    0.154745;    0.156780;    0.159094;    0.161086;    0.163623;    0.166342;    0.168813;    0.171497;    0.174147;    0.176621;    0.179191;    0.181943;    0.184490;    0.187526;    0.190329;    0.193025;    0.197004;    0.200120;    0.203601;    0.206688;    0.210446;    0.214770;    0.219270;    0.223195;    0.226817;    0.230885;    0.235464;    0.240305;    0.245074;    0.249164;
 81;    5.409684;    1.003282;    0.857815;    0.798930;    0.737882;    0.670867;    0.609508;    0.546718;    0.472029;    0.377413;    0.297958;    0.226592;    0.203627;    0.172797;    0.157028;    0.153376;    0.149315;    0.150314;    0.151580;    0.153204;    0.154899;    0.156716;    0.158267;    0.159448;    0.160474;    0.162542;    0.164997;    0.167505;    0.169682;    0.172138;    0.174343;    0.176831;    0.179676;    0.182167;    0.184417;    0.187858;    0.191120;    0.193663;    0.197354;    0.201308;    0.205385;    0.209456;    0.213093;    0.216991;    0.220819;    0.224959;    0.228907;    0.232686;    0.235783;    0.240970;    0.245480;    0.250821;
 82;    5.369904;    0.969384;    0.837279;    0.778642;    0.737308;    0.680091;    0.609805;    0.542145;    0.464794;    0.386917;    0.310259;    0.226209;    0.203820;    0.172808;    0.156798;    0.153006;    0.148612;    0.149941;    0.151330;    0.152441;    0.153186;    0.154920;    0.156408;    0.157706;    0.158734;    0.160631;    0.162471;    0.164857;    0.166903;    0.169249;    0.171270;    0.173098;    0.175393;    0.178029;    0.180727;    0.183797;    0.187058;    0.190447;    0.193766;    0.196826;    0.199271;    0.202955;    0.206553;    0.209790;    0.213900;    0.218034;    0.221536;    0.225454;    0.228951;    0.233091;    0.237450;    0.242346;
 83;    8.437545;    0.983806;    0.838769;    0.779340;    0.721692;    0.665553;    0.597928;    0.539580;    0.474168;    0.399884;    0.307114;    0.227456;    0.205018;    0.175660;    0.158019;    0.154261;    0.149857;    0.150553;    0.152217;    0.153477;    0.154660;    0.156088;    0.157654;    0.159010;    0.160753;    0.162947;    0.164937;    0.166711;    0.168839;    0.171307;    0.173491;    0.176602;    0.179307;    0.182275;    0.185232;    0.188817;    0.191785;    0.194753;    0.197372;    0.200604;    0.203944;    0.207096;    0.210592;    0.213886;    0.217290;    0.220823;    0.225044;    0.229485;    0.232838;    0.237853;    0.242168;    0.245952;
 84;    6.283711;    0.996302;    0.851250;    0.789566;    0.726409;    0.672815;    0.613663;    0.539174;    0.457779;    0.388442;    0.304078;    0.228191;    0.204204;    0.174695;    0.159481;    0.154686;    0.150691;    0.151915;    0.153423;    0.155038;    0.156811;    0.158247;    0.159599;    0.161265;    0.162741;    0.163983;    0.166345;    0.168533;    0.170378;    0.172508;    0.175243;    0.177946;    0.181077;    0.183685;    0.186514;    0.189058;    0.191393;    0.194189;    0.197484;    0.200809;    0.203799;    0.206920;    0.211276;    0.215420;    0.218970;    0.222748;    0.227873;    0.232083;    0.236464;    0.240297;    0.244034;    0.249075;
 85;    7.121747;    1.002217;    0.863743;    0.800667;    0.747279;    0.685790;    0.612301;    0.529883;    0.451999;    0.387269;    0.303657;    0.223193;    0.197653;    0.172813;    0.158303;    0.153776;    0.149283;    0.150755;    0.152145;    0.153244;    0.154286;    0.155962;    0.158058;    0.159484;    0.161055;    0.163296;    0.165588;    0.167772;    0.169828;    0.171613;    0.173927;    0.176772;    0.179485;    0.182458;    0.185380;    0.188350;    0.191293;    0.194326;    0.198244;    0.201726;    0.205460;    0.208139;    0.212216;    0.215958;    0.220708;    0.224795;    0.228677;    0.232401;    0.237663;    0.242274;    0.246127;    0.250554;
 86;    6.218937;    1.000831;    0.860862;    0.789984;    0.726109;    0.663039;    0.599020;    0.540497;    0.467258;    0.383002;    0.310878;    0.227250;    0.202494;    0.174180;    0.158022;    0.154642;    0.150255;    0.151246;    0.152738;    0.153589;    0.154581;    0.156052;    0.157687;    0.160110;    0.162185;    0.164208;    0.166277;    0.168321;    0.170720;    0.172776;    0.175479;    0.178542;    0.181379;    0.184108;    0.186818;    0.189901;    0.192365;    0.196099;    0.199453;    0.202543;    0.205792;    0.209323;    0.212506;    0.216298;    0.220201;    0.223202;    0.228193;    0.232635;    0.236750;    0.240897;    0.245608;    0.250208;
 87;    6.277257;    0.997830;    0.851991;    0.787822;    0.722717;    0.665478;    0.597479;    0.527299;    0.463785;    0.383300;    0.309520;    0.228227;    0.206097;    0.171602;    0.156429;    0.153174;    0.149609;    0.150980;    0.151943;    0.152810;    0.154289;    0.156172;    0.157945;    0.159866;    0.161716;    0.163933;    0.165947;    0.167753;    0.169986;    0.172127;    0.174524;    0.176407;    0.179753;    0.183035;    0.185811;    0.188624;    0.191194;    0.194189;    0.197899;    0.201318;    0.204356;    0.208012;    0.211674;    0.215342;    0.219068;    0.222928;    0.225916;    0.230445;    0.235553;    0.239714;    0.244244;    0.249457;
 88;    6.375105;    0.996959;    0.849995;    0.792046;    0.726517;    0.672354;    0.602725;    0.528960;    0.453032;    0.373411;    0.303962;    0.226512;    0.204500;    0.173747;    0.157745;    0.153868;    0.149855;    0.151154;    0.152085;    0.153692;    0.154927;    0.155842;    0.157890;    0.159588;    0.161805;    0.163555;    0.165811;    0.168097;    0.170542;    0.172877;    0.175482;    0.177740;    0.180591;    0.183787;    0.186491;    0.189290;    0.191984;    0.194966;    0.197854;    0.201153;    0.205078;    0.209076;    0.212503;    0.216413;    0.220079;    0.223830;    0.228184;    0.232448;    0.236354;    0.240198;    0.243889;    0.249240;
 89;    6.372428;    0.999400;    0.864262;    0.812638;    0.739151;    0.671107;    0.601844;    0.537262;    0.466503;    0.379408;    0.302381;    0.229059;    0.203934;    0.176072;    0.159434;    0.153970;    0.150317;    0.151721;    0.153447;    0.154861;    0.156720;    0.158568;    0.160034;    0.161837;    0.163562;    0.165292;    0.167248;    0.168751;    0.171027;    0.172848;    0.174282;    0.177018;    0.179896;    0.183289;    0.186699;    0.189727;    0.192803;    0.195795;    0.199191;    0.202456;    0.205596;    0.209564;    0.213022;    0.216450;    0.219420;    0.222827;    0.227452;    0.232276;    0.236509;    0.241902;    0.246422;    0.249850;
 90;    8.591149;    1.006207;    0.855131;    0.795576;    0.742888;    0.667368;    0.601679;    0.529254;    0.462829;    0.380889;    0.313278;    0.225682;    0.199104;    0.173031;    0.157721;    0.153409;    0.149600;    0.150838;    0.152926;    0.154476;    0.155768;    0.156588;    0.158487;    0.160414;    0.162330;    0.164505;    0.166505;    0.168541;    0.170558;    0.172904;    0.175305;    0.177363;    0.180341;    0.183380;    0.186716;    0.189745;    0.192887;    0.196258;    0.199976;    0.203464;    0.206570;    0.209855;    0.214041;    0.218670;    0.222987;    0.226869;    0.230892;    0.234791;    0.238552;    0.242636;    0.247683;    0.251552;
 91;    5.935412;    1.015681;    0.873195;    0.812343;    0.752529;    0.685730;    0.611789;    0.532456;    0.467080;    0.376332;    0.309989;    0.231115;    0.207269;    0.173992;    0.158143;    0.155165;    0.151160;    0.152215;    0.153553;    0.154543;    0.156012;    0.157248;    0.158410;    0.161023;    0.163217;    0.165040;    0.167239;    0.169990;    0.172315;    0.174987;    0.177133;    0.179269;    0.181183;    0.184707;    0.188251;    0.191624;    0.194700;    0.197608;    0.200747;    0.204325;    0.207752;    0.211293;    0.215062;    0.219909;    0.224113;    0.228493;    0.232579;    0.236910;    0.240810;    0.244222;    0.248582;    0.253920;
 92;    5.919232;    1.016480;    0.862953;    0.800566;    0.745970;    0.678118;    0.611233;    0.540173;    0.455271;    0.387168;    0.300650;    0.223823;    0.203735;    0.170796;    0.155873;    0.152554;    0.148613;    0.150316;    0.151616;    0.152784;    0.154006;    0.155811;    0.157083;    0.158942;    0.161532;    0.164272;    0.166768;    0.169099;    0.171653;    0.174196;    0.176463;    0.178817;    0.181575;    0.184311;    0.187440;    0.190271;    0.192975;    0.196592;    0.199874;    0.203098;    0.206828;    0.210069;    0.213663;    0.217976;    0.222388;    0.226683;    0.230677;    0.234560;    0.238280;    0.243661;    0.248992;    0.254120;
 93;    5.326278;    1.000645;    0.871762;    0.825115;    0.762977;    0.695654;    0.626435;    0.550329;    0.479877;    0.397455;    0.316082;    0.231612;    0.208738;    0.174846;    0.159653;    0.155719;    0.151009;    0.151995;    0.153761;    0.155181;    0.156756;    0.158877;    0.160672;    0.162235;    0.163773;    0.165755;    0.168179;    0.170294;    0.172872;    0.175163;    0.177471;    0.179611;    0.181711;    0.184230;    0.186621;    0.189613;    0.192559;    0.196024;    0.199317;    0.202657;    0.206000;    0.209535;    0.212816;    0.217269;    0.221178;    0.224875;    0.228228;    0.232911;    0.237421;    0.242086;    0.246543;    0.250161;
 94;    5.343991;    1.012332;    0.861446;    0.800588;    0.738787;    0.673298;    0.604510;    0.533777;    0.454809;    0.391070;    0.305205;    0.228718;    0.200544;    0.172490;    0.158004;    0.155268;    0.150558;    0.151638;    0.153310;    0.154800;    0.156174;    0.157376;    0.159424;    0.161501;    0.163826;    0.165908;    0.167398;    0.169322;    0.171621;    0.174502;    0.176959;    0.179311;    0.181488;    0.184454;    0.187353;    0.189937;    0.192813;    0.195872;    0.199106;    0.203014;    0.206509;    0.209737;    0.212954;    0.217191;    0.221290;    0.225087;    0.229952;    0.234023;    0.238214;    0.243110;    0.248378;    0.253083;
 95;    5.309254;    0.997232;    0.854174;    0.805905;    0.738499;    0.659503;    0.590555;    0.524903;    0.470245;    0.400013;    0.311165;    0.226329;    0.207668;    0.175901;    0.158932;    0.155563;    0.150739;    0.151883;    0.153035;    0.155196;    0.156922;    0.158233;    0.159033;    0.161295;    0.163065;    0.165505;    0.167837;    0.170035;    0.172321;    0.174347;    0.176990;    0.179790;    0.182473;    0.184569;    0.187541;    0.190512;    0.194242;    0.197334;    0.200091;    0.203728;    0.206912;    0.210293;    0.213268;    0.216970;    0.220267;    0.224350;    0.228347;    0.232264;    0.236202;    0.240023;    0.244951;    0.249308;
 96;    5.352199;    0.983656;    0.841158;    0.778603;    0.722139;    0.667819;    0.598685;    0.533183;    0.454113;    0.378391;    0.312347;    0.226157;    0.203199;    0.173932;    0.157907;    0.153394;    0.149547;    0.150944;    0.151860;    0.153708;    0.155508;    0.156970;    0.157989;    0.160154;    0.162128;    0.164158;    0.166356;    0.168165;    0.170427;    0.172793;    0.175284;    0.178260;    0.180827;    0.183468;    0.185993;    0.187933;    0.190272;    0.192828;    0.196293;    0.199479;    0.202700;    0.205883;    0.208920;    0.212448;    0.216509;    0.220984;    0.225004;    0.229108;    0.233039;    0.238182;    0.242143;    0.245914;
 97;    5.341001;    1.020545;    0.877233;    0.804928;    0.735359;    0.666136;    0.602406;    0.521511;    0.454642;    0.385983;    0.298578;    0.223716;    0.199098;    0.171511;    0.156038;    0.153201;    0.148812;    0.149787;    0.150750;    0.152517;    0.153772;    0.156025;    0.157772;    0.159231;    0.160735;    0.163201;    0.165558;    0.168384;    0.171125;    0.173953;    0.176530;    0.179063;    0.181865;    0.184293;    0.186904;    0.189142;    0.192848;    0.196677;    0.200250;    0.203910;    0.207627;    0.211662;    0.216036;    0.220382;    0.224004;    0.227575;    0.231034;    0.235747;    0.240131;    0.244658;    0.250315;    0.255136;
 98;    5.332961;    1.004742;    0.868500;    0.800972;    0.743688;    0.680942;    0.598097;    0.538577;    0.458503;    0.379549;    0.308552;    0.226596;    0.207697;    0.174717;    0.158435;    0.154273;    0.150474;    0.152342;    0.153644;    0.155248;    0.156912;    0.158218;    0.160259;    0.162267;    0.163980;    0.166158;    0.168052;    0.170031;    0.172163;    0.174890;    0.177426;    0.179983;    0.182674;    0.185146;    0.188029;    0.191397;    0.194662;    0.198224;    0.201819;    0.205195;    0.208137;    0.211469;    0.215003;    0.218797;    0.222517;    0.226318;    0.229578;    0.233050;    0.237431;    0.242771;    0.246790;    0.251185;
 99;    5.337664;    0.996808;    0.854525;    0.799870;    0.733528;    0.666634;    0.594759;    0.527239;    0.464388;    0.385495;    0.303066;    0.226356;    0.205489;    0.174391;    0.159015;    0.155377;    0.150831;    0.152344;    0.153721;    0.154565;    0.156108;    0.157513;    0.159797;    0.161875;    0.163913;    0.165866;    0.168038;    0.169826;    0.171440;    0.173468;    0.175770;    0.178143;    0.180784;    0.183347;    0.187130;    0.190368;    0.193514;    0.196757;    0.200206;    0.203175;    0.206384;    0.210135;    0.213668;    0.217299;    0.220882;    0.224237;    0.228302;    0.232034;    0.236029;    0.239448;    0.243946;    0.249202;
100;    5.665564;    0.996272;    0.851855;    0.783436;    0.730567;    0.666725;    0.593184;    0.522516;    0.448471;    0.375116;    0.301307;    0.223147;    0.205994;    0.172115;    0.157393;    0.153260;    0.148702;    0.149858;    0.150886;    0.152420;    0.153655;    0.155592;    0.157064;    0.157999;    0.159903;    0.162342;    0.164788;    0.167236;    0.169363;    0.171729;    0.174718;    0.177523;    0.179778;    0.181909;    0.185542;    0.188764;    0.191569;    0.193747;    0.196624;    0.199996;    0.203980;    0.207678;    0.211550;    0.215370;    0.219167;    0.223304;    0.227243;    0.230568;    0.235489;    0.240492;    0.244448;    0.249068;


==> anc/LVM_v0.2/result_simulation/SetC4.3_Modelppca-none-none_CVekf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;PC28;PC29;PC30;PC31;PC32;PC33;PC34;PC35;PC36;PC37;PC38;PC39;PC40;PC41;PC42;PC43;PC44;PC45;PC46;PC47;PC48;PC49;PC50;
Nan;Nan;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  1;    8.976891;    1.421925;    1.355806;    1.321686;    1.291146;    1.256196;    1.217084;    1.167051;    1.092454;    1.019986;    0.912047;    0.776636;    0.723174;    0.666692;    0.632209;    0.627900;    0.606646;    0.607902;    0.608491;    0.609703;    0.610630;    0.611963;    0.612896;    0.613667;    0.614426;    0.615223;    0.615711;    0.616643;    0.617456;    0.617238;    0.617525;    0.617883;    0.618605;    0.619629;    0.620457;    0.620884;    0.620634;    0.621719;    0.622062;    0.622843;    0.623124;    0.623095;    0.622816;    0.622863;    0.622888;    0.623429;    0.624024;    0.624134;    0.623752;    0.623972;    0.624071;    0.624071;
  2;    8.654468;    1.422773;    1.353814;    1.325860;    1.297227;    1.249587;    1.212993;    1.150903;    1.103784;    1.016889;    0.925510;    0.782484;    0.725925;    0.668469;    0.635705;    0.628581;    0.605613;    0.607446;    0.608345;    0.608651;    0.609599;    0.610469;    0.611832;    0.613026;    0.613783;    0.613835;    0.614855;    0.615701;    0.616341;    0.616769;    0.617387;    0.617532;    0.618120;    0.618724;    0.619490;    0.619064;    0.620097;    0.621208;    0.621987;    0.622079;    0.622153;    0.622830;    0.623351;    0.623478;    0.623777;    0.624041;    0.623910;    0.623935;    0.623923;    0.624097;    0.624217;    0.624217;
  3;    8.412218;    1.421296;    1.357497;    1.332446;    1.297079;    1.262346;    1.231176;    1.178566;    1.111542;    1.037531;    0.948432;    0.779636;    0.729209;    0.663658;    0.630286;    0.619455;    0.604045;    0.604790;    0.605953;    0.606365;    0.607120;    0.609156;    0.610573;    0.611281;    0.612410;    0.613117;    0.613774;    0.615230;    0.615802;    0.616711;    0.616862;    0.617503;    0.618572;    0.619429;    0.620209;    0.620707;    0.621357;    0.621659;    0.622376;    0.622294;    0.622533;    0.622451;    0.622795;    0.622731;    0.623246;    0.623497;    0.623946;    0.624047;    0.624320;    0.624106;    0.624410;    0.624410;
  4;    8.612795;    1.433921;    1.366981;    1.341239;    1.305214;    1.271319;    1.212743;    1.179139;    1.128975;    1.047701;    0.930529;    0.773059;    0.729007;    0.668369;    0.635684;    0.631530;    0.608477;    0.608962;    0.610404;    0.611445;    0.612601;    0.613602;    0.614884;    0.615821;    0.616820;    0.617610;    0.618200;    0.619233;    0.620382;    0.620553;    0.620871;    0.620752;    0.621666;    0.622078;    0.623094;    0.623478;    0.624350;    0.625110;    0.625948;    0.626761;    0.626962;    0.626793;    0.625830;    0.626520;    0.627285;    0.627467;    0.627610;    0.627552;    0.627476;    0.627608;    0.627713;    0.627713;
  5;    8.571404;    1.417292;    1.354687;    1.332112;    1.298322;    1.261782;    1.219925;    1.169056;    1.104142;    1.018289;    0.936514;    0.775005;    0.738689;    0.669168;    0.631330;    0.625043;    0.604257;    0.606112;    0.606952;    0.608306;    0.608519;    0.609999;    0.611653;    0.612578;    0.613215;    0.613803;    0.614265;    0.614547;    0.614708;    0.615051;    0.616060;    0.616966;    0.616933;    0.617175;    0.617658;    0.617859;    0.618717;    0.619344;    0.619819;    0.620005;    0.620446;    0.620942;    0.621133;    0.621086;    0.621115;    0.621308;    0.620874;    0.621220;    0.621686;    0.621735;    0.621622;    0.621622;
  6;   10.133320;    1.417630;    1.345490;    1.320251;    1.283630;    1.245046;    1.196885;    1.152915;    1.086153;    1.010748;    0.909009;    0.773194;    0.735965;    0.666285;    0.629799;    0.618416;    0.600554;    0.602339;    0.603225;    0.605240;    0.606576;    0.607553;    0.608323;    0.608963;    0.609097;    0.609640;    0.610108;    0.611627;    0.612328;    0.612871;    0.612792;    0.613055;    0.612166;    0.612916;    0.614018;    0.615123;    0.616091;    0.616499;    0.617205;    0.617957;    0.618528;    0.618651;    0.618792;    0.619078;    0.619057;    0.619260;    0.619674;    0.619914;    0.620165;    0.620342;    0.620009;    0.620009;
  7;    7.568994;    1.428725;    1.362760;    1.329991;    1.301607;    1.264330;    1.217641;    1.170608;    1.119698;    1.034225;    0.906189;    0.770755;    0.723809;    0.667519;    0.634047;    0.622432;    0.604997;    0.605815;    0.606912;    0.607782;    0.607894;    0.608189;    0.609578;    0.610667;    0.611804;    0.612794;    0.612985;    0.613966;    0.615063;    0.616094;    0.616861;    0.617503;    0.617485;    0.618255;    0.618546;    0.618288;    0.619381;    0.619800;    0.620795;    0.620846;    0.620942;    0.620177;    0.620883;    0.621264;    0.621219;    0.621444;    0.621628;    0.622103;    0.622371;    0.622518;    0.622632;    0.622632;
  8;    7.578069;    1.410577;    1.348859;    1.321842;    1.293494;    1.260249;    1.213338;    1.163926;    1.090737;    1.010637;    0.913352;    0.779055;    0.744485;    0.658777;    0.625098;    0.615518;    0.599774;    0.601199;    0.601082;    0.602156;    0.602859;    0.603868;    0.604775;    0.606021;    0.606755;    0.606599;    0.608083;    0.608830;    0.609947;    0.610352;    0.610372;    0.611067;    0.611980;    0.612757;    0.613408;    0.614532;    0.615544;    0.616070;    0.616307;    0.616519;    0.616590;    0.616755;    0.617717;    0.617846;    0.618187;    0.618551;    0.618724;    0.618927;    0.619186;    0.619075;    0.619220;    0.619220;
  9;    7.549102;    1.424374;    1.356178;    1.327257;    1.294823;    1.257991;    1.218558;    1.178691;    1.120168;    1.044975;    0.926638;    0.775086;    0.734885;    0.662770;    0.628020;    0.624108;    0.601842;    0.602496;    0.604429;    0.606136;    0.607264;    0.608267;    0.609056;    0.609543;    0.609817;    0.609950;    0.610891;    0.611060;    0.612409;    0.613721;    0.614697;    0.615892;    0.616264;    0.616790;    0.617821;    0.618200;    0.617856;    0.618068;    0.618643;    0.619651;    0.620091;    0.620474;    0.620533;    0.620720;    0.620934;    0.621344;    0.621705;    0.622112;    0.622405;    0.622473;    0.622547;    0.622547;
 10;    7.785735;    1.418192;    1.356320;    1.332270;    1.298248;    1.267522;    1.219991;    1.168266;    1.122129;    1.048565;    0.957207;    0.776223;    0.732099;    0.660406;    0.628576;    0.619095;    0.600976;    0.602819;    0.604554;    0.605289;    0.605763;    0.607806;    0.608844;    0.609819;    0.611276;    0.612333;    0.613036;    0.613797;    0.614386;    0.615081;    0.615743;    0.616555;    0.616971;    0.617676;    0.617993;    0.618925;    0.619384;    0.620271;    0.620765;    0.621377;    0.620985;    0.621607;    0.622109;    0.622448;    0.622849;    0.623170;    0.623318;    0.623359;    0.623474;    0.623528;    0.623582;    0.623582;
 11;    7.567579;    1.419234;    1.350771;    1.321333;    1.295192;    1.255327;    1.218276;    1.172891;    1.096079;    1.026247;    0.915980;    0.767315;    0.718205;    0.662991;    0.631541;    0.622258;    0.603239;    0.604689;    0.605669;    0.606457;    0.606731;    0.608253;    0.609116;    0.609628;    0.610454;    0.611167;    0.611027;    0.611925;    0.613437;    0.614491;    0.615902;    0.616740;    0.617476;    0.618049;    0.618925;    0.619940;    0.620372;    0.620422;    0.620486;    0.620761;    0.620778;    0.621410;    0.621718;    0.621532;    0.621410;    0.622084;    0.622434;    0.622706;    0.622651;    0.622820;    0.622954;    0.622954;
 12;    7.544966;    1.415427;    1.347357;    1.319094;    1.284761;    1.250104;    1.209446;    1.158271;    1.086207;    1.013179;    0.913529;    0.762272;    0.727619;    0.654990;    0.622164;    0.612600;    0.595069;    0.597002;    0.597530;    0.598173;    0.599352;    0.600478;    0.600341;    0.601662;    0.602301;    0.603070;    0.604108;    0.604659;    0.604961;    0.605218;    0.604861;    0.605488;    0.606438;    0.606453;    0.607381;    0.608306;    0.608688;    0.609155;    0.609879;    0.609938;    0.610781;    0.611042;    0.611243;    0.611763;    0.612341;    0.612989;    0.613381;    0.613596;    0.613622;    0.613367;    0.613396;    0.613396;
 13;    7.569739;    1.417085;    1.353427;    1.330367;    1.292638;    1.262009;    1.213809;    1.161694;    1.108840;    1.032266;    0.913939;    0.776885;    0.736940;    0.661238;    0.629117;    0.623233;    0.603412;    0.604570;    0.605347;    0.605637;    0.606740;    0.608074;    0.608835;    0.610196;    0.611496;    0.612577;    0.613537;    0.614547;    0.615422;    0.616556;    0.617559;    0.617974;    0.618443;    0.618096;    0.618784;    0.619415;    0.619437;    0.619592;    0.620204;    0.620403;    0.620844;    0.621026;    0.621347;    0.621137;    0.621694;    0.621931;    0.622474;    0.622797;    0.622908;    0.622978;    0.623067;    0.623067;
 14;    7.579298;    1.411282;    1.349453;    1.321136;    1.290052;    1.257785;    1.218301;    1.173177;    1.103879;    1.020473;    0.926578;    0.773860;    0.724715;    0.667230;    0.631331;    0.622370;    0.604541;    0.605422;    0.606550;    0.608263;    0.608875;    0.610402;    0.611531;    0.611749;    0.612680;    0.613327;    0.613602;    0.615576;    0.616608;    0.617125;    0.618322;    0.619070;    0.619657;    0.620686;    0.621449;    0.621829;    0.621692;    0.621324;    0.621835;    0.622324;    0.623053;    0.623540;    0.623276;    0.623983;    0.624570;    0.624698;    0.625037;    0.625002;    0.625231;    0.625171;    0.625320;    0.625320;
 15;    7.805291;    1.408603;    1.347388;    1.328274;    1.292865;    1.251904;    1.206332;    1.150483;    1.091920;    1.014490;    0.911095;    0.777129;    0.743208;    0.661231;    0.629661;    0.622638;    0.599460;    0.600693;    0.601386;    0.603751;    0.605499;    0.606530;    0.606908;    0.606635;    0.607055;    0.608774;    0.609577;    0.609910;    0.610662;    0.611318;    0.611554;    0.611868;    0.612342;    0.612371;    0.612725;    0.613489;    0.614489;    0.614933;    0.615319;    0.616178;    0.616932;    0.616620;    0.617136;    0.617330;    0.617682;    0.618158;    0.618172;    0.618177;    0.618629;    0.618692;    0.618741;    0.618741;
 16;    7.778107;    1.430142;    1.358567;    1.323887;    1.297077;    1.262120;    1.220262;    1.178097;    1.122418;    1.033684;    0.942610;    0.786296;    0.735125;    0.671356;    0.638441;    0.624244;    0.609974;    0.610983;    0.611576;    0.612684;    0.614589;    0.615935;    0.617403;    0.618202;    0.618840;    0.619272;    0.620038;    0.620870;    0.621646;    0.621829;    0.621797;    0.622792;    0.623914;    0.624155;    0.625624;    0.626683;    0.627264;    0.627766;    0.628503;    0.629310;    0.629512;    0.629687;    0.629950;    0.630378;    0.630535;    0.630853;    0.630622;    0.630687;    0.630645;    0.630868;    0.630988;    0.630988;
 17;    7.755981;    1.418508;    1.348529;    1.317513;    1.287393;    1.241732;    1.193448;    1.143243;    1.089681;    1.000209;    0.907562;    0.770669;    0.721924;    0.659320;    0.626514;    0.618941;    0.597089;    0.598767;    0.600120;    0.600284;    0.601437;    0.602109;    0.602756;    0.603356;    0.604232;    0.605299;    0.606229;    0.607139;    0.607876;    0.608439;    0.608832;    0.609472;    0.610561;    0.611358;    0.611368;    0.612454;    0.613005;    0.612896;    0.614058;    0.614027;    0.614881;    0.615495;    0.615597;    0.615629;    0.616114;    0.615869;    0.616068;    0.616042;    0.616462;    0.616344;    0.616385;    0.616385;
 18;    7.843345;    1.421036;    1.353270;    1.322103;    1.295025;    1.252785;    1.203246;    1.159663;    1.107368;    1.037877;    0.930376;    0.771441;    0.727565;    0.661489;    0.626372;    0.616875;    0.599560;    0.600723;    0.601519;    0.602730;    0.603787;    0.604717;    0.604750;    0.605573;    0.606626;    0.607232;    0.607701;    0.608879;    0.609935;    0.611047;    0.611762;    0.612162;    0.612431;    0.613967;    0.615463;    0.616408;    0.616315;    0.616724;    0.617372;    0.618042;    0.618192;    0.618665;    0.619014;    0.619497;    0.619561;    0.619544;    0.619947;    0.620212;    0.620189;    0.620464;    0.620545;    0.620545;
 19;    7.798150;    1.414174;    1.349842;    1.325003;    1.297071;    1.251976;    1.215660;    1.168934;    1.103289;    1.031325;    0.920438;    0.780396;    0.730426;    0.667380;    0.635579;    0.623453;    0.605881;    0.607942;    0.608666;    0.608254;    0.608309;    0.610192;    0.611640;    0.612504;    0.613904;    0.615119;    0.616007;    0.615721;    0.617415;    0.618116;    0.619111;    0.619950;    0.620577;    0.620435;    0.621342;    0.622162;    0.623149;    0.623882;    0.624132;    0.624419;    0.624777;    0.625440;    0.625725;    0.626107;    0.626099;    0.626877;    0.627106;    0.627198;    0.627201;    0.627453;    0.627455;    0.627455;
 20;    7.861308;    1.416900;    1.350377;    1.330020;    1.302751;    1.264188;    1.219904;    1.163511;    1.106269;    1.028630;    0.914643;    0.775670;    0.734007;    0.663118;    0.627143;    0.620158;    0.601103;    0.602332;    0.602811;    0.603611;    0.604946;    0.605185;    0.607671;    0.609298;    0.610323;    0.611337;    0.611900;    0.613173;    0.613422;    0.613659;    0.614714;    0.615438;    0.616017;    0.616311;    0.616833;    0.617129;    0.618544;    0.619376;    0.619939;    0.620072;    0.620220;    0.620328;    0.620963;    0.621254;    0.621556;    0.621863;    0.622082;    0.621978;    0.622309;    0.622519;    0.622628;    0.622628;
 21;    7.775589;    1.414161;    1.351743;    1.325774;    1.289534;    1.257506;    1.212487;    1.164511;    1.105359;    1.013649;    0.901784;    0.761157;    0.721899;    0.659497;    0.630130;    0.620972;    0.602936;    0.603562;    0.605695;    0.606381;    0.607441;    0.608884;    0.609337;    0.610941;    0.612058;    0.613592;    0.614666;    0.615476;    0.615666;    0.616722;    0.617801;    0.618271;    0.618826;    0.619324;    0.619531;    0.619428;    0.618715;    0.618648;    0.619251;    0.619371;    0.620386;    0.620722;    0.620648;    0.620653;    0.621701;    0.621989;    0.622080;    0.621668;    0.622014;    0.622044;    0.622184;    0.622184;
 22;    7.780388;    1.431317;    1.364725;    1.336606;    1.300975;    1.256705;    1.214485;    1.161316;    1.101903;    1.019768;    0.910625;    0.778264;    0.721288;    0.665888;    0.627113;    0.616727;    0.600440;    0.602190;    0.603520;    0.604532;    0.604553;    0.604509;    0.605586;    0.606585;    0.607335;    0.607733;    0.607971;    0.609307;    0.610029;    0.610848;    0.611372;    0.612558;    0.613682;    0.614829;    0.615710;    0.616489;    0.617023;    0.617470;    0.618298;    0.618694;    0.618892;    0.618377;    0.619084;    0.619620;    0.620191;    0.620639;    0.620858;    0.620740;    0.620322;    0.620577;    0.620511;    0.620511;
 23;    8.149498;    1.420163;    1.351951;    1.330692;    1.293777;    1.257950;    1.215226;    1.153565;    1.101344;    1.008954;    0.904200;    0.772983;    0.726009;    0.664111;    0.630482;    0.627038;    0.605473;    0.606163;    0.607913;    0.609398;    0.610644;    0.610478;    0.611845;    0.612362;    0.613448;    0.614230;    0.614059;    0.615590;    0.616443;    0.616927;    0.616445;    0.617760;    0.618864;    0.619753;    0.619830;    0.620872;    0.621862;    0.622332;    0.622966;    0.623483;    0.624249;    0.624660;    0.624984;    0.625393;    0.625868;    0.626009;    0.626361;    0.626167;    0.626378;    0.626118;    0.626199;    0.626199;
 24;    7.735831;    1.422458;    1.356141;    1.331504;    1.292565;    1.253689;    1.206123;    1.161702;    1.099666;    1.034580;    0.917052;    0.766506;    0.718809;    0.657828;    0.623996;    0.618492;    0.599126;    0.599346;    0.600282;    0.601347;    0.602140;    0.604010;    0.605026;    0.606809;    0.607724;    0.608303;    0.609043;    0.609307;    0.609037;    0.609916;    0.611085;    0.611502;    0.612302;    0.612859;    0.613555;    0.614479;    0.614742;    0.615610;    0.616440;    0.616620;    0.616570;    0.616944;    0.617172;    0.617153;    0.617019;    0.617631;    0.617982;    0.617140;    0.617373;    0.617169;    0.617241;    0.617241;
 25;    7.853410;    1.409916;    1.345555;    1.323879;    1.291516;    1.250595;    1.207201;    1.160802;    1.109983;    1.036715;    0.915715;    0.774677;    0.725357;    0.661002;    0.630666;    0.625769;    0.602011;    0.602086;    0.602469;    0.603673;    0.605761;    0.607168;    0.607712;    0.609045;    0.609850;    0.610116;    0.610377;    0.610549;    0.611835;    0.612689;    0.613947;    0.615339;    0.616390;    0.617135;    0.617735;    0.618336;    0.618064;    0.617598;    0.619086;    0.619848;    0.620050;    0.620064;    0.619541;    0.619938;    0.619171;    0.619989;    0.620219;    0.620657;    0.620637;    0.620497;    0.620629;    0.620629;
 26;    7.814071;    1.429703;    1.358980;    1.327511;    1.301968;    1.259443;    1.225346;    1.176150;    1.118614;    1.032743;    0.941188;    0.786773;    0.751837;    0.670789;    0.636881;    0.630832;    0.607393;    0.607844;    0.609111;    0.609361;    0.610412;    0.612337;    0.613270;    0.614642;    0.615446;    0.616264;    0.616366;    0.616635;    0.616731;    0.617604;    0.617625;    0.617953;    0.618405;    0.619885;    0.620567;    0.621153;    0.621852;    0.622013;    0.622870;    0.623506;    0.623960;    0.624032;    0.623980;    0.624506;    0.624832;    0.625262;    0.625341;    0.625832;    0.625392;    0.625720;    0.625917;    0.625917;
 27;    7.817790;    1.416295;    1.349246;    1.320380;    1.289906;    1.251826;    1.202187;    1.165632;    1.098186;    1.034183;    0.934454;    0.773930;    0.731003;    0.654629;    0.625004;    0.618323;    0.599876;    0.601724;    0.602763;    0.603613;    0.605299;    0.606543;    0.607213;    0.607151;    0.607889;    0.608328;    0.609970;    0.610602;    0.611421;    0.611664;    0.613209;    0.614317;    0.614658;    0.615232;    0.615684;    0.615760;    0.615739;    0.616239;    0.615629;    0.616543;    0.616867;    0.616905;    0.617370;    0.617378;    0.618124;    0.618780;    0.619161;    0.619139;    0.619461;    0.619729;    0.619761;    0.619761;
 28;    7.796543;    1.420911;    1.352817;    1.322226;    1.286852;    1.254005;    1.211516;    1.156156;    1.105498;    1.017776;    0.931690;    0.774194;    0.729586;    0.660480;    0.627201;    0.618778;    0.599565;    0.600740;    0.602260;    0.603791;    0.604788;    0.605780;    0.606328;    0.606047;    0.606689;    0.607807;    0.609217;    0.609710;    0.609355;    0.610825;    0.612186;    0.612951;    0.613269;    0.614182;    0.614486;    0.614486;    0.614458;    0.614988;    0.615111;    0.614894;    0.614780;    0.615355;    0.616085;    0.616732;    0.617441;    0.617846;    0.618206;    0.618184;    0.618750;    0.619027;    0.618841;    0.618841;
 29;    7.752883;    1.425839;    1.358137;    1.330368;    1.296185;    1.259214;    1.225392;    1.172795;    1.105968;    1.013955;    0.913048;    0.781324;    0.741752;    0.659189;    0.626896;    0.617719;    0.599308;    0.600889;    0.601865;    0.603145;    0.603413;    0.603744;    0.604700;    0.605970;    0.607273;    0.608765;    0.609586;    0.609947;    0.609618;    0.611011;    0.612010;    0.612609;    0.612880;    0.613822;    0.614531;    0.615403;    0.615460;    0.615186;    0.615858;    0.616404;    0.617056;    0.617528;    0.618008;    0.618349;    0.618358;    0.618762;    0.619024;    0.618941;    0.619209;    0.619244;    0.619374;    0.619374;
 30;    7.791426;    1.421696;    1.354091;    1.332789;    1.304920;    1.269705;    1.220655;    1.161379;    1.109877;    1.034012;    0.921959;    0.783192;    0.750131;    0.669514;    0.635323;    0.627127;    0.609083;    0.610480;    0.611722;    0.613113;    0.614100;    0.614919;    0.615133;    0.615872;    0.617585;    0.618229;    0.618796;    0.619066;    0.620690;    0.621688;    0.622311;    0.623373;    0.624193;    0.625012;    0.625019;    0.625481;    0.626040;    0.626520;    0.626821;    0.627457;    0.628042;    0.628257;    0.628726;    0.629365;    0.629774;    0.629686;    0.629567;    0.629991;    0.630083;    0.629922;    0.630110;    0.630110;
 31;    7.758002;    1.418778;    1.350280;    1.323535;    1.294313;    1.247648;    1.216171;    1.168421;    1.102075;    1.024529;    0.938023;    0.777440;    0.740095;    0.665267;    0.629465;    0.623310;    0.602651;    0.603695;    0.604746;    0.606325;    0.606403;    0.607105;    0.607507;    0.608509;    0.608933;    0.609804;    0.611449;    0.612344;    0.612714;    0.612601;    0.612995;    0.612867;    0.613852;    0.614345;    0.614579;    0.615254;    0.615925;    0.615838;    0.615654;    0.616360;    0.616998;    0.616974;    0.616627;    0.616952;    0.617184;    0.617385;    0.618051;    0.618420;    0.618666;    0.618764;    0.618852;    0.618852;
 32;    7.790949;    1.421777;    1.354419;    1.328575;    1.299212;    1.259306;    1.201756;    1.158567;    1.093526;    1.009080;    0.907949;    0.770923;    0.722243;    0.661018;    0.625713;    0.614426;    0.599555;    0.600709;    0.602144;    0.603340;    0.604409;    0.605499;    0.606458;    0.607497;    0.608440;    0.609049;    0.609659;    0.610461;    0.610927;    0.611624;    0.612053;    0.612815;    0.613687;    0.614401;    0.614582;    0.614990;    0.615248;    0.615173;    0.615068;    0.615967;    0.616467;    0.616992;    0.617520;    0.617547;    0.617928;    0.617974;    0.618405;    0.618431;    0.618398;    0.618511;    0.618796;    0.618796;
 33;    7.764856;    1.417580;    1.350125;    1.323769;    1.294529;    1.250775;    1.209560;    1.157194;    1.098119;    1.016550;    0.908407;    0.766493;    0.722341;    0.657988;    0.621010;    0.617182;    0.594834;    0.596105;    0.597022;    0.597811;    0.599322;    0.600287;    0.601756;    0.602807;    0.603609;    0.604061;    0.604205;    0.603522;    0.604858;    0.605944;    0.606767;    0.607752;    0.608967;    0.609571;    0.610027;    0.610400;    0.611684;    0.612359;    0.613368;    0.614212;    0.614400;    0.614364;    0.614475;    0.614767;    0.614876;    0.615182;    0.615682;    0.615720;    0.614622;    0.614831;    0.615076;    0.615076;
 34;    7.813814;    1.422497;    1.358666;    1.334917;    1.296674;    1.266966;    1.216217;    1.164237;    1.103462;    1.033233;    0.936454;    0.780626;    0.736615;    0.665957;    0.631789;    0.622047;    0.604881;    0.605719;    0.606538;    0.607098;    0.607501;    0.607876;    0.608999;    0.610251;    0.611752;    0.612702;    0.613608;    0.614168;    0.614488;    0.613916;    0.613687;    0.614996;    0.616136;    0.616940;    0.617554;    0.618250;    0.619140;    0.619109;    0.618625;    0.619110;    0.619641;    0.619932;    0.619425;    0.619804;    0.620243;    0.620608;    0.620795;    0.620969;    0.621144;    0.621255;    0.621338;    0.621338;
 35;    7.572970;    1.419694;    1.352878;    1.332283;    1.293497;    1.255010;    1.208342;    1.168554;    1.103649;    1.024175;    0.936870;    0.769301;    0.719839;    0.666144;    0.634129;    0.630356;    0.603240;    0.603996;    0.605039;    0.605534;    0.607299;    0.608328;    0.609116;    0.609875;    0.610088;    0.610848;    0.611651;    0.612163;    0.613497;    0.614434;    0.614922;    0.616391;    0.617249;    0.617752;    0.618181;    0.618734;    0.619242;    0.618851;    0.619566;    0.620600;    0.621203;    0.621642;    0.622014;    0.622459;    0.622342;    0.621919;    0.622629;    0.623007;    0.623214;    0.623108;    0.623129;    0.623129;
 36;    7.557047;    1.405756;    1.343487;    1.312822;    1.288715;    1.256019;    1.212256;    1.157609;    1.091649;    0.996473;    0.894585;    0.765237;    0.720731;    0.657821;    0.624979;    0.617878;    0.600159;    0.601537;    0.602736;    0.604105;    0.604312;    0.605797;    0.606423;    0.607015;    0.607482;    0.606944;    0.608083;    0.609127;    0.610413;    0.611240;    0.611539;    0.612733;    0.613755;    0.613983;    0.614486;    0.614590;    0.615151;    0.615957;    0.616608;    0.617273;    0.617059;    0.617255;    0.616989;    0.617769;    0.618482;    0.619125;    0.619380;    0.619405;    0.619264;    0.619120;    0.619195;    0.619195;
 37;    7.599602;    1.414562;    1.347803;    1.319996;    1.297846;    1.252496;    1.219629;    1.174621;    1.114694;    1.012127;    0.910426;    0.772232;    0.733788;    0.656967;    0.625034;    0.617388;    0.600038;    0.601560;    0.602591;    0.603420;    0.604200;    0.604985;    0.604819;    0.605937;    0.606813;    0.608376;    0.609581;    0.610635;    0.612007;    0.612744;    0.613669;    0.613779;    0.614045;    0.614845;    0.615938;    0.616862;    0.617619;    0.617850;    0.617424;    0.617350;    0.617680;    0.617800;    0.618380;    0.618139;    0.618185;    0.618792;    0.619015;    0.619206;    0.619317;    0.619441;    0.619527;    0.619527;
 38;    7.511043;    1.417405;    1.352981;    1.325835;    1.290293;    1.256059;    1.207701;    1.152468;    1.105523;    1.024382;    0.916968;    0.779651;    0.734612;    0.667044;    0.630907;    0.622981;    0.604051;    0.606334;    0.607842;    0.607931;    0.609495;    0.610513;    0.610327;    0.609050;    0.610499;    0.611812;    0.612304;    0.614149;    0.615522;    0.616348;    0.616448;    0.617005;    0.616552;    0.616438;    0.617651;    0.618944;    0.619366;    0.619582;    0.620337;    0.620956;    0.621139;    0.621619;    0.622043;    0.622567;    0.622655;    0.623077;    0.623230;    0.623216;    0.623209;    0.623486;    0.623676;    0.623676;
 39;    7.575920;    1.405732;    1.343714;    1.320882;    1.286636;    1.246242;    1.198680;    1.147102;    1.087559;    1.000307;    0.918413;    0.771651;    0.728158;    0.668211;    0.631722;    0.627012;    0.602842;    0.603920;    0.604132;    0.605832;    0.606392;    0.607764;    0.609503;    0.610641;    0.611733;    0.612748;    0.613613;    0.613574;    0.613549;    0.614093;    0.613612;    0.614396;    0.614636;    0.615685;    0.616640;    0.616666;    0.616245;    0.617237;    0.618234;    0.618877;    0.618850;    0.619438;    0.619700;    0.620340;    0.620640;    0.621188;    0.621454;    0.621413;    0.621812;    0.621724;    0.621955;    0.621955;
 40;    7.574249;    1.413431;    1.349000;    1.320006;    1.283269;    1.241341;    1.206216;    1.150503;    1.088934;    1.021728;    0.916197;    0.766856;    0.725859;    0.655343;    0.626161;    0.620802;    0.595898;    0.596588;    0.598298;    0.598619;    0.599304;    0.600914;    0.602135;    0.602993;    0.603279;    0.603759;    0.605126;    0.605880;    0.606679;    0.607476;    0.608193;    0.608859;    0.608602;    0.609230;    0.609920;    0.610459;    0.611120;    0.611425;    0.612195;    0.612771;    0.612791;    0.611947;    0.612785;    0.613434;    0.613601;    0.614124;    0.614302;    0.614440;    0.614586;    0.614327;    0.614510;    0.614510;
 41;    7.635347;    1.419990;    1.352121;    1.322921;    1.293795;    1.258700;    1.210295;    1.172118;    1.103248;    1.027224;    0.909940;    0.775692;    0.738737;    0.665157;    0.628082;    0.614247;    0.600773;    0.601459;    0.603146;    0.604611;    0.605840;    0.606637;    0.607085;    0.607645;    0.608802;    0.609242;    0.610750;    0.611402;    0.611950;    0.611586;    0.613056;    0.614036;    0.614704;    0.614716;    0.615819;    0.616856;    0.617592;    0.617804;    0.617484;    0.617546;    0.617743;    0.618435;    0.618687;    0.619028;    0.619225;    0.619429;    0.619339;    0.619842;    0.620121;    0.620127;    0.620050;    0.620050;
 42;    7.555243;    1.425080;    1.360328;    1.334579;    1.295571;    1.262022;    1.213816;    1.166140;    1.110313;    1.034320;    0.919194;    0.779135;    0.735555;    0.664004;    0.627440;    0.618705;    0.601353;    0.602440;    0.603725;    0.604736;    0.606181;    0.607303;    0.608077;    0.608602;    0.609722;    0.611228;    0.612337;    0.613308;    0.614250;    0.614722;    0.615176;    0.615329;    0.615206;    0.615984;    0.616318;    0.617376;    0.618353;    0.618923;    0.618979;    0.619264;    0.619966;    0.620132;    0.620521;    0.621030;    0.621331;    0.621784;    0.621940;    0.622047;    0.622228;    0.622405;    0.622425;    0.622425;
 43;    7.602446;    1.418810;    1.351382;    1.320620;    1.300540;    1.267966;    1.222185;    1.151817;    1.094296;    1.017946;    0.933624;    0.764858;    0.720570;    0.664934;    0.629196;    0.612670;    0.599782;    0.600700;    0.601715;    0.602879;    0.604319;    0.605500;    0.605988;    0.607002;    0.607666;    0.608604;    0.609831;    0.610631;    0.611545;    0.612032;    0.612662;    0.613244;    0.613159;    0.614274;    0.615094;    0.615578;    0.616047;    0.616140;    0.616697;    0.617351;    0.617759;    0.618493;    0.618940;    0.619244;    0.619311;    0.619502;    0.619644;    0.619702;    0.620153;    0.620429;    0.620700;    0.620700;
 44;    7.603789;    1.424495;    1.355957;    1.328695;    1.304082;    1.262010;    1.217559;    1.162922;    1.110280;    1.042148;    0.922614;    0.775185;    0.735065;    0.670177;    0.633637;    0.626896;    0.606324;    0.606567;    0.608701;    0.609384;    0.610187;    0.611937;    0.613235;    0.613446;    0.614525;    0.614736;    0.615874;    0.616579;    0.617302;    0.617946;    0.619075;    0.619734;    0.620190;    0.620760;    0.620736;    0.621676;    0.622339;    0.622847;    0.622883;    0.622377;    0.623270;    0.623714;    0.624247;    0.624512;    0.624756;    0.625196;    0.625937;    0.626050;    0.625542;    0.626082;    0.626042;    0.626042;
 45;    7.538593;    1.414160;    1.347120;    1.314277;    1.280683;    1.245334;    1.212749;    1.168860;    1.099111;    1.036708;    0.926871;    0.778373;    0.725927;    0.668390;    0.632281;    0.621478;    0.606978;    0.608928;    0.609970;    0.611075;    0.612035;    0.612687;    0.613734;    0.614309;    0.615334;    0.616066;    0.616913;    0.616917;    0.617718;    0.618515;    0.619603;    0.620712;    0.621928;    0.622627;    0.623147;    0.623220;    0.623948;    0.625017;    0.625798;    0.626263;    0.626771;    0.626847;    0.627090;    0.627678;    0.627963;    0.627628;    0.627864;    0.627595;    0.627719;    0.627842;    0.627887;    0.627887;
 46;    7.544757;    1.415981;    1.350083;    1.321702;    1.281602;    1.245331;    1.201741;    1.153007;    1.081581;    1.011698;    0.916382;    0.769081;    0.724828;    0.659639;    0.630027;    0.619182;    0.598996;    0.600487;    0.600870;    0.601981;    0.603088;    0.603898;    0.604615;    0.605384;    0.606137;    0.607879;    0.609210;    0.609732;    0.609644;    0.611213;    0.612018;    0.612736;    0.613704;    0.614056;    0.614134;    0.613869;    0.614558;    0.614651;    0.614663;    0.615228;    0.616222;    0.617044;    0.617710;    0.618371;    0.618804;    0.618788;    0.619037;    0.618510;    0.618407;    0.618683;    0.618827;    0.618827;
 47;    7.553303;    1.435160;    1.362340;    1.337111;    1.303635;    1.272109;    1.227309;    1.173593;    1.116366;    1.028440;    0.941673;    0.775994;    0.737865;    0.666343;    0.630479;    0.623637;    0.601346;    0.601660;    0.602509;    0.604346;    0.605722;    0.606518;    0.606895;    0.607901;    0.609160;    0.610312;    0.611017;    0.611205;    0.610944;    0.612031;    0.612802;    0.613771;    0.614811;    0.615283;    0.615764;    0.615808;    0.615934;    0.615663;    0.616820;    0.617708;    0.618773;    0.619373;    0.619677;    0.619513;    0.620013;    0.620183;    0.620703;    0.620940;    0.620930;    0.621110;    0.620996;    0.620996;
 48;    7.800440;    1.415973;    1.351219;    1.321946;    1.288120;    1.248211;    1.206632;    1.158994;    1.091257;    1.027282;    0.924828;    0.776667;    0.732606;    0.659598;    0.627734;    0.622449;    0.601664;    0.602031;    0.603307;    0.604864;    0.606753;    0.608044;    0.608705;    0.609749;    0.610637;    0.610751;    0.610894;    0.612266;    0.612690;    0.613232;    0.614665;    0.615458;    0.616110;    0.616023;    0.615386;    0.615376;    0.616130;    0.616293;    0.617699;    0.618882;    0.619491;    0.619917;    0.620487;    0.620862;    0.621219;    0.621261;    0.620979;    0.620815;    0.620998;    0.621249;    0.621117;    0.621117;
 49;    7.842957;    1.415251;    1.354848;    1.324679;    1.287654;    1.252018;    1.206720;    1.153565;    1.094969;    1.021689;    0.917356;    0.771754;    0.728130;    0.665876;    0.630588;    0.623257;    0.603649;    0.604815;    0.606280;    0.607230;    0.608810;    0.609620;    0.610496;    0.610901;    0.612083;    0.613150;    0.613540;    0.614789;    0.616126;    0.617306;    0.618306;    0.618595;    0.619135;    0.619114;    0.618664;    0.618891;    0.619379;    0.620191;    0.620801;    0.621175;    0.621448;    0.621830;    0.622185;    0.622583;    0.622625;    0.622559;    0.622929;    0.623343;    0.623489;    0.623654;    0.623759;    0.623759;
 50;    7.862863;    1.420031;    1.351468;    1.324057;    1.294445;    1.256241;    1.218698;    1.160542;    1.094451;    1.007544;    0.908871;    0.771348;    0.732767;    0.671233;    0.636867;    0.628251;    0.606085;    0.606934;    0.608348;    0.609146;    0.610412;    0.611380;    0.611625;    0.612764;    0.614304;    0.615247;    0.615515;    0.616331;    0.617593;    0.618467;    0.619446;    0.620395;    0.620342;    0.620627;    0.620900;    0.621048;    0.621955;    0.622375;    0.623377;    0.624356;    0.624905;    0.624679;    0.624714;    0.625237;    0.625693;    0.626067;    0.626333;    0.626570;    0.626800;    0.627147;    0.626670;    0.626670;
 51;    7.721673;    1.437082;    1.364562;    1.334398;    1.302279;    1.263107;    1.210519;    1.164320;    1.116122;    1.034151;    0.925936;    0.786395;    0.734550;    0.666112;    0.627688;    0.619433;    0.602431;    0.603510;    0.605604;    0.606868;    0.607411;    0.607937;    0.608861;    0.609647;    0.610459;    0.610698;    0.611647;    0.612806;    0.614116;    0.615042;    0.615965;    0.616522;    0.617180;    0.617350;    0.617458;    0.618058;    0.618752;    0.619573;    0.620199;    0.620722;    0.620821;    0.621206;    0.621524;    0.621164;    0.621551;    0.622115;    0.622046;    0.622572;    0.622783;    0.623122;    0.623069;    0.623069;
 52;    7.790205;    1.416121;    1.345925;    1.313858;    1.283857;    1.254236;    1.218187;    1.167475;    1.085841;    1.007592;    0.908952;    0.777435;    0.719479;    0.663659;    0.629574;    0.625043;    0.602769;    0.603610;    0.604451;    0.606047;    0.607393;    0.608010;    0.608892;    0.609843;    0.609767;    0.609654;    0.610332;    0.611592;    0.612698;    0.613461;    0.613161;    0.614234;    0.615147;    0.616231;    0.616894;    0.617203;    0.617608;    0.617548;    0.618350;    0.618870;    0.619603;    0.619772;    0.620523;    0.620982;    0.620880;    0.621274;    0.621647;    0.622268;    0.622405;    0.621885;    0.621818;    0.621818;
 53;    8.699360;    1.414152;    1.350608;    1.321935;    1.289959;    1.256881;    1.212356;    1.152713;    1.084463;    1.005492;    0.912425;    0.767477;    0.724652;    0.663718;    0.631634;    0.618385;    0.600559;    0.601815;    0.602132;    0.602753;    0.604153;    0.605075;    0.606180;    0.607161;    0.608396;    0.609400;    0.610060;    0.610526;    0.611126;    0.611735;    0.612574;    0.613867;    0.614927;    0.615636;    0.616421;    0.616802;    0.616916;    0.617481;    0.617888;    0.617905;    0.617923;    0.617923;    0.618743;    0.618896;    0.619022;    0.619582;    0.619826;    0.620120;    0.620214;    0.620054;    0.620179;    0.620179;
 54;    8.116212;    1.424101;    1.357058;    1.323805;    1.290961;    1.256559;    1.215183;    1.166432;    1.111573;    1.026141;    0.918269;    0.782233;    0.733442;    0.663049;    0.629782;    0.623526;    0.601260;    0.601841;    0.602876;    0.605076;    0.606426;    0.607756;    0.609559;    0.610718;    0.611563;    0.612146;    0.612077;    0.611160;    0.611714;    0.612507;    0.612795;    0.612970;    0.613661;    0.614576;    0.615612;    0.616328;    0.616784;    0.617185;    0.617694;    0.617725;    0.618394;    0.618940;    0.619312;    0.619679;    0.619409;    0.619639;    0.619789;    0.619120;    0.619428;    0.619652;    0.619789;    0.619789;
 55;    7.831537;    1.409635;    1.343844;    1.314096;    1.285022;    1.256009;    1.215567;    1.164765;    1.104294;    1.022084;    0.923761;    0.776683;    0.740034;    0.662759;    0.630943;    0.617286;    0.602305;    0.604191;    0.605103;    0.604873;    0.606216;    0.606888;    0.607027;    0.608066;    0.609651;    0.610502;    0.611552;    0.612425;    0.612791;    0.613419;    0.614017;    0.614691;    0.614842;    0.616373;    0.617504;    0.617933;    0.618556;    0.619015;    0.619335;    0.619237;    0.618894;    0.619953;    0.620696;    0.621164;    0.621387;    0.620984;    0.621292;    0.621448;    0.621828;    0.621873;    0.621741;    0.621741;
 56;   10.695547;    1.410516;    1.346576;    1.317075;    1.285495;    1.241158;    1.200513;    1.147234;    1.072876;    0.995788;    0.899169;    0.763378;    0.724365;    0.658527;    0.630723;    0.623491;    0.601493;    0.603387;    0.604945;    0.605646;    0.606364;    0.606934;    0.608379;    0.608887;    0.609026;    0.610289;    0.610671;    0.611433;    0.612288;    0.613431;    0.614065;    0.614823;    0.615399;    0.615193;    0.616188;    0.616618;    0.617359;    0.617979;    0.618898;    0.619458;    0.619711;    0.620096;    0.619940;    0.620471;    0.620618;    0.621221;    0.621560;    0.621633;    0.621885;    0.621746;    0.622089;    0.622089;
 57;    7.595300;    1.432056;    1.359823;    1.327410;    1.292223;    1.261059;    1.212187;    1.166850;    1.101561;    1.029424;    0.923470;    0.787209;    0.740919;    0.670778;    0.634953;    0.628757;    0.605956;    0.606824;    0.607005;    0.608963;    0.609864;    0.610280;    0.610323;    0.610857;    0.611425;    0.612837;    0.613369;    0.614118;    0.615812;    0.616716;    0.617247;    0.617662;    0.618534;    0.619504;    0.619908;    0.619982;    0.620801;    0.621121;    0.621386;    0.621812;    0.622144;    0.622551;    0.623312;    0.623696;    0.624162;    0.624268;    0.624191;    0.623913;    0.624289;    0.624491;    0.624568;    0.624568;
 58;    8.185539;    1.425790;    1.354015;    1.325527;    1.293959;    1.263651;    1.219422;    1.169415;    1.121879;    1.048310;    0.929011;    0.773646;    0.720731;    0.663586;    0.629376;    0.623508;    0.602549;    0.604319;    0.604753;    0.605586;    0.606758;    0.607278;    0.608559;    0.609576;    0.610734;    0.611863;    0.612474;    0.612215;    0.613193;    0.614532;    0.615683;    0.616458;    0.616740;    0.617294;    0.618295;    0.618943;    0.618949;    0.619589;    0.619860;    0.620037;    0.620566;    0.621235;    0.621875;    0.622432;    0.622784;    0.623110;    0.623438;    0.623657;    0.623300;    0.623381;    0.623561;    0.623561;
 59;    8.371297;    1.416653;    1.347734;    1.317359;    1.286878;    1.237620;    1.194880;    1.152124;    1.092786;    1.003620;    0.920550;    0.768314;    0.736548;    0.660836;    0.628021;    0.627175;    0.601108;    0.602709;    0.603402;    0.604067;    0.605566;    0.606171;    0.607610;    0.608315;    0.609374;    0.610029;    0.610395;    0.610570;    0.611487;    0.612547;    0.612882;    0.613839;    0.614071;    0.614702;    0.615263;    0.615848;    0.616853;    0.617830;    0.618467;    0.619137;    0.620011;    0.620346;    0.620131;    0.620503;    0.621137;    0.621537;    0.621780;    0.621596;    0.621327;    0.621514;    0.621681;    0.621681;
 60;    8.029651;    1.426182;    1.360417;    1.335421;    1.296647;    1.256033;    1.219306;    1.176904;    1.116303;    1.020164;    0.912460;    0.778390;    0.737857;    0.663550;    0.629136;    0.620357;    0.603800;    0.604537;    0.605983;    0.607423;    0.608129;    0.609185;    0.609871;    0.610831;    0.611186;    0.611169;    0.610899;    0.611965;    0.613542;    0.614392;    0.614760;    0.615712;    0.616296;    0.617319;    0.618221;    0.619165;    0.619585;    0.619306;    0.619341;    0.619634;    0.620018;    0.621069;    0.621790;    0.622211;    0.622212;    0.622567;    0.622741;    0.623248;    0.623331;    0.623406;    0.623415;    0.623415;
 61;    7.740632;    1.416645;    1.348042;    1.319834;    1.293021;    1.252418;    1.219971;    1.172282;    1.096151;    1.028924;    0.935581;    0.779650;    0.747365;    0.670845;    0.637238;    0.624016;    0.605804;    0.606015;    0.606693;    0.607651;    0.609290;    0.610119;    0.610802;    0.612016;    0.613806;    0.615067;    0.615601;    0.616611;    0.616977;    0.617773;    0.618937;    0.620105;    0.621257;    0.621883;    0.621975;    0.621349;    0.621754;    0.621397;    0.622523;    0.623417;    0.623950;    0.624441;    0.625036;    0.624920;    0.624911;    0.624556;    0.624694;    0.625018;    0.625200;    0.625116;    0.625392;    0.625392;
 62;    7.764456;    1.414630;    1.347081;    1.325588;    1.284240;    1.246584;    1.203413;    1.160688;    1.085753;    0.995205;    0.899293;    0.766144;    0.718881;    0.659983;    0.626843;    0.621643;    0.598890;    0.599836;    0.601297;    0.602322;    0.603948;    0.605262;    0.606127;    0.606456;    0.607296;    0.608107;    0.608692;    0.609302;    0.609407;    0.610585;    0.611634;    0.612067;    0.612305;    0.612879;    0.613201;    0.613306;    0.613150;    0.613833;    0.614680;    0.615063;    0.615470;    0.615963;    0.616623;    0.617093;    0.617508;    0.617494;    0.617601;    0.617048;    0.617413;    0.617257;    0.617166;    0.617166;
 63;    7.919639;    1.411865;    1.345566;    1.320417;    1.284755;    1.245630;    1.209838;    1.167522;    1.095459;    1.030190;    0.908167;    0.776904;    0.739714;    0.661733;    0.628594;    0.622592;    0.603685;    0.604362;    0.606011;    0.606463;    0.607560;    0.608133;    0.608027;    0.609463;    0.610612;    0.612083;    0.612468;    0.612873;    0.613566;    0.614433;    0.615051;    0.615661;    0.616277;    0.616822;    0.617274;    0.617504;    0.618349;    0.619277;    0.620118;    0.620806;    0.621003;    0.621282;    0.621355;    0.620906;    0.621516;    0.621515;    0.621721;    0.622082;    0.621906;    0.621989;    0.622153;    0.622153;
 64;    8.054955;    1.424308;    1.357924;    1.331578;    1.307038;    1.271349;    1.223336;    1.173128;    1.110150;    1.039528;    0.923713;    0.772871;    0.736600;    0.662105;    0.628437;    0.620404;    0.602222;    0.603376;    0.604910;    0.605740;    0.606653;    0.607941;    0.608679;    0.609516;    0.610302;    0.610706;    0.611697;    0.612381;    0.612543;    0.612960;    0.614204;    0.615224;    0.615667;    0.615913;    0.616886;    0.617631;    0.618359;    0.619268;    0.620139;    0.620737;    0.621148;    0.621339;    0.621489;    0.621903;    0.622408;    0.622631;    0.623031;    0.623421;    0.623679;    0.623907;    0.624033;    0.624033;
 65;    7.717434;    1.411775;    1.345438;    1.318165;    1.287471;    1.248609;    1.207582;    1.159235;    1.104872;    1.017275;    0.907706;    0.773842;    0.734429;    0.659362;    0.628489;    0.615532;    0.602486;    0.602580;    0.603749;    0.604535;    0.606199;    0.606796;    0.608781;    0.610102;    0.611136;    0.611607;    0.612851;    0.613908;    0.614687;    0.614894;    0.614968;    0.614370;    0.615138;    0.615592;    0.615986;    0.616905;    0.617646;    0.618370;    0.619097;    0.619569;    0.619368;    0.619412;    0.619838;    0.620788;    0.621392;    0.621740;    0.621826;    0.622176;    0.622229;    0.621995;    0.622075;    0.622075;
 66;    7.749475;    1.418823;    1.349763;    1.323612;    1.294016;    1.262883;    1.213423;    1.167736;    1.101286;    1.025103;    0.931914;    0.769958;    0.733189;    0.665417;    0.630175;    0.622881;    0.601373;    0.601940;    0.603687;    0.604814;    0.604236;    0.605815;    0.607168;    0.608221;    0.609295;    0.609606;    0.610650;    0.611838;    0.613093;    0.613656;    0.613696;    0.614241;    0.614785;    0.615236;    0.615778;    0.616214;    0.616811;    0.617428;    0.618751;    0.619452;    0.620102;    0.620648;    0.620848;    0.620519;    0.619634;    0.620233;    0.620503;    0.620781;    0.621053;    0.621134;    0.620994;    0.620994;
 67;    8.114441;    1.418938;    1.350319;    1.318254;    1.285450;    1.247228;    1.204090;    1.163133;    1.087562;    1.009271;    0.907283;    0.772687;    0.728597;    0.667427;    0.634244;    0.622192;    0.603943;    0.604264;    0.605287;    0.606698;    0.608103;    0.609480;    0.611198;    0.612302;    0.613090;    0.614318;    0.614545;    0.614888;    0.615749;    0.616297;    0.616888;    0.617459;    0.617349;    0.618161;    0.618601;    0.619172;    0.619505;    0.619819;    0.620390;    0.620613;    0.620746;    0.620859;    0.621486;    0.622013;    0.622709;    0.623202;    0.623343;    0.623753;    0.623563;    0.624015;    0.624136;    0.624136;
 68;    7.930192;    1.417150;    1.351012;    1.321344;    1.292501;    1.254710;    1.212818;    1.174188;    1.108362;    1.028709;    0.940916;    0.774887;    0.718858;    0.663335;    0.631745;    0.622144;    0.604280;    0.605723;    0.606599;    0.607620;    0.607883;    0.607772;    0.609786;    0.610941;    0.612016;    0.612280;    0.611469;    0.612429;    0.614112;    0.615534;    0.616782;    0.618017;    0.618606;    0.619151;    0.619715;    0.620295;    0.620988;    0.621926;    0.622311;    0.622913;    0.623258;    0.623495;    0.624006;    0.624644;    0.624841;    0.625394;    0.625581;    0.625200;    0.624815;    0.624996;    0.625125;    0.625125;
 69;    7.748578;    1.420808;    1.352865;    1.322731;    1.291070;    1.257498;    1.213309;    1.163593;    1.111825;    1.025640;    0.917001;    0.776856;    0.735127;    0.668615;    0.635967;    0.631170;    0.609245;    0.609671;    0.610997;    0.611467;    0.612905;    0.614202;    0.615469;    0.616172;    0.616578;    0.616921;    0.617382;    0.618130;    0.619123;    0.620047;    0.620881;    0.621190;    0.620797;    0.621882;    0.622606;    0.623525;    0.624103;    0.625000;    0.625938;    0.626542;    0.626821;    0.626934;    0.627025;    0.627639;    0.627187;    0.627402;    0.627968;    0.628597;    0.628926;    0.629153;    0.629166;    0.629166;
 70;    7.819434;    1.424169;    1.356008;    1.327116;    1.300316;    1.261080;    1.215212;    1.175172;    1.107414;    1.016980;    0.912133;    0.776271;    0.739758;    0.671258;    0.636984;    0.623704;    0.606872;    0.607585;    0.608770;    0.610272;    0.611168;    0.611639;    0.612384;    0.613413;    0.613873;    0.615474;    0.616886;    0.617580;    0.618245;    0.618521;    0.619587;    0.620455;    0.620880;    0.621274;    0.621255;    0.621178;    0.621977;    0.622604;    0.623361;    0.624220;    0.624509;    0.624568;    0.624596;    0.625021;    0.625508;    0.625730;    0.626243;    0.626555;    0.626911;    0.627094;    0.627219;    0.627219;
 71;    7.910585;    1.422342;    1.351907;    1.327272;    1.289056;    1.254884;    1.208611;    1.156794;    1.110412;    1.022666;    0.901853;    0.773143;    0.730256;    0.661130;    0.631051;    0.620059;    0.603308;    0.604330;    0.604914;    0.606505;    0.607642;    0.608521;    0.607808;    0.609672;    0.610498;    0.610657;    0.611626;    0.611801;    0.612882;    0.613543;    0.613056;    0.614660;    0.615904;    0.616891;    0.617878;    0.618446;    0.619196;    0.619219;    0.619316;    0.619594;    0.619524;    0.620049;    0.620739;    0.621351;    0.621825;    0.622181;    0.622029;    0.622431;    0.622147;    0.622238;    0.622450;    0.622450;
 72;    7.901257;    1.417849;    1.351031;    1.327736;    1.288708;    1.259949;    1.212146;    1.166868;    1.098688;    1.024748;    0.914863;    0.778799;    0.729181;    0.662794;    0.629250;    0.617569;    0.605293;    0.606423;    0.607057;    0.608566;    0.609686;    0.611151;    0.612130;    0.612149;    0.612534;    0.613612;    0.614912;    0.615834;    0.616543;    0.617390;    0.618451;    0.619149;    0.619171;    0.620112;    0.620850;    0.621483;    0.622547;    0.623614;    0.624169;    0.624844;    0.624952;    0.624618;    0.624765;    0.624731;    0.624373;    0.623939;    0.623968;    0.624314;    0.624602;    0.624616;    0.624779;    0.624779;
 73;    7.816738;    1.428824;    1.366843;    1.343834;    1.310531;    1.278380;    1.237453;    1.172301;    1.104522;    1.037590;    0.923665;    0.781758;    0.749873;    0.671505;    0.637927;    0.632029;    0.612171;    0.613026;    0.615119;    0.616302;    0.617198;    0.617848;    0.618146;    0.619282;    0.619591;    0.620756;    0.621370;    0.622651;    0.623619;    0.624759;    0.625275;    0.626489;    0.626994;    0.627513;    0.628344;    0.629030;    0.629318;    0.630070;    0.630091;    0.630663;    0.631465;    0.632303;    0.632589;    0.632784;    0.632896;    0.632906;    0.632476;    0.632863;    0.633065;    0.633136;    0.633095;    0.633095;
 74;    8.037975;    1.416617;    1.353725;    1.319698;    1.296761;    1.261734;    1.211404;    1.154725;    1.096050;    1.010519;    0.907976;    0.780582;    0.747724;    0.668652;    0.638270;    0.625446;    0.610580;    0.611957;    0.613609;    0.614974;    0.615603;    0.616301;    0.616794;    0.616554;    0.617856;    0.618765;    0.620345;    0.621328;    0.621897;    0.622781;    0.623301;    0.623864;    0.624645;    0.624918;    0.625942;    0.626668;    0.627163;    0.628035;    0.628993;    0.629859;    0.630404;    0.631069;    0.631635;    0.631780;    0.631815;    0.631796;    0.632270;    0.632598;    0.632706;    0.632220;    0.632419;    0.632419;
 75;    8.029733;    1.412068;    1.346230;    1.320617;    1.299325;    1.267513;    1.222938;    1.163416;    1.113805;    1.028358;    0.937836;    0.777155;    0.723769;    0.665403;    0.631502;    0.625182;    0.599519;    0.600731;    0.602648;    0.602939;    0.603989;    0.604421;    0.605593;    0.606558;    0.607262;    0.608268;    0.609019;    0.609442;    0.610009;    0.610718;    0.611837;    0.612535;    0.613431;    0.614258;    0.615037;    0.615413;    0.615689;    0.616050;    0.616375;    0.616607;    0.616886;    0.616699;    0.616986;    0.616926;    0.617609;    0.617879;    0.617990;    0.617916;    0.618293;    0.618592;    0.618678;    0.618678;
 76;    8.002553;    1.409026;    1.348845;    1.325397;    1.295286;    1.256885;    1.223855;    1.167405;    1.099415;    1.034016;    0.935973;    0.783113;    0.726754;    0.669960;    0.635161;    0.629602;    0.612419;    0.614574;    0.615003;    0.615004;    0.616106;    0.616064;    0.617546;    0.618030;    0.618858;    0.619469;    0.620191;    0.620947;    0.622293;    0.623031;    0.623955;    0.624500;    0.625525;    0.626612;    0.627445;    0.627920;    0.628335;    0.628929;    0.629777;    0.630329;    0.630430;    0.630492;    0.630838;    0.630755;    0.630908;    0.631197;    0.631576;    0.631649;    0.631350;    0.631758;    0.631848;    0.631848;
 77;    7.855894;    1.409349;    1.341312;    1.323773;    1.294377;    1.240989;    1.204543;    1.158490;    1.090482;    1.002715;    0.907212;    0.766436;    0.729073;    0.651775;    0.618703;    0.608820;    0.592489;    0.593782;    0.595800;    0.596661;    0.597663;    0.598265;    0.598186;    0.599724;    0.600677;    0.602540;    0.604111;    0.605305;    0.605815;    0.605835;    0.606539;    0.607214;    0.607115;    0.607347;    0.608130;    0.608708;    0.609954;    0.610462;    0.610646;    0.610501;    0.611367;    0.611420;    0.611645;    0.611602;    0.611260;    0.612058;    0.612591;    0.612816;    0.613059;    0.613237;    0.613373;    0.613373;
 78;    7.714264;    1.421099;    1.351821;    1.321835;    1.287914;    1.254572;    1.206495;    1.162344;    1.104751;    1.009913;    0.922168;    0.776065;    0.725997;    0.658977;    0.624062;    0.613512;    0.597432;    0.598371;    0.599429;    0.601232;    0.602795;    0.604004;    0.604160;    0.604117;    0.605593;    0.606541;    0.607482;    0.608836;    0.609910;    0.610819;    0.611294;    0.611172;    0.611970;    0.612356;    0.612854;    0.613322;    0.613824;    0.614220;    0.614682;    0.615445;    0.615254;    0.615510;    0.615882;    0.616432;    0.617131;    0.617794;    0.618069;    0.618414;    0.618539;    0.618761;    0.618890;    0.618890;
 79;    7.779033;    1.418517;    1.348619;    1.319232;    1.284795;    1.251251;    1.211580;    1.169932;    1.107064;    1.013414;    0.901626;    0.758244;    0.724877;    0.655620;    0.624083;    0.614252;    0.597591;    0.599253;    0.600552;    0.601672;    0.602474;    0.603171;    0.604087;    0.604289;    0.603949;    0.605128;    0.605297;    0.606722;    0.607328;    0.607835;    0.609050;    0.609638;    0.610215;    0.611077;    0.612485;    0.613410;    0.614231;    0.614892;    0.615573;    0.615765;    0.615324;    0.615832;    0.616577;    0.617009;    0.617067;    0.616545;    0.616985;    0.617207;    0.617016;    0.616764;    0.616882;    0.616882;
 80;    7.868128;    1.417301;    1.348876;    1.322830;    1.290001;    1.252910;    1.216955;    1.157738;    1.093364;    1.029360;    0.918026;    0.772496;    0.734513;    0.660394;    0.624709;    0.615617;    0.592246;    0.592676;    0.594099;    0.594136;    0.595591;    0.594967;    0.596439;    0.597567;    0.598865;    0.599547;    0.600878;    0.602376;    0.603364;    0.604361;    0.605273;    0.605862;    0.606227;    0.606767;    0.606890;    0.607577;    0.607763;    0.607813;    0.608949;    0.609155;    0.609501;    0.609453;    0.609718;    0.610388;    0.611033;    0.611237;    0.611137;    0.611091;    0.611385;    0.611706;    0.611850;    0.611850;
 81;    8.369097;    1.420634;    1.351545;    1.325052;    1.295000;    1.257747;    1.220607;    1.177565;    1.115398;    1.013531;    0.904654;    0.773954;    0.731844;    0.661451;    0.626937;    0.621656;    0.599605;    0.600221;    0.600997;    0.602421;    0.603710;    0.605190;    0.605970;    0.606005;    0.605508;    0.606391;    0.607651;    0.608874;    0.609465;    0.610406;    0.610747;    0.611224;    0.612096;    0.612314;    0.612261;    0.613153;    0.613811;    0.613571;    0.614387;    0.615295;    0.616228;    0.617074;    0.617470;    0.617887;    0.618168;    0.618563;    0.618710;    0.618496;    0.617603;    0.617925;    0.617819;    0.617819;
 82;    7.656433;    1.403417;    1.339345;    1.312080;    1.294320;    1.264376;    1.220639;    1.173111;    1.107311;    1.026426;    0.925538;    0.773728;    0.732791;    0.662857;    0.627507;    0.621256;    0.599112;    0.600717;    0.602161;    0.602964;    0.602994;    0.604510;    0.605401;    0.605773;    0.605583;    0.606507;    0.607159;    0.608423;    0.608930;    0.609869;    0.610162;    0.610282;    0.610532;    0.611125;    0.611463;    0.612226;    0.613152;    0.614201;    0.614858;    0.615160;    0.614811;    0.615534;    0.616008;    0.616001;    0.616615;    0.617196;    0.617233;    0.617394;    0.617129;    0.617115;    0.617126;    0.617126;
 83;   10.860601;    1.410827;    1.340344;    1.312690;    1.283893;    1.253670;    1.210789;    1.170708;    1.117568;    1.043386;    0.920108;    0.776451;    0.735281;    0.670609;    0.630535;    0.621508;    0.602756;    0.603017;    0.604798;    0.605788;    0.606466;    0.607149;    0.608094;    0.608340;    0.609139;    0.610328;    0.610970;    0.611241;    0.611751;    0.612552;    0.612893;    0.614252;    0.615136;    0.616025;    0.616807;    0.618105;    0.618806;    0.619209;    0.619293;    0.619843;    0.620391;    0.620603;    0.621057;    0.621171;    0.621219;    0.621255;    0.621667;    0.621983;    0.621853;    0.622131;    0.622290;    0.622290;
 84;    9.312960;    1.417126;    1.347707;    1.319221;    1.287190;    1.259027;    1.223969;    1.170344;    1.099502;    1.028251;    0.914857;    0.777838;    0.733263;    0.668210;    0.636352;    0.624128;    0.606219;    0.607500;    0.608900;    0.610381;    0.611763;    0.612491;    0.613012;    0.613805;    0.614434;    0.613863;    0.615230;    0.616138;    0.616440;    0.617043;    0.618191;    0.618908;    0.620118;    0.620674;    0.621395;    0.621476;    0.621206;    0.621547;    0.621872;    0.622225;    0.622211;    0.622117;    0.622788;    0.623493;    0.623578;    0.623731;    0.624364;    0.624691;    0.624925;    0.624882;    0.624725;    0.624725;
 85;   10.377122;    1.420159;    1.354988;    1.326287;    1.301423;    1.268818;    1.222929;    1.161611;    1.093276;    1.026889;    0.914303;    0.766301;    0.716258;    0.662235;    0.632293;    0.618322;    0.603193;    0.604767;    0.606085;    0.606742;    0.606942;    0.607946;    0.609665;    0.609970;    0.610350;    0.611652;    0.612628;    0.613520;    0.613923;    0.613874;    0.614604;    0.615474;    0.616105;    0.616980;    0.617533;    0.618063;    0.618298;    0.618494;    0.619496;    0.620059;    0.620582;    0.620030;    0.620585;    0.620933;    0.621759;    0.622105;    0.622288;    0.622131;    0.622647;    0.622916;    0.622828;    0.622828;
 86;    9.524450;    1.419433;    1.353317;    1.319672;    1.287192;    1.251940;    1.211824;    1.171645;    1.110019;    1.020989;    0.926203;    0.775658;    0.728835;    0.665849;    0.630536;    0.621130;    0.603917;    0.604839;    0.606354;    0.606364;    0.606594;    0.607387;    0.608229;    0.610099;    0.611155;    0.611917;    0.612680;    0.613368;    0.614096;    0.614332;    0.615358;    0.616598;    0.617470;    0.618050;    0.618542;    0.619206;    0.619194;    0.620193;    0.620938;    0.621091;    0.621283;    0.621692;    0.621695;    0.621994;    0.622248;    0.621643;    0.622319;    0.622594;    0.622640;    0.622610;    0.622722;    0.622722;
 87;    9.470211;    1.417910;    1.348172;    1.318178;    1.284756;    1.253688;    1.210456;    1.158927;    1.106076;    1.021340;    0.923911;    0.777798;    0.738277;    0.657534;    0.624813;    0.615569;    0.599051;    0.600585;    0.601253;    0.601308;    0.602346;    0.603898;    0.605110;    0.606157;    0.607018;    0.608186;    0.608723;    0.608900;    0.609672;    0.610266;    0.610949;    0.610775;    0.612241;    0.613474;    0.614249;    0.614810;    0.614777;    0.615039;    0.615874;    0.616277;    0.616259;    0.616761;    0.617165;    0.617415;    0.617377;    0.617597;    0.616801;    0.617032;    0.617478;    0.617305;    0.617155;    0.617155;
 88;    9.587032;    1.417491;    1.346983;    1.320698;    1.287285;    1.258838;    1.214997;    1.160752;    1.094243;    1.008248;    0.914672;    0.773953;    0.733868;    0.664534;    0.629234;    0.622396;    0.602428;    0.603845;    0.604434;    0.605879;    0.606652;    0.606479;    0.607952;    0.608587;    0.609943;    0.610274;    0.611317;    0.612241;    0.613303;    0.613913;    0.614941;    0.615211;    0.616206;    0.617322;    0.617717;    0.618184;    0.618264;    0.618566;    0.618600;    0.619069;    0.619818;    0.620667;    0.620924;    0.621330;    0.621378;    0.621415;    0.621811;    0.622194;    0.622381;    0.622324;    0.621795;    0.621795;
 89;    9.702232;    1.418699;    1.355211;    1.333389;    1.295849;    1.257912;    1.214216;    1.168547;    1.109041;    1.016114;    0.912113;    0.779763;    0.732494;    0.671947;    0.635711;    0.621189;    0.604341;    0.605823;    0.607560;    0.608551;    0.610108;    0.611467;    0.612149;    0.613299;    0.613884;    0.614457;    0.615126;    0.614836;    0.615639;    0.615728;    0.615040;    0.615888;    0.616734;    0.618057;    0.619305;    0.620042;    0.620593;    0.621076;    0.621777;    0.622217;    0.622405;    0.623217;    0.623362;    0.623477;    0.622904;    0.622703;    0.623163;    0.623542;    0.623691;    0.624067;    0.624240;    0.624240;
 90;   12.713107;    1.422116;    1.350070;    1.323037;    1.298429;    1.255195;    1.214120;    1.161096;    1.105284;    1.018352;    0.930193;    0.771784;    0.719662;    0.662184;    0.629307;    0.622683;    0.601784;    0.602817;    0.605191;    0.606546;    0.607295;    0.606751;    0.608057;    0.609085;    0.610136;    0.611133;    0.611961;    0.612603;    0.612843;    0.613548;    0.614194;    0.614199;    0.615075;    0.615750;    0.616683;    0.617238;    0.617740;    0.618347;    0.619231;    0.619641;    0.619628;    0.619605;    0.620089;    0.620860;    0.621348;    0.621659;    0.621899;    0.622033;    0.621993;    0.622000;    0.622199;    0.622199;
 91;    9.105420;    1.426748;    1.360403;    1.333367;    1.304822;    1.268737;    1.222514;    1.164118;    1.109895;    1.012179;    0.924650;    0.784039;    0.741062;    0.664633;    0.629948;    0.621988;    0.603709;    0.604580;    0.605817;    0.606048;    0.607001;    0.607264;    0.607326;    0.609409;    0.610519;    0.611007;    0.611673;    0.613101;    0.613770;    0.614920;    0.615264;    0.615242;    0.614897;    0.616442;    0.617768;    0.618721;    0.619284;    0.619434;    0.619516;    0.619899;    0.620085;    0.620491;    0.620754;    0.621678;    0.622259;    0.622800;    0.623025;    0.623408;    0.623549;    0.623118;    0.623108;    0.623108;
 92;    8.904621;    1.427214;    1.354581;    1.326152;    1.300397;    1.263035;    1.221957;    1.171308;    1.096834;    1.026621;    0.909030;    0.767374;    0.731422;    0.654766;    0.622508;    0.617602;    0.596668;    0.598682;    0.599706;    0.600312;    0.600782;    0.601832;    0.601740;    0.602535;    0.604201;    0.605942;    0.607297;    0.608146;    0.609196;    0.610047;    0.610271;    0.610513;    0.611073;    0.611647;    0.612530;    0.613030;    0.612950;    0.613740;    0.614066;    0.614432;    0.615047;    0.614945;    0.614939;    0.615479;    0.616107;    0.616512;    0.616557;    0.616055;    0.615422;    0.615643;    0.615815;    0.615815;
 93;    7.709165;    1.419302;    1.359502;    1.340776;    1.311389;    1.275603;    1.234008;    1.180393;    1.123262;    1.039737;    0.934760;    0.785500;    0.744112;    0.668630;    0.636894;    0.627373;    0.605225;    0.605895;    0.607659;    0.608631;    0.609744;    0.611552;    0.612641;    0.613163;    0.613641;    0.614481;    0.615888;    0.616590;    0.617798;    0.618603;    0.619283;    0.619460;    0.619281;    0.619493;    0.619624;    0.620286;    0.620755;    0.621456;    0.622060;    0.622567;    0.622911;    0.623366;    0.623409;    0.624366;    0.624679;    0.624852;    0.624591;    0.624999;    0.625267;    0.625544;    0.625771;    0.625771;
 94;    7.627354;    1.425120;    1.353732;    1.326164;    1.295620;    1.259505;    1.216383;    1.165151;    1.096193;    1.031694;    0.916764;    0.778652;    0.723163;    0.660390;    0.630291;    0.629210;    0.602992;    0.603929;    0.605649;    0.606873;    0.607461;    0.607675;    0.608885;    0.610158;    0.611634;    0.612504;    0.612335;    0.612755;    0.613496;    0.614840;    0.615455;    0.615677;    0.615566;    0.616410;    0.617089;    0.617184;    0.617544;    0.617834;    0.618104;    0.619084;    0.619441;    0.619328;    0.619086;    0.619515;    0.619746;    0.619726;    0.620266;    0.620182;    0.620203;    0.620334;    0.620551;    0.620551;
 95;    7.906133;    1.417613;    1.349441;    1.329276;    1.295422;    1.249310;    1.204755;    1.156853;    1.113411;    1.043707;    0.926884;    0.773691;    0.741761;    0.670982;    0.633612;    0.627363;    0.607525;    0.608585;    0.609411;    0.611645;    0.613052;    0.613761;    0.613175;    0.614739;    0.615374;    0.616789;    0.618067;    0.618992;    0.619684;    0.620002;    0.620963;    0.621953;    0.622777;    0.622727;    0.623503;    0.624145;    0.625223;    0.625924;    0.625927;    0.626780;    0.627102;    0.627414;    0.627353;    0.627773;    0.627749;    0.628092;    0.628445;    0.628601;    0.628620;    0.628539;    0.628773;    0.628773;
 96;    7.586687;    1.410825;    1.341778;    1.312299;    1.284225;    1.255301;    1.211455;    1.164691;    1.095456;    1.014941;    0.928862;    0.773506;    0.731047;    0.665724;    0.631035;    0.617877;    0.602751;    0.604371;    0.604786;    0.606639;    0.608246;    0.609292;    0.609238;    0.610839;    0.611760;    0.612706;    0.613660;    0.614086;    0.614903;    0.615725;    0.616774;    0.618038;    0.618772;    0.619404;    0.619865;    0.619567;    0.619375;    0.619408;    0.620409;    0.620950;    0.621236;    0.621473;    0.621356;    0.621644;    0.622118;    0.622697;    0.622874;    0.623060;    0.623124;    0.623552;    0.623654;    0.623654;
 97;    7.618688;    1.429206;    1.362722;    1.329103;    1.293631;    1.254446;    1.214881;    1.153803;    1.096227;    1.025223;    0.905632;    0.767029;    0.718837;    0.656824;    0.622429;    0.619905;    0.597677;    0.598512;    0.598913;    0.600362;    0.600899;    0.602768;    0.603822;    0.604060;    0.603925;    0.605302;    0.606269;    0.607651;    0.608854;    0.609977;    0.610664;    0.611227;    0.611968;    0.612198;    0.612238;    0.611812;    0.612854;    0.613815;    0.614401;    0.614899;    0.615296;    0.615976;    0.616651;    0.617336;    0.617300;    0.617180;    0.616779;    0.617145;    0.617124;    0.616999;    0.617213;    0.617213;
 98;    7.606377;    1.421392;    1.357728;    1.326465;    1.299013;    1.265252;    1.211177;    1.170018;    1.100633;    1.016646;    0.922520;    0.774132;    0.741519;    0.667368;    0.631639;    0.624602;    0.605325;    0.607603;    0.608467;    0.609699;    0.611064;    0.611486;    0.612969;    0.614157;    0.614764;    0.616004;    0.616565;    0.616887;    0.617491;    0.618623;    0.619388;    0.619971;    0.620653;    0.620909;    0.621474;    0.622516;    0.623343;    0.624277;    0.624989;    0.625579;    0.625729;    0.626025;    0.626362;    0.626824;    0.627091;    0.627345;    0.627162;    0.627001;    0.627144;    0.627528;    0.627564;    0.627564;
 99;    7.571307;    1.417416;    1.349679;    1.325640;    1.292184;    1.254746;    1.208449;    1.159268;    1.107180;    1.024312;    0.913024;    0.773611;    0.736442;    0.666823;    0.634202;    0.628909;    0.607905;    0.609710;    0.610880;    0.611000;    0.612239;    0.612764;    0.614436;    0.615634;    0.616774;    0.617536;    0.618682;    0.619244;    0.619210;    0.619595;    0.620071;    0.620468;    0.621104;    0.621510;    0.623055;    0.623871;    0.624429;    0.625100;    0.625825;    0.625965;    0.626258;    0.627047;    0.627295;    0.627626;    0.627896;    0.627901;    0.628253;    0.628277;    0.628370;    0.627834;    0.627806;    0.627806;
100;   11.903685;    1.417187;    1.348136;    1.315537;    1.290180;    1.254742;    1.206993;    1.154688;    1.089290;    1.010608;    0.910318;    0.766290;    0.737257;    0.660189;    0.629464;    0.623186;    0.600435;    0.601487;    0.602161;    0.603620;    0.604147;    0.605759;    0.606329;    0.606010;    0.607046;    0.608289;    0.609473;    0.610573;    0.611065;    0.611701;    0.613072;    0.613968;    0.614040;    0.613734;    0.615144;    0.616113;    0.616570;    0.616091;    0.616108;    0.616561;    0.617299;    0.617752;    0.618269;    0.618669;    0.619031;    0.619415;    0.619567;    0.619349;    0.619687;    0.619987;    0.620018;    0.620018;


==> anc/LVM_v0.2/result_simulation/SetC4.3_Modelppca-none-none_CVrkf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;PC28;PC29;PC30;PC31;PC32;PC33;PC34;PC35;PC36;PC37;PC38;PC39;PC40;PC41;PC42;PC43;PC44;PC45;PC46;PC47;PC48;PC49;PC50;
Nan;Nan;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  1;    0.121607;   71.096252;   68.454682;   67.257612;   66.243355;   65.084018;   63.815440;   62.175498;   59.662842;   57.356340;   53.841820;   49.563098;   47.226779;   44.712766;   42.870357;   42.546131;   42.187819;   42.218048;   42.233111;   42.260820;   42.281553;   42.310751;   42.331579;   42.348404;   42.363162;   42.379940;   42.388506;   42.406529;   42.422708;   42.417418;   42.422362;   42.428382;   42.441468;   42.459949;   42.473897;   42.481437;   42.475918;   42.494879;   42.500691;   42.512945;   42.517230;   42.516275;   42.510459;   42.510333;   42.510463;   42.518867;   42.527957;   42.529596;   42.523165;   42.526504;   42.527895;   42.527895;
  2;    0.125606;   71.138657;   68.372094;   67.428287;   66.484545;   64.826726;   63.661951;   61.558613;   60.125242;   57.261128;   54.398577;   49.815393;   47.437136;   44.710328;   42.943590;   42.523749;   42.152440;   42.196389;   42.217025;   42.224457;   42.246396;   42.264783;   42.293556;   42.318895;   42.334432;   42.335900;   42.356317;   42.372579;   42.384385;   42.391584;   42.402939;   42.405777;   42.416228;   42.426562;   42.440372;   42.431925;   42.449345;   42.468971;   42.482142;   42.482771;   42.483526;   42.494895;   42.502341;   42.504489;   42.508937;   42.512455;   42.510194;   42.510373;   42.509933;   42.512451;   42.514221;   42.514221;
  3;    0.119959;   71.064788;   68.526842;   67.698489;   66.486872;   65.349879;   64.386956;   62.657764;   60.445674;   58.063220;   55.274480;   49.718825;   47.523256;   44.617774;   42.818807;   42.482083;   42.122590;   42.141486;   42.169313;   42.179634;   42.196513;   42.239594;   42.270846;   42.285643;   42.308354;   42.321490;   42.334396;   42.364160;   42.374903;   42.391893;   42.394182;   42.406071;   42.425352;   42.440550;   42.454282;   42.462426;   42.473878;   42.478787;   42.490436;   42.487855;   42.490521;   42.488989;   42.493726;   42.492549;   42.500411;   42.503889;   42.510316;   42.511630;   42.515699;   42.512311;   42.516711;   42.516711;
  4;    0.121414;   71.696050;   69.014348;   68.159936;   66.926302;   65.819174;   63.775634;   62.776387;   61.210958;   58.556103;   54.680925;   49.553419;   47.421264;   44.868809;   43.119976;   42.772175;   42.395487;   42.408850;   42.441975;   42.465487;   42.488596;   42.510380;   42.537509;   42.556752;   42.577884;   42.594234;   42.604959;   42.625850;   42.647820;   42.650430;   42.655149;   42.652490;   42.669442;   42.677126;   42.695623;   42.701813;   42.717324;   42.730343;   42.744069;   42.757174;   42.760397;   42.755542;   42.738647;   42.749824;   42.761733;   42.764383;   42.766200;   42.765053;   42.763627;   42.765603;   42.767145;   42.767145;
  5;    0.125216;   70.864607;   68.378656;   67.647852;   66.503720;   65.280612;   63.897284;   62.227162;   60.084568;   57.259586;   54.764950;   49.481346;   47.390230;   44.780120;   42.796009;   42.453128;   42.075605;   42.118815;   42.138184;   42.169700;   42.173913;   42.205319;   42.240538;   42.259840;   42.273823;   42.285779;   42.293675;   42.299558;   42.302347;   42.307151;   42.326595;   42.343263;   42.341622;   42.345812;   42.353937;   42.356751;   42.372039;   42.382237;   42.390025;   42.393083;   42.399301;   42.406820;   42.409352;   42.408225;   42.407675;   42.410456;   42.402824;   42.407854;   42.414618;   42.415333;   42.413366;   42.413366;
  6;    0.124997;   70.881485;   67.972383;   67.139170;   65.883322;   64.587130;   62.960127;   61.547817;   59.344222;   56.917669;   53.646670;   49.351895;   47.315576;   44.433544;   42.641894;   42.282383;   41.866898;   41.908043;   41.929082;   41.975457;   42.005095;   42.027217;   42.042780;   42.055688;   42.057631;   42.067860;   42.074995;   42.105476;   42.118707;   42.128049;   42.126445;   42.131775;   42.114356;   42.128225;   42.148287;   42.168176;   42.185416;   42.191851;   42.204285;   42.216850;   42.226468;   42.226942;   42.228864;   42.233351;   42.232200;   42.235079;   42.241339;   42.244699;   42.248148;   42.250681;   42.245516;   42.245516;
  7;    0.112251;   71.436274;   68.798836;   67.661201;   66.723586;   65.475131;   63.909136;   62.383815;   60.786648;   57.972100;   53.706280;   49.426809;   47.347314;   44.742364;   42.959410;   42.592148;   42.180890;   42.201420;   42.226069;   42.245671;   42.250028;   42.255222;   42.285136;   42.307883;   42.331949;   42.352248;   42.355901;   42.375151;   42.396464;   42.415529;   42.431535;   42.442777;   42.441928;   42.456024;   42.460814;   42.455373;   42.474634;   42.481058;   42.498109;   42.497920;   42.498994;   42.484573;   42.496149;   42.501983;   42.500383;   42.503761;   42.506260;   42.513507;   42.517328;   42.519398;   42.520827;   42.520827;
  8;    0.109264;   70.528827;   68.082307;   67.175725;   66.249090;   65.167427;   63.595425;   61.983658;   59.523080;   56.930500;   53.837188;   49.610959;   47.617711;   44.278349;   42.519279;   42.191066;   41.836416;   41.871173;   41.871139;   41.896625;   41.910234;   41.932051;   41.951518;   41.977181;   41.992797;   41.988438;   42.017770;   42.032541;   42.053459;   42.060401;   42.060149;   42.073360;   42.090179;   42.104280;   42.115439;   42.135640;   42.153904;   42.163211;   42.166204;   42.169548;   42.170097;   42.172711;   42.188163;   42.190009;   42.195255;   42.200867;   42.203182;   42.206092;   42.209959;   42.208230;   42.210157;   42.210157;
  9;    0.107976;   71.218696;   68.483792;   67.497428;   66.401099;   65.172030;   63.899755;   62.656308;   60.764117;   58.332140;   54.407186;   49.509524;   47.236269;   44.608877;   42.752644;   42.487823;   42.066137;   42.082679;   42.127210;   42.165787;   42.191290;   42.213780;   42.230691;   42.238634;   42.243543;   42.246878;   42.265315;   42.268379;   42.294375;   42.319788;   42.337453;   42.359288;   42.366104;   42.374719;   42.393763;   42.399741;   42.393007;   42.396060;   42.405606;   42.421843;   42.429276;   42.435046;   42.435876;   42.438757;   42.441780;   42.448018;   42.453623;   42.459957;   42.464149;   42.465271;   42.466123;   42.466123;
 10;    0.109650;   70.909622;   68.457813;   67.661550;   66.497010;   65.514572;   63.912722;   62.210271;   60.808312;   58.448906;   55.568033;   49.547586;   47.138627;   44.375295;   42.695348;   42.332549;   41.959449;   42.001845;   42.040486;   42.055907;   42.067320;   42.110251;   42.132570;   42.153356;   42.183490;   42.204796;   42.218456;   42.232452;   42.242987;   42.256174;   42.268582;   42.284521;   42.291820;   42.303852;   42.308699;   42.324949;   42.332559;   42.347865;   42.355994;   42.366145;   42.358887;   42.369073;   42.377637;   42.382851;   42.389061;   42.393942;   42.396114;   42.396278;   42.397831;   42.398597;   42.399418;   42.399418;
 11;    0.109992;   70.961677;   68.213896;   67.205224;   66.361257;   65.009931;   63.827148;   62.369826;   59.767324;   57.547120;   53.940500;   49.159995;   46.854956;   44.440462;   42.755149;   42.367336;   41.994811;   42.028355;   42.051510;   42.070879;   42.076299;   42.109228;   42.127330;   42.138461;   42.155970;   42.170012;   42.167448;   42.184683;   42.214233;   42.235222;   42.262000;   42.277133;   42.289178;   42.299692;   42.315491;   42.333426;   42.339961;   42.340327;   42.340643;   42.344521;   42.344686;   42.354768;   42.358995;   42.355006;   42.352557;   42.362880;   42.367989;   42.371849;   42.371076;   42.373580;   42.375435;   42.375435;
 12;    0.110122;   70.771331;   68.043185;   67.079222;   65.917196;   64.776111;   63.453457;   61.771363;   59.356253;   57.022589;   53.817681;   48.907364;   46.888206;   44.096555;   42.415720;   42.071525;   41.706494;   41.751708;   41.764222;   41.779374;   41.807048;   41.831961;   41.828473;   41.857159;   41.869432;   41.884987;   41.906660;   41.917516;   41.922613;   41.927261;   41.919648;   41.931389;   41.948691;   41.948348;   41.965198;   41.981225;   41.987787;   41.994876;   42.007105;   42.007590;   42.021380;   42.024965;   42.027913;   42.036206;   42.045145;   42.055163;   42.061272;   42.064146;   42.063917;   42.059987;   42.060378;   42.060378;
 13;    0.112845;   70.854271;   68.321268;   67.574307;   66.266047;   65.279655;   63.641555;   61.930350;   60.271140;   57.792970;   53.874051;   49.505327;   47.246130;   44.359427;   42.738335;   42.393335;   42.063185;   42.090461;   42.108433;   42.116806;   42.140646;   42.168847;   42.184426;   42.212322;   42.238952;   42.261440;   42.282094;   42.302163;   42.318571;   42.340359;   42.359374;   42.365885;   42.374724;   42.368091;   42.380658;   42.392199;   42.391539;   42.393117;   42.403014;   42.406308;   42.413079;   42.415157;   42.420266;   42.416282;   42.424678;   42.428289;   42.436562;   42.441289;   42.442952;   42.443917;   42.445134;   42.445134;
 14;    0.110739;   70.564091;   68.112107;   67.150347;   66.105043;   65.055374;   63.769782;   62.318472;   59.989951;   57.253437;   54.298073;   49.360688;   47.260544;   44.632142;   42.726274;   42.368179;   42.013973;   42.035398;   42.061794;   42.099496;   42.113351;   42.147009;   42.170721;   42.175788;   42.194644;   42.207583;   42.212303;   42.252884;   42.272421;   42.282242;   42.305156;   42.319026;   42.328277;   42.346623;   42.359920;   42.366248;   42.362709;   42.354873;   42.363041;   42.370749;   42.383084;   42.390960;   42.386223;   42.397559;   42.406966;   42.408624;   42.413765;   42.412636;   42.415980;   42.414945;   42.416973;   42.416973;
 15;    0.108289;   70.430136;   68.006185;   67.418338;   66.202996;   64.806446;   63.288810;   61.423675;   59.539442;   57.035797;   53.681712;   49.445755;   47.720088;   44.290837;   42.581577;   42.196715;   41.772217;   41.800294;   41.815897;   41.866976;   41.905476;   41.926437;   41.933708;   41.926984;   41.936555;   41.972225;   41.987701;   41.993591;   42.008238;   42.021458;   42.026192;   42.030880;   42.039048;   42.039429;   42.045275;   42.058558;   42.076695;   42.083721;   42.090016;   42.103716;   42.116306;   42.110368;   42.118476;   42.121217;   42.126586;   42.133916;   42.133639;   42.133357;   42.140328;   42.141307;   42.142016;   42.142016;
 16;    0.109404;   71.507106;   68.624678;   67.411626;   66.548434;   65.393047;   64.005642;   62.687516;   60.912064;   57.976999;   55.122001;   50.040037;   47.816805;   44.922664;   43.150313;   42.747953;   42.392399;   42.416470;   42.430746;   42.456103;   42.498695;   42.526981;   42.557802;   42.573745;   42.587204;   42.596370;   42.612565;   42.628182;   42.642673;   42.646032;   42.644643;   42.663108;   42.684045;   42.687750;   42.714511;   42.733637;   42.743048;   42.751837;   42.763936;   42.777547;   42.779611;   42.782800;   42.786945;   42.793600;   42.795766;   42.800774;   42.796629;   42.797339;   42.796386;   42.799830;   42.801626;   42.801626;
 17;    0.112331;   70.925384;   68.113343;   67.044133;   66.045035;   64.465561;   62.827948;   61.190719;   59.507197;   56.550344;   53.639510;   49.300681;   47.120952;   44.306463;   42.544706;   42.149838;   41.755694;   41.795273;   41.826040;   41.831038;   41.856804;   41.871068;   41.885022;   41.896877;   41.915040;   41.937639;   41.956542;   41.973699;   41.987703;   41.997755;   42.005567;   42.016923;   42.037096;   42.051209;   42.050665;   42.069540;   42.078763;   42.076188;   42.095985;   42.095247;   42.108709;   42.118449;   42.118951;   42.118976;   42.126066;   42.121871;   42.124204;   42.123332;   42.129679;   42.127502;   42.127785;   42.127785;
 18;    0.112515;   71.051813;   68.337582;   67.257675;   66.379418;   64.933621;   63.259318;   61.864514;   60.223673;   58.022914;   54.525724;   49.343074;   47.328811;   44.476424;   42.626044;   42.289596;   41.913992;   41.940936;   41.958991;   41.986047;   42.009628;   42.030168;   42.030835;   42.048146;   42.069166;   42.082076;   42.090924;   42.114352;   42.135851;   42.157766;   42.170556;   42.177590;   42.181793;   42.209919;   42.237777;   42.254235;   42.251491;   42.257310;   42.268252;   42.279674;   42.281928;   42.289286;   42.294780;   42.302726;   42.303392;   42.302190;   42.307921;   42.311672;   42.311249;   42.315286;   42.316372;   42.316372;
 19;    0.108365;   70.708704;   68.148535;   67.328715;   66.415827;   64.857594;   63.694887;   62.178546;   60.020446;   57.729655;   54.081933;   49.596173;   47.416669;   44.556238;   42.876842;   42.490377;   42.088795;   42.137931;   42.154202;   42.146744;   42.148549;   42.188911;   42.220456;   42.238363;   42.266881;   42.292294;   42.310436;   42.303596;   42.336466;   42.349892;   42.367917;   42.382766;   42.394070;   42.390361;   42.405881;   42.420579;   42.437477;   42.449153;   42.453264;   42.458335;   42.463651;   42.473945;   42.477907;   42.483874;   42.482679;   42.494629;   42.497901;   42.499211;   42.499042;   42.502674;   42.502604;   42.502604;
 20;    0.110985;   70.845024;   68.185137;   67.543541;   66.656903;   65.354344;   63.869509;   61.978744;   60.141827;   57.629471;   53.888938;   49.476847;   47.522466;   44.548016;   42.641546;   42.286537;   41.951936;   41.982381;   41.993990;   42.012924;   42.042521;   42.048506;   42.100728;   42.134647;   42.155117;   42.174980;   42.185655;   42.211043;   42.216348;   42.219831;   42.239720;   42.252769;   42.263248;   42.268472;   42.277136;   42.281503;   42.306372;   42.320232;   42.329572;   42.331292;   42.332521;   42.334285;   42.344972;   42.349324;   42.353259;   42.358029;   42.361308;   42.359346;   42.364344;   42.367427;   42.369006;   42.369006;
 21;    0.108371;   70.708041;   68.226051;   67.358857;   66.106208;   65.068246;   63.561426;   61.998724;   60.090250;   57.041217;   53.345728;   48.866212;   47.060767;   44.293764;   42.696128;   42.339067;   41.972395;   41.987686;   42.036107;   42.051751;   42.075605;   42.106305;   42.114395;   42.148809;   42.171619;   42.202063;   42.223296;   42.238960;   42.242100;   42.262450;   42.282895;   42.290400;   42.300626;   42.309307;   42.312118;   42.309280;   42.295552;   42.293692;   42.303496;   42.305054;   42.321505;   42.326382;   42.324720;   42.324149;   42.340469;   42.344471;   42.345786;   42.339209;   42.344130;   42.344627;   42.346581;   42.346581;
 22;    0.107614;   71.565866;   68.903004;   67.957923;   66.744541;   65.218858;   63.831566;   62.072793;   60.158623;   57.459841;   53.922581;   49.767970;   47.446082;   44.847796;   42.769814;   42.399821;   42.059814;   42.099987;   42.130107;   42.154556;   42.155433;   42.153615;   42.176904;   42.197567;   42.213585;   42.223050;   42.226936;   42.253143;   42.266389;   42.281737;   42.292061;   42.314801;   42.336452;   42.356735;   42.371917;   42.384643;   42.393175;   42.400441;   42.414849;   42.420939;   42.422619;   42.412958;   42.424512;   42.433083;   42.441918;   42.448439;   42.451428;   42.448750;   42.441727;   42.445441;   42.444401;   42.444401;
 23;    0.108131;   71.008154;   68.273121;   67.596453;   66.322692;   65.129670;   63.718359;   61.618818;   59.968912;   56.876343;   53.492812;   49.359517;   47.268291;   44.581092;   42.786948;   42.470085;   42.116913;   42.133045;   42.173002;   42.207527;   42.234726;   42.232095;   42.262145;   42.273058;   42.295385;   42.311943;   42.307300;   42.337791;   42.353995;   42.362873;   42.352658;   42.377768;   42.397800;   42.414205;   42.415387;   42.434423;   42.452357;   42.459423;   42.470281;   42.479412;   42.491590;   42.497914;   42.502831;   42.509065;   42.516394;   42.518135;   42.523000;   42.519556;   42.522166;   42.517944;   42.519123;   42.519123;
 24;    0.109548;   71.122895;   68.470969;   67.664736;   66.308823;   64.996117;   63.385612;   61.970261;   59.953866;   57.935757;   54.046651;   49.163966;   46.881706;   44.364955;   42.571048;   42.251498;   41.910452;   41.916336;   41.937703;   41.962314;   41.979497;   42.020362;   42.041131;   42.079034;   42.098148;   42.110157;   42.124776;   42.129794;   42.123413;   42.139925;   42.161816;   42.169950;   42.184233;   42.194809;   42.206860;   42.222829;   42.227654;   42.241994;   42.255035;   42.256816;   42.254623;   42.260417;   42.263600;   42.262369;   42.258650;   42.268204;   42.273132;   42.260065;   42.263077;   42.259794;   42.260781;   42.260781;
 25;    0.108019;   70.495780;   67.932437;   67.240204;   66.144150;   64.758152;   63.318741;   61.806806;   60.225104;   57.882678;   53.886451;   49.341250;   46.797964;   44.274719;   42.644489;   42.353553;   41.884952;   41.888687;   41.896954;   41.924138;   41.969891;   41.999026;   42.010778;   42.038279;   42.054343;   42.060195;   42.065583;   42.068816;   42.095043;   42.111821;   42.135510;   42.160643;   42.180282;   42.193486;   42.203176;   42.213368;   42.207398;   42.197764;   42.223733;   42.236637;   42.238827;   42.238354;   42.228397;   42.235075;   42.222035;   42.234698;   42.238184;   42.244512;   42.244105;   42.241755;   42.243481;   42.243481;
 26;    0.109691;   71.485133;   68.640551;   67.553230;   66.735605;   65.279850;   64.207225;   62.603005;   60.756847;   57.911491;   55.043401;   50.043612;   48.220519;   44.909615;   43.074239;   42.653963;   42.284934;   42.297020;   42.325622;   42.331669;   42.354698;   42.398223;   42.417953;   42.446844;   42.463099;   42.480592;   42.481518;   42.485961;   42.487644;   42.503879;   42.504379;   42.510694;   42.518725;   42.545429;   42.557449;   42.568050;   42.579684;   42.582186;   42.596771;   42.607311;   42.614231;   42.614398;   42.613209;   42.621672;   42.626507;   42.632793;   42.633715;   42.641138;   42.634086;   42.638808;   42.641453;   42.641453;
 27;    0.110668;   70.814759;   68.132050;   67.147942;   66.134850;   64.850194;   63.168980;   62.058762;   59.833506;   57.849149;   54.657987;   49.431203;   47.410074;   44.157729;   42.557921;   42.244749;   41.897396;   41.939753;   41.964165;   41.982437;   42.018638;   42.045570;   42.061247;   42.060469;   42.075039;   42.084682;   42.117587;   42.130278;   42.146451;   42.150406;   42.179767;   42.200764;   42.205973;   42.215814;   42.224265;   42.224329;   42.222233;   42.229877;   42.218264;   42.233534;   42.237388;   42.237604;   42.245209;   42.245038;   42.257094;   42.267663;   42.273214;   42.272635;   42.277271;   42.281046;   42.281229;   42.281229;
 28;    0.108370;   71.045570;   68.316980;   67.260471;   66.047629;   64.979340;   63.577250;   61.727202;   60.152032;   57.243216;   54.584896;   49.477960;   47.222495;   44.433407;   42.644985;   42.296912;   41.906539;   41.935999;   41.972455;   42.005847;   42.026785;   42.048900;   42.059701;   42.053587;   42.068202;   42.091421;   42.120203;   42.130137;   42.121900;   42.150227;   42.176289;   42.190103;   42.196093;   42.213027;   42.217323;   42.216615;   42.214963;   42.224183;   42.224541;   42.219979;   42.217580;   42.227097;   42.238796;   42.249154;   42.260168;   42.266317;   42.271311;   42.270499;   42.278975;   42.282632;   42.279834;   42.279834;
 29;    0.109935;   71.291950;   68.580945;   67.650435;   66.497143;   65.269429;   64.205059;   62.470602;   60.264203;   57.188918;   53.984463;   49.822024;   47.520486;   44.399300;   42.714290;   42.361709;   41.982836;   42.019101;   42.041924;   42.070508;   42.074624;   42.082990;   42.104451;   42.130180;   42.156989;   42.186876;   42.203192;   42.210286;   42.202926;   42.229653;   42.248080;   42.259220;   42.263917;   42.280513;   42.292861;   42.307264;   42.307892;   42.302582;   42.314085;   42.323019;   42.333343;   42.341069;   42.348442;   42.353669;   42.353643;   42.359937;   42.363737;   42.361984;   42.366018;   42.366175;   42.368001;   42.368001;
 30;    0.107830;   71.084781;   68.378544;   67.700202;   66.789500;   65.622441;   63.952081;   61.951728;   60.340615;   57.893409;   54.219279;   49.812104;   48.085573;   44.809973;   42.994170;   42.607344;   42.295416;   42.329257;   42.357453;   42.388992;   42.409975;   42.427993;   42.432739;   42.448012;   42.482715;   42.495068;   42.506616;   42.511954;   42.542881;   42.561834;   42.573715;   42.593235;   42.607811;   42.622144;   42.621480;   42.629183;   42.638487;   42.646131;   42.650627;   42.661079;   42.670656;   42.673855;   42.681216;   42.691302;   42.697287;   42.695287;   42.692989;   42.699456;   42.700491;   42.697943;   42.700641;   42.700641;
 31;    0.108257;   70.938924;   68.192841;   67.296382;   66.332651;   64.710153;   63.751230;   62.202322;   59.995023;   57.481359;   54.792236;   49.548482;   47.450807;   44.616819;   42.711773;   42.407804;   41.990232;   42.015176;   42.041586;   42.077002;   42.079450;   42.095844;   42.105453;   42.126357;   42.135030;   42.152861;   42.186521;   42.203386;   42.210307;   42.206928;   42.214348;   42.211197;   42.229728;   42.237838;   42.241194;   42.252418;   42.264437;   42.261468;   42.257196;   42.268772;   42.278732;   42.277724;   42.271286;   42.276207;   42.279743;   42.282255;   42.292443;   42.297995;   42.301538;   42.302757;   42.303895;   42.303895;
 32;    0.109744;   71.088842;   68.390937;   67.531762;   66.559649;   65.206332;   63.214646;   61.842152;   59.711591;   56.945670;   53.676185;   49.337060;   47.012313;   44.494588;   42.610549;   42.266648;   41.909527;   41.936705;   41.968879;   41.996480;   42.020968;   42.044871;   42.066166;   42.087980;   42.107734;   42.119234;   42.131457;   42.147330;   42.155755;   42.169387;   42.177394;   42.191298;   42.207325;   42.220046;   42.222584;   42.229709;   42.233082;   42.230308;   42.227105;   42.242135;   42.250051;   42.258262;   42.266631;   42.266654;   42.272331;   42.272395;   42.278336;   42.278371;   42.277655;   42.279442;   42.283501;   42.283501;
 33;    0.109180;   70.878991;   68.177338;   67.297650;   66.331353;   64.822739;   63.474586;   61.736610;   59.821481;   57.173110;   53.657573;   49.136488;   47.027257;   44.362479;   42.391441;   42.098494;   41.693482;   41.724541;   41.745618;   41.762307;   41.796131;   41.817122;   41.847935;   41.870841;   41.887292;   41.895569;   41.898339;   41.883568;   41.909324;   41.930980;   41.946367;   41.964468;   41.987234;   41.998170;   42.006089;   42.012514;   42.034972;   42.045695;   42.063175;   42.077050;   42.079181;   42.077871;   42.079227;   42.083046;   42.084027;   42.088368;   42.095734;   42.095621;   42.077845;   42.080841;   42.084067;   42.084067;
 34;    0.111844;   71.124826;   68.584305;   67.810891;   66.488726;   65.552175;   63.825742;   62.106691;   60.123476;   57.904531;   54.820849;   49.765630;   47.804716;   44.690281;   42.866158;   42.524284;   42.149707;   42.172245;   42.191842;   42.204811;   42.215223;   42.222920;   42.247183;   42.274039;   42.305423;   42.324775;   42.342618;   42.354170;   42.359954;   42.348896;   42.343508;   42.367898;   42.388769;   42.402757;   42.413995;   42.425513;   42.440284;   42.438650;   42.428735;   42.436432;   42.445069;   42.449001;   42.439300;   42.444864;   42.451677;   42.457052;   42.459847;   42.462202;   42.464578;   42.465934;   42.466919;   42.466919;
 35;    0.110492;   70.984724;   68.311692;   67.660698;   66.309287;   65.017793;   63.448823;   62.204067;   60.059467;   57.470357;   54.755375;   49.227761;   47.004739;   44.557260;   42.819703;   42.439656;   41.994116;   42.012687;   42.036782;   42.048907;   42.088297;   42.111330;   42.128273;   42.144227;   42.148056;   42.164647;   42.180210;   42.189876;   42.215930;   42.233760;   42.241902;   42.269777;   42.284967;   42.294003;   42.300427;   42.310582;   42.318300;   42.310566;   42.322574;   42.340196;   42.349940;   42.356566;   42.362330;   42.369266;   42.366818;   42.359653;   42.370692;   42.376169;   42.378912;   42.377083;   42.377125;   42.377125;
 36;    0.107992;   70.287804;   67.816170;   66.763346;   66.006683;   64.942008;   63.482256;   61.658065;   59.472062;   56.284278;   53.007269;   48.939581;   46.733645;   44.148510;   42.437390;   42.146321;   41.769606;   41.801488;   41.829186;   41.860101;   41.865780;   41.897583;   41.911454;   41.923555;   41.933575;   41.922446;   41.945345;   41.966758;   41.992178;   42.007604;   42.012838;   42.035180;   42.053888;   42.058260;   42.066208;   42.066927;   42.076228;   42.090356;   42.100217;   42.111035;   42.106588;   42.109001;   42.104378;   42.116977;   42.128226;   42.138351;   42.142362;   42.142385;   42.139598;   42.136905;   42.137900;   42.137900;
 37;    0.109345;   70.728099;   68.058607;   67.121537;   66.441007;   64.869678;   63.848351;   62.407395;   60.454798;   56.973645;   53.712951;   49.321846;   47.249394;   44.249754;   42.543673;   42.246785;   41.874130;   41.909860;   41.933284;   41.951317;   41.967485;   41.984509;   41.981149;   42.004709;   42.022809;   42.054407;   42.078943;   42.099575;   42.125963;   42.139169;   42.156729;   42.157819;   42.162087;   42.176619;   42.196676;   42.212340;   42.225723;   42.228199;   42.219643;   42.217816;   42.222432;   42.223859;   42.232963;   42.228386;   42.228686;   42.238001;   42.241141;   42.243643;   42.245265;   42.246810;   42.247766;   42.247766;
 38;    0.108409;   70.870254;   68.305760;   67.392926;   66.176350;   65.048039;   63.417592;   61.580136;   60.141858;   57.487395;   53.984182;   49.638688;   47.384952;   44.695492;   42.773023;   42.448023;   42.070434;   42.124071;   42.157655;   42.161418;   42.195769;   42.217373;   42.214435;   42.186692;   42.216780;   42.244013;   42.253343;   42.288743;   42.314464;   42.330066;   42.330962;   42.341738;   42.332689;   42.330146;   42.352221;   42.375844;   42.382712;   42.386057;   42.398298;   42.409001;   42.411805;   42.419265;   42.425749;   42.433954;   42.434737;   42.440741;   42.442452;   42.441618;   42.441716;   42.445765;   42.448571;   42.448571;
 39;    0.107102;   70.286621;   67.827066;   67.088912;   65.916113;   64.547911;   62.944664;   61.238462;   59.310814;   56.419627;   53.889705;   49.139939;   47.027857;   44.508009;   42.632191;   42.296001;   41.864201;   41.890107;   41.895543;   41.932902;   41.946700;   41.976059;   42.013148;   42.037637;   42.060272;   42.080709;   42.097368;   42.095802;   42.095531;   42.105911;   42.095313;   42.109195;   42.112719;   42.132376;   42.149472;   42.149479;   42.140389;   42.157674;   42.174513;   42.184633;   42.183803;   42.193578;   42.197499;   42.207687;   42.212262;   42.220984;   42.224763;   42.223915;   42.230049;   42.228503;   42.231872;   42.231872;
 40;    0.109713;   70.671544;   68.106449;   67.113833;   65.842993;   64.412243;   63.298892;   61.433039;   59.437961;   57.317894;   53.898624;   49.092007;   46.851082;   44.087933;   42.489803;   42.119829;   41.701263;   41.719150;   41.758843;   41.766808;   41.782439;   41.817120;   41.842372;   41.859544;   41.865179;   41.873693;   41.900289;   41.915175;   41.931015;   41.945917;   41.959505;   41.971443;   41.964868;   41.975406;   41.988110;   41.997843;   42.008833;   42.012763;   42.025208;   42.034722;   42.034025;   42.018561;   42.032081;   42.042268;   42.044750;   42.052933;   42.055042;   42.056509;   42.058346;   42.054176;   42.056824;   42.056824;
 41;    0.110299;   70.999484;   68.280366;   67.280822;   66.324712;   65.168748;   63.535614;   62.362333;   60.068716;   57.632855;   53.762341;   49.505194;   47.384147;   44.633754;   42.659756;   42.260573;   41.930760;   41.947104;   41.984714;   42.017791;   42.045488;   42.063343;   42.073285;   42.084947;   42.108042;   42.116497;   42.146425;   42.159479;   42.169537;   42.161005;   42.189412;   42.208298;   42.219906;   42.219871;   42.240325;   42.258594;   42.270513;   42.273196;   42.266477;   42.266521;   42.269485;   42.280323;   42.283974;   42.289111;   42.292279;   42.294770;   42.292924;   42.300652;   42.304503;   42.304394;   42.303262;   42.303262;
 42;    0.108132;   71.254018;   68.673553;   67.815482;   66.458151;   65.364245;   63.720576;   62.185476;   60.411296;   57.969359;   54.184581;   49.743619;   47.536426;   44.644698;   42.747889;   42.408565;   42.057758;   42.083387;   42.113505;   42.135624;   42.168096;   42.192879;   42.208761;   42.219743;   42.242736;   42.274011;   42.296337;   42.314543;   42.332711;   42.340371;   42.347926;   42.350650;   42.347946;   42.361169;   42.365764;   42.384452;   42.401615;   42.410547;   42.410495;   42.414604;   42.425757;   42.428038;   42.434181;   42.442038;   42.446851;   42.453620;   42.456074;   42.457623;   42.460303;   42.462885;   42.463141;   42.463141;
 43;    0.108151;   70.940489;   68.239366;   67.179098;   66.580158;   65.514519;   63.973412;   61.530201;   59.693255;   57.219993;   54.615777;   49.053101;   46.920963;   44.503820;   42.654059;   42.203838;   41.876478;   41.897862;   41.921772;   41.948220;   41.978827;   42.004436;   42.013770;   42.035368;   42.048832;   42.069106;   42.093749;   42.109776;   42.127944;   42.136539;   42.147765;   42.158106;   42.155756;   42.176563;   42.190711;   42.198956;   42.206566;   42.207478;   42.217072;   42.227954;   42.234759;   42.246449;   42.253804;   42.258301;   42.258576;   42.261271;   42.263303;   42.264218;   42.271207;   42.275430;   42.279448;   42.279448;
 44;    0.109025;   71.224760;   68.475595;   67.560742;   66.777908;   65.340603;   63.867751;   62.070629;   60.415070;   58.260066;   54.283954;   49.522700;   47.304008;   44.857687;   42.919559;   42.546466;   42.198200;   42.204097;   42.252397;   42.266912;   42.283188;   42.320587;   42.347659;   42.352557;   42.375062;   42.379295;   42.402058;   42.415634;   42.429209;   42.441055;   42.461570;   42.473193;   42.480774;   42.490282;   42.489616;   42.506049;   42.517481;   42.526266;   42.525927;   42.516361;   42.531069;   42.538101;   42.546699;   42.550478;   42.554344;   42.560720;   42.572256;   42.573291;   42.565385;   42.573223;   42.572315;   42.572315;
 45;    0.110337;   70.707986;   68.025771;   66.882124;   65.741024;   64.571010;   63.556218;   62.159212;   59.837689;   57.906431;   54.308319;   49.521639;   47.292672;   44.654860;   42.777191;   42.438990;   42.096128;   42.140786;   42.165576;   42.190677;   42.212166;   42.226097;   42.249501;   42.260506;   42.282780;   42.298550;   42.315055;   42.314277;   42.329781;   42.344040;   42.365098;   42.386245;   42.408767;   42.421338;   42.430574;   42.430426;   42.442952;   42.460504;   42.473349;   42.481227;   42.489445;   42.490581;   42.493409;   42.502470;   42.506059;   42.499760;   42.503051;   42.498669;   42.500484;   42.502108;   42.502700;   42.502700;
 46;    0.108325;   70.799066;   68.165874;   67.214196;   65.814823;   64.603707;   63.158083;   61.578869;   59.195721;   56.973875;   53.931180;   49.194504;   47.038372;   44.232677;   42.641069;   42.244088;   41.813255;   41.849094;   41.858348;   41.884294;   41.907797;   41.925551;   41.942080;   41.957865;   41.974028;   42.010380;   42.037498;   42.047454;   42.045308;   42.075212;   42.089969;   42.102616;   42.120533;   42.126119;   42.126014;   42.120517;   42.132623;   42.133478;   42.133148;   42.142324;   42.159546;   42.172477;   42.183156;   42.193761;   42.200028;   42.199031;   42.202929;   42.194407;   42.192636;   42.196702;   42.198827;   42.198827;
 47;    0.111046;   71.758014;   68.818283;   67.988802;   66.851920;   65.837517;   64.340356;   62.558026;   60.715761;   57.811095;   55.124158;   49.715414;   47.544877;   44.817171;   42.895523;   42.483975;   42.123158;   42.132231;   42.151607;   42.191857;   42.221229;   42.238199;   42.245264;   42.266874;   42.293528;   42.316677;   42.330508;   42.335042;   42.329355;   42.349424;   42.363412;   42.382687;   42.400401;   42.408737;   42.416514;   42.416888;   42.418412;   42.412983;   42.432324;   42.446966;   42.464515;   42.474230;   42.478313;   42.475018;   42.482848;   42.485385;   42.493314;   42.496884;   42.496466;   42.498729;   42.496932;   42.496932;
 48;    0.109893;   70.798667;   68.217806;   67.222537;   66.080631;   64.729833;   63.355059;   61.810036;   59.567013;   57.594962;   54.292306;   49.501285;   47.158809;   44.353800;   42.647796;   42.321421;   41.945090;   41.956113;   41.986776;   42.020925;   42.061977;   42.089691;   42.104233;   42.125822;   42.143486;   42.145832;   42.148558;   42.175636;   42.183842;   42.194555;   42.222164;   42.237065;   42.247756;   42.245165;   42.232935;   42.232387;   42.245546;   42.247394;   42.271684;   42.291458;   42.301159;   42.307454;   42.315921;   42.321673;   42.326763;   42.326901;   42.322191;   42.319175;   42.321527;   42.325215;   42.323205;   42.323205;
 49;    0.109251;   70.762531;   68.370588;   67.340805;   66.068672;   64.879419;   63.368694;   61.596903;   59.708519;   57.371010;   53.997186;   49.325031;   47.292268;   44.571005;   42.733436;   42.396296;   42.021268;   42.048260;   42.082138;   42.104491;   42.139549;   42.158415;   42.176168;   42.185727;   42.209490;   42.230359;   42.238024;   42.261692;   42.286833;   42.310104;   42.328233;   42.332422;   42.342012;   42.340625;   42.330712;   42.333729;   42.342480;   42.356030;   42.365961;   42.371731;   42.376237;   42.382255;   42.387619;   42.393938;   42.394514;   42.393171;   42.399080;   42.405506;   42.407615;   42.410156;   42.411637;   42.411637;
 50;    0.111035;   71.001550;   68.249862;   67.331014;   66.354385;   65.067387;   63.853371;   61.889761;   59.712680;   56.837396;   53.687307;   49.329879;   47.211954;   44.777687;   42.914723;   42.562443;   42.089635;   42.110758;   42.143025;   42.160583;   42.189729;   42.211435;   42.216019;   42.240563;   42.273041;   42.292787;   42.297618;   42.313873;   42.338660;   42.355990;   42.374187;   42.390962;   42.389594;   42.393334;   42.396934;   42.398972;   42.414501;   42.421315;   42.438374;   42.455319;   42.464600;   42.459246;   42.458931;   42.467341;   42.474093;   42.479642;   42.483360;   42.486693;   42.489908;   42.494581;   42.487380;   42.487380;
 51;    0.107902;   71.854121;   68.929181;   67.901879;   66.831722;   65.505626;   63.705805;   62.221209;   60.735161;   58.049777;   54.529050;   50.114429;   47.930226;   44.902778;   42.868906;   42.564152;   42.195585;   42.220773;   42.268651;   42.296121;   42.307476;   42.320014;   42.340827;   42.357905;   42.375390;   42.379682;   42.399206;   42.421087;   42.445864;   42.463666;   42.480951;   42.491753;   42.502965;   42.504873;   42.505863;   42.516474;   42.528387;   42.542405;   42.553077;   42.561333;   42.561928;   42.568222;   42.573120;   42.565991;   42.572144;   42.580887;   42.579127;   42.586804;   42.589907;   42.594805;   42.593949;   42.593949;
 52;    0.117027;   70.806055;   67.985720;   66.875697;   65.879515;   64.935361;   63.787562;   62.122869;   59.337401;   56.808272;   53.639260;   49.486728;   46.979576;   44.422444;   42.663546;   42.311567;   41.959441;   41.980311;   41.999605;   42.034845;   42.064180;   42.078249;   42.098050;   42.117758;   42.115198;   42.113057;   42.126423;   42.151413;   42.172438;   42.187497;   42.179779;   42.199851;   42.216244;   42.236887;   42.249129;   42.254485;   42.261066;   42.258551;   42.271727;   42.280523;   42.292484;   42.294967;   42.306615;   42.313236;   42.310621;   42.316219;   42.321305;   42.330318;   42.332152;   42.324142;   42.323171;   42.323171;
 53;    0.129116;   70.707612;   68.177846;   67.203128;   66.133508;   65.060440;   63.580878;   61.557111;   59.284309;   56.724701;   53.788182;   49.136226;   47.006480;   44.433624;   42.682768;   42.282038;   41.852148;   41.880306;   41.888618;   41.903669;   41.935657;   41.955411;   41.979188;   41.999868;   42.024778;   42.045142;   42.058346;   42.068243;   42.079432;   42.090605;   42.106618;   42.131178;   42.150764;   42.163154;   42.177187;   42.183553;   42.184873;   42.194528;   42.201163;   42.200982;   42.200629;   42.200093;   42.213536;   42.215271;   42.216986;   42.225993;   42.229488;   42.233804;   42.235025;   42.232235;   42.233801;   42.233801;
 54;    0.169554;   71.205043;   68.522413;   67.376474;   66.269778;   65.143381;   63.781689;   62.195626;   60.455165;   57.644514;   54.149525;   49.856651;   47.440472;   44.572087;   42.773841;   42.417759;   42.013058;   42.028382;   42.050372;   42.099327;   42.128243;   42.156770;   42.194589;   42.219766;   42.236685;   42.247716;   42.245280;   42.226362;   42.237704;   42.252184;   42.257323;   42.259494;   42.271864;   42.287944;   42.306579;   42.318246;   42.325431;   42.332287;   42.340541;   42.339912;   42.350544;   42.358604;   42.364406;   42.369837;   42.364750;   42.368017;   42.369698;   42.359077;   42.363399;   42.366539;   42.368261;   42.368261;
 55;    0.110642;   70.481749;   67.857015;   66.835823;   65.874588;   64.953824;   63.632256;   61.959686;   59.984753;   57.295873;   54.156538;   49.433569;   47.515647;   44.365269;   42.644128;   42.253115;   41.885789;   41.929598;   41.952318;   41.948947;   41.979133;   41.992977;   41.996081;   42.017344;   42.050696;   42.067561;   42.088052;   42.105472;   42.112393;   42.124873;   42.134400;   42.146412;   42.148959;   42.177306;   42.197631;   42.204833;   42.214758;   42.222369;   42.226789;   42.224574;   42.217618;   42.234676;   42.247271;   42.254780;   42.257689;   42.250706;   42.255248;   42.257397;   42.262896;   42.263493;   42.261355;   42.261355;
 56;    0.109450;   70.525823;   67.976825;   66.967773;   65.913979;   64.381084;   63.051985;   61.293002;   58.814060;   56.322406;   53.213874;   48.896866;   46.643755;   44.119502;   42.631226;   42.263921;   41.855087;   41.898976;   41.935026;   41.950806;   41.967268;   41.979416;   42.011176;   42.020929;   42.023329;   42.048337;   42.055974;   42.070510;   42.087354;   42.109430;   42.120230;   42.134069;   42.143728;   42.139824;   42.157699;   42.164592;   42.178225;   42.188391;   42.204390;   42.213608;   42.217412;   42.223075;   42.219729;   42.227968;   42.230168;   42.239538;   42.244442;   42.244862;   42.248164;   42.245890;   42.250828;   42.250828;
 57;    0.109576;   71.602792;   68.690997;   67.568016;   66.369266;   65.362728;   63.710442;   62.266478;   60.134765;   57.841553;   54.403571;   50.069117;   47.790178;   44.906155;   43.031871;   42.667648;   42.275964;   42.296656;   42.301811;   42.344818;   42.365513;   42.375770;   42.378299;   42.389402;   42.400974;   42.429129;   42.439517;   42.454476;   42.487440;   42.504730;   42.514474;   42.522104;   42.538237;   42.555212;   42.561673;   42.561537;   42.576027;   42.580421;   42.584505;   42.591030;   42.595994;   42.601954;   42.613791;   42.620159;   42.627288;   42.628357;   42.626739;   42.621912;   42.627460;   42.630425;   42.631465;   42.631465;
 58;    0.113682;   71.289487;   68.396317;   67.428511;   66.365495;   65.395565;   63.927715;   62.285362;   60.811919;   58.453841;   54.497001;   49.461925;   47.246940;   44.549405;   42.784273;   42.429868;   42.077735;   42.118143;   42.128527;   42.145980;   42.171391;   42.182938;   42.209135;   42.229725;   42.253840;   42.276849;   42.289056;   42.283744;   42.302858;   42.328214;   42.349739;   42.363585;   42.367996;   42.377610;   42.394919;   42.406667;   42.406033;   42.417157;   42.421715;   42.424091;   42.432825;   42.444032;   42.454794;   42.464089;   42.469401;   42.474323;   42.479001;   42.482166;   42.476271;   42.477308;   42.479891;   42.479891;
 59;    0.111054;   70.832674;   68.065797;   67.020972;   66.008937;   64.288386;   62.879100;   61.539430;   59.631271;   56.677348;   54.106982;   49.157586;   47.337861;   44.325509;   42.608916;   42.391237;   41.886038;   41.923452;   41.939369;   41.955140;   41.988410;   42.002045;   42.032149;   42.047207;   42.068595;   42.081663;   42.088528;   42.091473;   42.109634;   42.129597;   42.135608;   42.153344;   42.157341;   42.168140;   42.178049;   42.188272;   42.205964;   42.222515;   42.233660;   42.244741;   42.259212;   42.264302;   42.259866;   42.265690;   42.275883;   42.282117;   42.285455;   42.281977;   42.277395;   42.280101;   42.282740;   42.282740;
 60;    0.121674;   71.309124;   68.683050;   67.860062;   66.517213;   65.129234;   63.950631;   62.613603;   60.650834;   57.429660;   53.938640;   49.704343;   47.473385;   44.673788;   42.827709;   42.508538;   42.147706;   42.166319;   42.199018;   42.231097;   42.247792;   42.269882;   42.284296;   42.305205;   42.312932;   42.312920;   42.305888;   42.326740;   42.357287;   42.373510;   42.380223;   42.398291;   42.408644;   42.427322;   42.443358;   42.459078;   42.465385;   42.459426;   42.459443;   42.464410;   42.470510;   42.488127;   42.500172;   42.506293;   42.505799;   42.511077;   42.513315;   42.520735;   42.521856;   42.522834;   42.522850;   42.522850;
 61;    0.111426;   70.832239;   68.082240;   67.125334;   66.257010;   64.884151;   63.885698;   62.338735;   59.761369;   57.639921;   54.680136;   49.607610;   47.822620;   44.714220;   42.894288;   42.467247;   42.062291;   42.068799;   42.085841;   42.108636;   42.144313;   42.162351;   42.177249;   42.202609;   42.237937;   42.263316;   42.273300;   42.293074;   42.299341;   42.315004;   42.336691;   42.358775;   42.379822;   42.390720;   42.391524;   42.378408;   42.384272;   42.376917;   42.395608;   42.410180;   42.418708;   42.426538;   42.435416;   42.432227;   42.430964;   42.424660;   42.426453;   42.431226;   42.433644;   42.431988;   42.435925;   42.435925;
 62;    0.111685;   70.731517;   68.024254;   67.341530;   65.886944;   64.618084;   63.195407;   61.851166;   59.334690;   56.312071;   53.269478;   49.058272;   46.946580;   44.329755;   42.545281;   42.172035;   41.804077;   41.827393;   41.860767;   41.884312;   41.920474;   41.949456;   41.967681;   41.974664;   41.991939;   42.008284;   42.020893;   42.032213;   42.032771;   42.055148;   42.074858;   42.082017;   42.086766;   42.096202;   42.101544;   42.103059;   42.098652;   42.110287;   42.124834;   42.130978;   42.137279;   42.144865;   42.155281;   42.162298;   42.168814;   42.167475;   42.168661;   42.158889;   42.164265;   42.161705;   42.160391;   42.160391;
 63;    0.138502;   70.593246;   67.944490;   67.113769;   65.897606;   64.577724;   63.447536;   62.105032;   59.682053;   57.652710;   53.605988;   49.448618;   47.630567;   44.335746;   42.632009;   42.310838;   41.969942;   41.986847;   42.024926;   42.036000;   42.059646;   42.071462;   42.069795;   42.099532;   42.124293;   42.154426;   42.161601;   42.169767;   42.183550;   42.200673;   42.211575;   42.222617;   42.232864;   42.242842;   42.250378;   42.254542;   42.268993;   42.284478;   42.298488;   42.310044;   42.312762;   42.316610;   42.316839;   42.308408;   42.318210;   42.317702;   42.320360;   42.325714;   42.322724;   42.323887;   42.326172;   42.326172;
 64;    0.109060;   71.215408;   68.561051;   67.684169;   66.902849;   65.712950;   64.089485;   62.450856;   60.390389;   58.166152;   54.375874;   49.465888;   47.485357;   44.576927;   42.781367;   42.402796;   42.090158;   42.118105;   42.154120;   42.173169;   42.192096;   42.219425;   42.235757;   42.252895;   42.270387;   42.279148;   42.299125;   42.311679;   42.313646;   42.321101;   42.345215;   42.364761;   42.372424;   42.376754;   42.394229;   42.406412;   42.418879;   42.434523;   42.449247;   42.458953;   42.465926;   42.468795;   42.470396;   42.477078;   42.485070;   42.488346;   42.494480;   42.500399;   42.504213;   42.507403;   42.508995;   42.508995;
 65;    0.113096;   70.588772;   67.938897;   67.019653;   65.995308;   64.678775;   63.333969;   61.774227;   60.048214;   57.140359;   53.547167;   49.320921;   47.057910;   44.275490;   42.608727;   42.222254;   41.912145;   41.918137;   41.944248;   41.961520;   41.998501;   42.011298;   42.053911;   42.080406;   42.101966;   42.111070;   42.136010;   42.157393;   42.172723;   42.176476;   42.176105;   42.163605;   42.178570;   42.186405;   42.193402;   42.209289;   42.221696;   42.234322;   42.246196;   42.254383;   42.250348;   42.250040;   42.256621;   42.272039;   42.281379;   42.286687;   42.287781;   42.292979;   42.293570;   42.289413;   42.290627;   42.290627;
 66;    0.113238;   70.941140;   68.169180;   67.293589;   66.313046;   65.310781;   63.628311;   62.156954;   59.952413;   57.487084;   54.548596;   49.273085;   47.194572;   44.579320;   42.721143;   42.379495;   41.957667;   41.973123;   42.014614;   42.039838;   42.026431;   42.060076;   42.089416;   42.110166;   42.132418;   42.138452;   42.159744;   42.182795;   42.207728;   42.218564;   42.218682;   42.228503;   42.237636;   42.245629;   42.255986;   42.263347;   42.273793;   42.283460;   42.305463;   42.317299;   42.327725;   42.335801;   42.338933;   42.332620;   42.317708;   42.326960;   42.330907;   42.334901;   42.338934;   42.340022;   42.337665;   42.337665;
 67;    0.113008;   70.946878;   68.194062;   67.085811;   65.977972;   64.691490;   63.260539;   61.985603;   59.429192;   56.894959;   53.619350;   49.342520;   47.046618;   44.515185;   42.823377;   42.422229;   42.020363;   42.029352;   42.054190;   42.086316;   42.116664;   42.145638;   42.181789;   42.204688;   42.221077;   42.245869;   42.249805;   42.256115;   42.272297;   42.282853;   42.294265;   42.305150;   42.301944;   42.316244;   42.323519;   42.333302;   42.338226;   42.343227;   42.352748;   42.356264;   42.357847;   42.359420;   42.370005;   42.377870;   42.388737;   42.396397;   42.398792;   42.404805;   42.401214;   42.407916;   42.409514;   42.409514;
 68;    0.119355;   70.857507;   68.214750;   67.200902;   66.249243;   64.974819;   63.595500;   62.403025;   60.215375;   57.614119;   54.885769;   49.441811;   47.043105;   44.478143;   42.771118;   42.400790;   42.036991;   42.072103;   42.092602;   42.115305;   42.120642;   42.119812;   42.163038;   42.186946;   42.208164;   42.213033;   42.196110;   42.214922;   42.247954;   42.275561;   42.298970;   42.321489;   42.331798;   42.341943;   42.351883;   42.361158;   42.373186;   42.389487;   42.395431;   42.404891;   42.409933;   42.413030;   42.421285;   42.431401;   42.434076;   42.442501;   42.444771;   42.438189;   42.431918;   42.434553;   42.436334;   42.436334;
 69;    0.114438;   71.040378;   68.317044;   67.286991;   66.228784;   65.123889;   63.645728;   62.017232;   60.396699;   57.548712;   54.019082;   49.536099;   47.411641;   44.713451;   42.976927;   42.639092;   42.260134;   42.271779;   42.302200;   42.313610;   42.345412;   42.373399;   42.401368;   42.416462;   42.424607;   42.431716;   42.440400;   42.455958;   42.474795;   42.492227;   42.507004;   42.512529;   42.504010;   42.524144;   42.536970;   42.552634;   42.562459;   42.577803;   42.593769;   42.603028;   42.607131;   42.608838;   42.609740;   42.619481;   42.611136;   42.614295;   42.622999;   42.632570;   42.637393;   42.640681;   42.640624;   42.640624;
 70;    0.108189;   71.208444;   68.476667;   67.492179;   66.622783;   65.297669;   63.759651;   62.519066;   60.277940;   57.257919;   53.883034;   49.590342;   47.804939;   44.824166;   43.005590;   42.586136;   42.205943;   42.223543;   42.251796;   42.286827;   42.305654;   42.316474;   42.332670;   42.354365;   42.363859;   42.397339;   42.425936;   42.439056;   42.452494;   42.456861;   42.477097;   42.493950;   42.501012;   42.507296;   42.506335;   42.504052;   42.517933;   42.527901;   42.540478;   42.555015;   42.559430;   42.559175;   42.558935;   42.566051;   42.573882;   42.577102;   42.585093;   42.589648;   42.594940;   42.597750;   42.599499;   42.599499;
 71;    0.109028;   71.117095;   68.283841;   67.474279;   66.149683;   65.026583;   63.468578;   61.756908;   60.338978;   57.436343;   53.439182;   49.371371;   47.010176;   44.400446;   42.776223;   42.422259;   42.035207;   42.059635;   42.074538;   42.111237;   42.137201;   42.157335;   42.142073;   42.181407;   42.198070;   42.201347;   42.221211;   42.224600;   42.245480;   42.258324;   42.249304;   42.280427;   42.303123;   42.320921;   42.337670;   42.347517;   42.359944;   42.359589;   42.361469;   42.365499;   42.363131;   42.371946;   42.383226;   42.392713;   42.399911;   42.405378;   42.402379;   42.408374;   42.403683;   42.404767;   42.407764;   42.407764;
 72;    0.129277;   70.892456;   68.220787;   67.462071;   66.099575;   65.197887;   63.586151;   62.122928;   59.845493;   57.478901;   53.903838;   49.590315;   47.391904;   44.513440;   42.743196;   42.400486;   42.102945;   42.130675;   42.146270;   42.179445;   42.204532;   42.235954;   42.257016;   42.257743;   42.265138;   42.286815;   42.312197;   42.330059;   42.343435;   42.359984;   42.380440;   42.393370;   42.393812;   42.411137;   42.423728;   42.434885;   42.453470;   42.472390;   42.482230;   42.492916;   42.493928;   42.486450;   42.488106;   42.486986;   42.480057;   42.472410;   42.472439;   42.477636;   42.481742;   42.481856;   42.484076;   42.484076;
 73;    0.112367;   71.441189;   68.982556;   68.233072;   67.099450;   66.050285;   64.709500;   62.476205;   60.231565;   58.131819;   54.401945;   49.871304;   48.191090;   45.007721;   43.218126;   42.855529;   42.541038;   42.561887;   42.608648;   42.635451;   42.655146;   42.669377;   42.676678;   42.698484;   42.704608;   42.728423;   42.740368;   42.764869;   42.784065;   42.805757;   42.814608;   42.837574;   42.847044;   42.855744;   42.871127;   42.882630;   42.887451;   42.899812;   42.900240;   42.909485;   42.923158;   42.936657;   42.941000;   42.943779;   42.945431;   42.944792;   42.937393;   42.943180;   42.945983;   42.946891;   42.946302;   42.946302;
 74;    0.109875;   70.830846;   68.333662;   67.134912;   66.423743;   65.265644;   63.555116;   61.643754;   59.755845;   56.940136;   53.642621;   49.652138;   47.975267;   44.623927;   43.020068;   42.595475;   42.275420;   42.307937;   42.346955;   42.375257;   42.389505;   42.405379;   42.416109;   42.411023;   42.438674;   42.457062;   42.489108;   42.508138;   42.516906;   42.534304;   42.543705;   42.553495;   42.567988;   42.572910;   42.591682;   42.604313;   42.612998;   42.627964;   42.644567;   42.659244;   42.668192;   42.678815;   42.687648;   42.689109;   42.689196;   42.688395;   42.695432;   42.700457;   42.701610;   42.693873;   42.696785;   42.696785;
 75;    0.113307;   70.603377;   67.977058;   67.131637;   66.487109;   65.457422;   63.981316;   61.977254;   60.428988;   57.597358;   54.723607;   49.476677;   47.189886;   44.482983;   42.662952;   42.329949;   41.816909;   41.845286;   41.888428;   41.896189;   41.920964;   41.930030;   41.954671;   41.974921;   41.989738;   42.011753;   42.026516;   42.034883;   42.045360;   42.058395;   42.079426;   42.091821;   42.107723;   42.121492;   42.135476;   42.142034;   42.146134;   42.152026;   42.157480;   42.160564;   42.164807;   42.159590;   42.163448;   42.161944;   42.172468;   42.176508;   42.177823;   42.176542;   42.181890;   42.186325;   42.187540;   42.187540;
 76;    0.109233;   70.451293;   68.074816;   67.314315;   66.311352;   65.010032;   63.976772;   62.092989;   59.819638;   57.766976;   54.632875;   49.671286;   47.250380;   44.763918;   42.915892;   42.660680;   42.303213;   42.353303;   42.363673;   42.365433;   42.388451;   42.388865;   42.419962;   42.430531;   42.448366;   42.460052;   42.474609;   42.489556;   42.515449;   42.529405;   42.547643;   42.557407;   42.576463;   42.596254;   42.611359;   42.619075;   42.625840;   42.635310;   42.649419;   42.657870;   42.658823;   42.659152;   42.664444;   42.662363;   42.664259;   42.668795;   42.674444;   42.675195;   42.670032;   42.676156;   42.677367;   42.677367;
 77;    0.111755;   70.467464;   67.742262;   67.217200;   66.240246;   64.339148;   63.177807;   61.702415;   59.454454;   56.560988;   53.519710;   49.033775;   46.977500;   43.991642;   42.203392;   41.849611;   41.503389;   41.531646;   41.578451;   41.597558;   41.618896;   41.632831;   41.631401;   41.663988;   41.683375;   41.722123;   41.753192;   41.777231;   41.786857;   41.786988;   41.800643;   41.813153;   41.810168;   41.814257;   41.827718;   41.836706;   41.858497;   41.866273;   41.868789;   41.865897;   41.879944;   41.879967;   41.882991;   41.882084;   41.875408;   41.887718;   41.895753;   41.898924;   41.902516;   41.905076;   41.906901;   41.906901;
 78;    0.109895;   71.054944;   68.274632;   67.250998;   66.095230;   65.007414;   63.385958;   61.985610;   60.139299;   56.950933;   54.216443;   49.539435;   47.236341;   44.414017;   42.549529;   42.180980;   41.839976;   41.863869;   41.888131;   41.927340;   41.961382;   41.988565;   41.991554;   41.991419;   42.022348;   42.040616;   42.059339;   42.086292;   42.105764;   42.123949;   42.133961;   42.130976;   42.145641;   42.152464;   42.159673;   42.167480;   42.176548;   42.182847;   42.190706;   42.203644;   42.200135;   42.204025;   42.209449;   42.218211;   42.229429;   42.239777;   42.243857;   42.249379;   42.251192;   42.254384;   42.256225;   42.256225;
 79;    0.111135;   70.925838;   68.115919;   67.113073;   65.933319;   64.835462;   63.537366;   62.218602;   60.158172;   57.012123;   53.352185;   48.765033;   46.843708;   44.179478;   42.508160;   42.115985;   41.807713;   41.845438;   41.875814;   41.900999;   41.920071;   41.935391;   41.955432;   41.958475;   41.950942;   41.974988;   41.978227;   42.006683;   42.018385;   42.027810;   42.050859;   42.061298;   42.072222;   42.087792;   42.112999;   42.129379;   42.144168;   42.154836;   42.165695;   42.168065;   42.159595;   42.167240;   42.178946;   42.185702;   42.186235;   42.176984;   42.183671;   42.186721;   42.183655;   42.179737;   42.181396;   42.181396;
 80;    0.112449;   70.865071;   68.122889;   67.255742;   66.147902;   64.912606;   63.767165;   61.762743;   59.649021;   57.668044;   54.015409;   49.350596;   47.462828;   44.296478;   42.439820;   42.031131;   41.576274;   41.588680;   41.621603;   41.622018;   41.654081;   41.640978;   41.672762;   41.695179;   41.721707;   41.735437;   41.762066;   41.791752;   41.809554;   41.828104;   41.845269;   41.856829;   41.861945;   41.871311;   41.872468;   41.884400;   41.886745;   41.886978;   41.906884;   41.910023;   41.915004;   41.913716;   41.917728;   41.928646;   41.938788;   41.941454;   41.939623;   41.938245;   41.942499;   41.947176;   41.949181;   41.949181;
 81;    0.115527;   71.031721;   68.259524;   67.374840;   66.379913;   65.132895;   63.942858;   62.574117;   60.546009;   57.100041;   53.550539;   49.433426;   47.311042;   44.473607;   42.639523;   42.284286;   41.911730;   41.925873;   41.944805;   41.977546;   42.006650;   42.037780;   42.054204;   42.054246;   42.044645;   42.063300;   42.088456;   42.113735;   42.125077;   42.143151;   42.149771;   42.157814;   42.173510;   42.177082;   42.175207;   42.190222;   42.201589;   42.197506;   42.210677;   42.226058;   42.241609;   42.254948;   42.260953;   42.267363;   42.271122;   42.276608;   42.278358;   42.274795;   42.260670;   42.265148;   42.263333;   42.263333;
 82;    0.112865;   70.170838;   67.620955;   66.700516;   66.194817;   65.239043;   63.790900;   62.247599;   60.068824;   57.420204;   54.176237;   49.269508;   47.002958;   44.351007;   42.472464;   42.108905;   41.719849;   41.759044;   41.791796;   41.809969;   41.811845;   41.845252;   41.864751;   41.872172;   41.867577;   41.886094;   41.899343;   41.923514;   41.934405;   41.952076;   41.957329;   41.960389;   41.964223;   41.975196;   41.980795;   41.994463;   42.011012;   42.029212;   42.039978;   42.044305;   42.037835;   42.049441;   42.056822;   42.056597;   42.066242;   42.074955;   42.075025;   42.076702;   42.072461;   42.072160;   42.072219;   42.072219;
 83;    0.143041;   70.541329;   67.706760;   66.775021;   65.829158;   64.866221;   63.432182;   62.179707;   60.493494;   58.105154;   53.996784;   49.396942;   47.485953;   44.723314;   42.630842;   42.285881;   41.896692;   41.903770;   41.942849;   41.966999;   41.982897;   41.997672;   42.017665;   42.022856;   42.039890;   42.063787;   42.077162;   42.081873;   42.091945;   42.106728;   42.113082;   42.138286;   42.154711;   42.170886;   42.184848;   42.208662;   42.220863;   42.227528;   42.229224;   42.238890;   42.247524;   42.250670;   42.257335;   42.258503;   42.259212;   42.259036;   42.265239;   42.269890;   42.267645;   42.271846;   42.274064;   42.274064;
 84;    0.132110;   70.856297;   68.070399;   67.107446;   66.022767;   65.140686;   64.029804;   62.249576;   59.889980;   57.620250;   53.887679;   49.528928;   47.371170;   44.603254;   42.892263;   42.475912;   42.087333;   42.118514;   42.150616;   42.183809;   42.215675;   42.232021;   42.243172;   42.259537;   42.272356;   42.261001;   42.287821;   42.305898;   42.311374;   42.322484;   42.344037;   42.356730;   42.378964;   42.387637;   42.400900;   42.401457;   42.395241;   42.401106;   42.406340;   42.411147;   42.410276;   42.408756;   42.419172;   42.430107;   42.431492;   42.433353;   42.442934;   42.447650;   42.451074;   42.450219;   42.447622;   42.447622;
 85;    0.162460;   71.007969;   68.406680;   67.439859;   66.650640;   65.584231;   64.035085;   61.956742;   59.679805;   57.604675;   53.905195;   49.144105;   46.951669;   44.374797;   42.804240;   42.405845;   42.025746;   42.063788;   42.093910;   42.108671;   42.113979;   42.134410;   42.171257;   42.178170;   42.185447;   42.212217;   42.232493;   42.249458;   42.257051;   42.254848;   42.268616;   42.284127;   42.295953;   42.310943;   42.320285;   42.329855;   42.332871;   42.335288;   42.352134;   42.361409;   42.369323;   42.359575;   42.368306;   42.373697;   42.386585;   42.391498;   42.394164;   42.391570;   42.399256;   42.402979;   42.401668;   42.401668;
 86;    0.139777;   70.971660;   68.331242;   67.156235;   66.068030;   64.906613;   63.596087;   62.341657;   60.338040;   57.390870;   54.381856;   49.520450;   47.276697;   44.611725;   42.760326;   42.439818;   42.048287;   42.071229;   42.105435;   42.106811;   42.111232;   42.129387;   42.146809;   42.185779;   42.206993;   42.222364;   42.237671;   42.251062;   42.265469;   42.270217;   42.289194;   42.311304;   42.327618;   42.337844;   42.346134;   42.356466;   42.355470;   42.372052;   42.384752;   42.386702;   42.389234;   42.395166;   42.394515;   42.398852;   42.402293;   42.392675;   42.402830;   42.407194;   42.407340;   42.406545;   42.408111;   42.408111;
 87;    0.125474;   70.895518;   68.096810;   67.068874;   65.928286;   64.931506;   63.512900;   61.828174;   60.151379;   57.351130;   54.255381;   49.575103;   47.304630;   44.332129;   42.556293;   42.242088;   41.876685;   41.912930;   41.930906;   41.932217;   41.955782;   41.989052;   42.014894;   42.036406;   42.053942;   42.077484;   42.087803;   42.092090;   42.107083;   42.117763;   42.130287;   42.125994;   42.152627;   42.175076;   42.188543;   42.198146;   42.196081;   42.199776;   42.212691;   42.218609;   42.217862;   42.225715;   42.231950;   42.235130;   42.233912;   42.236910;   42.223947;   42.227228;   42.233427;   42.230901;   42.228673;   42.228673;
 88;    0.127358;   70.874540;   68.038280;   67.159274;   66.023724;   65.133137;   63.683284;   61.876938;   59.693932;   56.843005;   53.865942;   49.357955;   47.224981;   44.509588;   42.679579;   42.326429;   41.965705;   41.998182;   42.012895;   42.045858;   42.063010;   42.059264;   42.090085;   42.103130;   42.129993;   42.137100;   42.156563;   42.174003;   42.194962;   42.206951;   42.226293;   42.230710;   42.248514;   42.268577;   42.275048;   42.282455;   42.283675;   42.288428;   42.287197;   42.293809;   42.306410;   42.320190;   42.323068;   42.329450;   42.329960;   42.330601;   42.336538;   42.342219;   42.344975;   42.343548;   42.335491;   42.335491;
 89;    0.126735;   70.934939;   68.408358;   67.710864;   66.412818;   65.147148;   63.713564;   62.256536;   60.341625;   57.219963;   53.858127;   49.685483;   47.303350;   44.813413;   42.914978;   42.460399;   42.087926;   42.123577;   42.161819;   42.184796;   42.218712;   42.247777;   42.262731;   42.285571;   42.297999;   42.310686;   42.324258;   42.317451;   42.333225;   42.334142;   42.320289;   42.335731;   42.350627;   42.374293;   42.396576;   42.409628;   42.419283;   42.427162;   42.438228;   42.444909;   42.447597;   42.460822;   42.462484;   42.463524;   42.452969;   42.449968;   42.456886;   42.462608;   42.464844;   42.470279;   42.472692;   42.472692;
 90;    0.135652;   71.105796;   68.199892;   67.288187;   66.510742;   65.021429;   63.678520;   61.930147;   60.155729;   57.257855;   54.519764;   49.362278;   47.138186;   44.453361;   42.728035;   42.330800;   42.001082;   42.024812;   42.078518;   42.108374;   42.125709;   42.113881;   42.140272;   42.162652;   42.185518;   42.205569;   42.221510;   42.233698;   42.237750;   42.251253;   42.262722;   42.262726;   42.278691;   42.290877;   42.307127;   42.316616;   42.324467;   42.334490;   42.349409;   42.356116;   42.355484;   42.354656;   42.362186;   42.374734;   42.382625;   42.387070;   42.390918;   42.392567;   42.391777;   42.391771;   42.394720;   42.394720;
 91;    0.123430;   71.337404;   68.687012;   67.779640;   66.839423;   65.643427;   64.090472;   62.129501;   60.417036;   57.132047;   54.403707;   49.940855;   47.605244;   44.709118;   42.858143;   42.541481;   42.151396;   42.172701;   42.202473;   42.206439;   42.228530;   42.235099;   42.237097;   42.280755;   42.304154;   42.314259;   42.327594;   42.356736;   42.369036;   42.392146;   42.398157;   42.397140;   42.389430;   42.418040;   42.441395;   42.458432;   42.468300;   42.469782;   42.470086;   42.475932;   42.478906;   42.485053;   42.489008;   42.503557;   42.512451;   42.520621;   42.523700;   42.529083;   42.530882;   42.523756;   42.523367;   42.523367;
 92;    0.126700;   71.360705;   68.428374;   67.460999;   66.632335;   65.378404;   64.025513;   62.354632;   59.843582;   57.626083;   53.743616;   49.226440;   47.349750;   44.273116;   42.538933;   42.208633;   41.850343;   41.897419;   41.920992;   41.934494;   41.946049;   41.969130;   41.966771;   41.984738;   42.018608;   42.054360;   42.080839;   42.097099;   42.117701;   42.134277;   42.137624;   42.141232;   42.151218;   42.160900;   42.176250;   42.184327;   42.182443;   42.196096;   42.201401;   42.207194;   42.217829;   42.215116;   42.214452;   42.222962;   42.232514;   42.238757;   42.239096;   42.230469;   42.220276;   42.223333;   42.225693;   42.225693;
 93;    0.110833;   70.965109;   68.605139;   68.025787;   67.049186;   65.859059;   64.493291;   62.715702;   60.877699;   58.138537;   54.740927;   49.962914;   47.952383;   44.714690;   42.996723;   42.620214;   42.154095;   42.169221;   42.209259;   42.231643;   42.256748;   42.295638;   42.318537;   42.329504;   42.339023;   42.355744;   42.383527;   42.398153;   42.422389;   42.436931;   42.449666;   42.452299;   42.448022;   42.451053;   42.453963;   42.465058;   42.473169;   42.484544;   42.494946;   42.503378;   42.508797;   42.515280;   42.515146;   42.530732;   42.535050;   42.537497;   42.532925;   42.539199;   42.543156;   42.547312;   42.550660;   42.550660;
 94;    0.109601;   71.255996;   68.382101;   67.450845;   66.429258;   65.231427;   63.799492;   62.109546;   59.817484;   57.824286;   54.058068;   49.685665;   47.326173;   44.421047;   42.803731;   42.500901;   42.076614;   42.099462;   42.139097;   42.165364;   42.177333;   42.183074;   42.209057;   42.234371;   42.264397;   42.281954;   42.278389;   42.285949;   42.300636;   42.326857;   42.338376;   42.342525;   42.339547;   42.354595;   42.366489;   42.366995;   42.372455;   42.376911;   42.381464;   42.397663;   42.403375;   42.400708;   42.396045;   42.402870;   42.406510;   42.405930;   42.414027;   42.412476;   42.412431;   42.414022;   42.417012;   42.417012;
 95;    0.112123;   70.880629;   68.148784;   67.519743;   66.370681;   64.768281;   63.274471;   61.720095;   60.420203;   58.207666;   54.339590;   49.380356;   47.666237;   44.776491;   42.842743;   42.552712;   42.144151;   42.169092;   42.188558;   42.237731;   42.269568;   42.284489;   42.271705;   42.304919;   42.317477;   42.346558;   42.371309;   42.388997;   42.402245;   42.407726;   42.427008;   42.445614;   42.461230;   42.460066;   42.473883;   42.484223;   42.503169;   42.515025;   42.514695;   42.529597;   42.534657;   42.539522;   42.537654;   42.543902;   42.542786;   42.548468;   42.553853;   42.556338;   42.556079;   42.554670;   42.558065;   42.558065;
 96;    0.111458;   70.541247;   67.772078;   66.767333;   65.844015;   64.932742;   63.479710;   61.974664;   59.663461;   57.025941;   54.344066;   49.293700;   47.204556;   44.504801;   42.640401;   42.257198;   41.879594;   41.918295;   41.928980;   41.969769;   42.005326;   42.028211;   42.026356;   42.060553;   42.079462;   42.097990;   42.117098;   42.124042;   42.140139;   42.155851;   42.175500;   42.199022;   42.212999;   42.223069;   42.231059;   42.224778;   42.220744;   42.220451;   42.237812;   42.246604;   42.251082;   42.254280;   42.251757;   42.256059;   42.263073;   42.272054;   42.274635;   42.277035;   42.277918;   42.284289;   42.285783;   42.285783;
 97;    0.109614;   71.460322;   68.799960;   67.633096;   66.416284;   65.089714;   63.797003;   61.720037;   59.870046;   57.611362;   53.667501;   49.280411;   47.206255;   44.392327;   42.592822;   42.305258;   41.925951;   41.946483;   41.955316;   41.988243;   42.000919;   42.040028;   42.063168;   42.067704;   42.065315;   42.093929;   42.112730;   42.139870;   42.164162;   42.185741;   42.197629;   42.208128;   42.221841;   42.224861;   42.224884;   42.215992;   42.233935;   42.250555;   42.260142;   42.268328;   42.274656;   42.285473;   42.296067;   42.306895;   42.306097;   42.303375;   42.296467;   42.302171;   42.301269;   42.299355;   42.302403;   42.302403;
 98;    0.108362;   71.069613;   68.536614;   67.457074;   66.559260;   65.456319;   63.589936;   62.299997;   59.986773;   57.229358;   54.257783;   49.489174;   47.867779;   44.749385;   42.859614;   42.482240;   42.160258;   42.212521;   42.231750;   42.259032;   42.289700;   42.298599;   42.329899;   42.354846;   42.367354;   42.393632;   42.404333;   42.410480;   42.422394;   42.444492;   42.458607;   42.469188;   42.480927;   42.485484;   42.495376;   42.513400;   42.527776;   42.543672;   42.555743;   42.566008;   42.567444;   42.571933;   42.576988;   42.583688;   42.587652;   42.591143;   42.587560;   42.584731;   42.586600;   42.592193;   42.592726;   42.592726;
 99;    0.111144;   70.870794;   68.156176;   67.365518;   66.228201;   64.990821;   63.439946;   61.833023;   60.203510;   57.495845;   53.856133;   49.370730;   47.311551;   44.594205;   42.877585;   42.544974;   42.169038;   42.212429;   42.239568;   42.241807;   42.268674;   42.280097;   42.316530;   42.340297;   42.363924;   42.379775;   42.402752;   42.414193;   42.412209;   42.418739;   42.427505;   42.434170;   42.445306;   42.452243;   42.480270;   42.494665;   42.504061;   42.515177;   42.527026;   42.528538;   42.533260;   42.546337;   42.549992;   42.555008;   42.558733;   42.558144;   42.563336;   42.563252;   42.564273;   42.556311;   42.555777;   42.555777;
100;    0.110209;   70.859367;   68.086726;   66.952717;   66.144070;   64.976726;   63.363948;   61.630228;   59.476311;   56.915476;   53.709995;   49.083250;   47.467253;   44.310221;   42.633521;   42.252617;   41.863856;   41.890132;   41.905738;   41.939406;   41.951765;   41.986748;   41.999991;   41.993208;   42.013677;   42.038819;   42.062285;   42.084465;   42.093452;   42.104788;   42.130074;   42.146099;   42.146617;   42.140571;   42.165836;   42.183028;   42.191530;   42.182308;   42.181999;   42.189191;   42.201663;   42.208621;   42.216827;   42.223383;   42.228267;   42.234120;   42.236114;   42.232268;   42.237285;   42.241547;   42.241920;   42.241920;


==> anc/LVM_v0.2/result_simulation/SetC4.4_Modelpca-none-none_CVekf-ctri.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;PC28;PC29;PC30;PC31;PC32;PC33;PC34;PC35;PC36;PC37;PC38;PC39;PC40;PC41;PC42;PC43;PC44;PC45;PC46;PC47;PC48;PC49;PC50;
Nan;Nan;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  1;    5.749617;    1.006481;    0.870853;    0.801150;    0.742756;    0.685827;    0.628891;    0.550607;    0.473022;    0.405638;    0.330833;    0.259428;    0.232945;    0.207868;    0.191961;    0.187917;    0.183239;    0.184031;    0.184543;    0.185639;    0.186584;    0.187771;    0.189076;    0.190177;    0.191397;    0.192595;    0.193832;    0.195132;    0.196681;    0.197603;    0.199034;    0.200549;    0.202434;    0.204697;    0.206839;    0.208741;    0.210519;    0.213465;    0.215563;    0.218347;    0.220531;    0.222452;    0.224097;    0.226463;    0.229375;    0.232812;    0.236529;    0.239256;    0.241292;    0.245554;    0.248819;    0.251620;
  2;    5.761508;    1.005836;    0.865591;    0.805616;    0.747906;    0.671158;    0.614084;    0.537774;    0.481374;    0.403680;    0.336047;    0.262016;    0.233916;    0.208353;    0.192899;    0.187752;    0.183217;    0.184444;    0.185258;    0.185821;    0.186791;    0.187756;    0.189163;    0.190585;    0.191646;    0.192458;    0.194115;    0.195682;    0.197007;    0.198286;    0.199890;    0.200996;    0.202747;    0.204701;    0.206909;    0.208053;    0.210707;    0.213762;    0.216253;    0.218245;    0.219988;    0.223085;    0.225477;    0.227955;    0.230734;    0.233469;    0.235888;    0.238771;    0.241404;    0.244933;    0.248240;    0.251459;
  3;    5.753395;    1.005099;    0.873597;    0.819397;    0.751683;    0.691022;    0.636987;    0.565420;    0.493418;    0.422390;    0.351473;    0.260451;    0.234929;    0.206651;    0.191215;    0.187161;    0.182671;    0.183151;    0.184119;    0.184614;    0.185463;    0.187497;    0.189100;    0.190419;    0.191670;    0.192885;    0.194044;    0.196138;    0.197493;    0.199318;    0.200367;    0.202117;    0.204413;    0.206534;    0.208680;    0.210510;    0.212785;    0.214503;    0.216708;    0.218273;    0.220246;    0.222109;    0.224922;    0.227205;    0.230306;    0.233062;    0.236388;    0.239160;    0.242466;    0.244462;    0.248995;    0.251275;
  4;    5.750462;    1.029950;    0.890056;    0.833259;    0.763915;    0.699658;    0.617469;    0.567406;    0.506428;    0.427849;    0.344774;    0.258187;    0.235389;    0.208705;    0.193321;    0.189005;    0.183509;    0.183849;    0.185130;    0.186203;    0.187275;    0.188764;    0.190499;    0.191745;    0.193161;    0.194648;    0.196057;    0.197774;    0.199755;    0.201120;    0.202331;    0.203690;    0.206021;    0.207799;    0.210487;    0.212288;    0.215011;    0.217781;    0.220880;    0.223699;    0.226083;    0.227488;    0.228391;    0.231992;    0.235759;    0.238709;    0.241478;    0.244108;    0.246676;    0.250193;    0.254125;    0.257487;
  5;    5.752914;    0.996170;    0.868468;    0.816463;    0.753908;    0.688484;    0.626395;    0.557098;    0.483058;    0.406107;    0.343265;    0.258448;    0.238592;    0.208450;    0.191533;    0.187214;    0.182080;    0.183392;    0.184183;    0.185318;    0.185757;    0.187362;    0.188724;    0.189919;    0.190939;    0.192211;    0.193230;    0.194063;    0.194852;    0.195860;    0.197863;    0.199929;    0.201021;    0.202411;    0.204182;    0.205879;    0.208363;    0.210622;    0.212631;    0.214878;    0.217364;    0.219882;    0.222160;    0.224456;    0.226683;    0.229548;    0.231678;    0.235365;    0.239302;    0.242327;    0.245362;    0.249042;
  6;    6.065638;    0.996031;    0.852522;    0.799374;    0.730011;    0.665419;    0.596825;    0.536292;    0.467412;    0.401345;    0.329154;    0.257529;    0.237186;    0.207126;    0.190755;    0.186129;    0.180815;    0.182250;    0.183135;    0.184717;    0.185945;    0.186909;    0.187970;    0.188938;    0.189638;    0.190481;    0.191853;    0.193894;    0.195344;    0.196836;    0.197668;    0.198985;    0.199631;    0.201694;    0.204105;    0.207015;    0.209636;    0.211595;    0.214207;    0.216953;    0.219605;    0.221688;    0.223835;    0.226323;    0.228191;    0.230802;    0.234114;    0.237208;    0.240397;    0.243207;    0.245103;    0.249008;
  7;    5.271992;    1.018910;    0.882609;    0.814875;    0.758765;    0.698084;    0.621910;    0.559806;    0.492941;    0.420435;    0.327792;    0.256806;    0.233135;    0.207948;    0.192367;    0.187101;    0.182024;    0.182523;    0.183508;    0.184226;    0.184912;    0.185510;    0.187234;    0.188657;    0.190188;    0.191871;    0.192995;    0.194790;    0.196652;    0.198509;    0.200014;    0.201982;    0.203153;    0.205395;    0.206885;    0.208374;    0.211092;    0.213324;    0.216288;    0.218140;    0.220302;    0.221464;    0.224965;    0.228228;    0.230702;    0.233745;    0.237168;    0.241260;    0.244831;    0.248187;    0.251376;    0.254728;
  8;    5.278408;    0.985368;    0.859950;    0.802925;    0.748985;    0.688885;    0.617001;    0.553636;    0.472000;    0.400876;    0.331192;    0.259784;    0.240479;    0.204456;    0.189133;    0.185322;    0.181144;    0.182003;    0.182061;    0.182851;    0.183631;    0.184791;    0.185843;    0.187169;    0.188299;    0.188790;    0.190848;    0.192334;    0.194282;    0.195489;    0.196369;    0.198256;    0.200227;    0.202233;    0.204468;    0.207118;    0.209456;    0.211542;    0.213239;    0.215004;    0.216495;    0.219099;    0.222542;    0.224976;    0.227564;    0.230311;    0.232423;    0.235205;    0.238221;    0.240347;    0.243444;    0.246342;
  9;    5.300688;    1.010067;    0.871452;    0.812441;    0.748815;    0.683604;    0.621831;    0.565444;    0.503643;    0.426061;    0.337719;    0.258455;    0.237007;    0.206473;    0.190638;    0.187346;    0.181901;    0.182370;    0.184022;    0.185531;    0.186756;    0.187947;    0.188836;    0.189801;    0.190703;    0.191385;    0.192983;    0.193808;    0.196341;    0.198431;    0.200510;    0.202756;    0.204373;    0.206483;    0.208866;    0.210573;    0.211899;    0.213726;    0.216406;    0.219625;    0.222035;    0.224496;    0.226689;    0.229337;    0.231975;    0.235295;    0.238442;    0.241823;    0.244824;    0.247438;    0.249835;    0.252517;
 10;    5.276543;    0.998246;    0.871241;    0.816596;    0.752611;    0.697325;    0.623981;    0.557659;    0.500841;    0.428487;    0.356293;    0.258640;    0.235558;    0.205190;    0.190219;    0.186078;    0.181494;    0.183015;    0.184599;    0.185480;    0.186124;    0.188153;    0.189505;    0.190799;    0.192679;    0.194327;    0.195611;    0.197162;    0.198457;    0.200174;    0.202073;    0.203969;    0.205253;    0.207153;    0.208683;    0.210953;    0.213168;    0.215715;    0.217723;    0.219848;    0.221095;    0.224023;    0.226628;    0.229230;    0.231704;    0.234335;    0.236604;    0.239016;    0.241265;    0.243801;    0.246741;    0.249562;
 11;    5.239714;    0.999936;    0.862276;    0.801577;    0.748233;    0.679065;    0.622199;    0.557684;    0.475935;    0.410448;    0.335916;    0.255135;    0.230620;    0.206188;    0.191266;    0.185904;    0.181176;    0.182346;    0.183067;    0.183809;    0.184233;    0.185730;    0.186852;    0.187862;    0.188933;    0.190199;    0.190849;    0.192664;    0.195096;    0.197115;    0.199481;    0.201371;    0.203361;    0.205236;    0.207480;    0.209924;    0.211776;    0.213302;    0.214833;    0.216925;    0.218784;    0.221594;    0.224001;    0.225712;    0.227957;    0.231591;    0.234702;    0.237822;    0.240417;    0.243699;    0.246730;    0.249984;
 12;    5.269659;    0.993227;    0.856525;    0.795960;    0.734158;    0.674952;    0.613841;    0.546221;    0.470392;    0.402055;    0.333411;    0.252575;    0.233787;    0.203276;    0.188242;    0.183883;    0.178969;    0.180395;    0.181019;    0.181457;    0.182756;    0.183863;    0.184157;    0.185455;    0.186865;    0.188055;    0.189655;    0.190775;    0.191865;    0.192971;    0.194103;    0.195709;    0.197858;    0.199423;    0.201967;    0.204403;    0.206385;    0.208801;    0.211647;    0.213686;    0.216700;    0.218839;    0.221401;    0.224611;    0.228010;    0.231795;    0.235084;    0.237839;    0.239941;    0.241709;    0.245052;    0.248307;
 13;    5.287440;    0.996282;    0.866828;    0.815846;    0.745911;    0.691385;    0.618289;    0.548731;    0.488049;    0.419047;    0.332469;    0.259236;    0.237894;    0.205889;    0.190980;    0.186871;    0.182581;    0.183308;    0.184121;    0.184310;    0.185398;    0.186618;    0.187727;    0.189384;    0.191127;    0.192545;    0.194388;    0.196083;    0.197593;    0.199592;    0.201509;    0.202932;    0.204499;    0.205315;    0.207107;    0.208879;    0.210458;    0.212225;    0.214428;    0.216113;    0.218593;    0.220877;    0.223237;    0.225136;    0.228513;    0.231268;    0.235143;    0.238331;    0.240931;    0.243525;    0.246388;    0.249071;
 14;    5.296360;    0.986628;    0.862614;    0.803822;    0.743117;    0.686141;    0.622768;    0.560763;    0.487911;    0.407893;    0.343590;    0.257890;    0.233179;    0.207653;    0.191347;    0.186833;    0.181997;    0.182567;    0.183386;    0.184678;    0.185491;    0.186931;    0.188129;    0.188627;    0.190070;    0.191244;    0.192033;    0.194557;    0.196315;    0.197742;    0.199701;    0.201298;    0.202983;    0.205027;    0.206794;    0.208484;    0.209355;    0.210308;    0.212821;    0.214970;    0.217595;    0.220196;    0.221931;    0.224983;    0.228024;    0.230301;    0.233098;    0.235104;    0.237878;    0.240232;    0.243708;    0.246657;
 15;    5.530985;    0.979312;    0.856486;    0.811906;    0.746087;    0.676288;    0.610540;    0.538416;    0.473323;    0.406231;    0.331731;    0.258822;    0.239077;    0.205068;    0.190134;    0.185787;    0.180700;    0.181509;    0.182235;    0.184225;    0.185741;    0.186694;    0.187360;    0.187715;    0.188405;    0.190298;    0.191705;    0.192466;    0.193871;    0.195485;    0.196580;    0.197784;    0.199020;    0.200285;    0.202000;    0.204274;    0.206820;    0.208889;    0.210804;    0.213603;    0.216366;    0.217824;    0.220432;    0.222332;    0.225079;    0.228273;    0.230771;    0.233090;    0.236733;    0.239260;    0.241843;    0.244828;
 16;    5.307931;    1.022129;    0.875739;    0.805411;    0.752768;    0.690070;    0.628534;    0.564784;    0.499298;    0.417915;    0.346612;    0.263986;    0.237631;    0.209624;    0.194054;    0.189032;    0.184762;    0.185505;    0.186118;    0.187158;    0.188907;    0.190188;    0.191857;    0.193134;    0.193972;    0.195177;    0.196695;    0.198153;    0.199581;    0.200608;    0.201578;    0.203882;    0.206365;    0.208267;    0.211318;    0.214354;    0.216477;    0.218917;    0.221657;    0.224235;    0.226297;    0.228315;    0.230480;    0.233427;    0.236002;    0.238558;    0.240374;    0.243112;    0.245687;    0.249723;    0.253197;    0.255532;
 17;    5.306905;    0.998355;    0.858738;    0.794669;    0.736996;    0.664425;    0.594185;    0.530248;    0.470079;    0.392786;    0.326567;    0.256197;    0.231744;    0.204621;    0.189462;    0.184508;    0.179599;    0.180855;    0.181948;    0.182240;    0.183469;    0.184414;    0.185181;    0.186150;    0.187272;    0.189065;    0.190671;    0.192181;    0.193534;    0.194901;    0.196283;    0.198359;    0.200508;    0.202499;    0.204199;    0.206692;    0.208678;    0.210170;    0.213160;    0.215131;    0.218075;    0.221004;    0.223065;    0.225409;    0.228240;    0.230063;    0.232955;    0.235778;    0.239487;    0.242313;    0.245552;    0.249589;
 18;    5.311447;    1.004828;    0.867527;    0.802376;    0.747798;    0.676058;    0.606681;    0.547167;    0.484450;    0.422928;    0.342360;    0.256625;    0.233876;    0.205610;    0.189764;    0.185361;    0.180699;    0.181621;    0.182228;    0.183473;    0.184683;    0.185850;    0.186332;    0.187613;    0.188935;    0.190351;    0.191515;    0.193544;    0.195464;    0.197643;    0.199466;    0.201114;    0.202687;    0.205714;    0.208706;    0.210972;    0.212564;    0.214753;    0.216909;    0.219224;    0.221393;    0.224061;    0.226373;    0.229310;    0.231256;    0.233412;    0.236498;    0.239300;    0.241875;    0.245395;    0.248544;    0.251207;
 19;    5.339588;    0.991623;    0.861750;    0.809198;    0.750546;    0.677077;    0.619682;    0.557724;    0.482866;    0.415811;    0.336794;    0.260814;    0.235370;    0.207732;    0.192611;    0.187728;    0.182736;    0.184118;    0.184697;    0.184487;    0.184751;    0.186557;    0.188214;    0.189434;    0.191246;    0.192933;    0.194320;    0.194673;    0.196956;    0.198349;    0.200320;    0.202080;    0.203666;    0.204661;    0.206877;    0.209270;    0.211701;    0.213790;    0.215481;    0.217442;    0.219559;    0.222072;    0.224368;    0.226852;    0.228735;    0.232362;    0.234915;    0.237433;    0.239762;    0.242870;    0.245073;    0.247906;
 20;    5.366475;    0.995013;    0.861244;    0.812307;    0.759642;    0.690618;    0.626223;    0.550488;    0.484499;    0.412105;    0.330972;    0.258586;    0.236946;    0.206393;    0.190227;    0.185860;    0.181510;    0.182345;    0.182925;    0.183490;    0.184734;    0.185314;    0.187910;    0.189747;    0.191274;    0.192636;    0.193816;    0.195565;    0.196493;    0.197630;    0.199647;    0.201449;    0.203319;    0.204937;    0.206736;    0.208276;    0.211601;    0.213961;    0.216019;    0.217666;    0.219441;    0.221345;    0.224162;    0.226819;    0.229438;    0.232015;    0.234705;    0.236754;    0.240182;    0.243239;    0.246174;    0.248753;
 21;    5.321807;    0.990236;    0.864371;    0.811223;    0.741962;    0.685705;    0.616580;    0.554254;    0.483878;    0.407130;    0.324756;    0.252405;    0.232339;    0.205047;    0.190844;    0.185753;    0.180774;    0.181297;    0.182996;    0.183676;    0.184816;    0.186329;    0.187226;    0.188865;    0.190233;    0.192109;    0.193807;    0.195122;    0.196076;    0.198090;    0.200093;    0.201757;    0.203257;    0.204883;    0.206128;    0.207268;    0.207836;    0.209431;    0.211731;    0.213551;    0.216686;    0.219087;    0.221166;    0.223375;    0.227321;    0.229923;    0.232403;    0.234320;    0.237936;    0.241081;    0.244460;    0.247559;
 22;    5.278597;    1.024297;    0.885585;    0.824866;    0.756959;    0.682934;    0.619154;    0.549721;    0.480431;    0.405804;    0.329151;    0.259795;    0.231881;    0.207342;    0.190228;    0.185279;    0.181563;    0.182945;    0.183973;    0.184975;    0.185514;    0.185886;    0.187221;    0.188854;    0.190053;    0.190964;    0.192067;    0.194262;    0.196039;    0.198215;    0.200218;    0.202590;    0.205052;    0.207923;    0.210251;    0.212634;    0.214916;    0.216952;    0.219638;    0.221959;    0.223998;    0.225386;    0.228725;    0.231712;    0.234768;    0.237901;    0.240593;    0.243025;    0.245351;    0.248773;    0.251859;    0.256074;
 23;    5.329671;    1.001954;    0.864874;    0.815056;    0.745961;    0.682570;    0.618399;    0.540471;    0.480353;    0.397400;    0.326908;    0.257662;    0.233865;    0.207020;    0.191481;    0.187710;    0.182766;    0.183349;    0.184799;    0.186029;    0.187167;    0.187411;    0.188828;    0.189578;    0.191120;    0.192433;    0.192973;    0.195052;    0.196850;    0.198279;    0.199043;    0.201610;    0.203801;    0.206152;    0.207687;    0.210528;    0.213400;    0.215526;    0.218041;    0.220378;    0.222913;    0.225271;    0.227786;    0.230097;    0.232898;    0.235122;    0.237702;    0.239365;    0.242122;    0.244129;    0.247132;    0.250489;
 24;    5.368445;    1.005375;    0.869766;    0.815638;    0.742602;    0.677633;    0.608292;    0.546189;    0.481669;    0.418056;    0.333950;    0.254595;    0.230757;    0.204552;    0.189180;    0.185339;    0.180759;    0.180918;    0.181926;    0.182721;    0.183541;    0.185331;    0.186682;    0.188632;    0.190092;    0.191559;    0.192807;    0.193829;    0.194570;    0.195994;    0.198091;    0.199687;    0.201813;    0.203732;    0.205880;    0.208199;    0.210008;    0.212241;    0.214839;    0.216992;    0.218757;    0.221161;    0.223516;    0.225808;    0.228224;    0.231491;    0.234774;    0.236559;    0.240203;    0.243295;    0.247214;    0.251344;
 25;    5.287829;    0.982032;    0.853347;    0.805449;    0.744572;    0.674074;    0.609621;    0.548465;    0.488112;    0.417111;    0.335303;    0.258003;    0.232873;    0.205365;    0.190918;    0.187328;    0.181425;    0.181390;    0.181666;    0.182798;    0.184566;    0.185877;    0.186696;    0.188222;    0.189426;    0.190241;    0.191092;    0.192116;    0.194127;    0.195902;    0.198053;    0.200283;    0.202467;    0.204379;    0.206049;    0.207797;    0.208834;    0.209601;    0.212535;    0.214970;    0.216770;    0.218473;    0.219773;    0.222372;    0.223771;    0.227600;    0.230490;    0.233920;    0.236454;    0.238726;    0.242349;    0.245508;
 26;    5.322580;    1.020961;    0.875868;    0.809938;    0.757738;    0.686304;    0.632691;    0.572329;    0.499049;    0.415585;    0.345048;    0.263971;    0.244295;    0.209227;    0.193422;    0.188576;    0.183992;    0.184224;    0.185328;    0.185689;    0.187088;    0.188795;    0.190211;    0.191513;    0.192868;    0.194379;    0.195173;    0.196318;    0.197345;    0.198962;    0.200345;    0.201772;    0.203700;    0.206890;    0.209195;    0.211459;    0.213985;    0.215969;    0.218623;    0.221335;    0.223724;    0.225884;    0.228101;    0.231271;    0.234295;    0.237338;    0.239885;    0.243255;    0.244780;    0.248443;    0.251843;    0.255240;
 27;    5.355180;    0.993478;    0.859150;    0.799759;    0.743006;    0.681301;    0.604909;    0.552235;    0.479457;    0.419842;    0.344256;    0.257737;    0.235237;    0.203431;    0.189268;    0.185510;    0.181228;    0.182470;    0.183366;    0.184293;    0.185737;    0.186955;    0.187864;    0.188549;    0.189695;    0.190630;    0.192895;    0.194378;    0.195915;    0.197227;    0.199463;    0.201463;    0.202956;    0.204759;    0.206517;    0.207761;    0.209191;    0.211288;    0.212433;    0.215156;    0.217429;    0.219367;    0.222179;    0.224414;    0.228202;    0.231751;    0.234812;    0.236804;    0.240394;    0.243433;    0.245731;    0.248369;
 28;    5.301715;    1.003463;    0.864982;    0.801330;    0.736280;    0.677865;    0.612203;    0.542069;    0.484637;    0.406954;    0.342888;    0.257760;    0.234510;    0.205252;    0.189936;    0.185529;    0.180895;    0.181731;    0.182849;    0.184272;    0.185456;    0.186654;    0.187519;    0.187837;    0.188554;    0.190433;    0.192243;    0.193509;    0.194687;    0.196823;    0.198867;    0.200770;    0.202178;    0.204432;    0.206123;    0.207548;    0.208959;    0.211234;    0.213115;    0.214844;    0.216844;    0.219974;    0.223461;    0.226967;    0.230418;    0.233591;    0.236559;    0.238935;    0.242733;    0.245730;    0.247522;    0.250866;
 29;    5.337380;    1.011644;    0.872971;    0.815873;    0.747475;    0.685736;    0.628774;    0.554486;    0.482248;    0.401638;    0.331495;    0.261101;    0.239338;    0.205056;    0.190056;    0.185889;    0.181672;    0.182933;    0.183628;    0.184753;    0.185358;    0.186148;    0.187296;    0.189053;    0.190669;    0.192616;    0.193996;    0.195102;    0.195890;    0.198173;    0.200482;    0.202228;    0.203668;    0.205768;    0.207687;    0.210078;    0.211828;    0.213297;    0.216006;    0.218552;    0.221541;    0.224369;    0.227104;    0.229882;    0.232191;    0.235347;    0.238046;    0.240330;    0.243615;    0.246415;    0.249792;    0.252911;
 30;    5.323840;    1.004814;    0.868338;    0.819751;    0.765137;    0.697528;    0.622321;    0.548471;    0.488680;    0.420641;    0.336243;    0.262606;    0.243350;    0.208963;    0.193134;    0.188411;    0.184480;    0.185404;    0.186305;    0.187412;    0.188497;    0.189354;    0.190105;    0.190987;    0.193194;    0.194379;    0.195548;    0.196581;    0.198952;    0.200814;    0.202540;    0.204641;    0.206742;    0.208852;    0.210092;    0.211990;    0.213848;    0.215669;    0.217415;    0.219708;    0.222377;    0.224603;    0.227108;    0.230205;    0.232909;    0.234800;    0.236730;    0.240265;    0.242769;    0.244828;    0.248808;    0.251204;
 31;    5.310944;    0.999972;    0.861708;    0.806208;    0.747892;    0.670520;    0.620710;    0.554908;    0.481795;    0.411101;    0.343518;    0.259391;    0.238873;    0.206993;    0.190883;    0.186981;    0.181988;    0.182777;    0.183530;    0.184751;    0.185167;    0.185933;    0.186576;    0.187975;    0.188868;    0.190054;    0.192143;    0.193486;    0.194568;    0.195494;    0.196790;    0.197830;    0.200020;    0.201691;    0.203311;    0.205607;    0.207800;    0.209338;    0.211226;    0.214084;    0.216761;    0.218863;    0.220825;    0.223837;    0.226762;    0.229850;    0.234292;    0.237778;    0.241109;    0.244118;    0.247192;    0.249993;
 32;    5.328675;    1.004660;    0.868029;    0.812358;    0.752678;    0.686655;    0.603623;    0.543670;    0.473886;    0.399657;    0.329402;    0.256510;    0.232081;    0.205533;    0.189566;    0.184847;    0.180748;    0.181617;    0.183020;    0.184167;    0.185181;    0.186564;    0.187824;    0.189079;    0.190396;    0.191575;    0.192738;    0.194141;    0.195230;    0.196657;    0.198114;    0.199799;    0.201821;    0.203708;    0.205097;    0.206940;    0.208820;    0.210552;    0.212251;    0.215253;    0.217854;    0.220763;    0.223405;    0.225651;    0.228844;    0.231562;    0.235001;    0.238113;    0.240939;    0.244089;    0.248273;    0.251165;
 33;    5.333927;    0.996737;    0.860252;    0.805395;    0.744898;    0.674900;    0.614171;    0.545830;    0.479287;    0.404249;    0.328006;    0.254137;    0.231710;    0.204164;    0.187927;    0.184267;    0.179070;    0.179823;    0.180698;    0.181583;    0.182957;    0.184116;    0.185687;    0.187106;    0.188177;    0.189237;    0.190245;    0.190794;    0.192936;    0.194968;    0.196825;    0.198901;    0.201411;    0.203149;    0.204958;    0.206748;    0.209776;    0.212332;    0.215149;    0.217944;    0.220047;    0.221851;    0.223896;    0.226364;    0.228801;    0.231598;    0.234464;    0.236747;    0.237852;    0.241592;    0.245365;    0.249184;
 34;    5.286711;    1.005546;    0.875111;    0.821676;    0.751104;    0.696438;    0.619996;    0.551770;    0.482223;    0.418459;    0.345590;    0.260989;    0.238017;    0.207371;    0.191681;    0.187514;    0.182899;    0.183385;    0.184021;    0.184893;    0.185127;    0.185691;    0.186996;    0.188494;    0.190343;    0.191791;    0.193463;    0.194696;    0.195817;    0.196124;    0.196997;    0.199445;    0.201866;    0.203885;    0.205987;    0.207941;    0.210213;    0.211843;    0.213066;    0.215740;    0.218289;    0.220872;    0.222524;    0.225650;    0.228830;    0.231877;    0.234944;    0.237929;    0.241325;    0.244759;    0.248089;    0.251386;
 35;    5.282925;    1.001235;    0.865526;    0.818687;    0.746445;    0.679974;    0.615549;    0.557730;    0.481063;    0.411205;    0.344221;    0.255874;    0.231046;    0.207074;    0.191826;    0.187205;    0.181150;    0.181662;    0.182623;    0.183246;    0.184697;    0.185800;    0.186949;    0.188029;    0.188713;    0.190071;    0.191427;    0.192876;    0.194977;    0.196934;    0.198677;    0.201051;    0.202868;    0.204680;    0.206386;    0.208455;    0.210660;    0.212024;    0.214571;    0.217496;    0.219753;    0.222356;    0.224829;    0.227718;    0.229659;    0.231457;    0.235439;    0.238584;    0.241301;    0.243791;    0.246897;    0.250309;
 36;    5.278033;    0.973784;    0.850074;    0.788415;    0.735075;    0.680492;    0.614481;    0.544863;    0.474724;    0.390512;    0.319888;    0.253892;    0.231368;    0.204243;    0.189130;    0.185495;    0.180426;    0.181389;    0.182199;    0.183165;    0.183494;    0.184813;    0.185581;    0.186416;    0.187216;    0.187306;    0.189292;    0.190981;    0.192585;    0.194284;    0.195451;    0.197458;    0.199485;    0.200680;    0.202324;    0.203848;    0.205691;    0.208105;    0.210398;    0.212717;    0.214150;    0.216276;    0.218006;    0.221257;    0.224615;    0.227955;    0.230501;    0.232623;    0.234618;    0.236966;    0.240036;    0.243446;
 37;    5.275126;    0.992550;    0.858566;    0.800862;    0.754593;    0.679763;    0.624654;    0.559411;    0.491897;    0.402620;    0.329882;    0.257013;    0.236180;    0.204081;    0.189250;    0.185406;    0.180969;    0.181992;    0.183107;    0.183926;    0.184656;    0.185686;    0.185903;    0.187314;    0.188725;    0.190525;    0.192150;    0.193781;    0.195992;    0.197705;    0.199655;    0.200740;    0.202099;    0.204177;    0.206387;    0.208516;    0.210563;    0.212370;    0.213416;    0.214990;    0.217076;    0.219181;    0.222032;    0.224122;    0.226517;    0.229712;    0.232378;    0.235390;    0.238353;    0.241740;    0.244759;    0.248138;
 38;    5.303233;    0.997709;    0.866938;    0.810353;    0.741970;    0.678345;    0.613006;    0.540772;    0.483677;    0.410247;    0.333668;    0.260429;    0.236927;    0.207775;    0.191377;    0.187584;    0.182553;    0.184135;    0.185313;    0.185589;    0.186778;    0.187826;    0.187873;    0.187422;    0.188928;    0.190729;    0.191914;    0.194294;    0.196335;    0.198178;    0.199324;    0.200750;    0.201424;    0.202886;    0.205685;    0.208382;    0.210359;    0.212391;    0.215003;    0.217764;    0.219855;    0.221975;    0.224595;    0.227412;    0.229750;    0.232798;    0.235092;    0.237579;    0.239916;    0.243614;    0.246928;    0.249427;
 39;    5.277102;    0.976026;    0.852543;    0.804393;    0.737419;    0.671934;    0.602020;    0.535944;    0.469272;    0.394099;    0.336572;    0.256620;    0.234019;    0.207690;    0.191131;    0.186800;    0.181014;    0.181631;    0.181911;    0.183237;    0.183752;    0.185154;    0.187030;    0.188489;    0.189610;    0.190994;    0.192000;    0.192768;    0.193583;    0.194904;    0.195368;    0.197103;    0.198388;    0.200548;    0.202795;    0.204127;    0.204936;    0.207898;    0.210695;    0.213205;    0.215084;    0.217584;    0.220036;    0.223204;    0.225729;    0.228958;    0.231328;    0.233282;    0.236595;    0.238389;    0.241947;    0.244007;
 40;    5.268501;    0.987560;    0.858489;    0.798307;    0.733050;    0.661977;    0.607705;    0.538185;    0.470664;    0.403872;    0.330646;    0.254388;    0.232983;    0.203166;    0.189127;    0.184644;    0.179181;    0.179630;    0.180908;    0.181296;    0.181963;    0.183390;    0.184830;    0.186243;    0.187055;    0.187891;    0.189720;    0.191192;    0.192902;    0.194467;    0.196235;    0.197871;    0.198795;    0.200663;    0.202766;    0.204690;    0.207026;    0.208897;    0.211476;    0.213982;    0.215647;    0.216477;    0.219839;    0.222758;    0.225501;    0.228633;    0.231145;    0.234196;    0.237016;    0.239545;    0.243804;    0.246890;
 41;    5.310258;    1.002201;    0.864200;    0.803248;    0.748262;    0.685584;    0.612563;    0.559121;    0.481759;    0.408115;    0.329847;    0.258445;    0.238174;    0.206858;    0.190274;    0.185201;    0.181343;    0.181778;    0.183293;    0.184661;    0.185741;    0.186534;    0.187416;    0.188590;    0.189982;    0.191034;    0.193111;    0.194612;    0.196034;    0.196691;    0.199144;    0.201081;    0.203099;    0.204256;    0.206852;    0.209439;    0.211534;    0.213285;    0.214532;    0.216511;    0.218466;    0.221609;    0.224074;    0.226690;    0.229427;    0.232170;    0.234758;    0.238795;    0.242095;    0.244750;    0.247200;    0.250550;
 42;    5.277150;    1.012797;    0.878715;    0.820542;    0.749903;    0.689131;    0.617687;    0.555875;    0.487280;    0.419777;    0.334723;    0.260147;    0.237331;    0.206640;    0.190290;    0.186125;    0.181920;    0.182727;    0.184066;    0.184913;    0.186339;    0.187602;    0.188902;    0.189907;    0.191566;    0.193486;    0.195133;    0.196823;    0.198254;    0.199895;    0.201242;    0.202538;    0.203353;    0.205480;    0.207240;    0.210069;    0.212923;    0.215151;    0.217019;    0.219192;    0.222003;    0.223920;    0.226807;    0.230012;    0.232666;    0.235579;    0.238120;    0.240892;    0.244093;    0.247306;    0.249919;    0.253199;
 43;    5.268869;    0.998638;    0.862464;    0.799836;    0.754899;    0.696829;    0.623721;    0.537777;    0.474383;    0.405358;    0.341554;    0.253816;    0.231181;    0.206724;    0.190512;    0.184633;    0.180160;    0.180719;    0.181689;    0.183019;    0.184383;    0.185659;    0.186662;    0.188191;    0.189276;    0.190673;    0.192485;    0.193995;    0.195723;    0.197133;    0.198909;    0.200417;    0.201572;    0.204140;    0.206468;    0.208297;    0.210458;    0.212194;    0.214439;    0.216891;    0.219464;    0.222612;    0.225152;    0.227699;    0.230116;    0.232665;    0.235299;    0.237909;    0.241837;    0.245020;    0.248036;    0.249660;
 44;    5.261918;    1.011834;    0.871405;    0.813294;    0.759229;    0.690069;    0.622081;    0.550387;    0.489243;    0.423837;    0.337213;    0.258815;    0.237502;    0.208994;    0.192352;    0.187575;    0.182864;    0.183097;    0.184896;    0.185766;    0.186727;    0.188605;    0.190068;    0.190758;    0.192221;    0.192916;    0.194816;    0.196222;    0.197886;    0.199545;    0.201772;    0.203334;    0.204811;    0.206633;    0.208237;    0.210600;    0.212861;    0.215096;    0.216782;    0.218128;    0.221249;    0.223918;    0.226724;    0.229181;    0.232030;    0.235167;    0.238725;    0.241474;    0.242809;    0.247009;    0.249609;    0.252959;
 45;    5.257113;    0.991531;    0.857309;    0.792051;    0.728950;    0.669110;    0.617893;    0.554243;    0.479416;    0.419641;    0.339114;    0.259794;    0.233726;    0.208283;    0.191943;    0.187284;    0.183370;    0.184658;    0.185525;    0.186607;    0.187612;    0.188447;    0.189489;    0.190437;    0.191814;    0.193077;    0.194390;    0.195098;    0.196607;    0.198267;    0.200386;    0.202461;    0.204791;    0.206587;    0.208374;    0.209751;    0.211987;    0.214538;    0.216893;    0.219158;    0.221224;    0.222801;    0.224472;    0.227364;    0.229566;    0.231193;    0.233870;    0.235856;    0.238705;    0.241705;    0.244504;    0.247883;
 46;    5.299444;    0.992581;    0.860158;    0.798177;    0.728625;    0.666188;    0.601065;    0.538238;    0.464009;    0.399992;    0.334090;    0.255617;    0.232734;    0.204645;    0.190494;    0.185219;    0.180105;    0.181142;    0.181651;    0.182485;    0.183635;    0.184612;    0.185338;    0.186583;    0.187788;    0.189881;    0.191693;    0.192963;    0.193807;    0.196172;    0.197998;    0.199699;    0.201869;    0.203469;    0.204812;    0.206039;    0.208301;    0.210063;    0.211649;    0.214170;    0.217396;    0.220399;    0.223252;    0.226533;    0.229227;    0.231298;    0.234142;    0.235588;    0.238110;    0.242004;    0.245268;    0.248145;
 47;    5.273667;    1.030652;    0.881677;    0.826490;    0.760212;    0.702184;    0.634365;    0.562032;    0.495673;    0.415734;    0.347035;    0.258876;    0.238398;    0.207585;    0.191265;    0.186299;    0.181593;    0.181932;    0.182789;    0.184397;    0.185794;    0.186853;    0.187651;    0.189363;    0.191035;    0.192757;    0.194110;    0.195252;    0.195992;    0.198073;    0.200097;    0.202513;    0.204943;    0.206671;    0.208741;    0.210359;    0.212420;    0.213925;    0.217404;    0.220890;    0.224535;    0.227131;    0.229841;    0.231859;    0.235384;    0.238099;    0.241744;    0.244882;    0.247670;    0.251162;    0.253678;    0.257663;
 48;    5.329429;    0.993804;    0.862496;    0.802317;    0.740556;    0.671857;    0.608517;    0.548563;    0.471331;    0.411815;    0.342247;    0.258933;    0.235802;    0.205071;    0.190285;    0.186372;    0.181777;    0.182061;    0.183163;    0.184184;    0.185993;    0.187394;    0.188239;    0.189555;    0.190939;    0.191529;    0.192301;    0.194207;    0.195472;    0.196872;    0.199081;    0.200781;    0.202356;    0.203395;    0.203903;    0.205439;    0.207903;    0.210082;    0.213357;    0.216567;    0.219208;    0.221671;    0.224539;    0.226925;    0.229466;    0.231592;    0.233361;    0.235740;    0.238714;    0.242215;    0.244775;    0.248451;
 49;    5.330861;    0.992959;    0.869944;    0.808580;    0.739397;    0.681545;    0.608722;    0.542515;    0.476732;    0.407586;    0.333249;    0.256984;    0.234791;    0.207213;    0.191009;    0.186823;    0.181645;    0.182416;    0.183594;    0.184372;    0.185855;    0.187036;    0.188116;    0.188849;    0.190461;    0.191947;    0.192898;    0.194621;    0.196653;    0.198569;    0.200255;    0.201626;    0.203235;    0.204460;    0.205051;    0.206596;    0.208964;    0.211726;    0.214240;    0.216417;    0.218494;    0.220836;    0.223224;    0.225874;    0.228011;    0.229924;    0.232912;    0.236288;    0.239297;    0.242578;    0.245617;    0.248240;
 50;    5.306000;    1.002935;    0.864186;    0.806346;    0.749279;    0.683745;    0.622422;    0.547877;    0.477929;    0.398242;    0.328838;    0.256875;    0.236250;    0.208976;    0.192911;    0.188188;    0.181770;    0.182437;    0.183576;    0.184406;    0.185580;    0.186690;    0.187301;    0.188794;    0.190508;    0.191943;    0.192884;    0.194325;    0.196247;    0.197856;    0.199673;    0.201724;    0.202972;    0.204588;    0.206374;    0.208111;    0.210728;    0.212912;    0.215809;    0.218822;    0.221346;    0.222834;    0.224742;    0.227512;    0.230216;    0.233191;    0.236178;    0.238997;    0.241855;    0.245116;    0.246932;    0.250734;
 51;    5.327958;    1.034936;    0.884524;    0.820143;    0.758700;    0.691149;    0.612567;    0.550653;    0.493251;    0.417777;    0.338954;    0.263697;    0.237364;    0.207824;    0.190987;    0.187404;    0.183249;    0.184165;    0.185873;    0.187127;    0.188012;    0.188956;    0.190282;    0.191477;    0.192834;    0.193945;    0.195639;    0.197641;    0.200129;    0.201991;    0.204070;    0.205922;    0.207757;    0.209174;    0.210861;    0.213275;    0.215927;    0.218673;    0.221224;    0.223831;    0.225912;    0.228597;    0.231056;    0.232866;    0.236094;    0.239752;    0.242270;    0.246003;    0.249552;    0.252861;    0.255304;    0.258734;
 52;    5.313548;    0.994858;    0.854258;    0.789923;    0.732315;    0.677106;    0.620815;    0.554409;    0.470923;    0.397673;    0.329019;    0.259382;    0.231032;    0.206594;    0.190907;    0.186833;    0.182028;    0.182590;    0.183303;    0.184681;    0.186033;    0.186572;    0.187575;    0.188752;    0.189289;    0.189597;    0.191065;    0.192871;    0.194669;    0.196211;    0.197000;    0.199330;    0.201515;    0.203980;    0.205892;    0.207571;    0.209516;    0.210986;    0.213562;    0.215873;    0.218457;    0.220587;    0.223502;    0.226199;    0.228233;    0.231024;    0.234281;    0.237653;    0.240553;    0.242150;    0.245105;    0.248715;
 53;    5.359758;    0.989905;    0.861914;    0.802404;    0.741298;    0.683236;    0.616805;    0.541032;    0.466861;    0.395980;    0.330065;    0.254878;    0.232726;    0.206089;    0.190943;    0.185628;    0.180097;    0.181134;    0.181425;    0.182048;    0.183602;    0.184626;    0.185986;    0.187311;    0.188889;    0.190388;    0.191521;    0.192923;    0.194262;    0.195818;    0.197465;    0.199998;    0.202191;    0.204005;    0.206171;    0.207835;    0.209389;    0.211634;    0.213860;    0.215319;    0.217130;    0.218941;    0.222254;    0.224565;    0.227191;    0.230605;    0.233274;    0.236256;    0.238800;    0.240938;    0.244095;    0.247476;
 54;    5.288478;    1.008656;    0.872074;    0.804706;    0.741878;    0.681014;    0.617691;    0.552683;    0.488615;    0.411861;    0.335233;    0.261614;    0.236278;    0.206196;    0.190781;    0.186924;    0.181921;    0.182430;    0.183232;    0.185122;    0.186417;    0.187615;    0.189558;    0.191048;    0.192114;    0.193094;    0.193654;    0.193867;    0.195222;    0.196950;    0.198189;    0.199545;    0.201657;    0.203843;    0.206369;    0.208554;    0.210552;    0.213030;    0.215340;    0.217538;    0.220189;    0.222706;    0.225317;    0.227869;    0.229613;    0.232621;    0.235554;    0.237553;    0.241227;    0.244984;    0.248483;    0.252164;
 55;    5.422892;    0.982179;    0.851131;    0.790928;    0.735551;    0.686298;    0.618333;    0.551431;    0.482766;    0.408791;    0.340102;    0.258864;    0.238807;    0.205817;    0.190806;    0.185763;    0.181398;    0.182743;    0.183264;    0.183186;    0.184480;    0.185315;    0.185775;    0.187120;    0.188952;    0.190248;    0.191874;    0.193261;    0.194319;    0.195678;    0.197133;    0.198855;    0.200146;    0.202986;    0.205355;    0.207113;    0.209151;    0.211084;    0.212671;    0.214109;    0.215427;    0.218909;    0.222088;    0.224419;    0.226745;    0.227934;    0.231080;    0.233800;    0.237283;    0.239876;    0.242172;    0.245545;
 56;    5.676417;    0.983849;    0.856081;    0.795622;    0.735618;    0.663928;    0.601984;    0.535832;    0.458199;    0.389126;    0.323282;    0.253292;    0.232799;    0.204372;    0.190685;    0.185991;    0.180372;    0.181776;    0.182979;    0.183734;    0.184530;    0.185260;    0.186820;    0.187812;    0.188457;    0.190043;    0.190945;    0.192394;    0.193933;    0.196099;    0.197639;    0.199168;    0.200899;    0.202075;    0.204602;    0.206483;    0.208570;    0.210579;    0.213391;    0.216023;    0.218165;    0.220525;    0.222188;    0.225208;    0.227453;    0.230423;    0.233092;    0.235029;    0.237786;    0.239943;    0.244009;    0.245962;
 57;    5.396475;    1.025906;    0.877529;    0.809626;    0.743697;    0.688875;    0.615819;    0.552698;    0.482494;    0.417189;    0.338797;    0.264349;    0.239647;    0.209359;    0.192905;    0.188548;    0.183717;    0.184341;    0.184696;    0.186210;    0.187167;    0.187789;    0.188350;    0.189612;    0.190886;    0.192801;    0.194082;    0.195615;    0.198136;    0.199984;    0.201838;    0.203347;    0.205257;    0.207542;    0.209343;    0.210844;    0.213381;    0.215462;    0.217691;    0.220012;    0.222406;    0.225310;    0.228707;    0.231684;    0.234755;    0.237436;    0.239947;    0.242164;    0.246127;    0.249724;    0.253217;    0.256476;
 58;    5.414164;    1.013621;    0.867726;    0.807673;    0.747023;    0.695083;    0.624978;    0.558826;    0.501680;    0.425878;    0.342032;    0.258034;    0.231858;    0.206645;    0.190935;    0.186440;    0.181895;    0.183079;    0.183641;    0.184421;    0.185632;    0.186636;    0.188335;    0.189799;    0.191422;    0.193276;    0.194526;    0.195134;    0.197199;    0.199491;    0.201791;    0.203601;    0.205184;    0.206853;    0.209335;    0.211563;    0.213385;    0.215806;    0.217802;    0.220006;    0.222561;    0.225860;    0.228794;    0.231852;    0.234477;    0.237210;    0.240017;    0.242688;    0.244284;    0.247302;    0.250859;    0.253405;
 59;    5.333969;    0.994737;    0.857608;    0.795510;    0.737679;    0.658892;    0.595608;    0.537019;    0.473601;    0.395667;    0.334420;    0.255402;    0.237690;    0.205334;    0.190140;    0.187194;    0.180766;    0.181813;    0.182468;    0.183132;    0.184432;    0.185318;    0.186846;    0.188010;    0.189502;    0.190683;    0.191844;    0.192720;    0.194570;    0.196548;    0.197939;    0.200053;    0.201563;    0.203367;    0.205360;    0.207620;    0.210351;    0.213321;    0.215815;    0.218292;    0.221127;    0.223462;    0.224896;    0.227664;    0.230616;    0.233598;    0.236197;    0.237807;    0.239272;    0.242414;    0.246056;    0.248684;
 60;    6.446935;    1.015082;    0.879989;    0.825790;    0.752280;    0.683641;    0.624382;    0.565940;    0.498302;    0.409831;    0.331783;    0.259991;    0.238304;    0.206646;    0.190929;    0.186886;    0.182621;    0.183101;    0.184125;    0.185423;    0.186239;    0.187341;    0.188402;    0.189557;    0.190493;    0.191363;    0.191879;    0.193858;    0.196193;    0.198016;    0.199674;    0.201588;    0.203267;    0.205758;    0.208246;    0.211060;    0.213008;    0.214529;    0.216370;    0.218322;    0.220902;    0.224604;    0.227990;    0.230587;    0.232965;    0.236120;    0.238758;    0.242348;    0.245039;    0.247827;    0.250465;    0.253770;
 61;    5.331194;    0.995690;    0.858772;    0.799742;    0.748603;    0.678878;    0.626870;    0.561307;    0.478457;    0.412188;    0.346599;    0.260400;    0.242111;    0.208708;    0.192829;    0.187414;    0.182489;    0.182510;    0.183072;    0.183984;    0.185500;    0.186479;    0.187396;    0.189027;    0.191058;    0.192657;    0.193893;    0.195451;    0.196541;    0.198310;    0.200131;    0.202209;    0.204309;    0.206076;    0.207316;    0.207819;    0.209697;    0.210850;    0.213692;    0.216618;    0.219004;    0.221459;    0.224121;    0.225809;    0.227844;    0.229809;    0.232732;    0.235788;    0.238976;    0.241637;    0.245811;    0.248923;
 62;    5.450920;    0.991845;    0.856941;    0.808433;    0.734595;    0.670150;    0.608172;    0.549148;    0.470633;    0.389758;    0.322760;    0.254183;    0.230734;    0.204966;    0.189663;    0.185164;    0.179963;    0.180705;    0.181900;    0.182932;    0.184450;    0.185835;    0.186856;    0.187799;    0.188719;    0.189929;    0.191142;    0.192208;    0.193322;    0.195287;    0.197286;    0.198921;    0.200551;    0.202224;    0.203615;    0.205296;    0.206608;    0.209090;    0.211694;    0.213922;    0.216379;    0.219166;    0.222120;    0.224872;    0.227893;    0.230151;    0.232658;    0.234291;    0.237932;    0.240513;    0.243705;    0.247961;
 63;    5.509636;    0.985859;    0.853332;    0.800170;    0.734467;    0.669525;    0.612656;    0.554466;    0.476497;    0.415341;    0.327961;    0.259095;    0.239172;    0.205863;    0.190674;    0.186835;    0.182560;    0.182891;    0.184092;    0.184604;    0.185782;    0.186347;    0.186744;    0.188232;    0.189688;    0.191567;    0.192583;    0.193618;    0.195309;    0.196970;    0.198562;    0.200077;    0.201804;    0.203445;    0.205028;    0.206623;    0.208896;    0.211522;    0.214166;    0.216429;    0.218254;    0.220146;    0.221846;    0.223449;    0.226461;    0.228599;    0.231561;    0.235015;    0.237181;    0.240154;    0.243662;    0.246465;
 64;    5.467804;    1.011232;    0.874831;    0.817000;    0.766453;    0.701166;    0.627854;    0.562474;    0.488700;    0.421648;    0.341394;    0.257538;    0.237743;    0.206171;    0.190661;    0.185877;    0.181756;    0.182572;    0.183764;    0.184686;    0.185661;    0.187037;    0.188203;    0.189453;    0.190665;    0.191592;    0.193238;    0.194688;    0.195557;    0.197066;    0.199606;    0.201653;    0.203485;    0.205132;    0.207690;    0.210216;    0.212839;    0.215743;    0.218826;    0.221399;    0.223875;    0.226262;    0.228604;    0.231693;    0.234628;    0.237028;    0.239825;    0.243037;    0.245845;    0.248564;    0.250802;    0.252808;
 65;    5.863767;    0.987194;    0.853848;    0.797518;    0.741992;    0.673521;    0.613120;    0.549532;    0.484751;    0.404885;    0.329173;    0.257626;    0.236219;    0.204829;    0.190258;    0.185275;    0.181808;    0.181764;    0.182658;    0.183493;    0.184782;    0.185883;    0.187985;    0.189427;    0.191073;    0.192335;    0.193936;    0.195539;    0.196887;    0.197817;    0.198635;    0.199052;    0.200899;    0.202569;    0.204202;    0.206843;    0.209267;    0.211484;    0.213875;    0.215837;    0.217356;    0.219409;    0.222223;    0.225933;    0.228913;    0.231452;    0.233625;    0.236623;    0.238858;    0.240646;    0.243946;    0.246799;
 66;    5.444078;    0.999799;    0.860463;    0.804371;    0.748372;    0.692283;    0.619153;    0.552908;    0.481073;    0.409990;    0.342028;    0.256068;    0.236399;    0.207014;    0.190931;    0.186369;    0.180883;    0.181211;    0.182498;    0.183470;    0.183463;    0.184996;    0.186605;    0.187998;    0.189591;    0.190583;    0.191855;    0.194149;    0.196060;    0.197490;    0.198555;    0.200383;    0.202098;    0.203958;    0.206027;    0.208011;    0.210278;    0.212602;    0.215751;    0.218430;    0.221111;    0.223450;    0.225544;    0.227058;    0.227991;    0.231586;    0.234724;    0.237883;    0.240985;    0.243953;    0.246246;    0.249950;
 67;    5.479921;    1.000235;    0.861624;    0.797155;    0.734857;    0.670611;    0.611176;    0.550990;    0.468746;    0.399774;    0.328959;    0.257452;    0.234670;    0.207614;    0.192136;    0.186687;    0.181720;    0.181981;    0.182786;    0.184050;    0.185572;    0.187008;    0.188900;    0.190308;    0.191619;    0.193231;    0.194213;    0.195342;    0.196900;    0.198306;    0.199924;    0.201649;    0.202740;    0.204616;    0.206373;    0.208195;    0.210211;    0.212096;    0.214224;    0.216424;    0.218425;    0.220724;    0.223839;    0.226901;    0.230223;    0.233117;    0.235697;    0.238855;    0.240877;    0.244960;    0.247829;    0.250059;
 68;    5.334128;    0.996138;    0.862930;    0.801043;    0.748405;    0.679462;    0.621086;    0.564670;    0.483873;    0.414628;    0.348251;    0.258336;    0.230833;    0.206318;    0.191424;    0.187114;    0.182155;    0.183067;    0.183800;    0.184852;    0.185084;    0.185173;    0.187154;    0.188698;    0.190322;    0.191229;    0.191223;    0.193099;    0.195766;    0.198211;    0.200417;    0.202749;    0.204480;    0.206292;    0.207972;    0.209599;    0.211920;    0.214753;    0.216838;    0.219123;    0.221359;    0.223434;    0.226065;    0.228820;    0.230860;    0.233787;    0.235839;    0.237379;    0.239187;    0.242591;    0.245956;    0.249034;
 69;    5.554567;    1.005016;    0.867173;    0.805011;    0.743784;    0.684156;    0.617035;    0.549921;    0.488500;    0.409385;    0.334360;    0.259613;    0.237388;    0.208533;    0.193120;    0.188962;    0.183793;    0.184011;    0.185066;    0.185574;    0.187053;    0.188287;    0.189717;    0.190738;    0.191494;    0.192386;    0.193438;    0.194946;    0.196655;    0.198715;    0.200590;    0.201939;    0.202705;    0.205189;    0.207395;    0.210015;    0.212265;    0.214612;    0.217366;    0.220073;    0.222293;    0.224142;    0.225784;    0.228673;    0.229997;    0.233091;    0.236819;    0.240671;    0.243751;    0.246166;    0.248892;    0.251254;
 70;    5.375778;    1.010161;    0.871233;    0.810615;    0.754763;    0.689313;    0.620042;    0.558108;    0.487709;    0.403514;    0.330435;    0.259197;    0.238754;    0.209264;    0.193225;    0.187546;    0.182770;    0.183149;    0.184161;    0.185539;    0.186482;    0.187199;    0.188335;    0.189734;    0.190575;    0.192716;    0.194623;    0.196071;    0.197713;    0.198968;    0.200883;    0.202434;    0.203987;    0.205732;    0.207125;    0.208648;    0.211206;    0.213808;    0.216328;    0.219455;    0.221957;    0.223844;    0.226054;    0.228928;    0.232154;    0.234851;    0.238470;    0.241682;    0.245103;    0.248178;    0.250645;    0.252540;
 71;    5.372122;    1.006802;    0.864411;    0.812009;    0.739973;    0.678496;    0.612503;    0.544202;    0.487031;    0.409695;    0.324614;    0.257681;    0.235077;    0.205721;    0.191339;    0.186686;    0.182100;    0.182795;    0.183350;    0.184516;    0.185656;    0.186695;    0.186590;    0.188605;    0.189874;    0.190778;    0.192238;    0.193395;    0.195207;    0.196635;    0.197374;    0.200210;    0.202731;    0.205193;    0.207734;    0.209909;    0.212397;    0.214076;    0.215799;    0.217898;    0.219787;    0.222712;    0.226165;    0.229184;    0.232251;    0.235023;    0.237053;    0.240228;    0.241972;    0.244937;    0.249054;    0.251701;
 72;    5.445973;    0.997474;    0.863239;    0.812180;    0.738890;    0.684332;    0.615335;    0.555816;    0.482121;    0.411337;    0.331754;    0.260288;    0.235046;    0.206496;    0.191091;    0.186803;    0.183192;    0.184021;    0.184582;    0.185830;    0.186980;    0.188239;    0.189577;    0.190055;    0.190574;    0.192346;    0.194426;    0.195917;    0.197299;    0.199023;    0.201128;    0.202829;    0.204263;    0.206351;    0.208425;    0.210660;    0.213054;    0.215616;    0.217838;    0.220219;    0.221853;    0.223318;    0.225053;    0.227146;    0.228415;    0.230212;    0.232956;    0.236367;    0.239742;    0.242784;    0.246618;    0.249369;
 73;    5.329708;    1.019410;    0.890570;    0.837235;    0.772572;    0.714778;    0.644333;    0.561011;    0.484930;    0.420070;    0.337896;    0.262214;    0.243747;    0.210074;    0.194316;    0.189735;    0.185283;    0.185886;    0.187507;    0.188600;    0.189534;    0.190566;    0.191487;    0.192688;    0.193739;    0.195433;    0.196766;    0.198848;    0.200878;    0.202849;    0.204324;    0.206532;    0.208310;    0.210408;    0.212395;    0.214502;    0.216489;    0.218914;    0.220373;    0.222460;    0.225578;    0.228703;    0.230893;    0.233146;    0.235423;    0.237600;    0.239128;    0.242711;    0.245861;    0.248537;    0.251340;    0.254853;
 74;    5.462004;    0.995988;    0.868183;    0.799281;    0.752339;    0.689308;    0.617456;    0.540067;    0.476473;    0.401082;    0.329010;    0.261311;    0.242545;    0.208506;    0.193783;    0.188215;    0.184418;    0.185305;    0.186583;    0.187680;    0.188351;    0.189146;    0.189825;    0.190153;    0.191854;    0.193254;    0.195298;    0.196862;    0.197787;    0.199854;    0.201666;    0.203359;    0.205250;    0.206683;    0.208903;    0.211015;    0.213099;    0.215618;    0.218370;    0.220899;    0.223216;    0.225848;    0.228208;    0.230027;    0.231673;    0.233437;    0.236592;    0.239243;    0.241283;    0.242480;    0.246380;    0.248997;
 75;    5.518450;    0.986081;    0.855227;    0.800244;    0.755627;    0.696458;    0.629419;    0.549458;    0.488922;    0.414007;    0.348682;    0.258864;    0.232395;    0.206544;    0.190923;    0.186841;    0.180577;    0.181414;    0.182645;    0.183021;    0.183947;    0.184543;    0.185820;    0.187000;    0.188019;    0.189405;    0.190833;    0.192075;    0.193286;    0.195026;    0.196928;    0.198478;    0.200675;    0.202788;    0.205006;    0.206686;    0.208434;    0.210443;    0.212336;    0.214229;    0.216307;    0.218060;    0.220425;    0.222326;    0.225228;    0.228321;    0.230881;    0.233490;    0.237190;    0.240801;    0.243651;    0.246520;
 76;    5.432832;    0.981075;    0.859448;    0.808183;    0.748621;    0.685694;    0.630270;    0.553161;    0.480446;    0.419475;    0.345321;    0.262390;    0.234446;    0.209283;    0.193264;    0.190388;    0.185381;    0.186694;    0.187017;    0.187202;    0.187877;    0.188099;    0.189475;    0.190171;    0.191282;    0.192504;    0.193638;    0.195106;    0.197080;    0.198582;    0.200484;    0.201808;    0.203866;    0.205957;    0.207928;    0.209511;    0.211243;    0.212854;    0.215335;    0.217574;    0.219061;    0.220746;    0.222972;    0.224588;    0.226670;    0.229436;    0.232033;    0.234137;    0.236059;    0.240309;    0.242899;    0.245269;
 77;    5.656853;    0.982357;    0.847473;    0.804368;    0.747877;    0.664991;    0.608924;    0.544976;    0.472930;    0.393337;    0.327843;    0.253743;    0.233561;    0.201683;    0.186686;    0.182390;    0.178193;    0.179360;    0.180813;    0.181525;    0.182619;    0.183437;    0.183883;    0.185626;    0.187026;    0.189266;    0.191357;    0.193117;    0.194284;    0.195298;    0.196720;    0.198246;    0.199233;    0.200623;    0.202983;    0.204856;    0.207509;    0.209581;    0.211542;    0.212882;    0.215739;    0.217580;    0.219949;    0.222213;    0.223849;    0.227540;    0.230869;    0.233999;    0.236936;    0.239808;    0.242852;    0.245589;
 78;    5.456115;    1.005328;    0.865134;    0.803276;    0.739538;    0.678744;    0.611026;    0.549275;    0.483999;    0.401724;    0.336587;    0.258435;    0.233147;    0.204673;    0.188995;    0.184708;    0.180556;    0.181189;    0.182090;    0.183687;    0.185201;    0.186472;    0.187226;    0.187680;    0.189598;    0.191039;    0.192665;    0.194544;    0.196693;    0.198590;    0.199903;    0.201037;    0.202994;    0.204510;    0.206479;    0.208689;    0.210823;    0.212870;    0.215280;    0.217891;    0.219640;    0.222371;    0.225114;    0.228111;    0.231706;    0.235407;    0.238292;    0.241449;    0.243852;    0.247023;    0.249556;    0.251332;
 79;    5.328135;    0.998084;    0.857866;    0.796927;    0.734146;    0.674108;    0.612913;    0.553790;    0.483979;    0.400598;    0.325958;    0.251082;    0.233109;    0.203775;    0.189150;    0.183871;    0.179566;    0.180786;    0.181820;    0.182852;    0.183567;    0.184520;    0.185554;    0.185881;    0.186236;    0.188051;    0.188892;    0.190754;    0.192152;    0.193961;    0.196119;    0.198013;    0.199862;    0.202198;    0.205154;    0.207690;    0.210066;    0.212306;    0.214720;    0.216711;    0.218259;    0.221185;    0.224395;    0.226832;    0.229069;    0.230711;    0.234119;    0.237368;    0.239729;    0.242015;    0.245849;    0.249521;
 80;    5.454717;    0.996977;    0.859440;    0.802623;    0.740139;    0.676762;    0.618471;    0.545428;    0.473932;    0.412378;    0.337829;    0.256440;    0.235598;    0.204400;    0.188435;    0.183736;    0.178242;    0.178493;    0.179390;    0.179886;    0.181190;    0.181181;    0.182815;    0.184425;    0.186194;    0.187549;    0.189580;    0.191655;    0.193538;    0.195533;    0.197540;    0.199144;    0.200729;    0.202598;    0.204258;    0.206241;    0.208169;    0.209691;    0.212785;    0.214788;    0.217220;    0.219072;    0.221705;    0.225213;    0.228574;    0.231097;    0.233481;    0.236206;    0.239613;    0.243214;    0.246722;    0.249244;
 81;    6.414029;    1.004431;    0.863864;    0.808205;    0.750438;    0.683713;    0.622805;    0.564272;    0.490683;    0.400728;    0.326081;    0.257756;    0.235515;    0.205627;    0.189897;    0.185648;    0.180888;    0.181459;    0.182136;    0.183457;    0.184614;    0.186046;    0.187137;    0.187558;    0.187881;    0.189062;    0.191204;    0.193144;    0.194634;    0.196345;    0.197664;    0.199244;    0.201383;    0.202930;    0.204119;    0.206679;    0.209101;    0.210484;    0.213206;    0.216259;    0.219517;    0.222579;    0.224880;    0.227738;    0.230464;    0.233315;    0.235785;    0.238346;    0.239761;    0.243870;    0.246952;    0.251108;
 82;    5.357032;    0.969501;    0.843525;    0.786639;    0.745089;    0.691527;    0.626452;    0.560176;    0.483222;    0.410621;    0.337985;    0.257372;    0.235785;    0.205650;    0.189702;    0.185264;    0.180173;    0.181218;    0.182244;    0.182770;    0.182935;    0.184407;    0.185111;    0.185759;    0.186037;    0.187496;    0.188696;    0.190406;    0.191653;    0.193202;    0.194480;    0.195364;    0.196689;    0.198362;    0.200287;    0.202629;    0.205059;    0.207504;    0.209676;    0.211778;    0.213043;    0.215700;    0.218210;    0.220389;    0.223109;    0.226180;    0.228371;    0.230870;    0.233013;    0.235776;    0.238809;    0.242375;
 83;    7.183705;    0.985393;    0.846172;    0.789341;    0.734747;    0.680073;    0.613735;    0.557361;    0.494770;    0.423545;    0.333537;    0.258873;    0.237094;    0.208737;    0.191092;    0.186698;    0.181566;    0.181692;    0.183064;    0.183853;    0.184453;    0.185551;    0.186550;    0.187183;    0.188399;    0.190080;    0.191321;    0.192257;    0.193665;    0.195406;    0.196779;    0.199240;    0.201238;    0.203271;    0.205627;    0.208396;    0.210426;    0.212341;    0.213938;    0.216266;    0.218478;    0.220432;    0.222840;    0.224915;    0.226917;    0.229077;    0.232167;    0.235481;    0.237364;    0.241337;    0.244226;    0.246348;
 84;    6.252681;    0.996189;    0.857330;    0.798856;    0.740028;    0.684689;    0.631608;    0.560812;    0.480710;    0.415163;    0.331844;    0.259770;    0.236560;    0.207952;    0.192805;    0.187323;    0.182675;    0.183462;    0.184598;    0.185815;    0.187243;    0.188147;    0.188994;    0.190069;    0.190833;    0.191081;    0.193008;    0.194505;    0.195544;    0.197063;    0.199045;    0.200869;    0.203287;    0.205071;    0.207103;    0.208554;    0.209636;    0.211388;    0.213333;    0.215600;    0.217412;    0.219227;    0.222544;    0.225722;    0.228096;    0.230680;    0.234708;    0.237598;    0.240708;    0.242965;    0.245291;    0.249047;
 85;    6.663865;    1.001571;    0.869711;    0.809143;    0.757612;    0.698670;    0.626739;    0.549598;    0.474480;    0.411907;    0.330845;    0.254624;    0.229926;    0.205918;    0.191515;    0.186275;    0.181157;    0.182373;    0.183323;    0.183933;    0.184256;    0.185556;    0.187027;    0.187661;    0.188854;    0.190556;    0.192237;    0.193642;    0.194930;    0.195765;    0.197438;    0.199403;    0.201298;    0.203495;    0.205514;    0.207521;    0.209463;    0.211357;    0.214483;    0.216877;    0.219384;    0.220646;    0.223619;    0.226161;    0.229928;    0.232976;    0.235553;    0.237809;    0.241948;    0.245222;    0.247442;    0.250393;
 86;    6.165914;    1.000614;    0.867028;    0.798695;    0.736995;    0.676655;    0.615617;    0.559581;    0.489326;    0.409102;    0.338467;    0.258723;    0.234757;    0.207253;    0.191165;    0.187225;    0.182160;    0.182740;    0.183870;    0.184079;    0.184398;    0.185415;    0.186393;    0.188400;    0.189935;    0.191331;    0.192661;    0.193756;    0.195642;    0.197033;    0.199085;    0.201565;    0.203611;    0.205586;    0.207278;    0.209147;    0.210585;    0.213561;    0.215886;    0.217784;    0.219794;    0.222158;    0.223958;    0.226676;    0.229268;    0.230701;    0.234847;    0.238087;    0.240861;    0.243558;    0.246897;    0.250154;
 87;    6.118141;    0.998358;    0.859525;    0.797621;    0.734470;    0.682510;    0.615245;    0.550194;    0.487022;    0.408302;    0.338630;    0.259378;    0.237950;    0.204358;    0.189271;    0.185353;    0.181142;    0.182086;    0.182773;    0.183003;    0.184114;    0.185610;    0.186823;    0.188061;    0.189337;    0.190886;    0.191985;    0.192807;    0.194618;    0.196095;    0.197719;    0.198688;    0.201334;    0.204010;    0.206012;    0.207809;    0.209304;    0.211199;    0.213859;    0.216231;    0.218186;    0.220462;    0.223125;    0.225725;    0.228185;    0.230756;    0.232191;    0.235432;    0.239652;    0.242299;    0.245558;    0.249589;
 88;    6.830508;    0.995909;    0.854958;    0.798590;    0.736841;    0.684161;    0.618046;    0.548223;    0.472013;    0.397414;    0.332040;    0.257980;    0.236599;    0.206862;    0.190920;    0.186419;    0.181726;    0.182728;    0.183138;    0.184310;    0.185055;    0.185311;    0.186971;    0.187918;    0.189545;    0.190556;    0.192345;    0.193872;    0.195665;    0.197227;    0.199151;    0.200714;    0.202834;    0.205091;    0.206742;    0.208626;    0.210186;    0.212159;    0.213864;    0.216067;    0.219058;    0.221798;    0.223928;    0.226740;    0.229044;    0.231531;    0.234950;    0.237938;    0.240401;    0.242693;    0.244854;    0.248977;
 89;    6.606061;    0.998544;    0.868889;    0.820620;    0.748799;    0.683237;    0.617859;    0.560257;    0.487480;    0.405630;    0.330850;    0.260662;    0.236232;    0.209302;    0.192694;    0.186495;    0.182146;    0.183202;    0.184615;    0.185689;    0.187125;    0.188413;    0.189093;    0.190577;    0.191738;    0.192619;    0.193982;    0.194723;    0.196239;    0.197129;    0.197535;    0.199561;    0.201748;    0.204363;    0.206967;    0.208965;    0.210980;    0.213240;    0.215802;    0.217951;    0.219940;    0.222757;    0.224746;    0.226989;    0.228329;    0.230525;    0.233915;    0.237674;    0.240630;    0.244818;    0.247888;    0.249636;
 90;    7.225798;    1.006984;    0.861725;    0.806723;    0.753669;    0.678383;    0.619911;    0.548509;    0.483104;    0.405926;    0.339254;    0.257107;    0.231461;    0.206045;    0.190806;    0.185914;    0.181391;    0.182250;    0.184122;    0.185322;    0.186010;    0.186108;    0.187545;    0.188830;    0.190285;    0.191757;    0.193055;    0.194631;    0.195798;    0.197404;    0.198906;    0.199995;    0.202157;    0.204393;    0.206939;    0.209046;    0.211058;    0.213805;    0.216610;    0.219182;    0.220946;    0.222955;    0.226059;    0.229560;    0.232794;    0.235488;    0.238193;    0.240752;    0.243146;    0.245716;    0.249503;    0.251746;
 91;    6.192596;    1.015220;    0.878640;    0.819946;    0.763473;    0.697344;    0.630876;    0.552735;    0.488363;    0.401995;    0.338295;    0.262440;    0.239421;    0.207063;    0.191248;    0.187565;    0.182995;    0.183518;    0.184492;    0.184818;    0.185798;    0.186495;    0.186990;    0.189256;    0.190861;    0.191965;    0.193231;    0.195704;    0.197390;    0.199434;    0.200642;    0.201756;    0.202653;    0.205572;    0.208427;    0.210987;    0.213024;    0.214866;    0.216844;    0.219294;    0.221630;    0.224156;    0.226606;    0.230433;    0.233356;    0.236695;    0.239483;    0.242384;    0.244892;    0.246819;    0.249705;    0.253805;
 92;    5.890119;    1.017033;    0.869941;    0.810888;    0.758169;    0.690655;    0.626313;    0.560914;    0.479081;    0.412109;    0.328687;    0.254731;    0.235410;    0.203394;    0.188533;    0.184604;    0.179998;    0.181486;    0.182309;    0.182852;    0.183606;    0.184914;    0.185544;    0.186805;    0.189046;    0.191300;    0.193138;    0.194761;    0.196997;    0.198781;    0.200135;    0.201576;    0.203379;    0.205308;    0.207542;    0.209289;    0.210685;    0.213484;    0.215797;    0.218071;    0.220767;    0.222699;    0.225084;    0.228245;    0.231716;    0.234790;    0.237441;    0.239908;    0.242091;    0.246319;    0.250479;    0.254258;
 93;    5.317142;    1.001275;    0.878407;    0.832432;    0.773233;    0.708323;    0.640750;    0.568131;    0.500733;    0.425536;    0.341333;    0.262924;    0.240911;    0.207981;    0.192876;    0.188222;    0.182755;    0.183315;    0.184693;    0.185737;    0.186935;    0.188697;    0.190037;    0.191003;    0.191804;    0.193073;    0.195094;    0.196496;    0.198371;    0.200120;    0.201626;    0.202708;    0.203973;    0.205447;    0.206724;    0.208704;    0.210698;    0.213320;    0.215485;    0.217681;    0.219973;    0.222634;    0.224632;    0.228116;    0.230719;    0.233230;    0.235156;    0.238576;    0.241759;    0.245282;    0.248415;    0.250319;
 94;    5.314292;    1.011795;    0.867542;    0.809132;    0.753395;    0.687129;    0.622342;    0.554884;    0.477938;    0.417191;    0.333388;    0.260010;    0.232740;    0.205575;    0.191160;    0.187981;    0.182358;    0.182983;    0.184139;    0.185370;    0.186207;    0.186986;    0.188488;    0.190044;    0.191858;    0.193439;    0.194189;    0.195226;    0.196684;    0.198909;    0.200414;    0.201757;    0.203011;    0.205134;    0.207347;    0.208945;    0.210754;    0.212696;    0.214923;    0.217666;    0.220085;    0.222350;    0.224054;    0.227237;    0.230076;    0.232637;    0.236455;    0.238994;    0.241878;    0.245738;    0.249752;    0.252949;
 95;    5.352809;    0.996400;    0.859841;    0.813387;    0.747912;    0.671126;    0.608217;    0.544734;    0.489137;    0.423510;    0.340076;    0.258072;    0.240312;    0.209309;    0.192379;    0.188314;    0.182949;    0.183720;    0.184425;    0.186284;    0.187581;    0.188348;    0.188393;    0.190063;    0.191436;    0.193404;    0.195247;    0.196701;    0.198163;    0.199393;    0.201470;    0.203607;    0.205292;    0.206390;    0.208244;    0.210273;    0.213071;    0.215240;    0.216883;    0.219412;    0.221194;    0.223449;    0.225481;    0.227913;    0.229808;    0.232524;    0.235318;    0.237955;    0.240441;    0.242569;    0.246096;    0.249100;
 96;    5.347062;    0.983894;    0.847280;    0.787425;    0.732032;    0.681020;    0.612753;    0.551586;    0.475305;    0.404943;    0.341331;    0.257531;    0.235394;    0.206936;    0.191001;    0.185803;    0.181343;    0.182423;    0.182856;    0.184462;    0.185909;    0.186951;    0.187371;    0.189026;    0.190393;    0.191569;    0.193011;    0.194095;    0.195646;    0.197350;    0.199134;    0.201378;    0.203042;    0.204831;    0.206411;    0.207392;    0.208272;    0.209781;    0.212346;    0.214588;    0.216631;    0.218712;    0.220479;    0.222894;    0.225952;    0.229197;    0.231908;    0.234638;    0.237228;    0.241264;    0.243783;    0.245973;
 97;    5.371931;    1.018775;    0.881365;    0.812311;    0.744915;    0.681135;    0.617921;    0.539983;    0.476828;    0.410987;    0.326481;    0.254826;    0.231020;    0.204256;    0.188809;    0.185510;    0.180397;    0.180887;    0.181324;    0.182606;    0.183389;    0.185313;    0.186535;    0.187313;    0.188108;    0.190009;    0.191634;    0.193785;    0.196005;    0.198106;    0.199923;    0.201848;    0.203460;    0.204957;    0.206478;    0.207404;    0.210641;    0.213477;    0.216117;    0.218726;    0.221187;    0.224401;    0.227619;    0.230802;    0.233158;    0.235257;    0.237325;    0.240864;    0.243790;    0.246789;    0.251251;    0.254694;
 98;    5.327883;    1.006404;    0.875480;    0.810935;    0.754168;    0.695116;    0.615391;    0.559352;    0.481177;    0.404191;    0.332000;    0.258253;    0.240033;    0.207929;    0.191665;    0.186884;    0.182473;    0.184150;    0.184992;    0.186159;    0.187338;    0.188214;    0.189889;    0.191413;    0.192479;    0.194094;    0.195287;    0.196585;    0.197707;    0.199797;    0.201584;    0.203462;    0.205270;    0.206750;    0.208715;    0.211410;    0.213787;    0.216413;    0.218884;    0.221060;    0.222763;    0.225182;    0.227532;    0.230301;    0.232710;    0.235187;    0.236960;    0.238906;    0.241964;    0.246072;    0.248615;    0.251601;
 99;    5.302278;    0.999289;    0.862366;    0.810263;    0.748407;    0.682353;    0.610669;    0.549119;    0.486009;    0.409663;    0.331025;    0.257940;    0.238085;    0.207733;    0.192442;    0.188263;    0.183003;    0.184208;    0.185145;    0.185277;    0.186455;    0.187475;    0.189234;    0.190629;    0.192277;    0.193657;    0.195231;    0.196333;    0.197020;    0.198310;    0.199765;    0.201293;    0.203053;    0.204639;    0.207596;    0.210028;    0.212275;    0.214679;    0.217082;    0.218923;    0.221037;    0.223764;    0.226087;    0.228620;    0.230961;    0.232872;    0.235652;    0.238181;    0.240736;    0.242539;    0.245755;    0.249822;
100;    5.492774;    0.996982;    0.858785;    0.792727;    0.742653;    0.681028;    0.613351;    0.542147;    0.471200;    0.400162;    0.331265;    0.254415;    0.237208;    0.204953;    0.190294;    0.185536;    0.180304;    0.181056;    0.181536;    0.182769;    0.183516;    0.185104;    0.185981;    0.186182;    0.187429;    0.189546;    0.191337;    0.193256;    0.194552;    0.196138;    0.198429;    0.200440;    0.201764;    0.202837;    0.205742;    0.208119;    0.209977;    0.210939;    0.212546;    0.214695;    0.217815;    0.220558;    0.223388;    0.226054;    0.228894;    0.231607;    0.234253;    0.235993;    0.239792;    0.243602;    0.245982;    0.249245;


==> anc/LVM_v0.2/result_simulation/SetC4.4_Modelppca-none-none_CVekf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;PC28;PC29;PC30;PC31;PC32;PC33;PC34;PC35;PC36;PC37;PC38;PC39;PC40;PC41;PC42;PC43;PC44;PC45;PC46;PC47;PC48;PC49;PC50;
Nan;Nan;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  1;    9.208717;    1.422232;    1.359022;    1.326557;    1.298251;    1.268476;    1.235981;    1.180561;    1.115730;    1.049953;    0.958217;    0.844694;    0.802174;    0.758313;    0.733145;    0.730030;    0.717590;    0.718849;    0.719436;    0.720670;    0.721541;    0.722638;    0.723741;    0.724440;    0.725347;    0.726181;    0.726730;    0.727478;    0.728208;    0.728012;    0.728359;    0.728723;    0.729393;    0.730326;    0.731062;    0.731458;    0.731713;    0.732819;    0.733114;    0.733838;    0.734069;    0.733912;    0.733580;    0.733646;    0.733837;    0.734317;    0.734872;    0.734958;    0.734578;    0.734800;    0.734895;    0.734895;
  2;    8.505196;    1.421878;    1.356005;    1.329174;    1.301587;    1.257796;    1.223919;    1.168665;    1.124381;    1.047266;    0.965681;    0.849796;    0.804427;    0.760040;    0.736153;    0.730540;    0.716990;    0.718786;    0.719628;    0.720133;    0.720999;    0.721710;    0.723079;    0.724262;    0.724900;    0.725166;    0.726315;    0.727146;    0.727759;    0.728160;    0.728726;    0.728784;    0.729358;    0.729972;    0.730743;    0.730375;    0.731267;    0.732471;    0.733246;    0.733347;    0.733321;    0.734116;    0.734441;    0.734683;    0.734957;    0.735208;    0.735136;    0.735240;    0.735176;    0.735358;    0.735444;    0.735444;
  3;    8.599264;    1.421533;    1.360595;    1.337509;    1.304093;    1.272118;    1.242100;    1.193599;    1.136709;    1.070235;    0.988749;    0.846813;    0.806546;    0.755444;    0.731278;    0.724386;    0.714968;    0.715738;    0.716870;    0.717254;    0.718008;    0.719960;    0.721491;    0.722555;    0.723334;    0.723982;    0.724606;    0.726062;    0.726570;    0.727492;    0.727639;    0.728340;    0.729390;    0.730339;    0.731066;    0.731541;    0.732280;    0.732624;    0.733191;    0.733100;    0.733271;    0.733152;    0.733598;    0.733630;    0.734102;    0.734338;    0.734772;    0.734861;    0.735147;    0.734915;    0.735227;    0.735227;
  4;    8.705904;    1.433791;    1.369966;    1.345999;    1.312328;    1.278641;    1.226990;    1.195654;    1.150411;    1.077010;    0.978858;    0.841898;    0.806890;    0.760067;    0.736389;    0.733327;    0.719403;    0.719842;    0.721382;    0.722379;    0.723268;    0.724485;    0.725783;    0.726767;    0.727818;    0.728582;    0.729187;    0.730228;    0.731320;    0.731627;    0.731726;    0.731642;    0.732466;    0.732911;    0.733949;    0.734289;    0.735128;    0.735916;    0.736879;    0.737723;    0.738232;    0.737761;    0.736708;    0.737390;    0.738148;    0.738382;    0.738473;    0.738458;    0.738280;    0.738421;    0.738521;    0.738521;
  5;    8.594209;    1.417114;    1.357633;    1.335613;    1.305457;    1.270303;    1.233715;    1.186214;    1.126249;    1.050428;    0.976774;    0.843006;    0.813937;    0.760027;    0.732164;    0.728004;    0.715258;    0.717066;    0.717958;    0.719291;    0.719556;    0.721118;    0.722446;    0.723491;    0.724146;    0.724974;    0.725408;    0.725675;    0.725735;    0.725884;    0.726908;    0.727913;    0.727873;    0.728198;    0.728692;    0.728863;    0.729803;    0.730425;    0.730764;    0.731116;    0.731550;    0.732010;    0.732144;    0.732081;    0.732027;    0.732281;    0.731874;    0.732207;    0.732658;    0.732722;    0.732630;    0.732630;
  6;    8.896073;    1.417029;    1.348469;    1.325226;    1.289653;    1.253572;    1.209878;    1.167285;    1.109642;    1.044466;    0.955392;    0.840994;    0.811513;    0.757041;    0.730197;    0.723020;    0.711554;    0.713405;    0.714387;    0.716304;    0.717566;    0.718568;    0.719316;    0.720002;    0.720076;    0.720322;    0.721182;    0.722653;    0.723381;    0.724002;    0.723800;    0.724088;    0.723560;    0.724123;    0.725034;    0.726290;    0.727173;    0.727408;    0.728210;    0.729002;    0.729604;    0.729790;    0.729923;    0.730220;    0.730101;    0.730264;    0.730666;    0.730947;    0.731253;    0.731413;    0.731071;    0.731071;
  7;    7.560952;    1.428369;    1.365741;    1.335026;    1.308813;    1.277341;    1.230274;    1.188715;    1.136471;    1.068069;    0.953428;    0.839231;    0.802119;    0.758692;    0.734353;    0.726732;    0.715961;    0.716795;    0.717892;    0.718551;    0.718984;    0.719091;    0.720494;    0.721665;    0.722707;    0.723838;    0.724126;    0.725037;    0.726093;    0.727033;    0.727590;    0.728449;    0.728310;    0.729197;    0.729270;    0.729072;    0.730095;    0.730604;    0.731650;    0.731669;    0.731823;    0.730971;    0.731667;    0.732169;    0.732069;    0.732242;    0.732450;    0.732944;    0.733188;    0.733355;    0.733442;    0.733442;
  8;    7.546853;    1.411605;    1.352627;    1.327318;    1.302103;    1.270565;    1.226234;    1.183203;    1.114573;    1.043906;    0.958618;    0.845540;    0.818478;    0.750415;    0.725880;    0.720221;    0.710425;    0.711794;    0.711837;    0.712838;    0.713568;    0.714613;    0.715530;    0.716673;    0.717426;    0.717296;    0.718784;    0.719538;    0.720762;    0.721129;    0.721036;    0.721901;    0.722710;    0.723443;    0.724177;    0.725237;    0.726145;    0.726725;    0.726954;    0.727108;    0.727001;    0.727526;    0.728468;    0.728659;    0.729005;    0.729351;    0.729406;    0.729623;    0.729889;    0.729768;    0.729919;    0.729919;
  9;    7.535336;    1.423985;    1.359367;    1.333344;    1.302208;    1.266879;    1.230109;    1.193832;    1.147583;    1.074778;    0.968396;    0.842720;    0.810465;    0.754554;    0.729307;    0.726691;    0.712823;    0.713483;    0.715438;    0.717066;    0.718374;    0.719501;    0.720080;    0.720633;    0.720931;    0.720944;    0.721902;    0.722006;    0.723653;    0.724810;    0.725688;    0.726756;    0.727190;    0.727858;    0.728837;    0.729147;    0.728853;    0.728946;    0.729621;    0.730623;    0.731043;    0.731359;    0.731478;    0.731657;    0.731902;    0.732402;    0.732706;    0.733086;    0.733341;    0.733434;    0.733513;    0.733513;
 10;    7.509877;    1.418144;    1.359241;    1.335737;    1.304579;    1.276594;    1.231847;    1.186766;    1.144562;    1.077858;    0.996233;    0.843376;    0.807783;    0.752185;    0.728984;    0.723021;    0.711944;    0.713833;    0.715619;    0.716429;    0.716796;    0.718738;    0.719851;    0.720795;    0.722234;    0.723319;    0.724003;    0.724689;    0.725189;    0.725832;    0.726756;    0.727634;    0.727938;    0.728625;    0.728832;    0.729711;    0.730335;    0.731146;    0.731592;    0.732047;    0.731783;    0.732477;    0.733038;    0.733420;    0.733815;    0.734146;    0.734286;    0.734332;    0.734369;    0.734415;    0.734484;    0.734484;
 11;    7.595852;    1.419000;    1.354113;    1.326648;    1.301721;    1.263486;    1.230429;    1.186932;    1.118719;    1.055983;    0.965802;    0.836150;    0.797098;    0.754613;    0.731919;    0.725523;    0.714158;    0.715700;    0.716629;    0.717441;    0.717722;    0.719208;    0.720061;    0.720643;    0.721314;    0.722066;    0.721963;    0.722885;    0.724363;    0.725429;    0.726770;    0.727543;    0.728387;    0.729065;    0.729886;    0.730884;    0.731322;    0.731379;    0.731315;    0.731591;    0.731585;    0.732286;    0.732623;    0.732395;    0.732312;    0.732930;    0.733266;    0.733573;    0.733555;    0.733692;    0.733830;    0.733830;
 12;    7.555573;    1.415653;    1.350809;    1.323196;    1.292457;    1.260582;    1.223813;    1.176518;    1.112922;    1.045395;    0.961845;    0.831239;    0.803379;    0.747010;    0.723023;    0.717237;    0.706008;    0.707955;    0.708766;    0.709141;    0.710469;    0.711514;    0.711420;    0.712453;    0.713350;    0.713936;    0.714968;    0.715358;    0.715649;    0.715717;    0.715664;    0.716176;    0.717083;    0.717205;    0.718021;    0.718851;    0.719196;    0.719803;    0.720576;    0.720620;    0.721538;    0.721658;    0.721961;    0.722488;    0.723058;    0.723712;    0.724182;    0.724433;    0.724426;    0.724120;    0.724160;    0.724160;
 13;    7.458507;    1.417134;    1.356666;    1.335229;    1.300224;    1.272396;    1.227349;    1.178727;    1.131382;    1.066410;    0.960664;    0.844525;    0.812821;    0.753585;    0.730407;    0.726362;    0.714419;    0.715551;    0.716515;    0.716667;    0.717663;    0.718849;    0.719550;    0.721012;    0.722312;    0.723154;    0.724530;    0.725499;    0.726280;    0.727475;    0.728529;    0.729065;    0.729644;    0.729305;    0.729826;    0.730271;    0.730387;    0.730660;    0.731196;    0.731257;    0.731810;    0.732024;    0.732248;    0.732121;    0.732643;    0.732852;    0.733418;    0.733756;    0.733852;    0.733909;    0.734001;    0.734001;
 14;    7.552980;    1.412240;    1.354174;    1.327917;    1.298228;    1.268497;    1.230745;    1.189465;    1.131251;    1.052725;    0.977421;    0.842038;    0.803170;    0.758343;    0.732015;    0.726094;    0.715199;    0.716074;    0.717198;    0.718735;    0.719543;    0.720964;    0.722115;    0.722323;    0.723487;    0.724238;    0.724241;    0.726201;    0.727240;    0.727810;    0.728954;    0.729662;    0.730247;    0.731243;    0.731895;    0.732310;    0.732103;    0.731565;    0.732321;    0.732683;    0.733413;    0.734017;    0.733807;    0.734469;    0.735020;    0.735164;    0.735503;    0.735452;    0.735629;    0.735587;    0.735748;    0.735748;
 15;    8.151666;    1.408554;    1.350645;    1.332730;    1.300251;    1.261415;    1.221042;    1.169296;    1.115907;    1.050520;    0.959518;    0.843986;    0.815922;    0.752527;    0.729628;    0.724689;    0.710345;    0.711498;    0.712350;    0.714710;    0.716345;    0.717397;    0.717804;    0.717648;    0.717950;    0.719547;    0.720383;    0.720530;    0.721354;    0.722236;    0.722475;    0.722728;    0.723053;    0.723143;    0.723561;    0.724331;    0.725377;    0.725823;    0.726114;    0.727010;    0.727848;    0.727598;    0.728101;    0.728018;    0.728362;    0.728922;    0.729039;    0.729000;    0.729430;    0.729500;    0.729576;    0.729576;
 16;    7.795691;    1.429932;    1.361870;    1.329289;    1.304919;    1.271513;    1.235525;    1.193143;    1.142866;    1.064752;    0.981316;    0.853426;    0.812292;    0.762778;    0.738861;    0.729546;    0.720944;    0.721932;    0.722677;    0.723732;    0.725644;    0.726893;    0.728302;    0.729146;    0.729586;    0.730203;    0.731131;    0.731945;    0.732558;    0.732730;    0.732601;    0.733623;    0.734627;    0.735096;    0.736519;    0.737705;    0.738187;    0.738816;    0.739470;    0.740174;    0.740406;    0.740481;    0.740629;    0.741199;    0.741389;    0.741680;    0.741486;    0.741559;    0.741518;    0.741715;    0.741848;    0.741848;
 17;    7.801855;    1.418169;    1.352070;    1.322429;    1.294340;    1.252839;    1.207740;    1.161792;    1.112718;    1.033760;    0.951387;    0.838226;    0.799215;    0.750625;    0.726728;    0.720912;    0.707945;    0.709670;    0.710920;    0.711052;    0.712387;    0.713290;    0.713755;    0.714418;    0.715011;    0.716319;    0.717245;    0.718053;    0.718736;    0.719064;    0.719462;    0.720488;    0.721554;    0.722186;    0.722400;    0.723435;    0.723912;    0.723767;    0.724948;    0.725034;    0.725838;    0.726430;    0.726430;    0.726493;    0.726997;    0.726759;    0.726922;    0.726875;    0.727281;    0.727242;    0.727220;    0.727220;
 18;    7.815428;    1.421450;    1.357143;    1.327249;    1.301551;    1.261413;    1.218040;    1.177426;    1.127801;    1.071256;    0.975445;    0.839192;    0.803711;    0.752728;    0.727045;    0.720989;    0.710273;    0.711455;    0.712269;    0.713470;    0.714544;    0.715466;    0.715467;    0.716374;    0.717155;    0.717911;    0.718260;    0.719525;    0.720685;    0.721806;    0.722471;    0.722883;    0.723154;    0.724638;    0.726011;    0.726816;    0.726956;    0.727584;    0.728145;    0.728608;    0.728872;    0.729430;    0.729652;    0.730232;    0.730212;    0.730264;    0.730664;    0.730893;    0.730902;    0.731158;    0.731231;    0.731231;
 19;    7.762145;    1.414798;    1.353741;    1.331164;    1.303186;    1.262051;    1.228359;    1.186732;    1.125856;    1.062186;    0.967054;    0.847625;    0.807781;    0.758896;    0.735827;    0.727693;    0.716696;    0.718750;    0.719498;    0.719100;    0.719140;    0.720969;    0.722446;    0.723345;    0.724891;    0.726063;    0.726899;    0.726552;    0.728104;    0.728643;    0.729766;    0.730659;    0.731270;    0.731212;    0.732209;    0.733149;    0.734124;    0.734693;    0.734817;    0.735098;    0.735442;    0.736009;    0.736401;    0.736771;    0.736728;    0.737569;    0.737831;    0.737951;    0.737942;    0.738188;    0.738209;    0.738209;
 20;    7.804232;    1.416491;    1.353477;    1.333027;    1.309087;    1.271713;    1.233553;    1.180226;    1.127621;    1.057792;    0.958290;    0.843153;    0.810651;    0.754749;    0.728449;    0.723573;    0.712159;    0.713402;    0.714098;    0.714690;    0.715920;    0.716196;    0.718798;    0.720334;    0.721402;    0.722340;    0.723008;    0.724218;    0.724395;    0.724693;    0.725761;    0.726453;    0.727128;    0.727537;    0.727974;    0.728135;    0.729669;    0.730541;    0.731035;    0.731185;    0.731249;    0.731399;    0.731973;    0.732362;    0.732638;    0.732938;    0.733155;    0.733061;    0.733415;    0.733633;    0.733709;    0.733709;
 21;    8.918465;    1.414110;    1.355199;    1.332353;    1.297541;    1.268264;    1.225871;    1.183750;    1.127221;    1.051707;    0.948906;    0.830953;    0.800486;    0.751909;    0.730944;    0.724596;    0.713787;    0.714476;    0.716588;    0.717270;    0.718400;    0.719777;    0.720272;    0.721766;    0.722705;    0.724149;    0.725354;    0.726113;    0.726214;    0.727444;    0.728673;    0.729405;    0.729844;    0.730309;    0.730426;    0.730387;    0.729533;    0.729600;    0.730191;    0.730229;    0.731196;    0.731542;    0.731509;    0.731520;    0.732568;    0.732853;    0.732960;    0.732591;    0.732922;    0.733000;    0.733091;    0.733091;
 22;    7.699085;    1.431015;    1.367450;    1.341011;    1.307839;    1.266690;    1.228155;    1.179610;    1.123434;    1.050058;    0.955308;    0.844922;    0.799158;    0.756360;    0.727806;    0.720794;    0.711314;    0.713075;    0.714306;    0.715417;    0.715697;    0.715569;    0.716545;    0.717761;    0.718368;    0.718586;    0.718924;    0.720212;    0.721057;    0.722042;    0.722722;    0.723712;    0.724762;    0.725984;    0.726812;    0.727618;    0.728190;    0.728537;    0.729378;    0.729759;    0.729892;    0.729382;    0.730148;    0.730611;    0.731087;    0.731582;    0.731816;    0.731702;    0.731331;    0.731565;    0.731495;    0.731495;
 23;    7.708442;    1.419978;    1.355567;    1.334758;    1.300242;    1.266073;    1.227431;    1.171116;    1.123397;    1.039625;    0.952166;    0.841345;    0.804045;    0.756183;    0.731737;    0.729191;    0.716452;    0.717188;    0.719018;    0.720520;    0.721643;    0.721578;    0.722875;    0.723246;    0.724387;    0.725192;    0.725030;    0.726436;    0.727395;    0.727903;    0.727474;    0.728804;    0.729719;    0.730575;    0.730739;    0.731780;    0.732823;    0.733302;    0.733874;    0.734420;    0.735118;    0.735576;    0.736011;    0.736319;    0.736790;    0.736900;    0.737270;    0.737078;    0.737284;    0.737065;    0.737117;    0.737117;
 24;    7.786885;    1.421678;    1.358396;    1.335268;    1.298149;    1.262483;    1.219227;    1.176370;    1.124755;    1.065206;    0.962702;    0.835178;    0.797152;    0.749903;    0.725259;    0.721341;    0.710228;    0.710412;    0.711704;    0.712392;    0.713249;    0.715039;    0.716014;    0.717870;    0.718909;    0.719846;    0.720380;    0.720587;    0.720315;    0.721000;    0.722170;    0.722557;    0.723442;    0.724157;    0.724865;    0.725689;    0.725972;    0.726523;    0.727340;    0.727694;    0.727637;    0.727988;    0.728246;    0.728198;    0.728200;    0.728662;    0.729095;    0.728294;    0.728548;    0.728348;    0.728418;    0.728418;
 25;    7.907174;    1.409942;    1.348864;    1.328793;    1.299202;    1.259801;    1.220196;    1.178355;    1.131486;    1.064079;    0.964888;    0.842314;    0.802504;    0.753070;    0.731255;    0.728480;    0.713016;    0.713100;    0.713499;    0.714706;    0.716722;    0.718062;    0.718633;    0.720063;    0.720818;    0.721111;    0.721337;    0.721562;    0.722832;    0.723726;    0.725011;    0.726325;    0.727303;    0.728090;    0.728681;    0.729253;    0.729004;    0.728383;    0.729723;    0.730492;    0.730693;    0.730773;    0.730320;    0.730725;    0.730044;    0.730864;    0.731092;    0.731525;    0.731493;    0.731344;    0.731494;    0.731494;
 26;    7.799355;    1.429376;    1.361943;    1.331982;    1.308097;    1.268808;    1.238692;    1.199831;    1.142593;    1.061938;    0.979096;    0.853367;    0.826443;    0.761786;    0.737141;    0.732388;    0.718376;    0.718783;    0.720143;    0.720200;    0.721548;    0.723296;    0.724453;    0.725504;    0.726436;    0.727284;    0.727483;    0.727766;    0.727808;    0.728473;    0.728555;    0.728842;    0.729366;    0.730917;    0.731624;    0.732229;    0.732926;    0.733134;    0.733877;    0.734515;    0.734857;    0.734893;    0.735009;    0.735581;    0.735908;    0.736285;    0.736336;    0.736839;    0.736371;    0.736697;    0.736897;    0.736897;
 27;    7.791491;    1.415770;    1.352268;    1.325455;    1.298256;    1.265093;    1.216452;    1.181860;    1.122367;    1.067370;    0.978252;    0.841503;    0.806926;    0.747689;    0.726245;    0.722056;    0.710893;    0.712677;    0.713824;    0.714609;    0.716272;    0.717335;    0.717894;    0.718153;    0.718923;    0.719293;    0.720945;    0.721761;    0.722516;    0.722963;    0.724332;    0.725392;    0.725740;    0.726316;    0.726771;    0.726752;    0.726887;    0.727354;    0.726935;    0.727679;    0.727981;    0.727975;    0.728410;    0.728454;    0.729212;    0.729833;    0.730260;    0.730194;    0.730551;    0.730829;    0.730868;    0.730868;
 28;    7.826552;    1.420760;    1.355647;    1.326528;    1.293896;    1.262706;    1.222411;    1.172645;    1.127976;    1.051546;    0.976222;    0.841456;    0.805384;    0.752048;    0.727833;    0.722190;    0.710485;    0.711659;    0.713022;    0.714780;    0.715868;    0.716854;    0.717464;    0.717196;    0.717462;    0.718856;    0.720096;    0.720668;    0.720903;    0.722010;    0.723037;    0.723934;    0.724171;    0.725096;    0.725430;    0.725472;    0.725404;    0.726009;    0.726046;    0.725923;    0.725839;    0.726398;    0.727136;    0.727787;    0.728394;    0.728801;    0.729165;    0.729203;    0.729735;    0.730008;    0.729851;    0.729851;
 29;    7.714215;    1.424839;    1.360275;    1.335484;    1.301426;    1.268442;    1.235763;    1.183890;    1.125363;    1.044854;    0.958914;    0.847803;    0.815790;    0.751344;    0.727861;    0.721412;    0.710543;    0.712213;    0.713011;    0.714347;    0.714619;    0.715041;    0.715853;    0.717312;    0.718514;    0.719892;    0.720764;    0.721141;    0.720943;    0.722301;    0.723415;    0.723925;    0.724240;    0.724984;    0.725549;    0.726476;    0.726605;    0.726341;    0.727002;    0.727559;    0.728271;    0.728738;    0.729147;    0.729569;    0.729659;    0.729999;    0.730274;    0.730165;    0.730454;    0.730491;    0.730622;    0.730622;
 30;    7.826263;    1.421435;    1.357583;    1.337608;    1.312743;    1.276858;    1.230571;    1.178503;    1.132081;    1.068280;    0.966223;    0.850977;    0.824789;    0.761188;    0.736261;    0.730392;    0.720148;    0.721516;    0.722692;    0.724091;    0.725145;    0.725875;    0.726233;    0.726712;    0.728540;    0.729196;    0.729736;    0.729984;    0.731523;    0.732502;    0.733151;    0.734261;    0.735127;    0.736004;    0.736095;    0.736616;    0.737081;    0.737488;    0.737698;    0.738203;    0.738878;    0.739131;    0.739497;    0.740182;    0.740624;    0.740566;    0.740386;    0.740904;    0.740991;    0.740808;    0.741000;    0.741000;
 31;    7.792709;    1.418986;    1.353779;    1.329479;    1.301534;    1.257314;    1.229240;    1.184264;    1.124912;    1.056603;    0.977041;    0.844778;    0.814801;    0.756326;    0.730060;    0.725659;    0.713456;    0.714549;    0.715598;    0.717102;    0.717270;    0.717931;    0.718245;    0.719425;    0.719901;    0.720694;    0.722434;    0.723155;    0.723443;    0.723504;    0.723870;    0.723693;    0.724734;    0.725197;    0.725333;    0.726116;    0.726744;    0.726520;    0.726479;    0.727246;    0.727811;    0.727781;    0.727461;    0.727790;    0.728006;    0.728226;    0.728933;    0.729275;    0.729515;    0.729601;    0.729708;    0.729708;
 32;    7.706000;    1.421351;    1.357419;    1.333254;    1.304752;    1.269210;    1.215574;    1.174179;    1.116633;    1.042274;    0.955790;    0.838768;    0.800004;    0.752462;    0.726526;    0.719672;    0.710574;    0.711650;    0.713161;    0.714307;    0.715263;    0.716462;    0.717425;    0.718608;    0.719585;    0.720307;    0.720866;    0.721696;    0.722044;    0.722573;    0.723065;    0.723682;    0.724671;    0.725329;    0.725325;    0.725761;    0.726162;    0.726113;    0.726043;    0.726901;    0.727410;    0.727971;    0.728393;    0.728377;    0.728864;    0.728901;    0.729311;    0.729404;    0.729386;    0.729427;    0.729718;    0.729718;
 33;    7.720692;    1.417402;    1.352997;    1.328995;    1.299600;    1.260543;    1.224093;    1.176068;    1.122388;    1.048122;    0.953747;    0.834172;    0.799221;    0.749095;    0.722084;    0.719432;    0.705844;    0.706939;    0.707948;    0.708763;    0.710213;    0.711237;    0.712586;    0.713505;    0.714263;    0.714869;    0.715171;    0.714637;    0.715902;    0.717037;    0.717862;    0.718747;    0.719993;    0.720496;    0.720947;    0.721309;    0.722527;    0.723387;    0.724245;    0.725118;    0.725325;    0.725305;    0.725358;    0.725659;    0.725838;    0.726226;    0.726682;    0.726694;    0.725596;    0.725800;    0.726030;    0.726030;
 34;    7.813092;    1.421764;    1.361402;    1.338814;    1.303757;    1.276108;    1.228757;    1.181467;    1.125391;    1.065624;    0.980170;    0.847755;    0.813131;    0.757484;    0.732597;    0.726214;    0.715961;    0.716860;    0.717654;    0.718657;    0.718677;    0.718961;    0.720158;    0.721375;    0.722927;    0.723963;    0.724991;    0.725456;    0.725772;    0.725104;    0.724821;    0.726204;    0.727397;    0.728096;    0.728814;    0.729310;    0.730129;    0.730066;    0.729555;    0.730167;    0.730707;    0.731070;    0.730513;    0.730972;    0.731433;    0.731733;    0.731905;    0.732022;    0.732235;    0.732378;    0.732460;    0.732460;
 35;    7.535074;    1.419670;    1.355962;    1.336948;    1.300568;    1.264229;    1.225159;    1.187017;    1.124250;    1.056874;    0.978339;    0.837730;    0.798242;    0.757006;    0.733763;    0.730898;    0.714014;    0.714800;    0.715884;    0.716580;    0.718077;    0.719049;    0.719948;    0.720692;    0.720839;    0.721709;    0.722347;    0.722956;    0.724361;    0.725324;    0.726030;    0.727322;    0.728035;    0.728652;    0.729101;    0.729568;    0.730181;    0.729925;    0.730637;    0.731534;    0.731963;    0.732459;    0.732754;    0.733314;    0.733165;    0.732807;    0.733543;    0.733912;    0.734048;    0.733967;    0.733999;    0.733999;
 36;    7.599695;    1.405707;    1.346869;    1.318351;    1.292820;    1.264418;    1.224190;    1.175207;    1.117609;    1.030822;    0.941346;    0.834214;    0.798985;    0.749997;    0.726018;    0.721669;    0.711063;    0.712529;    0.713669;    0.715006;    0.715215;    0.716654;    0.717259;    0.717900;    0.718374;    0.717763;    0.719239;    0.720287;    0.721290;    0.722128;    0.722470;    0.723770;    0.724774;    0.724921;    0.725390;    0.725569;    0.726032;    0.726882;    0.727567;    0.728194;    0.728019;    0.728239;    0.728039;    0.728752;    0.729426;    0.730039;    0.730348;    0.730363;    0.730225;    0.730120;    0.730181;    0.730181;
 37;    7.527600;    1.415236;    1.351919;    1.326125;    1.305815;    1.263893;    1.232318;    1.188330;    1.135493;    1.046014;    0.956614;    0.840006;    0.809002;    0.749135;    0.726039;    0.721045;    0.710714;    0.712062;    0.713359;    0.714249;    0.714824;    0.715735;    0.715531;    0.716681;    0.717683;    0.719131;    0.720210;    0.721264;    0.722660;    0.723444;    0.724513;    0.724659;    0.724834;    0.725679;    0.726632;    0.727443;    0.728142;    0.728468;    0.728094;    0.727933;    0.728236;    0.728369;    0.729060;    0.728827;    0.728887;    0.729472;    0.729676;    0.729846;    0.729936;    0.730070;    0.730177;    0.730177;
 38;    7.550591;    1.417872;    1.356768;    1.331968;    1.297691;    1.263029;    1.223158;    1.171458;    1.126850;    1.055530;    0.962498;    0.846913;    0.811041;    0.758252;    0.731708;    0.726521;    0.714889;    0.717145;    0.718714;    0.718881;    0.720337;    0.721493;    0.721206;    0.719878;    0.721040;    0.722465;    0.722980;    0.724669;    0.726063;    0.726988;    0.727187;    0.727701;    0.727248;    0.727304;    0.728467;    0.729606;    0.730031;    0.730395;    0.731173;    0.731810;    0.732088;    0.732316;    0.732769;    0.733320;    0.733427;    0.733905;    0.733950;    0.734032;    0.733946;    0.734183;    0.734392;    0.734392;
 39;    7.531571;    1.406876;    1.348355;    1.328125;    1.294385;    1.258145;    1.213993;    1.166830;    1.111650;    1.035389;    0.966898;    0.839545;    0.804815;    0.758779;    0.731847;    0.728359;    0.713385;    0.714436;    0.714666;    0.716307;    0.716788;    0.718105;    0.719945;    0.721260;    0.722170;    0.723249;    0.723814;    0.724027;    0.724126;    0.724697;    0.724230;    0.724939;    0.725213;    0.726234;    0.727205;    0.727235;    0.726749;    0.727807;    0.728837;    0.729475;    0.729524;    0.729990;    0.730289;    0.730926;    0.731235;    0.731815;    0.732061;    0.731983;    0.732364;    0.732261;    0.732489;    0.732489;
 40;    7.503562;    1.412727;    1.351885;    1.324596;    1.291698;    1.250960;    1.218637;    1.169009;    1.113140;    1.047770;    0.957824;    0.834869;    0.802392;    0.747493;    0.726515;    0.722379;    0.707084;    0.707752;    0.709516;    0.709848;    0.710487;    0.711983;    0.713219;    0.714213;    0.714498;    0.714680;    0.716175;    0.717015;    0.717851;    0.718451;    0.719194;    0.719883;    0.719741;    0.720354;    0.721074;    0.721619;    0.722284;    0.722590;    0.723362;    0.723979;    0.723910;    0.723017;    0.723793;    0.724435;    0.724747;    0.725196;    0.725269;    0.725541;    0.725633;    0.725369;    0.725553;    0.725553;
 41;    9.514983;    1.420131;    1.355213;    1.327700;    1.301830;    1.268280;    1.222645;    1.188185;    1.124944;    1.052956;    0.956540;    0.842858;    0.813168;    0.755919;    0.728632;    0.719682;    0.711680;    0.712339;    0.714032;    0.715585;    0.716646;    0.717102;    0.717715;    0.718518;    0.719438;    0.720107;    0.721631;    0.722403;    0.722899;    0.722694;    0.724016;    0.724810;    0.725704;    0.725628;    0.726794;    0.727749;    0.728492;    0.728670;    0.728334;    0.728443;    0.728554;    0.729292;    0.729553;    0.729844;    0.730023;    0.730259;    0.730212;    0.730704;    0.731000;    0.731053;    0.730944;    0.730944;
 42;    7.600912;    1.425366;    1.363494;    1.338255;    1.303062;    1.270932;    1.226966;    1.185240;    1.130553;    1.067013;    0.963901;    0.845889;    0.811255;    0.755161;    0.728298;    0.722565;    0.712249;    0.713307;    0.714785;    0.715594;    0.716980;    0.717980;    0.718907;    0.719421;    0.720784;    0.722207;    0.723311;    0.724292;    0.725047;    0.725726;    0.726093;    0.726293;    0.725894;    0.726741;    0.727069;    0.728165;    0.729203;    0.729778;    0.729771;    0.730096;    0.730744;    0.730857;    0.731314;    0.731947;    0.732202;    0.732668;    0.732780;    0.732856;    0.733047;    0.733217;    0.733230;    0.733230;
 43;    7.522491;    1.418309;    1.354181;    1.325575;    1.306094;    1.276348;    1.231706;    1.168650;    1.117192;    1.049671;    0.974391;    0.833728;    0.798426;    0.755848;    0.729574;    0.718577;    0.710804;    0.711644;    0.712733;    0.714075;    0.715370;    0.716401;    0.716921;    0.718041;    0.718797;    0.719731;    0.720890;    0.721671;    0.722526;    0.722992;    0.723769;    0.724274;    0.724222;    0.725356;    0.726244;    0.726638;    0.727124;    0.727249;    0.727651;    0.728212;    0.728654;    0.729448;    0.729901;    0.730203;    0.730370;    0.730517;    0.730660;    0.730694;    0.731185;    0.731441;    0.731713;    0.731713;
 44;    7.579911;    1.424909;    1.359414;    1.333854;    1.308931;    1.271481;    1.230365;    1.180171;    1.132520;    1.071962;    0.967524;    0.843430;    0.811209;    0.761044;    0.734077;    0.729103;    0.717066;    0.717304;    0.719507;    0.720202;    0.721013;    0.722774;    0.724041;    0.724220;    0.725252;    0.725380;    0.726596;    0.727362;    0.728135;    0.728807;    0.729968;    0.730589;    0.730818;    0.731465;    0.731647;    0.732512;    0.733179;    0.733752;    0.733684;    0.733323;    0.734161;    0.734575;    0.735087;    0.735272;    0.735573;    0.735993;    0.736749;    0.736880;    0.736366;    0.736891;    0.736848;    0.736848;
 45;    7.505749;    1.414770;    1.351189;    1.320795;    1.288928;    1.256202;    1.226962;    1.183647;    1.122307;    1.067054;    0.970604;    0.845837;    0.803919;    0.759579;    0.733220;    0.726325;    0.717741;    0.719551;    0.720619;    0.721841;    0.722815;    0.723437;    0.724404;    0.725059;    0.726152;    0.727024;    0.727881;    0.727824;    0.728527;    0.729324;    0.730498;    0.731486;    0.732701;    0.733402;    0.734006;    0.734064;    0.734798;    0.735762;    0.736502;    0.737100;    0.737584;    0.737550;    0.737615;    0.738342;    0.738639;    0.738310;    0.738512;    0.738363;    0.738484;    0.738601;    0.738632;    0.738632;
 46;    7.574560;    1.415338;    1.352852;    1.324646;    1.288852;    1.254199;    1.213375;    1.169094;    1.106010;    1.042654;    0.962915;    0.837252;    0.801749;    0.751283;    0.730021;    0.722361;    0.710147;    0.711697;    0.712201;    0.713180;    0.714293;    0.715163;    0.715583;    0.716594;    0.717258;    0.718925;    0.720200;    0.720767;    0.720815;    0.722388;    0.723249;    0.723872;    0.724850;    0.725173;    0.725203;    0.725022;    0.725630;    0.725708;    0.725638;    0.726170;    0.727175;    0.727997;    0.728620;    0.729301;    0.729735;    0.729701;    0.730008;    0.729494;    0.729439;    0.729692;    0.729854;    0.729854;
 47;    7.572846;    1.434153;    1.365347;    1.341986;    1.309875;    1.280320;    1.240291;    1.190794;    1.139244;    1.062228;    0.982253;    0.843295;    0.812830;    0.757209;    0.730961;    0.725671;    0.712366;    0.712768;    0.713536;    0.715332;    0.716711;    0.717436;    0.717800;    0.719116;    0.720264;    0.721387;    0.721892;    0.722256;    0.721902;    0.722909;    0.723737;    0.724705;    0.725834;    0.726199;    0.726750;    0.726672;    0.726922;    0.726636;    0.727723;    0.728634;    0.729763;    0.730238;    0.730549;    0.730451;    0.731028;    0.731152;    0.731662;    0.731869;    0.731898;    0.732095;    0.731988;    0.731988;
 48;    7.724931;    1.415872;    1.354166;    1.327046;    1.296669;    1.258300;    1.219426;    1.178581;    1.113927;    1.057416;    0.975261;    0.843911;    0.808413;    0.751706;    0.728708;    0.725170;    0.712618;    0.712998;    0.714382;    0.715580;    0.717537;    0.718970;    0.719659;    0.720794;    0.721745;    0.721785;    0.721869;    0.723245;    0.723758;    0.724370;    0.725722;    0.726528;    0.727130;    0.726968;    0.726128;    0.726225;    0.727043;    0.727565;    0.728752;    0.729866;    0.730530;    0.730992;    0.731639;    0.731941;    0.732286;    0.732365;    0.731975;    0.731891;    0.731984;    0.732221;    0.732124;    0.732124;
 49;    7.773716;    1.415462;    1.358394;    1.330889;    1.295979;    1.265384;    1.219633;    1.173064;    1.119716;    1.052309;    0.961874;    0.840014;    0.805967;    0.757171;    0.731274;    0.726323;    0.714540;    0.715677;    0.717114;    0.717982;    0.719530;    0.720623;    0.721521;    0.721808;    0.723013;    0.724082;    0.724423;    0.725557;    0.726925;    0.728124;    0.728982;    0.729486;    0.730044;    0.730047;    0.729391;    0.729535;    0.730202;    0.731075;    0.731667;    0.732041;    0.732278;    0.732742;    0.733074;    0.733470;    0.733506;    0.733301;    0.733676;    0.734082;    0.734235;    0.734393;    0.734481;    0.734481;
 50;    7.740766;    1.420535;    1.355258;    1.329659;    1.302540;    1.267041;    1.230859;    1.178075;    1.121039;    1.040796;    0.955193;    0.839669;    0.808965;    0.761621;    0.736500;    0.731142;    0.716764;    0.717669;    0.719112;    0.719876;    0.721089;    0.722098;    0.722423;    0.723555;    0.725103;    0.726057;    0.726291;    0.727039;    0.728300;    0.729108;    0.729984;    0.730909;    0.730932;    0.731269;    0.731555;    0.731756;    0.732656;    0.733102;    0.734115;    0.735104;    0.735702;    0.735522;    0.735522;    0.735974;    0.736392;    0.736775;    0.737076;    0.737314;    0.737521;    0.737863;    0.737379;    0.737379;
 51;    7.740768;    1.436180;    1.366906;    1.338256;    1.308929;    1.272471;    1.222925;    1.180457;    1.136617;    1.064586;    0.969953;    0.852389;    0.810593;    0.757253;    0.728997;    0.724128;    0.713594;    0.714686;    0.716626;    0.717968;    0.718553;    0.719136;    0.720151;    0.720927;    0.721768;    0.721959;    0.722870;    0.723965;    0.725350;    0.726212;    0.727232;    0.727827;    0.728275;    0.728423;    0.728529;    0.729153;    0.729920;    0.730796;    0.731390;    0.731893;    0.731907;    0.732284;    0.732536;    0.732250;    0.732714;    0.733259;    0.733184;    0.733602;    0.733905;    0.734222;    0.734185;    0.734185;
 52;    7.802463;    1.416393;    1.349448;    1.319455;    1.291118;    1.261952;    1.229342;    1.183946;    1.113408;    1.039754;    0.955284;    0.844580;    0.798285;    0.755345;    0.730454;    0.726999;    0.713639;    0.714462;    0.715298;    0.717073;    0.718516;    0.718914;    0.719823;    0.720785;    0.720765;    0.720439;    0.721355;    0.722615;    0.723628;    0.724336;    0.724031;    0.725215;    0.726138;    0.727354;    0.727960;    0.728205;    0.728624;    0.728506;    0.729249;    0.729773;    0.730420;    0.730646;    0.731359;    0.731793;    0.731685;    0.732024;    0.732508;    0.733015;    0.733221;    0.732799;    0.732706;    0.732706;
 53;    7.848698;    1.413924;    1.353776;    1.327049;    1.297117;    1.266498;    1.226137;    1.171655;    1.109196;    1.037806;    0.956978;    0.835892;    0.801905;    0.754850;    0.731552;    0.722794;    0.711516;    0.712761;    0.712992;    0.713550;    0.715214;    0.716103;    0.717255;    0.718144;    0.719350;    0.720289;    0.720812;    0.721486;    0.722091;    0.722783;    0.723388;    0.724731;    0.725842;    0.726561;    0.727339;    0.727640;    0.727755;    0.728367;    0.728753;    0.728712;    0.728832;    0.728768;    0.729605;    0.729797;    0.729961;    0.730537;    0.730748;    0.730999;    0.731104;    0.730928;    0.731051;    0.731051;
 54;    8.133180;    1.423298;    1.359705;    1.328825;    1.297796;    1.265094;    1.226858;    1.182244;    1.131979;    1.057438;    0.964602;    0.848787;    0.809389;    0.754466;    0.730197;    0.725702;    0.712372;    0.713076;    0.714028;    0.716187;    0.717556;    0.718707;    0.720633;    0.721913;    0.722626;    0.723033;    0.723016;    0.722340;    0.722823;    0.723626;    0.723942;    0.723990;    0.724743;    0.725648;    0.726666;    0.727277;    0.727594;    0.728185;    0.728678;    0.728782;    0.729410;    0.729890;    0.730262;    0.730595;    0.730230;    0.730638;    0.730838;    0.730134;    0.730456;    0.730630;    0.730793;    0.730793;
 55;    7.627318;    1.410040;    1.347571;    1.319907;    1.293120;    1.268481;    1.227081;    1.180938;    1.125783;    1.053641;    0.972018;    0.843785;    0.815224;    0.754242;    0.731283;    0.722426;    0.713170;    0.715119;    0.715892;    0.715702;    0.717112;    0.717727;    0.717856;    0.718942;    0.720512;    0.721310;    0.722454;    0.723321;    0.723796;    0.724358;    0.724901;    0.725592;    0.725629;    0.727190;    0.728315;    0.728751;    0.729460;    0.729964;    0.730159;    0.730024;    0.729724;    0.730791;    0.731684;    0.732042;    0.732302;    0.731802;    0.732132;    0.732294;    0.732692;    0.732738;    0.732599;    0.732599;
 56;    7.627900;    1.410856;    1.350459;    1.322926;    1.293357;    1.252435;    1.214080;    1.166934;    1.099749;    1.028878;    0.946408;    0.832817;    0.801482;    0.750667;    0.730784;    0.726108;    0.712291;    0.714193;    0.715661;    0.716412;    0.717181;    0.717714;    0.719198;    0.719846;    0.719933;    0.721160;    0.721553;    0.722297;    0.723105;    0.724330;    0.724897;    0.725440;    0.726012;    0.725945;    0.727040;    0.727559;    0.728115;    0.728563;    0.729513;    0.730226;    0.730413;    0.730871;    0.730708;    0.731304;    0.731406;    0.731988;    0.732301;    0.732291;    0.732595;    0.732448;    0.732800;    0.732800;
 57;    8.260257;    1.431760;    1.362928;    1.331849;    1.299032;    1.270785;    1.225410;    1.182366;    1.125488;    1.063657;    0.969638;    0.853846;    0.816085;    0.761734;    0.735368;    0.730589;    0.716900;    0.717794;    0.718014;    0.719853;    0.720687;    0.721102;    0.721097;    0.721806;    0.722437;    0.723876;    0.724430;    0.725117;    0.726879;    0.727848;    0.728496;    0.728888;    0.729508;    0.730412;    0.730822;    0.730796;    0.731586;    0.731943;    0.732239;    0.732646;    0.732890;    0.733413;    0.734202;    0.734576;    0.735016;    0.735144;    0.735050;    0.734813;    0.735185;    0.735394;    0.735509;    0.735509;
 58;    7.830754;    1.425763;    1.357309;    1.330456;    1.301024;    1.275085;    1.232707;    1.187787;    1.145574;    1.074685;    0.974830;    0.841746;    0.799315;    0.755085;    0.730151;    0.725672;    0.713399;    0.715016;    0.715626;    0.716323;    0.717472;    0.718155;    0.719476;    0.720412;    0.721565;    0.722810;    0.723339;    0.723101;    0.724142;    0.725333;    0.726467;    0.727199;    0.727560;    0.728009;    0.728990;    0.729711;    0.729840;    0.730428;    0.730640;    0.730951;    0.731456;    0.732275;    0.732774;    0.733325;    0.733624;    0.733958;    0.734252;    0.734495;    0.734175;    0.734272;    0.734451;    0.734451;
 59;    7.734692;    1.416393;    1.351406;    1.322948;    1.294843;    1.248813;    1.208922;    1.168067;    1.116439;    1.037269;    0.963480;    0.836787;    0.812366;    0.752490;    0.728618;    0.728208;    0.711977;    0.713530;    0.714228;    0.714900;    0.716380;    0.717109;    0.718447;    0.719304;    0.720343;    0.721014;    0.721423;    0.721472;    0.722356;    0.723431;    0.723765;    0.724780;    0.725065;    0.725557;    0.726099;    0.726688;    0.727664;    0.728687;    0.729352;    0.729935;    0.730731;    0.731088;    0.730885;    0.731377;    0.731914;    0.732390;    0.732714;    0.732525;    0.732180;    0.732331;    0.732516;    0.732516;
 60;    8.038130;    1.426474;    1.364228;    1.341359;    1.304634;    1.267010;    1.232200;    1.194203;    1.141987;    1.055044;    0.959418;    0.845647;    0.813337;    0.755069;    0.730027;    0.724612;    0.714545;    0.715319;    0.716588;    0.718070;    0.718818;    0.719807;    0.720605;    0.721489;    0.721856;    0.722114;    0.721646;    0.722823;    0.724361;    0.725172;    0.725564;    0.726392;    0.726887;    0.727918;    0.728866;    0.729887;    0.730247;    0.730076;    0.730067;    0.730190;    0.730628;    0.731739;    0.732498;    0.732834;    0.732911;    0.733314;    0.733460;    0.733875;    0.734018;    0.734096;    0.734109;    0.734109;
 61;    7.863135;    1.416826;    1.352063;    1.325452;    1.301844;    1.263247;    1.234026;    1.189895;    1.121257;    1.057862;    0.981548;    0.846799;    0.821755;    0.761291;    0.736672;    0.727710;    0.716540;    0.716748;    0.717451;    0.718404;    0.720071;    0.720894;    0.721440;    0.722800;    0.724555;    0.725772;    0.726492;    0.727463;    0.727745;    0.728703;    0.729646;    0.730769;    0.731943;    0.732652;    0.732764;    0.732122;    0.732575;    0.732210;    0.733222;    0.734166;    0.734762;    0.735201;    0.735788;    0.735668;    0.735722;    0.735370;    0.735517;    0.735806;    0.735990;    0.735913;    0.736185;    0.736185;
 62;    7.783177;    1.414873;    1.350957;    1.330693;    1.292692;    1.257033;    1.219187;    1.179346;    1.113244;    1.029932;    0.945746;    0.834503;    0.797543;    0.751488;    0.727320;    0.723288;    0.709571;    0.710555;    0.712022;    0.713149;    0.714765;    0.716079;    0.716891;    0.717475;    0.717941;    0.718736;    0.719308;    0.719729;    0.720144;    0.721308;    0.722406;    0.722861;    0.723431;    0.723974;    0.724179;    0.724260;    0.724022;    0.724745;    0.725511;    0.725828;    0.726204;    0.726725;    0.727318;    0.727791;    0.728261;    0.728232;    0.728377;    0.727783;    0.728205;    0.728016;    0.727930;    0.727930;
 63;    8.145260;    1.411850;    1.348850;    1.325628;    1.292599;    1.256511;    1.222729;    1.183983;    1.119342;    1.061846;    0.953738;    0.844454;    0.815866;    0.753797;    0.729903;    0.725908;    0.714757;    0.715422;    0.717075;    0.717492;    0.718742;    0.719115;    0.719157;    0.720476;    0.721711;    0.723109;    0.723399;    0.723691;    0.724550;    0.725445;    0.726075;    0.726560;    0.727177;    0.727720;    0.728100;    0.728426;    0.729311;    0.730267;    0.731224;    0.731849;    0.732054;    0.732269;    0.732211;    0.731857;    0.732462;    0.732435;    0.732667;    0.733073;    0.732836;    0.732937;    0.733093;    0.733093;
 64;    7.904083;    1.424649;    1.361332;    1.336148;    1.313739;    1.279467;    1.235012;    1.191196;    1.132017;    1.069371;    0.973721;    0.840943;    0.812051;    0.753982;    0.729520;    0.723653;    0.713094;    0.714270;    0.715578;    0.716534;    0.717555;    0.718726;    0.719553;    0.720435;    0.721217;    0.721479;    0.722534;    0.723102;    0.723057;    0.723586;    0.724934;    0.725879;    0.726253;    0.726571;    0.727554;    0.728365;    0.729125;    0.729990;    0.730925;    0.731486;    0.731873;    0.732133;    0.732283;    0.732801;    0.733221;    0.733409;    0.733741;    0.734159;    0.734423;    0.734642;    0.734779;    0.734779;
 65;    8.152814;    1.412551;    1.349174;    1.324024;    1.297499;    1.259339;    1.223002;    1.179246;    1.127876;    1.048822;    0.955659;    0.841449;    0.809381;    0.751376;    0.729131;    0.720538;    0.713203;    0.713323;    0.714596;    0.715416;    0.716818;    0.717578;    0.719506;    0.720829;    0.721983;    0.722813;    0.723886;    0.724920;    0.725604;    0.725798;    0.725742;    0.725129;    0.725920;    0.726381;    0.726717;    0.727729;    0.728541;    0.729160;    0.729884;    0.730220;    0.730050;    0.730131;    0.730647;    0.731578;    0.732171;    0.732506;    0.732586;    0.732937;    0.732973;    0.732742;    0.732839;    0.732839;
 66;    7.659904;    1.418928;    1.353062;    1.328320;    1.301840;    1.273077;    1.227994;    1.182527;    1.124177;    1.055307;    0.975170;    0.838216;    0.809066;    0.756575;    0.730709;    0.725497;    0.712367;    0.712875;    0.714578;    0.715688;    0.715310;    0.716834;    0.718183;    0.719265;    0.720403;    0.720669;    0.721370;    0.722872;    0.724160;    0.724619;    0.724583;    0.725149;    0.725665;    0.726068;    0.726749;    0.727175;    0.727659;    0.728366;    0.729618;    0.730336;    0.731101;    0.731598;    0.731744;    0.731406;    0.730538;    0.731122;    0.731404;    0.731692;    0.731927;    0.732006;    0.731852;    0.731852;
 67;    7.814705;    1.419123;    1.353734;    1.323994;    1.292915;    1.257370;    1.221550;    1.180863;    1.111215;    1.042592;    0.955229;    0.840869;    0.805471;    0.758284;    0.734079;    0.725966;    0.714734;    0.715067;    0.716068;    0.717468;    0.718987;    0.720274;    0.722051;    0.723094;    0.723969;    0.725207;    0.725422;    0.725751;    0.726500;    0.727096;    0.727898;    0.728484;    0.728344;    0.729097;    0.729550;    0.729980;    0.730487;    0.730767;    0.731125;    0.731491;    0.731584;    0.731703;    0.732231;    0.732816;    0.733503;    0.733943;    0.734085;    0.734484;    0.734418;    0.734855;    0.734976;    0.734976;
 68;    7.883067;    1.417113;    1.354474;    1.326371;    1.301858;    1.263806;    1.229524;    1.193195;    1.127119;    1.061066;    0.984369;    0.842671;    0.798037;    0.755079;    0.732366;    0.726064;    0.715223;    0.716552;    0.717555;    0.718835;    0.718987;    0.718678;    0.720594;    0.721735;    0.722973;    0.723234;    0.722364;    0.723314;    0.724996;    0.726435;    0.727667;    0.728912;    0.729530;    0.730165;    0.730671;    0.730994;    0.731785;    0.732789;    0.733284;    0.733853;    0.734250;    0.734505;    0.735040;    0.735544;    0.735728;    0.736289;    0.736434;    0.736152;    0.735701;    0.735852;    0.735994;    0.735994;
 69;    7.996817;    1.421482;    1.356919;    1.328811;    1.298896;    1.267235;    1.226289;    1.179705;    1.131890;    1.054457;    0.963342;    0.845090;    0.811681;    0.760300;    0.736478;    0.733296;    0.720005;    0.720419;    0.721715;    0.722139;    0.723661;    0.724899;    0.726187;    0.726852;    0.727188;    0.727552;    0.727970;    0.728843;    0.729653;    0.730675;    0.731510;    0.731947;    0.731528;    0.732600;    0.733295;    0.734317;    0.734943;    0.735629;    0.736614;    0.737353;    0.737693;    0.737754;    0.737637;    0.738248;    0.737737;    0.738132;    0.738680;    0.739283;    0.739598;    0.739782;    0.739882;    0.739882;
 70;    8.507752;    1.424132;    1.359311;    1.332283;    1.306084;    1.270979;    1.228767;    1.187254;    1.131184;    1.047349;    0.957503;    0.844275;    0.814003;    0.762106;    0.737057;    0.728050;    0.717800;    0.718503;    0.719686;    0.721237;    0.722114;    0.722611;    0.723523;    0.724557;    0.724821;    0.726318;    0.727771;    0.728494;    0.729242;    0.729632;    0.730527;    0.731101;    0.731497;    0.731986;    0.731977;    0.731942;    0.732782;    0.733490;    0.734083;    0.735032;    0.735458;    0.735415;    0.735571;    0.735944;    0.736452;    0.736639;    0.737136;    0.737467;    0.737805;    0.737985;    0.738109;    0.738109;
 71;    8.093912;    1.422358;    1.355357;    1.333009;    1.296404;    1.263198;    1.222703;    1.174592;    1.130426;    1.054856;    0.948397;    0.841149;    0.806533;    0.753246;    0.731601;    0.724521;    0.714237;    0.715221;    0.715800;    0.717285;    0.718477;    0.719345;    0.718670;    0.720572;    0.721404;    0.721636;    0.722444;    0.722731;    0.723835;    0.724454;    0.723899;    0.725417;    0.726582;    0.727574;    0.728602;    0.729272;    0.730042;    0.730150;    0.730182;    0.730476;    0.730388;    0.730878;    0.731628;    0.732190;    0.732713;    0.733070;    0.732907;    0.733293;    0.732986;    0.733062;    0.733276;    0.733276;
 72;    7.747796;    1.417729;    1.354616;    1.333028;    1.295584;    1.267338;    1.224835;    1.185072;    1.125130;    1.056856;    0.959558;    0.846449;    0.806893;    0.754897;    0.730674;    0.723249;    0.716227;    0.717451;    0.718080;    0.719513;    0.720617;    0.721926;    0.723081;    0.723155;    0.723192;    0.724501;    0.725947;    0.726761;    0.727335;    0.728209;    0.729322;    0.730006;    0.730331;    0.731102;    0.731705;    0.732476;    0.733468;    0.734483;    0.735051;    0.735763;    0.735909;    0.735731;    0.735693;    0.735863;    0.735252;    0.734840;    0.734899;    0.735236;    0.735468;    0.735551;    0.735703;    0.735703;
 73;    7.772997;    1.428615;    1.370142;    1.348126;    1.317614;    1.288986;    1.247952;    1.189869;    1.128257;    1.067563;    0.968769;    0.850126;    0.824927;    0.763639;    0.739221;    0.734763;    0.723113;    0.724016;    0.726036;    0.727214;    0.727873;    0.728699;    0.729292;    0.730076;    0.730525;    0.731630;    0.732296;    0.733584;    0.734677;    0.735837;    0.736286;    0.737471;    0.737987;    0.738778;    0.739418;    0.740127;    0.740606;    0.741309;    0.741223;    0.741532;    0.742369;    0.743244;    0.743544;    0.743747;    0.743871;    0.743866;    0.743410;    0.743825;    0.743996;    0.744011;    0.743997;    0.743997;
 74;    7.882044;    1.416949;    1.357424;    1.325311;    1.304493;    1.270968;    1.226679;    1.170835;    1.119401;    1.044202;    0.955443;    0.848569;    0.822546;    0.760611;    0.738753;    0.730042;    0.721486;    0.722686;    0.724367;    0.725795;    0.726373;    0.727096;    0.727581;    0.727424;    0.728745;    0.729719;    0.731232;    0.732127;    0.732289;    0.733452;    0.734266;    0.734909;    0.735606;    0.735882;    0.736658;    0.737400;    0.737973;    0.738762;    0.739667;    0.740485;    0.741102;    0.741781;    0.742381;    0.742561;    0.742558;    0.742489;    0.743025;    0.743360;    0.743450;    0.742952;    0.743144;    0.743144;
 75;    8.065846;    1.412022;    1.350013;    1.325769;    1.306594;    1.276085;    1.236189;    1.179242;    1.132237;    1.060140;    0.984955;    0.843982;    0.801450;    0.756013;    0.731295;    0.727395;    0.710384;    0.711624;    0.713366;    0.713858;    0.714934;    0.715203;    0.716544;    0.717392;    0.717993;    0.718964;    0.719821;    0.720308;    0.720746;    0.721609;    0.722617;    0.723206;    0.724148;    0.724918;    0.725867;    0.726284;    0.726615;    0.727052;    0.727261;    0.727489;    0.727749;    0.727666;    0.727908;    0.727800;    0.728244;    0.728712;    0.728767;    0.728715;    0.729103;    0.729387;    0.729481;    0.729481;
 76;    7.929918;    1.409467;    1.352393;    1.330516;    1.301881;    1.268168;    1.236753;    1.182613;    1.123447;    1.066965;    0.979941;    0.851050;    0.806125;    0.762180;    0.736871;    0.733975;    0.723390;    0.725580;    0.726056;    0.726222;    0.727030;    0.727009;    0.728485;    0.728958;    0.729703;    0.730560;    0.731204;    0.731978;    0.733270;    0.734069;    0.735107;    0.735620;    0.736662;    0.737662;    0.738469;    0.738896;    0.739440;    0.739756;    0.740639;    0.741249;    0.741337;    0.741389;    0.741733;    0.741691;    0.741799;    0.742146;    0.742520;    0.742572;    0.742312;    0.742717;    0.742815;    0.742815;
 77;    8.146812;    1.410084;    1.345466;    1.328120;    1.301441;    1.253088;    1.219704;    1.175360;    1.115641;    1.034397;    0.953499;    0.833645;    0.803438;    0.743301;    0.719283;    0.712834;    0.703009;    0.704549;    0.706391;    0.707207;    0.708216;    0.708883;    0.708838;    0.710427;    0.711268;    0.713143;    0.714718;    0.715841;    0.716383;    0.716586;    0.717171;    0.717735;    0.717667;    0.717946;    0.718921;    0.719449;    0.720593;    0.721124;    0.721401;    0.721138;    0.721955;    0.721854;    0.722217;    0.722266;    0.721909;    0.722781;    0.723247;    0.723523;    0.723745;    0.723952;    0.724074;    0.724074;
 78;    9.925550;    1.421672;    1.355800;    1.327783;    1.296092;    1.263279;    1.221402;    1.179189;    1.127216;    1.044963;    0.966658;    0.842698;    0.802640;    0.750218;    0.724711;    0.717648;    0.708101;    0.709044;    0.710175;    0.711798;    0.713450;    0.714647;    0.714850;    0.714791;    0.716260;    0.717173;    0.718229;    0.719397;    0.720542;    0.721548;    0.721923;    0.721962;    0.722724;    0.722984;    0.723389;    0.723982;    0.724326;    0.724769;    0.725255;    0.725905;    0.725656;    0.726152;    0.726585;    0.727064;    0.727752;    0.728419;    0.728735;    0.729064;    0.729171;    0.729418;    0.729527;    0.729527;
 79;    7.703642;    1.418028;    1.351581;    1.323834;    1.292457;    1.259913;    1.223055;    1.183561;    1.127570;    1.043727;    0.950614;    0.828174;    0.801898;    0.748213;    0.725392;    0.718199;    0.708679;    0.710343;    0.711583;    0.712776;    0.713474;    0.714419;    0.715313;    0.715110;    0.714947;    0.716302;    0.716391;    0.717545;    0.718089;    0.718869;    0.719964;    0.720597;    0.721126;    0.722032;    0.723418;    0.724412;    0.725096;    0.725647;    0.726273;    0.726578;    0.726287;    0.726866;    0.727597;    0.727924;    0.727986;    0.727521;    0.727933;    0.728193;    0.728018;    0.727717;    0.727835;    0.727835;
 80;    7.803647;    1.417457;    1.352433;    1.327239;    1.296380;    1.261780;    1.227395;    1.175653;    1.116501;    1.058073;    0.968507;    0.838739;    0.807509;    0.750329;    0.724150;    0.717898;    0.703001;    0.703420;    0.704488;    0.704922;    0.706346;    0.705777;    0.707292;    0.708500;    0.709737;    0.710429;    0.711732;    0.713165;    0.714154;    0.715154;    0.716161;    0.716661;    0.717045;    0.717559;    0.717814;    0.718343;    0.718629;    0.718604;    0.719714;    0.719902;    0.720259;    0.720177;    0.720443;    0.721208;    0.721798;    0.721926;    0.721882;    0.721844;    0.722154;    0.722463;    0.722619;    0.722619;
 81;    8.150349;    1.421204;    1.355017;    1.330664;    1.303196;    1.266947;    1.230990;    1.192859;    1.134279;    1.043663;    0.950742;    0.841285;    0.807647;    0.752813;    0.727569;    0.723736;    0.710440;    0.711123;    0.711723;    0.713260;    0.714390;    0.715963;    0.716871;    0.716862;    0.716524;    0.717035;    0.718584;    0.719763;    0.720435;    0.721284;    0.721600;    0.722011;    0.722921;    0.723109;    0.723042;    0.723905;    0.724648;    0.724422;    0.725146;    0.726043;    0.727076;    0.727902;    0.728115;    0.728590;    0.728951;    0.729284;    0.729342;    0.729267;    0.728366;    0.728693;    0.728574;    0.728574;
 82;    7.948608;    1.403477;    1.343005;    1.317055;    1.299296;    1.272297;    1.233692;    1.188959;    1.126278;    1.056076;    0.969121;    0.841060;    0.808387;    0.753954;    0.728061;    0.723366;    0.710072;    0.711717;    0.713143;    0.713804;    0.713873;    0.715552;    0.716163;    0.716557;    0.716418;    0.717480;    0.718281;    0.719460;    0.719970;    0.720840;    0.721260;    0.721327;    0.721507;    0.721984;    0.722468;    0.723324;    0.724222;    0.725186;    0.725695;    0.726099;    0.725825;    0.726504;    0.726983;    0.727104;    0.727538;    0.728150;    0.728208;    0.728321;    0.728128;    0.728110;    0.728131;    0.728131;
 83;    9.224952;    1.411633;    1.344688;    1.318919;    1.292600;    1.264109;    1.223433;    1.186404;    1.138294;    1.071903;    0.962191;    0.843894;    0.811167;    0.760875;    0.731072;    0.725243;    0.713468;    0.713706;    0.715562;    0.716472;    0.717002;    0.717972;    0.718845;    0.719046;    0.719914;    0.721160;    0.721753;    0.721929;    0.722416;    0.723243;    0.723593;    0.724894;    0.725800;    0.726560;    0.727502;    0.728744;    0.729395;    0.729762;    0.729920;    0.730524;    0.731038;    0.731239;    0.731695;    0.731831;    0.731789;    0.731782;    0.732214;    0.732546;    0.732435;    0.732743;    0.732896;    0.732896;
 84;    9.002306;    1.417066;    1.351218;    1.324915;    1.296194;    1.267428;    1.237916;    1.189597;    1.123665;    1.061570;    0.959498;    0.845505;    0.810015;    0.759433;    0.736304;    0.728034;    0.717123;    0.718329;    0.719762;    0.721141;    0.722601;    0.723372;    0.724063;    0.724857;    0.725352;    0.724652;    0.726139;    0.727031;    0.727324;    0.728099;    0.729190;    0.729884;    0.731095;    0.731717;    0.732545;    0.732642;    0.732295;    0.732662;    0.732719;    0.733101;    0.733113;    0.732949;    0.733577;    0.734298;    0.734444;    0.734613;    0.735225;    0.735528;    0.735788;    0.735703;    0.735582;    0.735582;
 85;    9.231447;    1.419830;    1.358368;    1.331398;    1.308010;    1.277768;    1.234146;    1.179517;    1.117337;    1.057804;    0.958167;    0.835253;    0.795700;    0.754003;    0.732620;    0.723413;    0.714107;    0.715760;    0.717001;    0.717705;    0.717722;    0.718860;    0.720362;    0.720522;    0.721256;    0.722579;    0.723628;    0.724434;    0.724873;    0.724763;    0.725634;    0.726430;    0.727046;    0.727949;    0.728517;    0.729049;    0.729322;    0.729482;    0.730602;    0.731064;    0.731496;    0.730931;    0.731464;    0.731766;    0.732598;    0.733011;    0.733201;    0.733034;    0.733553;    0.733821;    0.733727;    0.733727;
 86;    9.450357;    1.419322;    1.356824;    1.325020;    1.294428;    1.261821;    1.225145;    1.188549;    1.132754;    1.054065;    0.969582;    0.843417;    0.806077;    0.757050;    0.731275;    0.725712;    0.714851;    0.715798;    0.717317;    0.717283;    0.717420;    0.718288;    0.718979;    0.720852;    0.721942;    0.722711;    0.723431;    0.723802;    0.724778;    0.725208;    0.726230;    0.727552;    0.728435;    0.729175;    0.729599;    0.730057;    0.730125;    0.731220;    0.731946;    0.732071;    0.732194;    0.732561;    0.732519;    0.732872;    0.733090;    0.732421;    0.733139;    0.733421;    0.733481;    0.733443;    0.733542;    0.733542;
 87;    8.923794;    1.418165;    1.352510;    1.324213;    1.292597;    1.265970;    1.224745;    1.179865;    1.130186;    1.053005;    0.969746;    0.844613;    0.812849;    0.749493;    0.725863;    0.719883;    0.709776;    0.711166;    0.712077;    0.712061;    0.713204;    0.714781;    0.715906;    0.716830;    0.717717;    0.718790;    0.719095;    0.719100;    0.720176;    0.720897;    0.721561;    0.721448;    0.722883;    0.724212;    0.725087;    0.725527;    0.725530;    0.725753;    0.726503;    0.726922;    0.727026;    0.727279;    0.727774;    0.728108;    0.728111;    0.728286;    0.727455;    0.727622;    0.728167;    0.727959;    0.727824;    0.727824;
 88;    9.719850;    1.416959;    1.349844;    1.324692;    1.294100;    1.267197;    1.227146;    1.178228;    1.114478;    1.039532;    0.959794;    0.841904;    0.809762;    0.756045;    0.730317;    0.725433;    0.713544;    0.715030;    0.715581;    0.716958;    0.717794;    0.717664;    0.719237;    0.719732;    0.721028;    0.721288;    0.722493;    0.723329;    0.724342;    0.724983;    0.726008;    0.726514;    0.727572;    0.728576;    0.728870;    0.729446;    0.729465;    0.729786;    0.729834;    0.730298;    0.731072;    0.731759;    0.731965;    0.732404;    0.732420;    0.732498;    0.732996;    0.733371;    0.733532;    0.733424;    0.732937;    0.732937;
 89;   10.194708;    1.418271;    1.357833;    1.338093;    1.302100;    1.266557;    1.226982;    1.189182;    1.130720;    1.049686;    0.958082;    0.847239;    0.809158;    0.762435;    0.735791;    0.725730;    0.715373;    0.716810;    0.718495;    0.719639;    0.721147;    0.722381;    0.722830;    0.724193;    0.724889;    0.725240;    0.726086;    0.725960;    0.726709;    0.726726;    0.726090;    0.727011;    0.727959;    0.729185;    0.730365;    0.730969;    0.731456;    0.732117;    0.732980;    0.733370;    0.733602;    0.734373;    0.734393;    0.734563;    0.733919;    0.733807;    0.734183;    0.734580;    0.734738;    0.735106;    0.735275;    0.735275;
 90;   10.183965;    1.422500;    1.353860;    1.329809;    1.305412;    1.263124;    1.228696;    1.178591;    1.126316;    1.050262;    0.970773;    0.839939;    0.798746;    0.753809;    0.729979;    0.724987;    0.712596;    0.713642;    0.715976;    0.717403;    0.718057;    0.717523;    0.718839;    0.719766;    0.720942;    0.721807;    0.722554;    0.723454;    0.723673;    0.724390;    0.724929;    0.724873;    0.725706;    0.726376;    0.727364;    0.727906;    0.728192;    0.729084;    0.729955;    0.730476;    0.730412;    0.730373;    0.730863;    0.731530;    0.732049;    0.732370;    0.732585;    0.732719;    0.732726;    0.732736;    0.732933;    0.732933;
 91;    8.865305;    1.426520;    1.363458;    1.337883;    1.311775;    1.276780;    1.237459;    1.182458;    1.131846;    1.045334;    0.969279;    0.850456;    0.816056;    0.756260;    0.730858;    0.725636;    0.714715;    0.715489;    0.716771;    0.716901;    0.717877;    0.718254;    0.718320;    0.720418;    0.721496;    0.721976;    0.722333;    0.724077;    0.724877;    0.726038;    0.726240;    0.726200;    0.725825;    0.727404;    0.728709;    0.729732;    0.730244;    0.730424;    0.730503;    0.730855;    0.731103;    0.731560;    0.731732;    0.732629;    0.733119;    0.733721;    0.733961;    0.734273;    0.734411;    0.734046;    0.734009;    0.734009;
 92;    8.797154;    1.427482;    1.358563;    1.332394;    1.308258;    1.271878;    1.233733;    1.189754;    1.122113;    1.057932;    0.954608;    0.835086;    0.806887;    0.746752;    0.723386;    0.719766;    0.707351;    0.709414;    0.710345;    0.710761;    0.711363;    0.712408;    0.712386;    0.713113;    0.714859;    0.716501;    0.717752;    0.718526;    0.719860;    0.720739;    0.721011;    0.721257;    0.721710;    0.722403;    0.723256;    0.723615;    0.723291;    0.724216;    0.724651;    0.725065;    0.725669;    0.725513;    0.725503;    0.726011;    0.726700;    0.727090;    0.727110;    0.726671;    0.726020;    0.726237;    0.726416;    0.726416;
 93;    7.644060;    1.419617;    1.363237;    1.345036;    1.317775;    1.284272;    1.244893;    1.195884;    1.144147;    1.073966;    0.973967;    0.851684;    0.819017;    0.759638;    0.736661;    0.730264;    0.716050;    0.716739;    0.718386;    0.719424;    0.720609;    0.722437;    0.723515;    0.724097;    0.724490;    0.725176;    0.726778;    0.727488;    0.728639;    0.729551;    0.730262;    0.730331;    0.730343;    0.730569;    0.730566;    0.731092;    0.731542;    0.732299;    0.732832;    0.733220;    0.733606;    0.734211;    0.734246;    0.735184;    0.735448;    0.735661;    0.735458;    0.735831;    0.736064;    0.736357;    0.736581;    0.736581;
 94;    7.694286;    1.424851;    1.357202;    1.331326;    1.305111;    1.269332;    1.230534;    1.184175;    1.120760;    1.064045;    0.961885;    0.845693;    0.801497;    0.752706;    0.731079;    0.730582;    0.713919;    0.714797;    0.716272;    0.717616;    0.718195;    0.718698;    0.719847;    0.721112;    0.722564;    0.723576;    0.723553;    0.723871;    0.724474;    0.725837;    0.726325;    0.726447;    0.726422;    0.727208;    0.728014;    0.728215;    0.728507;    0.728772;    0.729133;    0.729919;    0.730314;    0.730411;    0.730026;    0.730462;    0.730618;    0.730624;    0.731198;    0.731028;    0.731032;    0.731222;    0.731433;    0.731433;
 95;    7.651395;    1.417195;    1.352691;    1.333740;    1.301516;    1.257774;    1.219129;    1.175024;    1.132596;    1.071984;    0.972130;    0.842247;    0.817675;    0.762027;    0.734568;    0.730359;    0.718559;    0.719639;    0.720467;    0.722633;    0.723978;    0.724693;    0.724187;    0.725547;    0.726449;    0.727910;    0.729261;    0.730112;    0.730690;    0.731080;    0.732184;    0.733232;    0.733978;    0.733994;    0.734597;    0.735255;    0.736250;    0.737019;    0.737070;    0.737860;    0.737946;    0.738314;    0.738485;    0.738892;    0.738852;    0.739133;    0.739490;    0.739684;    0.739720;    0.739573;    0.739782;    0.739782;
 96;    7.574406;    1.410933;    1.345348;    1.317789;    1.290803;    1.264732;    1.222674;    1.181237;    1.117981;    1.048902;    0.974019;    0.841281;    0.807670;    0.756717;    0.731451;    0.722868;    0.713686;    0.715286;    0.715734;    0.717628;    0.719260;    0.720352;    0.720422;    0.721966;    0.722824;    0.723550;    0.724401;    0.724878;    0.725688;    0.726561;    0.727635;    0.728880;    0.729557;    0.730211;    0.730759;    0.730639;    0.730171;    0.730251;    0.731187;    0.731790;    0.732032;    0.732301;    0.732172;    0.732509;    0.733027;    0.733557;    0.733748;    0.733892;    0.733960;    0.734386;    0.734488;    0.734488;
 97;    7.611158;    1.428332;    1.365020;    1.333527;    1.299883;    1.265251;    1.227228;    1.170893;    1.119852;    1.056672;    0.951379;    0.835261;    0.797161;    0.748861;    0.723721;    0.722145;    0.708798;    0.709562;    0.709983;    0.711309;    0.711909;    0.713815;    0.714850;    0.715105;    0.715079;    0.716417;    0.717288;    0.718590;    0.719856;    0.720928;    0.721680;    0.722469;    0.722933;    0.723114;    0.723137;    0.722557;    0.723931;    0.724747;    0.725415;    0.725897;    0.726209;    0.727001;    0.727640;    0.728284;    0.728291;    0.728137;    0.727827;    0.728219;    0.728198;    0.728040;    0.728249;    0.728249;
 98;    7.581018;    1.422213;    1.361671;    1.332490;    1.305771;    1.275222;    1.225081;    1.188582;    1.124508;    1.048220;    0.960013;    0.842453;    0.817039;    0.758640;    0.732335;    0.727173;    0.716004;    0.718269;    0.719076;    0.720264;    0.721472;    0.722089;    0.723649;    0.724841;    0.725424;    0.726615;    0.727198;    0.727650;    0.727955;    0.729096;    0.729911;    0.730614;    0.731238;    0.731483;    0.732034;    0.733185;    0.734024;    0.734912;    0.735524;    0.735993;    0.736075;    0.736576;    0.736903;    0.737446;    0.737687;    0.737943;    0.737755;    0.737567;    0.737714;    0.738093;    0.738123;    0.738123;
 99;    7.594752;    1.418655;    1.354193;    1.331932;    1.301934;    1.266080;    1.221303;    1.179234;    1.129591;    1.054771;    0.958205;    0.841842;    0.812910;    0.758411;    0.734822;    0.731165;    0.718563;    0.720324;    0.721423;    0.721359;    0.722740;    0.723472;    0.725020;    0.726099;    0.727330;    0.728215;    0.729350;    0.729885;    0.729789;    0.730245;    0.730703;    0.731128;    0.731757;    0.732076;    0.733479;    0.734338;    0.734912;    0.735702;    0.736351;    0.736514;    0.736839;    0.737615;    0.737865;    0.738238;    0.738485;    0.738446;    0.738744;    0.738850;    0.738902;    0.738337;    0.738309;    0.738309;
100;    8.035709;    1.417535;    1.352124;    1.321299;    1.298123;    1.265004;    1.223335;    1.172757;    1.113784;    1.043044;    0.958710;    0.834818;    0.810768;    0.751692;    0.729451;    0.724858;    0.711107;    0.712155;    0.712742;    0.714283;    0.714855;    0.716518;    0.717089;    0.716791;    0.717665;    0.719080;    0.720230;    0.721407;    0.721848;    0.722466;    0.723776;    0.724665;    0.724758;    0.724508;    0.725914;    0.726849;    0.727372;    0.726938;    0.726834;    0.727150;    0.727964;    0.728503;    0.729034;    0.729417;    0.729887;    0.730150;    0.730304;    0.730034;    0.730383;    0.730697;    0.730711;    0.730711;


==> anc/LVM_v0.2/result_simulation/SetC4.4_Modelppca-none-none_CVrkf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;PC28;PC29;PC30;PC31;PC32;PC33;PC34;PC35;PC36;PC37;PC38;PC39;PC40;PC41;PC42;PC43;PC44;PC45;PC46;PC47;PC48;PC49;PC50;
Nan;Nan;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  1;    0.146611;   71.111594;   68.598109;   67.464659;   66.531124;   65.567500;   64.546384;   62.676741;   60.524977;   58.434413;   55.475788;   51.900710;   50.043007;   48.128822;   46.795402;   46.593640;   46.371523;   46.401949;   46.416914;   46.445131;   46.464735;   46.488840;   46.513557;   46.528675;   46.546916;   46.564227;   46.574079;   46.588209;   46.602914;   46.597899;   46.604115;   46.610405;   46.622658;   46.639243;   46.651524;   46.658699;   46.662329;   46.681537;   46.686709;   46.697694;   46.701130;   46.698046;   46.691288;   46.691534;   46.694302;   46.701751;   46.710183;   46.711404;   46.705046;   46.708426;   46.709770;   46.709770;
  2;    0.122308;   71.093925;   68.463475;   67.560194;   66.650772;   65.140301;   64.069321;   62.219755;   60.865854;   58.341249;   55.787252;   52.107034;   50.202015;   48.120981;   46.846517;   46.566493;   46.336540;   46.379738;   46.399191;   46.411150;   46.431394;   46.446080;   46.475131;   46.500466;   46.513312;   46.519207;   46.542219;   46.558242;   46.569514;   46.576041;   46.586772;   46.587917;   46.598052;   46.608646;   46.622288;   46.615187;   46.630025;   46.651430;   46.664611;   46.665366;   46.664464;   46.677722;   46.682008;   46.685991;   46.690008;   46.693361;   46.691990;   46.693428;   46.692156;   46.694840;   46.696096;   46.696096;
  3;    0.122647;   71.076632;   68.664152;   67.909765;   66.770225;   65.734626;   64.804400;   63.217310;   61.372858;   59.242060;   56.673351;   52.023547;   50.270506;   48.041793;   46.745479;   46.529741;   46.305885;   46.325357;   46.352603;   46.362225;   46.379226;   46.420969;   46.454025;   46.476148;   46.491906;   46.503708;   46.516054;   46.546002;   46.555479;   46.572711;   46.574887;   46.587949;   46.606994;   46.623837;   46.636755;   46.644230;   46.657509;   46.663229;   46.672169;   46.669444;   46.670962;   46.668761;   46.675257;   46.675656;   46.682915;   46.686154;   46.692356;   46.693466;   46.697754;   46.694069;   46.698585;   46.698585;
  4;    0.120641;   71.689552;   69.145111;   68.356725;   67.212033;   66.101735;   64.323229;   63.392974;   61.990505;   59.601378;   56.386601;   51.923443;   50.241303;   48.295464;   47.038094;   46.817404;   46.578500;   46.590981;   46.626530;   46.649079;   46.666349;   46.692670;   46.720040;   46.740445;   46.762656;   46.778460;   46.789690;   46.810758;   46.831035;   46.836848;   46.837245;   46.835454;   46.850729;   46.859077;   46.878054;   46.883502;   46.898467;   46.912023;   46.927983;   46.941488;   46.949960;   46.939996;   46.921644;   46.932622;   46.944541;   46.947893;   46.948919;   46.948451;   46.945456;   46.947559;   46.949019;   46.949019;
  5;    0.122179;   70.855675;   68.506936;   67.793090;   66.787201;   65.609123;   64.422468;   62.867515;   60.892100;   58.419194;   56.163752;   51.812298;   50.157473;   48.160808;   46.712650;   46.494057;   46.256740;   46.299022;   46.319547;   46.350534;   46.355979;   46.389363;   46.417122;   46.439577;   46.453745;   46.470501;   46.478028;   46.483784;   46.484522;   46.485290;   46.505419;   46.523823;   46.522041;   46.527927;   46.536262;   46.538515;   46.555287;   46.565502;   46.570940;   46.576698;   46.582901;   46.589675;   46.591346;   46.589833;   46.587894;   46.591655;   46.584520;   46.589368;   46.595990;   46.596884;   46.595240;   46.595240;
  6;    0.108825;   70.851467;   68.101061;   67.342807;   66.124039;   64.919228;   63.456133;   62.077505;   60.206109;   58.133219;   55.282098;   51.674612;   50.061273;   47.839443;   46.547489;   46.315988;   46.046956;   46.089539;   46.112625;   46.156778;   46.185072;   46.207838;   46.222900;   46.236790;   46.237505;   46.241559;   46.256902;   46.286318;   46.299863;   46.310836;   46.306702;   46.312683;   46.301832;   46.312311;   46.329017;   46.351757;   46.367311;   46.370771;   46.384960;   46.398422;   46.408483;   46.410128;   46.411937;   46.416603;   46.413742;   46.416068;   46.422101;   46.426099;   46.430424;   46.432700;   46.427391;   46.427391;
  7;    0.110780;   71.418473;   68.927986;   67.869522;   67.011797;   65.988346;   64.394016;   63.066900;   61.385168;   59.194299;   55.377864;   51.778844;   50.136621;   48.151199;   46.866264;   46.627090;   46.364770;   46.385683;   46.410380;   46.425655;   46.436775;   46.437952;   46.468267;   46.492807;   46.514866;   46.538150;   46.543827;   46.561904;   46.582247;   46.599669;   46.611318;   46.626962;   46.623853;   46.640143;   46.640998;   46.636757;   46.654917;   46.662751;   46.680686;   46.679930;   46.682097;   46.666145;   46.677558;   46.685277;   46.682919;   46.685404;   46.688288;   46.695868;   46.699311;   46.701627;   46.702702;   46.702702;
  8;    0.108231;   70.580268;   68.253143;   67.410748;   66.602443;   65.578818;   64.097047;   62.717208;   60.409940;   58.141596;   55.439384;   51.890270;   50.310030;   47.710345;   46.443816;   46.239805;   46.016490;   46.049755;   46.053322;   46.077479;   46.091543;   46.114201;   46.134003;   46.157726;   46.173411;   46.169723;   46.199352;   46.213854;   46.237177;   46.243247;   46.241030;   46.257454;   46.272358;   46.285711;   46.298379;   46.317393;   46.333741;   46.344065;   46.346960;   46.349407;   46.347084;   46.355665;   46.370898;   46.373705;   46.378917;   46.384375;   46.384695;   46.387920;   46.391947;   46.390004;   46.392032;   46.392032;
  9;    0.108232;   71.199230;   68.622239;   67.748082;   66.697493;   65.519074;   64.341236;   63.216572;   61.773986;   59.399890;   55.868443;   51.830672;   50.025906;   48.024897;   46.683461;   46.510656;   46.247388;   46.264133;   46.309054;   46.346047;   46.375498;   46.400512;   46.413142;   46.422369;   46.427729;   46.428687;   46.447175;   46.449013;   46.481152;   46.503683;   46.519380;   46.539106;   46.546974;   46.558516;   46.576068;   46.580893;   46.575220;   46.576140;   46.587592;   46.603701;   46.610793;   46.615349;   46.617299;   46.620071;   46.623645;   46.631275;   46.636049;   46.641895;   46.645595;   46.647039;   46.647998;   46.647998;
 10;    0.107895;   70.907183;   68.585244;   67.805314;   66.750620;   65.865757;   64.363409;   62.902623;   61.623909;   59.489605;   56.915053;   51.851729;   49.927155;   47.815079;   46.605862;   46.374629;   46.141605;   46.185400;   46.225109;   46.242218;   46.251397;   46.292438;   46.316035;   46.336152;   46.366133;   46.387999;   46.401304;   46.413779;   46.422566;   46.434852;   46.452427;   46.469746;   46.474919;   46.486616;   46.489188;   46.504565;   46.515128;   46.529178;   46.536298;   46.543864;   46.538878;   46.550366;   46.559984;   46.565869;   46.571925;   46.577009;   46.579200;   46.579314;   46.579598;   46.580253;   46.581292;   46.581292;
 11;    0.107336;   70.950002;   68.360011;   67.426611;   66.623732;   65.329486;   64.289895;   62.888056;   60.598963;   58.611882;   55.710530;   51.528636;   49.702865;   47.871333;   46.662629;   46.411047;   46.176697;   46.212518;   46.234209;   46.254241;   46.259886;   46.292329;   46.310347;   46.322615;   46.337088;   46.351931;   46.350082;   46.367886;   46.396869;   46.417808;   46.443388;   46.457378;   46.471673;   46.483976;   46.498656;   46.516252;   46.523122;   46.523591;   46.521534;   46.525468;   46.525316;   46.536554;   46.541244;   46.536600;   46.534749;   46.544189;   46.549203;   46.553596;   46.553336;   46.555398;   46.557310;   46.557310;
 12;    0.108777;   70.782640;   68.196760;   67.253858;   66.229681;   65.190087;   64.008547;   62.459538;   60.351718;   58.188711;   55.532590;   51.285324;   49.701297;   47.549535;   46.340497;   46.124937;   45.891151;   45.936599;   45.955410;   45.964938;   45.996007;   46.018849;   46.016348;   46.039231;   46.057015;   46.068806;   46.090380;   46.098057;   46.102988;   46.103973;   46.102429;   46.112370;   46.128189;   46.129882;   46.144830;   46.159142;   46.164996;   46.174701;   46.187705;   46.188079;   46.203106;   46.204399;   46.208919;   46.217412;   46.226308;   46.236375;   46.243667;   46.247225;   46.246400;   46.241701;   46.242253;   46.242253;
 13;    0.108908;   70.856694;   68.463498;   67.775182;   66.571828;   65.687174;   64.163073;   62.571127;   61.095179;   59.024331;   55.526928;   51.828638;   50.039211;   47.825469;   46.670664;   46.448644;   46.245866;   46.272702;   46.295243;   46.300393;   46.321944;   46.347103;   46.361442;   46.391318;   46.418172;   46.435799;   46.464625;   46.484013;   46.498446;   46.521520;   46.541603;   46.550655;   46.561417;   46.554909;   46.564509;   46.572159;   46.573639;   46.577226;   46.585839;   46.586682;   46.595522;   46.598209;   46.601516;   46.598927;   46.606788;   46.609877;   46.618543;   46.623509;   46.624940;   46.625736;   46.627008;   46.627008;
 14;    0.126376;   70.612005;   68.324667;   67.441696;   66.445249;   65.486344;   64.255852;   62.937788;   61.020391;   58.430458;   56.108167;   51.718341;   50.053139;   48.037686;   46.652993;   46.422774;   46.199719;   46.221058;   46.247375;   46.281354;   46.299343;   46.330439;   46.355008;   46.359766;   46.383515;   46.398730;   46.397830;   46.438241;   46.457838;   46.468794;   46.490848;   46.503784;   46.512907;   46.530719;   46.542142;   46.549065;   46.544245;   46.533302;   46.545768;   46.551393;   46.563714;   46.573617;   46.569756;   46.580400;   46.589287;   46.591146;   46.596308;   46.594834;   46.597405;   46.596616;   46.598848;   46.598848;
 15;    0.108590;   70.427712;   68.148073;   67.600154;   66.497609;   65.177669;   63.852695;   62.134335;   60.423109;   58.343011;   55.400363;   51.743182;   50.345789;   47.708907;   46.478700;   46.225821;   45.954092;   45.980444;   45.999559;   46.050555;   46.086681;   46.108263;   46.116289;   46.112010;   46.119285;   46.152522;   46.168735;   46.171009;   46.187132;   46.204618;   46.209663;   46.213095;   46.218568;   46.219824;   46.226848;   46.240238;   46.259202;   46.266216;   46.270915;   46.285397;   46.299519;   46.294668;   46.302567;   46.300716;   46.305761;   46.314600;   46.316033;   46.315029;   46.321660;   46.322759;   46.323890;   46.323890;
 16;    0.111136;   71.496610;   68.769810;   67.637955;   66.865233;   65.762129;   64.596164;   63.246738;   61.652852;   59.092669;   56.464611;   52.338911;   50.555551;   48.337545;   47.059210;   46.795125;   46.575329;   46.599063;   46.616769;   46.640916;   46.683608;   46.710017;   46.739923;   46.756688;   46.765870;   46.779015;   46.798369;   46.813879;   46.825334;   46.828108;   46.824774;   46.843880;   46.862625;   46.870775;   46.896659;   46.918144;   46.925860;   46.936887;   46.947574;   46.959417;   46.962109;   46.963482;   46.965719;   46.974734;   46.977498;   46.982082;   46.978574;   46.979439;   46.978457;   46.981511;   46.983501;   46.983501;
 17;    0.109016;   70.908454;   68.267877;   67.250428;   66.324953;   64.904345;   63.382613;   61.893582;   60.355927;   57.765528;   55.180907;   51.617106;   49.877266;   47.721910;   46.448398;   46.188533;   45.937170;   45.977889;   46.006569;   46.010681;   46.040635;   46.060620;   46.069548;   46.082753;   46.094988;   46.122578;   46.141405;   46.156808;   46.169648;   46.175145;   46.182941;   46.201962;   46.221586;   46.232852;   46.236132;   46.253944;   46.261730;   46.258507;   46.278827;   46.279938;   46.292672;   46.301876;   46.300730;   46.301337;   46.308803;   46.304609;   46.306391;   46.305156;   46.311288;   46.310303;   46.309659;   46.309659;
 18;    0.112072;   71.072525;   68.510820;   67.478197;   66.648217;   65.277486;   63.834923;   62.540554;   60.977272;   59.237741;   56.118536;   51.680000;   50.074628;   47.889434;   46.547866;   46.333563;   46.095850;   46.123227;   46.141617;   46.168678;   46.192572;   46.212805;   46.212808;   46.231928;   46.247444;   46.263248;   46.269589;   46.294658;   46.318325;   46.340392;   46.352438;   46.359649;   46.363914;   46.391554;   46.416791;   46.430835;   46.432085;   46.442089;   46.451811;   46.459401;   46.463594;   46.472461;   46.475861;   46.485488;   46.484650;   46.484645;   46.490304;   46.493489;   46.493560;   46.497279;   46.498247;   46.498247;
 19;    0.109113;   70.739901;   68.323408;   67.588221;   66.666387;   65.261054;   64.186959;   62.852532;   60.852831;   58.842394;   55.733621;   51.910631;   50.173960;   47.990425;   46.784099;   46.526716;   46.270774;   46.319878;   46.336650;   46.329616;   46.331131;   46.370504;   46.402470;   46.421268;   46.452934;   46.477365;   46.494631;   46.486726;   46.516657;   46.526726;   46.547537;   46.563581;   46.574596;   46.572446;   46.589660;   46.606530;   46.623223;   46.631949;   46.633776;   46.638984;   46.643976;   46.653007;   46.658440;   46.664170;   46.662520;   46.675525;   46.679345;   46.681118;   46.680738;   46.684283;   46.684479;   46.684479;
 20;    0.115495;   70.824566;   68.319159;   67.669373;   66.906649;   65.641606;   64.387759;   62.603321;   60.919245;   58.667296;   55.419331;   51.786473;   50.242792;   47.951142;   46.569173;   46.340014;   46.132764;   46.163436;   46.179506;   46.194211;   46.221557;   46.228390;   46.282931;   46.315220;   46.336663;   46.354968;   46.367809;   46.391827;   46.395865;   46.400484;   46.420761;   46.433131;   46.445384;   46.452746;   46.459726;   46.461712;   46.488844;   46.503380;   46.511528;   46.513587;   46.513490;   46.515799;   46.525571;   46.531552;   46.535103;   46.539660;   46.543022;   46.541218;   46.546552;   46.549793;   46.550881;   46.550881;
 21;    0.132357;   70.705521;   68.377384;   67.627754;   66.428160;   65.488270;   64.072959;   62.720508;   60.884618;   58.421711;   55.019509;   51.272627;   49.860670;   47.751561;   46.615183;   46.383916;   46.152773;   46.169391;   46.217536;   46.233053;   46.258148;   46.287725;   46.296812;   46.328681;   46.347696;   46.377282;   46.400743;   46.415418;   46.416449;   46.440481;   46.463510;   46.476391;   46.484496;   46.492578;   46.493679;   46.492089;   46.475693;   46.476227;   46.485867;   46.486045;   46.501682;   46.506784;   46.505724;   46.505293;   46.521689;   46.525753;   46.527206;   46.521326;   46.526015;   46.527176;   46.528455;   46.528455;
 22;    0.107824;   71.550726;   69.021434;   68.138458;   67.017073;   65.609441;   64.354228;   62.760873;   60.945478;   58.548739;   55.495493;   52.048536;   50.195299;   48.205190;   46.686743;   46.444780;   46.238638;   46.278971;   46.307009;   46.333364;   46.340211;   46.336389;   46.357547;   46.382636;   46.395781;   46.401625;   46.407624;   46.432923;   46.448270;   46.466892;   46.480166;   46.499126;   46.519731;   46.541350;   46.555294;   46.569177;   46.578799;   46.583571;   46.598314;   46.604126;   46.604663;   46.595096;   46.607677;   46.615024;   46.622265;   46.629677;   46.632893;   46.630244;   46.623980;   46.627354;   46.626275;   46.626275;
 23;    0.109963;   70.998923;   68.431640;   67.766705;   66.583928;   65.450651;   64.185433;   62.281142;   60.776306;   57.985025;   55.192767;   51.710519;   50.057706;   48.011074;   46.717141;   46.517192;   46.299147;   46.316357;   46.358135;   46.393234;   46.417693;   46.417360;   46.446041;   46.453729;   46.477318;   46.494452;   46.490008;   46.517692;   46.535945;   46.545327;   46.536418;   46.561787;   46.578076;   46.594207;   46.596863;   46.615947;   46.634886;   46.642305;   46.652070;   46.661667;   46.672738;   46.679877;   46.686584;   46.691136;   46.698394;   46.699580;   46.704861;   46.701373;   46.703948;   46.700264;   46.700997;   46.700997;
 24;    0.112082;   71.083900;   68.565645;   67.814651;   66.525674;   65.333565;   63.881688;   62.510669;   60.871504;   59.019754;   55.643967;   51.517602;   49.708036;   47.791479;   46.497873;   46.297874;   46.090226;   46.095391;   46.124386;   46.140806;   46.159544;   46.198593;   46.218495;   46.257947;   46.279842;   46.299352;   46.309511;   46.312986;   46.307038;   46.319985;   46.341931;   46.349268;   46.365304;   46.378881;   46.391224;   46.405297;   46.410231;   46.419092;   46.432129;   46.436772;   46.434566;   46.440028;   46.443700;   46.441879;   46.440573;   46.447740;   46.454051;   46.441560;   46.444924;   46.441714;   46.442655;   46.442655;
 25;    0.108551;   70.497107;   68.077857;   67.442961;   66.452282;   65.118870;   63.816458;   62.467051;   61.005579;   58.847132;   55.622140;   51.665834;   49.634655;   47.722434;   46.558084;   46.380283;   46.068594;   46.072633;   46.081431;   46.108797;   46.152402;   46.180837;   46.193223;   46.222566;   46.238031;   46.244515;   46.249033;   46.253373;   46.279208;   46.296822;   46.321078;   46.344834;   46.362860;   46.376834;   46.386633;   46.396211;   46.390635;   46.378395;   46.401862;   46.414794;   46.416911;   46.417510;   46.408847;   46.415712;   46.404023;   46.416792;   46.420143;   46.426415;   46.425828;   46.423353;   46.425356;   46.425356;
 26;    0.113686;   71.468775;   68.769942;   67.739573;   66.978935;   65.643785;   64.713225;   63.495107;   61.632238;   58.956109;   56.353999;   52.322952;   50.907720;   48.302619;   46.975805;   46.695698;   46.466158;   46.477282;   46.507634;   46.509748;   46.539652;   46.578816;   46.603210;   46.625367;   46.644316;   46.662514;   46.665381;   46.670313;   46.670664;   46.683185;   46.684948;   46.690366;   46.699843;   46.727952;   46.740492;   46.751264;   46.762985;   46.766460;   46.778964;   46.789593;   46.794678;   46.794317;   46.795889;   46.804935;   46.809949;   46.815334;   46.815844;   46.823481;   46.815936;   46.820644;   46.823328;   46.823328;
 27;    0.108471;   70.788494;   68.262284;   67.355921;   66.466694;   65.370099;   63.715713;   62.662844;   60.719613;   59.036470;   56.186000;   51.738980;   50.127499;   47.631026;   46.488168;   46.292346;   46.076774;   46.117839;   46.144756;   46.161589;   46.196822;   46.220372;   46.233762;   46.239547;   46.254868;   46.263216;   46.296071;   46.312420;   46.327467;   46.335632;   46.361560;   46.381813;   46.387143;   46.397107;   46.405238;   46.403764;   46.404863;   46.411792;   46.403648;   46.415925;   46.419355;   46.418724;   46.425926;   46.426319;   46.438573;   46.448589;   46.454827;   46.453670;   46.458862;   46.462816;   46.463104;   46.463104;
 28;    0.108775;   71.038012;   68.440903;   67.440067;   66.331310;   65.319108;   63.993213;   62.346893;   60.975600;   58.462890;   56.143320;   51.780067;   49.982818;   47.849412;   46.556564;   46.333526;   46.085621;   46.115033;   46.147711;   46.186368;   46.209526;   46.231348;   46.243367;   46.237649;   46.244595;   46.273413;   46.298875;   46.310698;   46.314233;   46.335207;   46.355109;   46.371270;   46.375704;   46.392878;   46.397895;   46.397933;   46.395629;   46.405982;   46.404811;   46.401983;   46.400112;   46.409420;   46.421185;   46.431645;   46.441008;   46.447163;   46.452352;   46.452507;   46.460438;   46.464075;   46.461709;   46.461709;
 29;    0.108991;   71.241947;   68.669308;   67.853270;   66.699147;   65.618684;   64.584913;   62.863016;   60.957005;   58.292363;   55.588371;   52.084808;   50.235454;   47.840862;   46.629667;   46.400286;   46.163816;   46.202251;   46.221152;   46.251072;   46.255225;   46.265520;   46.283844;   46.313557;   46.338489;   46.366107;   46.383261;   46.390651;   46.386063;   46.412183;   46.432998;   46.442578;   46.447797;   46.460718;   46.470289;   46.485918;   46.487786;   46.482658;   46.493973;   46.503192;   46.514680;   46.522258;   46.528450;   46.535038;   46.536345;   46.541591;   46.545597;   46.543476;   46.547827;   46.548022;   46.549876;   46.549876;
 30;    0.108564;   71.071737;   68.531020;   67.899787;   67.101650;   65.899947;   64.328472;   62.595180;   61.153482;   59.130402;   55.776036;   52.135108;   50.768865;   48.227747;   46.916266;   46.664896;   46.479877;   46.513208;   46.540202;   46.571973;   46.594531;   46.610714;   46.618260;   46.628147;   46.665464;   46.677937;   46.689252;   46.693737;   46.723376;   46.742034;   46.754392;   46.774621;   46.790119;   46.805667;   46.806508;   46.815339;   46.822971;   46.829374;   46.832201;   46.840441;   46.851607;   46.855337;   46.861024;   46.872005;   46.878423;   46.876962;   46.873743;   46.881694;   46.882639;   46.879735;   46.882515;   46.882515;
 31;    0.108470;   70.949289;   68.348387;   67.545797;   66.625903;   65.094292;   64.252087;   62.795248;   60.833945;   58.639473;   56.148366;   51.862687;   50.186106;   48.012302;   46.626173;   46.431467;   46.170582;   46.196502;   46.222899;   46.256535;   46.261081;   46.276352;   46.284320;   46.309170;   46.318860;   46.335038;   46.370662;   46.384234;   46.389519;   46.389751;   46.396574;   46.392464;   46.412074;   46.419788;   46.421054;   46.434401;   46.445592;   46.440116;   46.438495;   46.451099;   46.459805;   46.458736;   46.452644;   46.457706;   46.460919;   46.463805;   46.474647;   46.479846;   46.483310;   46.484352;   46.485769;   46.485769;
 32;    0.108069;   71.067529;   68.520762;   67.724900;   66.778184;   65.594088;   63.743838;   62.420903;   60.558696;   58.142640;   55.365595;   51.661870;   49.821204;   47.897955;   46.530191;   46.313556;   46.092443;   46.117965;   46.151909;   46.178625;   46.200555;   46.226769;   46.248082;   46.273113;   46.293518;   46.307501;   46.318669;   46.335066;   46.341253;   46.351512;   46.360850;   46.372151;   46.390162;   46.401670;   46.400923;   46.408566;   46.414558;   46.412440;   46.409740;   46.424015;   46.432107;   46.440957;   46.447654;   46.446903;   46.454335;   46.454243;   46.459891;   46.460973;   46.460526;   46.461230;   46.465376;   46.465376;
 33;    0.108957;   70.870112;   68.302865;   67.513043;   66.534227;   65.203532;   64.029318;   62.443315;   60.712107;   58.305298;   55.253160;   51.454667;   49.784266;   47.746938;   46.315623;   46.135772;   45.876119;   45.903425;   45.926480;   45.943729;   45.976289;   45.998519;   46.026591;   46.046570;   46.062430;   46.074141;   46.080346;   46.068411;   46.092699;   46.115433;   46.130925;   46.147090;   46.170503;   46.179505;   46.187445;   46.193534;   46.214935;   46.228920;   46.243822;   46.257947;   46.260422;   46.259540;   46.259800;   46.263892;   46.266057;   46.271680;   46.278262;   46.277819;   46.260013;   46.262937;   46.265942;   46.265942;
 34;    0.144646;   71.088175;   68.700023;   67.967551;   66.766996;   65.899062;   64.297376;   62.747552;   60.921852;   59.062530;   56.344153;   52.057960;   50.512880;   48.099048;   46.781652;   46.562590;   46.329806;   46.353828;   46.372702;   46.395132;   46.397510;   46.403183;   46.429074;   46.455386;   46.487868;   46.508818;   46.529357;   46.538718;   46.544960;   46.531750;   46.525147;   46.550995;   46.572761;   46.585368;   46.598526;   46.606147;   46.619697;   46.617293;   46.607024;   46.617010;   46.626045;   46.631025;   46.620485;   46.627395;   46.634581;   46.638928;   46.641478;   46.642947;   46.645956;   46.647746;   46.648794;   46.648794;
 35;    0.109302;   70.983478;   68.447576;   67.853382;   66.593413;   65.378970;   64.099584;   62.897838;   60.814110;   58.650924;   56.203120;   51.589529;   49.822241;   47.962767;   46.709920;   46.465265;   46.173243;   46.192421;   46.217332;   46.233967;   46.267499;   46.289271;   46.308750;   46.324415;   46.327118;   46.345659;   46.358022;   46.369769;   46.397130;   46.415614;   46.428285;   46.452655;   46.465114;   46.476135;   46.482889;   46.491444;   46.501175;   46.495930;   46.507819;   46.522898;   46.529715;   46.537393;   46.541953;   46.550816;   46.547799;   46.541767;   46.553300;   46.558591;   46.560208;   46.558759;   46.559000;   46.559000;
 36;    0.113820;   70.285369;   67.964028;   66.993415;   66.173350;   65.267992;   63.936039;   62.316107;   60.432390;   57.531231;   54.663158;   51.311890;   49.560920;   47.593971;   46.361593;   46.183605;   45.949315;   45.983224;   46.009288;   46.039833;   46.045573;   46.076443;   46.089753;   46.102922;   46.113035;   46.100717;   46.130749;   46.152025;   46.171727;   46.187375;   46.193514;   46.217996;   46.236219;   46.239099;   46.246478;   46.248511;   46.256257;   46.271156;   46.281684;   46.291785;   46.287933;   46.290780;   46.287214;   46.298779;   46.309423;   46.319080;   46.323898;   46.323793;   46.321066;   46.318991;   46.319775;   46.319775;
 37;    0.107943;   70.761820;   68.243946;   67.382942;   66.767711;   65.322919;   64.337071;   62.917358;   61.216651;   58.208925;   55.350357;   51.657172;   50.007289;   47.699277;   46.473788;   46.288091;   46.055811;   46.087418;   46.116848;   46.136371;   46.148283;   46.167936;   46.163722;   46.187868;   46.208552;   46.238081;   46.260041;   46.280743;   46.307575;   46.321664;   46.342225;   46.343887;   46.346284;   46.362014;   46.379302;   46.392910;   46.405222;   46.409478;   46.401776;   46.398404;   46.402560;   46.404141;   46.415251;   46.410855;   46.411358;   46.420360;   46.423203;   46.425380;   46.426653;   46.428347;   46.429640;   46.429640;
 38;    0.107874;   70.893590;   68.474878;   67.651152;   66.479811;   65.322596;   64.017045;   62.301623;   60.925475;   58.610790;   55.595453;   51.950851;   50.155800;   48.096278;   46.698520;   46.496587;   46.254106;   46.307073;   46.342164;   46.347619;   46.379473;   46.404668;   46.399479;   46.370566;   46.394663;   46.424583;   46.434284;   46.466651;   46.492693;   46.510224;   46.513154;   46.522820;   46.513860;   46.514622;   46.535803;   46.556597;   46.563300;   46.569503;   46.582130;   46.593154;   46.597465;   46.600857;   46.607762;   46.616422;   46.617511;   46.624404;   46.624384;   46.625100;   46.623945;   46.627396;   46.630446;   46.630446;
 39;    0.111270;   70.343811;   68.037370;   67.397450;   66.239391;   65.026470;   63.545846;   61.996047;   60.213076;   57.709273;   55.620959;   51.496392;   49.828509;   47.909122;   46.542765;   46.322859;   46.045537;   46.070730;   46.076722;   46.112988;   46.125036;   46.153182;   46.192652;   46.220598;   46.239669;   46.261312;   46.271823;   46.275710;   46.277746;   46.288707;   46.278511;   46.290787;   46.295119;   46.314238;   46.331576;   46.331598;   46.321464;   46.340147;   46.357550;   46.367604;   46.367942;   46.375736;   46.380349;   46.390430;   46.395098;   46.404473;   46.407714;   46.406371;   46.412230;   46.410435;   46.413746;   46.413746;
 40;    0.110930;   70.636367;   68.228663;   67.300984;   66.179072;   64.786725;   63.768654;   62.125714;   60.323825;   58.232514;   55.345780;   51.419151;   49.648281;   47.534853;   46.396027;   46.153594;   45.885226;   45.902674;   45.943688;   45.951845;   45.966480;   45.998795;   46.024322;   46.044432;   46.050186;   46.052297;   46.081813;   46.098433;   46.114650;   46.126124;   46.140167;   46.152450;   46.148174;   46.158535;   46.171815;   46.181665;   46.192609;   46.196586;   46.209172;   46.219388;   46.217191;   46.200852;   46.213404;   46.223504;   46.228240;   46.235250;   46.235701;   46.239217;   46.240304;   46.236031;   46.238699;   46.238699;
 41;    0.111752;   71.006538;   68.417779;   67.481458;   66.647402;   65.543784;   64.009377;   62.959772;   60.860060;   58.535424;   55.404607;   51.809092;   50.125433;   48.013372;   46.573858;   46.313300;   46.112323;   46.128085;   46.165953;   46.200952;   46.225026;   46.235755;   46.248925;   46.265847;   46.283825;   46.297321;   46.327516;   46.343165;   46.352344;   46.346907;   46.372397;   46.387508;   46.403663;   46.402057;   46.423472;   46.440477;   46.452509;   46.454495;   46.447664;   46.448475;   46.449836;   46.461507;   46.465341;   46.469681;   46.472523;   46.475563;   46.474428;   46.482007;   46.486139;   46.486718;   46.485137;   46.485137;
 42;    0.109020;   71.268298;   68.814382;   67.971099;   66.763427;   65.716758;   64.229598;   62.907718;   61.150839;   59.147866;   55.761141;   52.030648;   50.275797;   48.048630;   46.673766;   46.457058;   46.240495;   46.265607;   46.299734;   46.317796;   46.349120;   46.371229;   46.390595;   46.401441;   46.429649;   46.458944;   46.481413;   46.499501;   46.514484;   46.525603;   46.531868;   46.535609;   46.527266;   46.541894;   46.546464;   46.565809;   46.584182;   46.593088;   46.592004;   46.596668;   46.607020;   46.608459;   46.615679;   46.625493;   46.629724;   46.636729;   46.638462;   46.639510;   46.642378;   46.644873;   46.645015;   46.645015;
 43;    0.109779;   70.915471;   68.359948;   67.383578;   66.799883;   65.838957;   64.332495;   62.161447;   60.532977;   58.359469;   56.029490;   51.421066;   49.729575;   47.900794;   46.560003;   46.258411;   46.057704;   46.077331;   46.102776;   46.133068;   46.160902;   46.183208;   46.193316;   46.217258;   46.232820;   46.252944;   46.276273;   46.291837;   46.308904;   46.317018;   46.330754;   46.339892;   46.338379;   46.359534;   46.374927;   46.381339;   46.389582;   46.391072;   46.397913;   46.407074;   46.414467;   46.427237;   46.434693;   46.439194;   46.441081;   46.443077;   46.445138;   46.445683;   46.453329;   46.457273;   46.461323;   46.461323;
 44;    0.109469;   71.245451;   68.630668;   67.777847;   66.974156;   65.714712;   64.363075;   62.720332;   61.227542;   59.321877;   55.863311;   51.873383;   50.107518;   48.248177;   46.835248;   46.591954;   46.378258;   46.384000;   46.433585;   46.448522;   46.464894;   46.502704;   46.529088;   46.533336;   46.554937;   46.557248;   46.581893;   46.596584;   46.611090;   46.623628;   46.644897;   46.655644;   46.658937;   46.669837;   46.672886;   46.688083;   46.699704;   46.709659;   46.707470;   46.700534;   46.714353;   46.720900;   46.729032;   46.731624;   46.736394;   46.742438;   46.754261;   46.755561;   46.747528;   46.755156;   46.754190;   46.754190;
 45;    0.111346;   70.738506;   68.208507;   67.159296;   66.082071;   65.006564;   64.107173;   62.712192;   60.696560;   58.998514;   55.850185;   51.844026;   50.073517;   48.062378;   46.702877;   46.486888;   46.277590;   46.319130;   46.344708;   46.372177;   46.393967;   46.407252;   46.429224;   46.441895;   46.465862;   46.484308;   46.501199;   46.499014;   46.512601;   46.526846;   46.549565;   46.568259;   46.590858;   46.603461;   46.614213;   46.614135;   46.626546;   46.642298;   46.654496;   46.664718;   46.672675;   46.671806;   46.671662;   46.682963;   46.686787;   46.680611;   46.683336;   46.680877;   46.682626;   46.684184;   46.684575;   46.684575;
 46;    0.105910;   70.766916;   68.284060;   67.334836;   66.103309;   64.948144;   63.599618;   62.177946;   60.092692;   58.084048;   55.568248;   51.529233;   49.806600;   47.667405;   46.533985;   46.274037;   45.996791;   46.033879;   46.045583;   46.068786;   46.092599;   46.111572;   46.121478;   46.142719;   46.157124;   46.192068;   46.218075;   46.228761;   46.229515;   46.259757;   46.275547;   46.286411;   46.304597;   46.309610;   46.308590;   46.304652;   46.315311;   46.315794;   46.314034;   46.322744;   46.340172;   46.353204;   46.363109;   46.374124;   46.380369;   46.379091;   46.383919;   46.375591;   46.374600;   46.378318;   46.380701;   46.380701;
 47;    0.110292;   71.707654;   68.946291;   68.185875;   67.097122;   66.149937;   64.829875;   63.197016;   61.548693;   59.028642;   56.529435;   52.016966;   50.287941;   48.200526;   46.803520;   46.529995;   46.305059;   46.316217;   46.334127;   46.373079;   46.402722;   46.418277;   46.425143;   46.453133;   46.477373;   46.499690;   46.509650;   46.517688;   46.510370;   46.528801;   46.544027;   46.563090;   46.583096;   46.589131;   46.598186;   46.596268;   46.600192;   46.594444;   46.612571;   46.627514;   46.646257;   46.653890;   46.658129;   46.655941;   46.665079;   46.666871;   46.674696;   46.677808;   46.677967;   46.680530;   46.678807;   46.678807;
 48;    0.109829;   70.793618;   68.346505;   67.432539;   66.421990;   65.125402;   63.846149;   62.548359;   60.401939;   58.673166;   56.077258;   51.805956;   49.938326;   47.790699;   46.567945;   46.356858;   46.124738;   46.136104;   46.169152;   46.195594;   46.238226;   46.268928;   46.284387;   46.307692;   46.326570;   46.327365;   46.329068;   46.356221;   46.366244;   46.378314;   46.404520;   46.419406;   46.429531;   46.425559;   46.409426;   46.410974;   46.425322;   46.433768;   46.454211;   46.472918;   46.483513;   46.490361;   46.500139;   46.504750;   46.509495;   46.510264;   46.503818;   46.502152;   46.503022;   46.506556;   46.505079;   46.505079;
 49;    0.109879;   70.773089;   68.526835;   67.599258;   66.406002;   65.411461;   63.870283;   62.337736;   60.626233;   58.475949;   55.566168;   51.673356;   50.071080;   47.986668;   46.656197;   46.444009;   46.205496;   46.231914;   46.265297;   46.286015;   46.320222;   46.344974;   46.363400;   46.370368;   46.394951;   46.415902;   46.422649;   46.443987;   46.469616;   46.493638;   46.508843;   46.517493;   46.527375;   46.526120;   46.512354;   46.514241;   46.525932;   46.540656;   46.550074;   46.555926;   46.559822;   46.567352;   46.572286;   46.578598;   46.578904;   46.575317;   46.581346;   46.587668;   46.589917;   46.592284;   46.593512;   46.593512;
 50;    0.108972;   71.026758;   68.420096;   67.567641;   66.683969;   65.496178;   64.322603;   62.552921;   60.704982;   58.049565;   55.333469;   51.685350;   50.008786;   48.161293;   46.808035;   46.579052;   46.269981;   46.292343;   46.325460;   46.342114;   46.370220;   46.392637;   46.399117;   46.423478;   46.455940;   46.475952;   46.480321;   46.495300;   46.520202;   46.536086;   46.552520;   46.568641;   46.568503;   46.573680;   46.577508;   46.580536;   46.596084;   46.603374;   46.620602;   46.637676;   46.647840;   46.643299;   46.642426;   46.649596;   46.655799;   46.661502;   46.665772;   46.669116;   46.671986;   46.676573;   46.669255;   46.669255;
 51;    0.110833;   71.809001;   69.027785;   68.057272;   67.091457;   65.868920;   64.177246;   62.819392;   61.474676;   59.139422;   56.069443;   52.363554;   50.612793;   48.281076;   46.796066;   46.608970;   46.377286;   46.402713;   46.446710;   46.476412;   46.488903;   46.502770;   46.525411;   46.542351;   46.560439;   46.563904;   46.582689;   46.603278;   46.629325;   46.646295;   46.665808;   46.677076;   46.684726;   46.685852;   46.686680;   46.697744;   46.711035;   46.725956;   46.736054;   46.744131;   46.743269;   46.749327;   46.753153;   46.747210;   46.754660;   46.763077;   46.761267;   46.767274;   46.771864;   46.776446;   46.775824;   46.775824;
 52;    0.108647;   70.819657;   68.142815;   67.112677;   66.176234;   65.239316;   64.213890;   62.737614;   60.361575;   57.971036;   55.279157;   51.792807;   49.792396;   47.855890;   46.588547;   46.361068;   46.140084;   46.160663;   46.179472;   46.219523;   46.250781;   46.260187;   46.280106;   46.300168;   46.298832;   46.292292;   46.310602;   46.335588;   46.354853;   46.368933;   46.361030;   46.383113;   46.399795;   46.422666;   46.434127;   46.438190;   46.444962;   46.441615;   46.453997;   46.462627;   46.473118;   46.476612;   46.487657;   46.493840;   46.491066;   46.495870;   46.502781;   46.510094;   46.512931;   46.506383;   46.505046;   46.505046;
 53;    0.108594;   70.696197;   68.315445;   67.413007;   66.419351;   65.432784;   64.104474;   62.269719;   60.199284;   57.891201;   55.353940;   51.487488;   49.805966;   47.841373;   46.577615;   46.311459;   46.034827;   46.062987;   46.069351;   46.082902;   46.121231;   46.139859;   46.164674;   46.183598;   46.207539;   46.226821;   46.237426;   46.251288;   46.262637;   46.275610;   46.286897;   46.312645;   46.333286;   46.345928;   46.359897;   46.364421;   46.365926;   46.376667;   46.382864;   46.381494;   46.383020;   46.381354;   46.395131;   46.397626;   46.399935;   46.409224;   46.412115;   46.415827;   46.417171;   46.414128;   46.415675;   46.415675;
 54;    0.108537;   71.164891;   68.634213;   67.579510;   66.539850;   65.471549;   64.222656;   62.780173;   61.189793;   58.763441;   55.773962;   52.126497;   50.188156;   47.980198;   46.679895;   46.451937;   46.196066;   46.214305;   46.234440;   46.282522;   46.311983;   46.336760;   46.377071;   46.404896;   46.418869;   46.426638;   46.425362;   46.411234;   46.421055;   46.435893;   46.441506;   46.441247;   46.454687;   46.470866;   46.489232;   46.498965;   46.503782;   46.514105;   46.521961;   46.522503;   46.532570;   46.539565;   46.545274;   46.550232;   46.543569;   46.549715;   46.552268;   46.541070;   46.545625;   46.548034;   46.550136;   46.550136;
 55;    0.110257;   70.502006;   68.023344;   67.081588;   66.203324;   65.448205;   64.072603;   62.567786;   60.774268;   58.436199;   55.866725;   51.738836;   50.225574;   47.788239;   46.553705;   46.298460;   46.067279;   46.112834;   46.132263;   46.129787;   46.161539;   46.173802;   46.176906;   46.199088;   46.231850;   46.247740;   46.270371;   46.287685;   46.296781;   46.307862;   46.316453;   46.328881;   46.329238;   46.358236;   46.378418;   46.385775;   46.397393;   46.405698;   46.408062;   46.404902;   46.398974;   46.416257;   46.431409;   46.437091;   46.440564;   46.431938;   46.436791;   46.439128;   46.444873;   46.445459;   46.443229;   46.443229;
 56;    0.110066;   70.542793;   68.149247;   67.215435;   66.235673;   64.831900;   63.580087;   62.043569;   59.818653;   57.522139;   54.891166;   51.293487;   49.503700;   47.590399;   46.535089;   46.297896;   46.037739;   46.081980;   46.115960;   46.132772;   46.150346;   46.161787;   46.194445;   46.207204;   46.208415;   46.232693;   46.240780;   46.255015;   46.270915;   46.294570;   46.303955;   46.313711;   46.323107;   46.322011;   46.341808;   46.350146;   46.360621;   46.367801;   46.384344;   46.396267;   46.398931;   46.405957;   46.402425;   46.411800;   46.413235;   46.422261;   46.426745;   46.426031;   46.430007;   46.427616;   46.432703;   46.432703;
 57;    0.116596;   71.588009;   68.826841;   67.754552;   66.644497;   65.744600;   64.219770;   62.845333;   61.013116;   59.073558;   56.029826;   52.352497;   50.523505;   48.306257;   46.943521;   46.706249;   46.457376;   46.478669;   46.484646;   46.524890;   46.544423;   46.554802;   46.556267;   46.571007;   46.583905;   46.612745;   46.623743;   46.637060;   46.671692;   46.689853;   46.702239;   46.709495;   46.720792;   46.736617;   46.743115;   46.741029;   46.755198;   46.760276;   46.764896;   46.771068;   46.774565;   46.782615;   46.794945;   46.801034;   46.807795;   46.809229;   46.807310;   46.803186;   46.808680;   46.811752;   46.813340;   46.813340;
 58;    0.111440;   71.288136;   68.542144;   67.635755;   66.652335;   65.845944;   64.436617;   62.974327;   61.680369;   59.387381;   56.114808;   51.803343;   50.039191;   47.976545;   46.704971;   46.476287;   46.258459;   46.295482;   46.309829;   46.324185;   46.349194;   46.364090;   46.391233;   46.410046;   46.433746;   46.459256;   46.470029;   46.465352;   46.485581;   46.508180;   46.529152;   46.542466;   46.548403;   46.556149;   46.573121;   46.586181;   46.587819;   46.597881;   46.601437;   46.606244;   46.614644;   46.628437;   46.636823;   46.645959;   46.650404;   46.655412;   46.659636;   46.663237;   46.657861;   46.659144;   46.661766;   46.661766;
 59;    0.111869;   70.819661;   68.226592;   67.254636;   66.329900;   64.731828;   63.423764;   62.138729;   60.499224;   57.894178;   55.610921;   51.513950;   50.115894;   47.760698;   46.523627;   46.394026;   46.067790;   46.104174;   46.120198;   46.136077;   46.169059;   46.185400;   46.213272;   46.231509;   46.252608;   46.266158;   46.273729;   46.274264;   46.291732;   46.312019;   46.317989;   46.337040;   46.341947;   46.350271;   46.359792;   46.370097;   46.387280;   46.404802;   46.416223;   46.425812;   46.439123;   46.444501;   46.440364;   46.448153;   46.456734;   46.464198;   46.468995;   46.465408;   46.459530;   46.461666;   46.464615;   46.464615;
 60;    0.109431;   71.323724;   68.852549;   68.109876;   66.842681;   65.565998;   64.449515;   63.266867;   61.600371;   58.698213;   55.604149;   52.019319;   50.247010;   48.089400;   46.753909;   46.553074;   46.329924;   46.349365;   46.378201;   46.410676;   46.428959;   46.449739;   46.466475;   46.485916;   46.493796;   46.499375;   46.488398;   46.511223;   46.541222;   46.556800;   46.564022;   46.579647;   46.588328;   46.607258;   46.624267;   46.641462;   46.646471;   46.642479;   46.641797;   46.643819;   46.650826;   46.669484;   46.682279;   46.687020;   46.687697;   46.693837;   46.695565;   46.701508;   46.703650;   46.704638;   46.704725;   46.704725;
 61;    0.111555;   70.841313;   68.260882;   67.362645;   66.615147;   65.313469;   64.424789;   62.998966;   60.691913;   58.679343;   56.306725;   51.919562;   50.521868;   48.104408;   46.782878;   46.499475;   46.242298;   46.248703;   46.266370;   46.289148;   46.325679;   46.343383;   46.355363;   46.383909;   46.418688;   46.443241;   46.456844;   46.475828;   46.480600;   46.499351;   46.517004;   46.537759;   46.559393;   46.571964;   46.572857;   46.559590;   46.566419;   46.558915;   46.575803;   46.591186;   46.600853;   46.607848;   46.616606;   46.613305;   46.613034;   46.606809;   46.608730;   46.613019;   46.615404;   46.613902;   46.617800;   46.617800;
 62;    0.116968;   70.743635;   68.196594;   67.557235;   66.230893;   65.034436;   63.808812;   62.556235;   60.360602;   57.578689;   54.915339;   51.412560;   49.748339;   47.749871;   46.460035;   46.214976;   45.983733;   46.007843;   46.041468;   46.066740;   46.103211;   46.131881;   46.149167;   46.161269;   46.170899;   46.187114;   46.199388;   46.206722;   46.213687;   46.235916;   46.256539;   46.264324;   46.275135;   46.284060;   46.287489;   46.288317;   46.282285;   46.294565;   46.307725;   46.312732;   46.318465;   46.326598;   46.336134;   46.343090;   46.350459;   46.348860;   46.350723;   46.340335;   46.346571;   46.343496;   46.342265;   46.342265;
 63;    0.125754;   70.592489;   68.088797;   67.330295;   66.213269;   65.005089;   63.941233;   62.717826;   60.560035;   58.786331;   55.211130;   51.765703;   50.348574;   47.782129;   46.564171;   46.362222;   46.153614;   46.170315;   46.208676;   46.218746;   46.245948;   46.253659;   46.254929;   46.282413;   46.309061;   46.337611;   46.342907;   46.348977;   46.365866;   46.383880;   46.395143;   46.403542;   46.413752;   46.423590;   46.429993;   46.435823;   46.451046;   46.467158;   46.483292;   46.493681;   46.496495;   46.499034;   46.497208;   46.490520;   46.500274;   46.499300;   46.502360;   46.508397;   46.504469;   46.505890;   46.508047;   46.508047;
 64;    0.114551;   71.232458;   68.713121;   67.877265;   67.174768;   66.032169;   64.538429;   63.130971;   61.193749;   59.234746;   56.142278;   51.809228;   50.239248;   48.008603;   46.711666;   46.464234;   46.273796;   46.302357;   46.333552;   46.355217;   46.376571;   46.401483;   46.419731;   46.437848;   46.455355;   46.461167;   46.482366;   46.492754;   46.490823;   46.500327;   46.526451;   46.544675;   46.550832;   46.556471;   46.574365;   46.587985;   46.600922;   46.615831;   46.631646;   46.640697;   46.647290;   46.651244;   46.652965;   46.661460;   46.667915;   46.670707;   46.675700;   46.682130;   46.686052;   46.689122;   46.690870;   46.690870;
 65;    0.112983;   70.627556;   68.107914;   67.268931;   66.404143;   65.107615;   63.933353;   62.532343;   60.893655;   58.283857;   55.256558;   51.648360;   49.845813;   47.720219;   46.528113;   46.274423;   46.091810;   46.098442;   46.126814;   46.144846;   46.176258;   46.192573;   46.233920;   46.260608;   46.284838;   46.300986;   46.322605;   46.343610;   46.357193;   46.360560;   46.357763;   46.344869;   46.360275;   46.368469;   46.374292;   46.392050;   46.405984;   46.416470;   46.428433;   46.434190;   46.430566;   46.430946;   46.439200;   46.454254;   46.463533;   46.468457;   46.469562;   46.474768;   46.475150;   46.471021;   46.472502;   46.472502;
 66;    0.112071;   70.946414;   68.315579;   67.491477;   66.627724;   65.707639;   64.184034;   62.704997;   60.794039;   58.574022;   56.065958;   51.617113;   49.974187;   47.980711;   46.632904;   46.413894;   46.141428;   46.155542;   46.196101;   46.221120;   46.212227;   46.244722;   46.273493;   46.295196;   46.319119;   46.324357;   46.338389;   46.368098;   46.392963;   46.401717;   46.400907;   46.411222;   46.419712;   46.426872;   46.439677;   46.446993;   46.455403;   46.466763;   46.487396;   46.499719;   46.512250;   46.519240;   46.521466;   46.515028;   46.500394;   46.509372;   46.513582;   46.517711;   46.521095;   46.522105;   46.519539;   46.519539;
 67;    0.111049;   70.956164;   68.345899;   67.326990;   66.282072;   65.093374;   63.936307;   62.653333;   60.306863;   58.104747;   55.315458;   51.689677;   49.862312;   47.934862;   46.720484;   46.456040;   46.200491;   46.209695;   46.234084;   46.265994;   46.298813;   46.325953;   46.363287;   46.385106;   46.403095;   46.428231;   46.431785;   46.437827;   46.451997;   46.463524;   46.478951;   46.490254;   46.486355;   46.499694;   46.507317;   46.514338;   46.522520;   46.526804;   46.532845;   46.538630;   46.539494;   46.541183;   46.550114;   46.558876;   46.569818;   46.576561;   46.578984;   46.584898;   46.583314;   46.589787;   46.591389;   46.591389;
 68;    0.110882;   70.855638;   68.366872;   67.410682;   66.624122;   65.331404;   64.238974;   63.115281;   60.892237;   58.781218;   56.407620;   51.770405;   49.860760;   47.908859;   46.685889;   46.447948;   46.219585;   46.251960;   46.275428;   46.303352;   46.306498;   46.301572;   46.342863;   46.366464;   46.391227;   46.395817;   46.377770;   46.396468;   46.429294;   46.457241;   46.480778;   46.503592;   46.514577;   46.526322;   46.535197;   46.539716;   46.553344;   46.570885;   46.579014;   46.588044;   46.593866;   46.597128;   46.605758;   46.613667;   46.616172;   46.624789;   46.626527;   46.621373;   46.614031;   46.616230;   46.618209;   46.618209;
 69;    0.111329;   71.074084;   68.499754;   67.546490;   66.551763;   65.513441;   64.152797;   62.630494;   61.134275;   58.587824;   55.662603;   51.888783;   50.198803;   48.146734;   46.893416;   46.677644;   46.442303;   46.453703;   46.483570;   46.493921;   46.527715;   46.554517;   46.582890;   46.597370;   46.603879;   46.611464;   46.619248;   46.637400;   46.652481;   46.672072;   46.686853;   46.694825;   46.685818;   46.705750;   46.717934;   46.735620;   46.746365;   46.757869;   46.774783;   46.786505;   46.791505;   46.792495;   46.789729;   46.799428;   46.790146;   46.796323;   46.804834;   46.814006;   46.818587;   46.821259;   46.822499;   46.822499;
 70;    0.159169;   71.206582;   68.622062;   67.708342;   66.856675;   65.687424;   64.284473;   62.963843;   61.154848;   58.353348;   55.485177;   51.923538;   50.487204;   48.222369;   46.905673;   46.626270;   46.387683;   46.405185;   46.433354;   46.469268;   46.488137;   46.499495;   46.519140;   46.541126;   46.546395;   46.577621;   46.607496;   46.621028;   46.636458;   46.642948;   46.659884;   46.670798;   46.677331;   46.685657;   46.684785;   46.683327;   46.698051;   46.709440;   46.719208;   46.735362;   46.742103;   46.740408;   46.742174;   46.748336;   46.756572;   46.759241;   46.767005;   46.771848;   46.776881;   46.779623;   46.781374;   46.781374;
 71;    0.112991;   71.117903;   68.436661;   67.713447;   66.447232;   65.355359;   64.012213;   62.429066;   61.068564;   58.597801;   55.088709;   51.715189;   49.831479;   47.851014;   46.690861;   46.460731;   46.218443;   46.242040;   46.256809;   46.291098;   46.318311;   46.338326;   46.323936;   46.364242;   46.381038;   46.385963;   46.402652;   46.408029;   46.429389;   46.441661;   46.431132;   46.460561;   46.481925;   46.499808;   46.517800;   46.529427;   46.541995;   46.543163;   46.543882;   46.548198;   46.545503;   46.553801;   46.566039;   46.574809;   46.582855;   46.588273;   46.585022;   46.590806;   46.585751;   46.586589;   46.589639;   46.589639;
 72;    0.107478;   70.886459;   68.378074;   67.682168;   66.377975;   65.485686;   64.071501;   62.805401;   60.828909;   58.639602;   55.479532;   51.912765;   50.175690;   47.948926;   46.679014;   46.459711;   46.284052;   46.313789;   46.329317;   46.361171;   46.386023;   46.413951;   46.439081;   46.440792;   46.441243;   46.467414;   46.495585;   46.511439;   46.522158;   46.539337;   46.560919;   46.573704;   46.579916;   46.593860;   46.604139;   46.617792;   46.635088;   46.653222;   46.663248;   46.674641;   46.676213;   46.671587;   46.670015;   46.672133;   46.661115;   46.653891;   46.654376;   46.659469;   46.662767;   46.663883;   46.665951;   46.665951;
 73;    0.110210;   71.430727;   69.125876;   68.409997;   67.382275;   66.463709;   65.104633;   63.134195;   61.106465;   59.205742;   55.990119;   52.219713;   50.904642;   48.440986;   47.150849;   46.916234;   46.722958;   46.744905;   46.790302;   46.817000;   46.831554;   46.849564;   46.863119;   46.877567;   46.886677;   46.909072;   46.922144;   46.947194;   46.968530;   46.990661;   46.997929;   47.020654;   47.030406;   47.044235;   47.056191;   47.068097;   47.076145;   47.087747;   47.086112;   47.090665;   47.104993;   47.119156;   47.123769;   47.126653;   47.128504;   47.127771;   47.119774;   47.126078;   47.128304;   47.128361;   47.128177;   47.128177;
 74;    0.111517;   70.847454;   68.497720;   67.372900;   66.738115;   65.629847;   64.146009;   62.252881;   60.618392;   58.163229;   55.326916;   51.992423;   50.667645;   48.077769;   46.933464;   46.652778;   46.459929;   46.488489;   46.528406;   46.558124;   46.571325;   46.587386;   46.598373;   46.594923;   46.622952;   46.642733;   46.673556;   46.690904;   46.691700;   46.714499;   46.729759;   46.740950;   46.753917;   46.758851;   46.773112;   46.786070;   46.796242;   46.809755;   46.825388;   46.839337;   46.849528;   46.860422;   46.869854;   46.872023;   46.871428;   46.869791;   46.877817;   46.882996;   46.883833;   46.875838;   46.878660;   46.878660;
 75;    0.117930;   70.601082;   68.143130;   67.347464;   66.778700;   65.791405;   64.485643;   62.564762;   61.085368;   58.739803;   56.397137;   51.772548;   49.945230;   47.873802;   46.556335;   46.343215;   45.999210;   46.028238;   46.067693;   46.079806;   46.105624;   46.110696;   46.138871;   46.156937;   46.169623;   46.191054;   46.207978;   46.217627;   46.225597;   46.241886;   46.260751;   46.270915;   46.287754;   46.300397;   46.317438;   46.324638;   46.329932;   46.337198;   46.340638;   46.343684;   46.347587;   46.344148;   46.347195;   46.344900;   46.351562;   46.358849;   46.359254;   46.358330;   46.363841;   46.368075;   46.369414;   46.369414;
 76;    0.109723;   70.473336;   68.232176;   67.527081;   66.577764;   65.454336;   64.470034;   62.658839;   60.704477;   58.954073;   56.174797;   52.004516;   50.078588;   48.192592;   46.857363;   46.708095;   46.484446;   46.535314;   46.546626;   46.551624;   46.568689;   46.569659;   46.600618;   46.611174;   46.627362;   46.644144;   46.657092;   46.672626;   46.697214;   46.712468;   46.732791;   46.742201;   46.761619;   46.779860;   46.794259;   46.801192;   46.810324;   46.814893;   46.829581;   46.838981;   46.839556;   46.839748;   46.845105;   46.843670;   46.844872;   46.850348;   46.855953;   46.856391;   46.851817;   46.857896;   46.859242;   46.859242;
 77;    0.125911;   70.504203;   67.929863;   67.405551;   66.529944;   64.826121;   63.769398;   62.342976;   60.391134;   57.712349;   55.167006;   51.348151;   49.723350;   47.415022;   46.123101;   45.895550;   45.681175;   45.715230;   45.757548;   45.775811;   45.797262;   45.812458;   45.811865;   45.845190;   45.862600;   45.901502;   45.932950;   45.955187;   45.966043;   45.969738;   45.981015;   45.991643;   45.989217;   45.994412;   46.011255;   46.019368;   46.039240;   46.047530;   46.051806;   46.046561;   46.059800;   46.057320;   46.062562;   46.063309;   46.056333;   46.069820;   46.076797;   46.080860;   46.084131;   46.087139;   46.088775;   46.088775;
 78;    0.132392;   71.083601;   68.453595;   67.505036;   66.433887;   65.359257;   63.967598;   62.625515;   60.971959;   58.232715;   55.788900;   51.832141;   49.990409;   47.821653;   46.471017;   46.232240;   46.021520;   46.045527;   46.071474;   46.106810;   46.143009;   46.169780;   46.173657;   46.173218;   46.204031;   46.221779;   46.242763;   46.266119;   46.287455;   46.307499;   46.315443;   46.315698;   46.329336;   46.333917;   46.339527;   46.349597;   46.355750;   46.362976;   46.371218;   46.382424;   46.377638;   46.385976;   46.392324;   46.399902;   46.410940;   46.421398;   46.426169;   46.431468;   46.432996;   46.436543;   46.438099;   46.438099;
 79;    0.109562;   70.901402;   68.244152;   67.301822;   66.240785;   65.171124;   63.973443;   62.722397;   60.904720;   58.101560;   55.090710;   51.172694;   49.662783;   47.634629;   46.437742;   46.178767;   45.991965;   46.029715;   46.058548;   46.086098;   46.102102;   46.122322;   46.142334;   46.136996;   46.133181;   46.160794;   46.162496;   46.185683;   46.196228;   46.210872;   46.231782;   46.242837;   46.252789;   46.269235;   46.294486;   46.312036;   46.324156;   46.332995;   46.343218;   46.347393;   46.341593;   46.350479;   46.361895;   46.366946;   46.367456;   46.359200;   46.365456;   46.369108;   46.366195;   46.361594;   46.363271;   46.363271;
 80;    0.112810;   70.872853;   68.280780;   67.443069;   66.407837;   65.261347;   64.162422;   62.435954;   60.501379;   58.693064;   55.818375;   51.627541;   50.100398;   47.672555;   46.325643;   46.057928;   45.757142;   45.769334;   45.794056;   45.803404;   45.835072;   45.823113;   45.855530;   45.879851;   45.905186;   45.919192;   45.945211;   45.973926;   45.991606;   46.010147;   46.029400;   46.038992;   46.045282;   46.053575;   46.056965;   46.066021;   46.070157;   46.069119;   46.088586;   46.091431;   46.096642;   46.094775;   46.098827;   46.111304;   46.120555;   46.122112;   46.121050;   46.119816;   46.124349;   46.128856;   46.131055;   46.131055;
 81;    0.110891;   71.060218;   68.416055;   67.612142;   66.713794;   65.500414;   64.341073;   63.147422;   61.233411;   58.188377;   55.185600;   51.751671;   50.064917;   47.886288;   46.557331;   46.327214;   46.094101;   46.109887;   46.125083;   46.160399;   46.185880;   46.219865;   46.238250;   46.237575;   46.231223;   46.242198;   46.273295;   46.297632;   46.310744;   46.327127;   46.333215;   46.339773;   46.356310;   46.359414;   46.357269;   46.371918;   46.384787;   46.380969;   46.392515;   46.407570;   46.425066;   46.438108;   46.440721;   46.448347;   46.453412;   46.458013;   46.458313;   46.456997;   46.442668;   46.447230;   46.445207;   46.445207;
 82;    0.113952;   70.173872;   67.782089;   66.909604;   66.392993;   65.543943;   64.284050;   62.835105;   60.753674;   58.479635;   55.701906;   51.577071;   49.773834;   47.745649;   46.383613;   46.146348;   45.900413;   45.940292;   45.972629;   45.987705;   45.990532;   46.027674;   46.040916;   46.049163;   46.045569;   46.066382;   46.083290;   46.105769;   46.116605;   46.132840;   46.140575;   46.142821;   46.145427;   46.154116;   46.162387;   46.177926;   46.193790;   46.210588;   46.218810;   46.225105;   46.219958;   46.230628;   46.238184;   46.240149;   46.246731;   46.256056;   46.256376;   46.257355;   46.254224;   46.253862;   46.254093;   46.254093;
 83;    0.308366;   70.581633;   67.903334;   67.042282;   66.188199;   65.282772;   63.925427;   62.773885;   61.256600;   59.131951;   55.483918;   51.725303;   50.207236;   48.090187;   46.551448;   46.328369;   46.079960;   46.086529;   46.127860;   46.149885;   46.162480;   46.183406;   46.201648;   46.206148;   46.224736;   46.249670;   46.262086;   46.264827;   46.274546;   46.290000;   46.296505;   46.320803;   46.337537;   46.351239;   46.368126;   46.391108;   46.402419;   46.408314;   46.411372;   46.422176;   46.430083;   46.433093;   46.439825;   46.441246;   46.440476;   46.439591;   46.446070;   46.451077;   46.449168;   46.453802;   46.455939;   46.455939;
 84;    0.143480;   70.853305;   68.225277;   67.345179;   66.387670;   65.466737;   64.560074;   62.972015;   60.777762;   58.820800;   55.460925;   51.854458;   50.144099;   48.020251;   46.790051;   46.513789;   46.269180;   46.298890;   46.331541;   46.362516;   46.396056;   46.413661;   46.428624;   46.444943;   46.454992;   46.440749;   46.470127;   46.487751;   46.493317;   46.507842;   46.528337;   46.540513;   46.562855;   46.573037;   46.587904;   46.588628;   46.581198;   46.587462;   46.587843;   46.593329;   46.592902;   46.590147;   46.599882;   46.611204;   46.613522;   46.615630;   46.624868;   46.629244;   46.633048;   46.631524;   46.629497;   46.629497;
 85;    0.124232;   70.991502;   68.553398;   67.649859;   66.911707;   65.928608;   64.458633;   62.628010;   60.568139;   58.709530;   55.447037;   51.514491;   49.778777;   47.824254;   46.709821;   46.446492;   46.207289;   46.246895;   46.275909;   46.291485;   46.292441;   46.316155;   46.348296;   46.352218;   46.367105;   46.394328;   46.416069;   46.431332;   46.439556;   46.436174;   46.452809;   46.466972;   46.478569;   46.493892;   46.503447;   46.513073;   46.516852;   46.518538;   46.537473;   46.545175;   46.551460;   46.541434;   46.549834;   46.554450;   46.567534;   46.573461;   46.576272;   46.573478;   46.581264;   46.584949;   46.583543;   46.583543;
 86;    0.128926;   70.966103;   68.484722;   67.380487;   66.359714;   65.293572;   64.104538;   62.972283;   61.169735;   58.583804;   55.904594;   51.845226;   50.059960;   48.017988;   46.679281;   46.480187;   46.231403;   46.255090;   46.289432;   46.289835;   46.292337;   46.312196;   46.326647;   46.365409;   46.387467;   46.403295;   46.417775;   46.424570;   46.443955;   46.452608;   46.471728;   46.495215;   46.511986;   46.525152;   46.531966;   46.538898;   46.539144;   46.557455;   46.569783;   46.571206;   46.572548;   46.577850;   46.576472;   46.581626;   46.584544;   46.573818;   46.584693;   46.589165;   46.589523;   46.588601;   46.589986;   46.589986;
 87;    0.130357;   70.908251;   68.290210;   67.325557;   66.251455;   65.421486;   64.067352;   62.620929;   61.052969;   58.500736;   55.877792;   51.872427;   50.063167;   47.766524;   46.488004;   46.287641;   46.058991;   46.092139;   46.115297;   46.115203;   46.140955;   46.174782;   46.199037;   46.218043;   46.236194;   46.257411;   46.263151;   46.264222;   46.285145;   46.298528;   46.310927;   46.307725;   46.333894;   46.358132;   46.373566;   46.380872;   46.379494;   46.382302;   46.393873;   46.400245;   46.401485;   46.405187;   46.412985;   46.417576;   46.417002;   46.419242;   46.405633;   46.407922;   46.415692;   46.412547;   46.410548;   46.410548;
 88;    0.124269;   70.847944;   68.161831;   67.323174;   66.293249;   65.453796;   64.141260;   62.530467;   60.430923;   57.965625;   55.447249;   51.686225;   49.996420;   47.920625;   46.599183;   46.371560;   46.146182;   46.180048;   46.193995;   46.225440;   46.244252;   46.241339;   46.274382;   46.284909;   46.310583;   46.315887;   46.338813;   46.354568;   46.374486;   46.387020;   46.406388;   46.415400;   46.434487;   46.452499;   46.456961;   46.466336;   46.466352;   46.471571;   46.470665;   46.477101;   46.490103;   46.501299;   46.503436;   46.510273;   46.510341;   46.511511;   46.519080;   46.524703;   46.527006;   46.524797;   46.517366;   46.517366;
 89;    0.159708;   70.913555;   68.520888;   67.899703;   66.657982;   65.478274;   64.194463;   63.021236;   61.120659;   58.424944;   55.472553;   51.992598;   50.088137;   48.190876;   46.811393;   46.504516;   46.269084;   46.303828;   46.340971;   46.367649;   46.400251;   46.426732;   46.436610;   46.464130;   46.478770;   46.486742;   46.504000;   46.500675;   46.515559;   46.515026;   46.501963;   46.519100;   46.535775;   46.557701;   46.578562;   46.589396;   46.597676;   46.608955;   46.622864;   46.628959;   46.632271;   46.644788;   46.644454;   46.646313;   46.634528;   46.632837;   46.638486;   46.644516;   46.646885;   46.652198;   46.654566;   46.654566;
 90;    0.153310;   71.124985;   68.369928;   67.572729;   66.797515;   65.337772;   64.242471;   62.593949;   60.928595;   58.415188;   55.939205;   51.707322;   49.947277;   47.887440;   46.647589;   46.387034;   46.183975;   46.207972;   46.260682;   46.292683;   46.307956;   46.296149;   46.322897;   46.343335;   46.368618;   46.386104;   46.400478;   46.417773;   46.421392;   46.435099;   46.444813;   46.443525;   46.458612;   46.470424;   46.488049;   46.497067;   46.501021;   46.516180;   46.531073;   46.539734;   46.538256;   46.537128;   46.544894;   46.555655;   46.564058;   46.568615;   46.572013;   46.573715;   46.573601;   46.573669;   46.576595;   46.576595;
 91;    0.151160;   71.326004;   68.820133;   67.966860;   67.115638;   65.955456;   64.663698;   62.819637;   61.219056;   58.330704;   55.970247;   52.212486;   50.347780;   48.121415;   46.778808;   46.574998;   46.334209;   46.353581;   46.384174;   46.386271;   46.409095;   46.417824;   46.419987;   46.464017;   46.486780;   46.496823;   46.503739;   46.539295;   46.554627;   46.577503;   46.580916;   46.579492;   46.571362;   46.600729;   46.624000;   46.642140;   46.651265;   46.653213;   46.653280;   46.658782;   46.662685;   46.669810;   46.672232;   46.686211;   46.693627;   46.702818;   46.706137;   46.710316;   46.712130;   46.706021;   46.705242;   46.705242;
 92;    0.124639;   71.374083;   68.606436;   67.725446;   66.954227;   65.731045;   64.481541;   63.056233;   60.787714;   58.761476;   55.366821;   51.565937;   50.077912;   47.715343;   46.467996;   46.255629;   46.033334;   46.081746;   46.103395;   46.112793;   46.127101;   46.150080;   46.149192;   46.165799;   46.201406;   46.234885;   46.259534;   46.273932;   46.300585;   46.317810;   46.321833;   46.325427;   46.333546;   46.345396;   46.360335;   46.365813;   46.359750;   46.375680;   46.383004;   46.389486;   46.399981;   46.396408;   46.395633;   46.403669;   46.414328;   46.420241;   46.420288;   46.412615;   46.402083;   46.405105;   46.407567;   46.407567;
 93;    0.109613;   70.980854;   68.769939;   68.205783;   67.305069;   66.198869;   64.910759;   63.298179;   61.643749;   59.379967;   56.109265;   52.230548;   50.638565;   48.125418;   46.889944;   46.639626;   46.335422;   46.351064;   46.388402;   46.412315;   46.438912;   46.478353;   46.500637;   46.513266;   46.521092;   46.534824;   46.566564;   46.581458;   46.604728;   46.621335;   46.634657;   46.635289;   46.634541;   46.637877;   46.637674;   46.646654;   46.654430;   46.666860;   46.675967;   46.682214;   46.688511;   46.697547;   46.697420;   46.712659;   46.716144;   46.719336;   46.715664;   46.721367;   46.724815;   46.729221;   46.732535;   46.732535;
 94;    0.109921;   71.242563;   68.534128;   67.666204;   66.811549;   65.617681;   64.346185;   62.829702;   60.726929;   58.988206;   55.647287;   51.981180;   50.102989;   47.877172;   46.722241;   46.538424;   46.258680;   46.280314;   46.314620;   46.343823;   46.355717;   46.367587;   46.392223;   46.417111;   46.446932;   46.467056;   46.466522;   46.472103;   46.484341;   46.510877;   46.519748;   46.521924;   46.520796;   46.534578;   46.548981;   46.551440;   46.555681;   46.559677;   46.565776;   46.578553;   46.585049;   46.586080;   46.578900;   46.585773;   46.588269;   46.588074;   46.596795;   46.593855;   46.593440;   46.595990;   46.598887;   46.598887;
 95;    0.109479;   70.859729;   68.289808;   67.703115;   66.613437;   65.098774;   63.826887;   62.401940;   61.105027;   59.205785;   55.929748;   51.732754;   50.401438;   48.166135;   46.763641;   46.577798;   46.325517;   46.350904;   46.370327;   46.418060;   46.448862;   46.464050;   46.452776;   46.481682;   46.499945;   46.530175;   46.556438;   46.572480;   46.583539;   46.590414;   46.612580;   46.632173;   46.646351;   46.646493;   46.657119;   46.667754;   46.685094;   46.698148;   46.698927;   46.712384;   46.713412;   46.719243;   46.721504;   46.727624;   46.726175;   46.730831;   46.736262;   46.739327;   46.739353;   46.736920;   46.739940;   46.739940;
 96;    0.109923;   70.546628;   67.930284;   66.997667;   66.110086;   65.300979;   63.907307;   62.591122;   60.488754;   58.256602;   55.933327;   51.622905;   49.976256;   47.898203;   46.549148;   46.297970;   46.062517;   46.100886;   46.112278;   46.154051;   46.190228;   46.214164;   46.214715;   46.247617;   46.265523;   46.279421;   46.296813;   46.304797;   46.320739;   46.337461;   46.357408;   46.380713;   46.393550;   46.404151;   46.413902;   46.411115;   46.401834;   46.402445;   46.418522;   46.428436;   46.432206;   46.436050;   46.433312;   46.438468;   46.446261;   46.454360;   46.457045;   46.458826;   46.459802;   46.466140;   46.467657;   46.467657;
 97;    0.111348;   71.416576;   68.896030;   67.811156;   66.662753;   65.509007;   64.264386;   62.357976;   60.739919;   58.738496;   55.278336;   51.618232;   49.976676;   47.822269;   46.521431;   46.347733;   46.108603;   46.127729;   46.137032;   46.167402;   46.181246;   46.221092;   46.244152;   46.249111;   46.249026;   46.276909;   46.293899;   46.319572;   46.345183;   46.365896;   46.378997;   46.393821;   46.402064;   46.404203;   46.404320;   46.392455;   46.416397;   46.430507;   46.441499;   46.449289;   46.454511;   46.467095;   46.477139;   46.487317;   46.487242;   46.483901;   46.478517;   46.484675;   46.483708;   46.481302;   46.484278;   46.484278;
 98;    0.111424;   71.110672;   68.714576;   67.714909;   66.839912;   65.856724;   64.137137;   63.009981;   60.877250;   58.379588;   55.565937;   51.844970;   50.578337;   48.160653;   46.784869;   46.537065;   46.343715;   46.395953;   46.413909;   46.440466;   46.467270;   46.480460;   46.513511;   46.538700;   46.550673;   46.576060;   46.587441;   46.596088;   46.602069;   46.624417;   46.639605;   46.652425;   46.663002;   46.667418;   46.676928;   46.696953;   46.711713;   46.726876;   46.737205;   46.745106;   46.745583;   46.753645;   46.758522;   46.766632;   46.770140;   46.773688;   46.769973;   46.766688;   46.768647;   46.774157;   46.774601;   46.774601;
 99;    0.109617;   70.932755;   68.362324;   67.637718;   66.632444;   65.447352;   63.944659;   62.595922;   61.031620;   58.595123;   55.447109;   51.729010;   50.115632;   48.032973;   46.800254;   46.591012;   46.353059;   46.395564;   46.421064;   46.419494;   46.449646;   46.465170;   46.499218;   46.520936;   46.546003;   46.564691;   46.587184;   46.598264;   46.595062;   46.602904;   46.611299;   46.618428;   46.629526;   46.635064;   46.660405;   46.675662;   46.684939;   46.698724;   46.709232;   46.711122;   46.716444;   46.729254;   46.732925;   46.738721;   46.742062;   46.740655;   46.744992;   46.746116;   46.746588;   46.738157;   46.737652;   46.737652;
100;    0.111404;   70.876752;   68.264755;   67.199218;   66.469671;   65.384567;   63.999626;   62.317421;   60.388724;   58.096743;   55.431141;   51.449423;   50.152990;   47.742537;   46.538255;   46.288398;   46.044233;   46.070559;   46.084054;   46.119607;   46.132853;   46.168960;   46.182132;   46.175961;   46.193401;   46.221664;   46.244511;   46.268434;   46.276496;   46.287336;   46.311623;   46.327808;   46.328580;   46.323518;   46.348916;   46.365603;   46.375127;   46.366733;   46.364269;   46.369092;   46.383017;   46.391424;   46.399921;   46.406136;   46.412950;   46.416713;   46.418745;   46.414023;   46.419229;   46.423700;   46.423795;   46.423795;


==> anc/LVM_v0.2/result_simulation/SetC4.5_Modelpca-none-none_CVekf-ctri.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;PC28;PC29;PC30;PC31;PC32;PC33;PC34;PC35;PC36;PC37;PC38;PC39;PC40;PC41;PC42;PC43;PC44;PC45;PC46;PC47;PC48;PC49;PC50;
Nan;Nan;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  1;    5.759245;    1.006884;    0.876112;    0.808683;    0.753054;    0.703533;    0.645615;    0.565230;    0.493358;    0.427867;    0.357387;    0.288600;    0.262927;    0.238517;    0.222669;    0.218174;    0.212960;    0.213389;    0.213458;    0.214173;    0.214544;    0.215091;    0.216075;    0.216577;    0.217373;    0.217995;    0.218660;    0.219132;    0.219892;    0.219960;    0.220697;    0.221432;    0.222435;    0.223867;    0.224862;    0.226222;    0.227587;    0.229636;    0.230763;    0.232561;    0.233521;    0.234107;    0.234531;    0.235702;    0.237704;    0.240164;    0.242746;    0.244037;    0.244915;    0.248154;    0.250240;    0.251721;
  2;    5.936788;    1.004492;    0.869590;    0.811534;    0.754551;    0.682345;    0.627470;    0.555890;    0.500305;    0.425860;    0.359818;    0.291226;    0.263830;    0.239104;    0.223707;    0.217936;    0.212855;    0.213786;    0.214033;    0.214336;    0.214777;    0.215161;    0.216137;    0.216993;    0.217461;    0.217689;    0.218936;    0.219780;    0.220361;    0.220892;    0.221606;    0.221813;    0.222731;    0.223848;    0.225211;    0.225357;    0.227075;    0.229467;    0.231052;    0.231951;    0.232514;    0.234722;    0.235787;    0.237362;    0.239012;    0.240586;    0.241842;    0.243580;    0.244975;    0.247096;    0.249134;    0.251123;
  3;    5.773261;    1.005574;    0.878751;    0.827027;    0.761721;    0.703812;    0.651110;    0.581291;    0.515383;    0.447071;    0.375852;    0.289383;    0.264562;    0.237121;    0.221781;    0.217139;    0.212109;    0.212189;    0.212759;    0.212737;    0.213129;    0.214812;    0.216087;    0.217172;    0.217657;    0.218164;    0.218749;    0.220313;    0.220927;    0.222094;    0.222251;    0.223383;    0.225032;    0.226431;    0.227715;    0.228602;    0.230027;    0.230856;    0.231938;    0.232295;    0.233008;    0.233812;    0.235710;    0.237082;    0.238990;    0.240600;    0.242824;    0.244346;    0.246473;    0.247013;    0.250569;    0.251393;
  4;    5.769671;    1.029557;    0.894959;    0.840709;    0.774265;    0.709386;    0.633802;    0.584782;    0.526451;    0.449820;    0.372485;    0.287451;    0.265345;    0.239482;    0.224187;    0.219410;    0.213270;    0.213124;    0.214175;    0.214766;    0.215215;    0.216435;    0.217759;    0.218480;    0.219430;    0.220269;    0.221044;    0.222150;    0.223447;    0.223998;    0.224215;    0.224670;    0.226203;    0.227191;    0.229149;    0.229970;    0.231775;    0.233716;    0.236211;    0.238108;    0.239646;    0.239587;    0.238976;    0.241633;    0.244360;    0.246273;    0.247677;    0.249132;    0.250164;    0.252500;    0.255046;    0.257389;
  5;    5.788171;    0.995800;    0.873231;    0.822060;    0.764122;    0.700125;    0.642292;    0.574711;    0.502710;    0.429494;    0.367459;    0.287496;    0.268218;    0.238999;    0.222114;    0.217325;    0.211587;    0.212621;    0.213010;    0.213774;    0.213751;    0.215060;    0.215813;    0.216429;    0.216889;    0.217788;    0.218136;    0.218217;    0.218037;    0.218029;    0.219384;    0.220825;    0.220975;    0.221547;    0.222486;    0.223144;    0.224935;    0.226250;    0.227222;    0.228584;    0.230134;    0.231619;    0.232673;    0.233776;    0.234739;    0.236579;    0.237432;    0.240073;    0.242923;    0.244755;    0.246498;    0.248950;
  6;    5.275368;    0.995109;    0.857517;    0.806801;    0.738928;    0.677003;    0.611786;    0.552359;    0.487315;    0.425463;    0.355133;    0.286385;    0.266724;    0.237516;    0.221162;    0.216033;    0.210023;    0.211302;    0.211865;    0.213140;    0.213912;    0.214409;    0.214920;    0.215385;    0.215336;    0.215309;    0.216422;    0.217697;    0.218357;    0.219245;    0.219203;    0.219758;    0.219697;    0.220803;    0.222291;    0.224582;    0.226234;    0.227133;    0.228965;    0.230845;    0.232538;    0.233750;    0.234693;    0.236031;    0.236454;    0.237918;    0.240104;    0.242151;    0.244207;    0.245689;    0.246069;    0.248777;
  7;    5.282308;    1.018253;    0.887469;    0.822455;    0.768683;    0.711537;    0.636463;    0.578510;    0.510887;    0.443377;    0.354359;    0.285781;    0.262867;    0.238506;    0.223002;    0.217140;    0.211501;    0.211612;    0.212167;    0.212285;    0.212582;    0.212524;    0.213817;    0.214805;    0.215734;    0.216885;    0.217504;    0.218692;    0.219817;    0.221005;    0.221533;    0.222880;    0.223218;    0.224511;    0.224871;    0.225418;    0.227298;    0.228831;    0.230886;    0.231741;    0.232724;    0.232616;    0.235140;    0.237586;    0.238820;    0.240672;    0.243025;    0.246162;    0.248449;    0.250657;    0.252418;    0.254563;
  8;    5.353666;    0.987007;    0.865893;    0.811200;    0.760595;    0.702955;    0.632315;    0.572498;    0.492702;    0.424441;    0.356902;    0.288353;    0.269748;    0.234569;    0.219310;    0.215075;    0.210269;    0.210752;    0.210426;    0.210769;    0.211120;    0.211879;    0.212446;    0.213216;    0.213784;    0.213598;    0.215179;    0.216089;    0.217521;    0.217959;    0.217884;    0.219140;    0.220422;    0.221663;    0.223217;    0.225008;    0.226331;    0.227600;    0.228422;    0.228952;    0.229347;    0.231379;    0.233921;    0.235318;    0.236803;    0.238524;    0.239145;    0.240722;    0.242471;    0.243230;    0.245117;    0.246752;
  9;    5.269096;    1.009473;    0.876596;    0.821549;    0.759245;    0.698940;    0.635564;    0.582432;    0.525303;    0.448145;    0.362926;    0.287325;    0.266532;    0.236902;    0.221159;    0.217246;    0.211266;    0.211328;    0.212759;    0.213605;    0.214897;    0.215626;    0.215929;    0.216268;    0.216549;    0.216423;    0.217428;    0.217470;    0.219802;    0.221144;    0.222418;    0.223885;    0.224686;    0.226118;    0.227692;    0.228444;    0.228762;    0.229449;    0.231341;    0.233710;    0.235130;    0.236383;    0.237567;    0.239051;    0.240634;    0.242945;    0.244908;    0.247114;    0.248747;    0.250119;    0.251150;    0.252368;
 10;    5.278246;    0.998186;    0.876021;    0.822454;    0.761802;    0.709304;    0.638098;    0.576761;    0.521205;    0.450644;    0.381183;    0.287364;    0.264919;    0.235488;    0.220550;    0.215913;    0.210762;    0.212115;    0.213479;    0.214002;    0.214052;    0.215632;    0.216695;    0.217462;    0.218854;    0.220010;    0.220638;    0.221470;    0.222010;    0.222908;    0.224370;    0.225464;    0.225950;    0.227024;    0.227486;    0.228943;    0.230476;    0.232035;    0.233023;    0.234038;    0.234339;    0.236367;    0.238032;    0.239615;    0.240954;    0.242441;    0.243405;    0.244519;    0.245180;    0.246373;    0.248045;    0.249546;
 11;    5.296922;    0.999560;    0.867699;    0.810231;    0.756924;    0.690113;    0.637029;    0.573564;    0.495584;    0.432555;    0.363538;    0.284089;    0.260331;    0.236649;    0.221803;    0.215923;    0.210622;    0.211429;    0.211867;    0.212137;    0.212032;    0.213100;    0.213730;    0.214184;    0.214537;    0.215222;    0.215209;    0.216413;    0.218322;    0.219682;    0.221434;    0.222462;    0.223947;    0.225018;    0.226424;    0.227973;    0.228793;    0.229425;    0.229747;    0.230802;    0.231557;    0.233483;    0.234831;    0.235216;    0.236301;    0.238827;    0.240866;    0.242865;    0.244409;    0.246225;    0.247978;    0.249890;
 12;    5.290062;    0.993633;    0.862079;    0.802734;    0.744885;    0.688366;    0.628869;    0.564528;    0.493230;    0.424001;    0.361092;    0.281289;    0.262968;    0.233372;    0.218350;    0.213630;    0.208030;    0.209208;    0.209512;    0.209333;    0.210361;    0.210891;    0.210624;    0.211278;    0.212175;    0.212589;    0.213632;    0.213953;    0.214300;    0.214555;    0.215117;    0.215734;    0.217212;    0.218030;    0.219765;    0.221217;    0.222214;    0.224095;    0.226170;    0.227161;    0.229377;    0.230395;    0.232094;    0.234327;    0.236774;    0.239603;    0.241939;    0.243432;    0.244086;    0.244306;    0.246467;    0.248408;
 13;    5.314178;    0.996408;    0.872126;    0.823078;    0.756625;    0.703961;    0.633740;    0.566146;    0.508003;    0.443317;    0.359400;    0.288237;    0.267658;    0.236469;    0.221636;    0.217021;    0.212127;    0.212471;    0.213030;    0.212546;    0.213125;    0.213764;    0.214306;    0.215630;    0.216894;    0.217758;    0.219248;    0.220401;    0.221142;    0.222456;    0.223835;    0.224579;    0.225435;    0.225283;    0.225970;    0.226510;    0.227307;    0.228215;    0.229467;    0.229938;    0.231593;    0.232811;    0.233981;    0.234903;    0.237148;    0.238678;    0.241626;    0.243677;    0.245081;    0.246251;    0.247856;    0.249102;
 14;    5.313364;    0.988319;    0.869864;    0.813339;    0.754480;    0.700158;    0.637743;    0.578190;    0.511454;    0.431036;    0.370524;    0.286941;    0.262998;    0.238155;    0.221897;    0.216870;    0.211433;    0.211571;    0.212052;    0.212922;    0.213376;    0.214362;    0.215112;    0.214839;    0.216042;    0.216689;    0.216556;    0.218633;    0.219807;    0.220524;    0.221960;    0.222584;    0.223498;    0.224762;    0.225564;    0.226320;    0.226206;    0.225966;    0.227707;    0.228796;    0.230355;    0.232326;    0.232996;    0.234986;    0.237028;    0.238165;    0.239825;    0.240549;    0.241981;    0.243075;    0.245514;    0.247080;
 15;    5.297054;    0.979463;    0.861838;    0.816451;    0.758793;    0.688690;    0.629553;    0.557061;    0.493898;    0.432277;    0.359519;    0.287491;    0.267928;    0.235235;    0.220371;    0.215460;    0.209755;    0.210184;    0.210632;    0.212395;    0.213432;    0.213905;    0.214071;    0.213815;    0.213766;    0.215056;    0.215876;    0.215754;    0.216619;    0.217664;    0.217992;    0.218248;    0.218672;    0.219137;    0.219942;    0.221478;    0.223326;    0.224565;    0.225332;    0.227398;    0.229359;    0.229843;    0.231203;    0.231670;    0.233439;    0.235648;    0.237063;    0.238090;    0.240639;    0.241944;    0.243327;    0.244866;
 16;    5.359861;    1.021809;    0.881237;    0.813697;    0.763737;    0.701528;    0.646049;    0.581035;    0.517630;    0.441414;    0.369501;    0.293284;    0.267538;    0.240451;    0.224955;    0.219330;    0.214541;    0.214882;    0.215114;    0.215775;    0.217224;    0.218073;    0.219150;    0.219941;    0.220069;    0.220715;    0.221754;    0.222610;    0.223147;    0.223313;    0.223348;    0.225018;    0.226768;    0.227979;    0.230307;    0.232500;    0.233858;    0.235483;    0.237269;    0.238730;    0.239650;    0.240352;    0.241185;    0.243415;    0.244904;    0.246278;    0.246834;    0.248287;    0.249530;    0.252151;    0.254589;    0.255452;
 17;    5.358628;    0.997847;    0.864384;    0.802291;    0.746580;    0.678355;    0.609917;    0.549574;    0.488980;    0.416223;    0.351419;    0.284769;    0.260948;    0.234682;    0.219577;    0.214006;    0.208540;    0.209585;    0.210197;    0.209940;    0.210880;    0.211477;    0.211620;    0.212116;    0.212401;    0.213895;    0.214911;    0.215689;    0.216365;    0.216774;    0.217316;    0.219101;    0.220551;    0.221546;    0.222725;    0.224228;    0.225240;    0.225607;    0.227799;    0.228896;    0.230788;    0.232644;    0.233500;    0.234649;    0.236457;    0.237039;    0.238724;    0.240321;    0.242965;    0.244693;    0.246521;    0.249462;
 18;    5.368472;    1.005264;    0.873472;    0.810079;    0.757057;    0.687876;    0.623251;    0.565422;    0.503161;    0.443656;    0.369169;    0.285327;    0.263015;    0.235779;    0.219989;    0.215065;    0.209816;    0.210401;    0.210608;    0.211459;    0.212245;    0.212963;    0.212742;    0.213502;    0.214059;    0.215035;    0.215331;    0.217092;    0.218477;    0.220211;    0.221183;    0.222117;    0.222893;    0.225123;    0.227089;    0.228894;    0.229507;    0.231144;    0.232058;    0.233240;    0.234549;    0.236260;    0.237430;    0.239428;    0.240137;    0.241125;    0.243014;    0.244478;    0.245832;    0.248170;    0.250011;    0.251316;
 19;    5.342784;    0.992727;    0.867959;    0.817416;    0.759224;    0.689980;    0.635048;    0.576151;    0.503200;    0.437767;    0.363729;    0.289843;    0.265103;    0.238386;    0.223318;    0.217786;    0.212196;    0.213354;    0.213512;    0.212710;    0.212384;    0.213771;    0.215124;    0.215887;    0.217299;    0.218288;    0.219199;    0.218767;    0.220285;    0.220838;    0.222255;    0.223315;    0.223967;    0.224245;    0.225820;    0.227478;    0.229162;    0.230121;    0.230670;    0.231689;    0.232463;    0.234030;    0.235415;    0.236824;    0.237460;    0.240192;    0.241698;    0.243028;    0.243982;    0.245861;    0.246721;    0.248182;
 20;    5.329343;    0.994515;    0.866383;    0.818425;    0.768997;    0.702200;    0.641713;    0.567844;    0.503748;    0.434186;    0.356221;    0.287441;    0.266676;    0.236799;    0.220689;    0.215810;    0.210852;    0.211337;    0.211658;    0.211579;    0.212356;    0.212452;    0.214834;    0.216282;    0.217323;    0.218061;    0.218527;    0.219814;    0.219946;    0.220301;    0.221676;    0.222667;    0.223917;    0.224678;    0.225442;    0.225904;    0.228686;    0.230293;    0.231288;    0.231905;    0.232407;    0.233326;    0.235014;    0.236795;    0.238267;    0.239586;    0.241090;    0.241787;    0.244246;    0.245978;    0.247240;    0.248629;
 21;    5.401004;    0.990186;    0.869836;    0.820485;    0.753237;    0.697380;    0.631744;    0.572990;    0.502750;    0.432755;    0.351178;    0.281425;    0.262128;    0.235568;    0.221473;    0.215816;    0.210286;    0.210438;    0.211884;    0.212138;    0.212908;    0.213960;    0.214347;    0.215452;    0.216255;    0.217549;    0.218638;    0.219296;    0.219495;    0.220932;    0.222465;    0.223561;    0.224218;    0.224873;    0.225046;    0.225198;    0.224426;    0.225084;    0.226492;    0.227166;    0.229403;    0.230778;    0.231759;    0.232827;    0.235885;    0.237489;    0.238689;    0.239277;    0.241741;    0.243765;    0.245723;    0.247547;
 22;    5.283848;    1.023460;    0.889981;    0.831434;    0.765827;    0.695757;    0.634732;    0.568540;    0.499867;    0.427997;    0.354663;    0.288384;    0.261198;    0.237471;    0.220443;    0.214922;    0.210726;    0.211925;    0.212438;    0.213073;    0.213208;    0.212955;    0.213596;    0.214933;    0.215642;    0.215605;    0.216199;    0.217738;    0.218998;    0.220643;    0.222122;    0.223682;    0.225190;    0.227517;    0.229046;    0.230526;    0.231901;    0.232952;    0.234668;    0.236049;    0.236914;    0.237019;    0.239388;    0.241198;    0.242956;    0.245162;    0.246638;    0.247869;    0.248776;    0.250955;    0.252788;    0.255865;
 23;    5.305503;    1.001746;    0.870697;    0.821666;    0.755436;    0.693444;    0.632921;    0.558304;    0.499097;    0.419801;    0.354028;    0.286758;    0.263653;    0.237671;    0.222196;    0.217953;    0.212419;    0.212610;    0.213865;    0.214796;    0.215380;    0.215095;    0.216003;    0.216031;    0.217113;    0.217834;    0.217642;    0.219043;    0.220366;    0.221053;    0.221004;    0.222687;    0.223999;    0.225743;    0.226409;    0.228568;    0.230732;    0.232077;    0.233468;    0.234876;    0.236405;    0.237752;    0.239233;    0.240410;    0.241892;    0.242913;    0.244303;    0.244565;    0.246018;    0.246722;    0.248282;    0.250436;
 24;    5.310130;    1.004146;    0.873750;    0.821984;    0.750964;    0.688914;    0.623114;    0.562156;    0.503553;    0.439695;    0.360395;    0.283432;    0.260289;    0.234806;    0.219497;    0.215177;    0.210103;    0.209717;    0.210576;    0.210695;    0.211105;    0.212458;    0.213307;    0.214921;    0.215961;    0.217149;    0.217667;    0.217725;    0.217673;    0.218214;    0.219602;    0.220435;    0.221969;    0.223216;    0.224475;    0.225829;    0.226634;    0.227613;    0.229355;    0.230690;    0.231365;    0.232682;    0.234006;    0.235161;    0.236449;    0.238466;    0.240707;    0.241049;    0.243599;    0.245328;    0.248078;    0.251037;
 25;    5.313435;    0.982330;    0.858840;    0.812633;    0.754790;    0.686442;    0.624611;    0.566729;    0.506989;    0.437991;    0.363670;    0.286890;    0.262429;    0.235836;    0.221462;    0.217389;    0.210767;    0.210240;    0.210165;    0.210801;    0.212193;    0.213024;    0.213275;    0.214486;    0.215040;    0.215259;    0.215335;    0.215445;    0.217134;    0.218337;    0.219906;    0.221421;    0.222835;    0.223959;    0.224802;    0.225622;    0.225542;    0.225076;    0.227029;    0.228591;    0.229444;    0.230049;    0.230279;    0.231834;    0.232008;    0.234862;    0.236710;    0.239019;    0.240291;    0.241177;    0.243733;    0.245583;
 26;    5.337973;    1.020322;    0.880751;    0.816997;    0.766623;    0.698632;    0.647502;    0.592042;    0.520269;    0.437716;    0.368079;    0.293070;    0.274248;    0.239859;    0.224148;    0.218738;    0.213533;    0.213260;    0.214037;    0.213755;    0.215188;    0.216201;    0.217169;    0.217888;    0.218860;    0.219685;    0.219855;    0.220274;    0.220464;    0.221189;    0.221798;    0.222428;    0.223579;    0.226287;    0.227823;    0.229296;    0.230904;    0.231938;    0.233551;    0.235503;    0.236582;    0.237624;    0.238931;    0.241013;    0.242951;    0.244849;    0.246083;    0.248296;    0.248296;    0.250852;    0.253007;    0.255080;
 27;    5.353091;    0.992809;    0.864181;    0.807555;    0.754669;    0.697269;    0.621145;    0.568264;    0.499816;    0.442296;    0.370542;    0.286506;    0.264476;    0.233793;    0.219670;    0.215435;    0.210541;    0.211472;    0.212059;    0.212494;    0.213586;    0.214177;    0.214375;    0.214796;    0.215410;    0.215650;    0.217456;    0.218388;    0.219244;    0.219843;    0.221444;    0.222706;    0.223405;    0.224275;    0.225111;    0.225304;    0.226004;    0.227167;    0.227468;    0.228949;    0.230111;    0.230851;    0.232654;    0.233834;    0.236736;    0.239315;    0.241296;    0.242047;    0.244496;    0.246286;    0.247093;    0.248202;
 28;    5.359212;    1.003185;    0.869642;    0.808143;    0.746194;    0.689679;    0.626087;    0.559040;    0.504084;    0.431388;    0.369049;    0.286414;    0.263714;    0.235468;    0.220205;    0.215269;    0.210048;    0.210543;    0.211224;    0.212485;    0.213336;    0.214072;    0.214410;    0.214056;    0.213965;    0.215417;    0.216542;    0.217312;    0.218194;    0.219406;    0.220403;    0.221760;    0.222200;    0.223710;    0.224542;    0.225032;    0.225556;    0.226881;    0.227660;    0.228389;    0.229329;    0.231434;    0.234085;    0.236561;    0.238727;    0.240980;    0.242927;    0.244094;    0.246661;    0.248463;    0.248739;    0.250796;
 29;    5.320375;    1.010032;    0.876760;    0.823101;    0.755406;    0.697307;    0.641153;    0.567528;    0.499893;    0.424077;    0.357839;    0.289826;    0.268645;    0.235387;    0.220422;    0.215621;    0.210875;    0.211882;    0.212098;    0.212865;    0.212948;    0.213250;    0.213723;    0.215209;    0.216313;    0.217622;    0.218469;    0.218862;    0.218954;    0.220608;    0.222196;    0.223206;    0.223917;    0.224916;    0.225985;    0.227523;    0.228362;    0.228756;    0.230568;    0.232154;    0.234346;    0.236153;    0.237712;    0.239546;    0.240785;    0.242745;    0.244351;    0.245265;    0.247303;    0.248730;    0.250799;    0.252508;
 30;    5.332753;    1.004625;    0.874170;    0.827375;    0.775779;    0.708275;    0.635080;    0.566234;    0.508313;    0.445343;    0.362274;    0.292037;    0.273297;    0.239785;    0.224019;    0.218767;    0.214363;    0.214944;    0.215427;    0.216129;    0.216900;    0.217160;    0.217365;    0.217648;    0.219423;    0.219954;    0.220561;    0.220744;    0.222491;    0.223743;    0.224846;    0.226164;    0.227532;    0.228857;    0.229293;    0.230380;    0.231192;    0.231943;    0.232535;    0.233655;    0.235460;    0.236818;    0.237990;    0.240171;    0.241870;    0.242517;    0.243077;    0.245552;    0.246722;    0.247275;    0.250163;    0.251156;
 31;    5.375539;    1.000415;    0.867426;    0.814825;    0.758349;    0.683039;    0.635357;    0.571671;    0.502460;    0.434669;    0.366677;    0.288278;    0.268328;    0.237324;    0.221252;    0.216740;    0.211303;    0.211733;    0.212120;    0.212925;    0.212839;    0.213063;    0.213063;    0.214086;    0.214381;    0.214957;    0.216548;    0.217155;    0.217420;    0.217628;    0.218160;    0.218253;    0.219738;    0.220599;    0.220876;    0.222712;    0.223969;    0.224374;    0.225334;    0.227478;    0.229108;    0.230129;    0.230973;    0.232987;    0.234883;    0.236953;    0.240562;    0.243025;    0.245176;    0.246869;    0.248729;    0.250104;
 32;    5.295698;    1.003874;    0.872934;    0.819103;    0.761186;    0.697863;    0.619164;    0.559569;    0.493700;    0.423535;    0.356535;    0.285226;    0.261605;    0.235759;    0.219831;    0.214656;    0.210014;    0.210446;    0.211603;    0.212315;    0.212814;    0.213830;    0.214593;    0.215439;    0.216257;    0.216828;    0.217363;    0.218159;    0.218395;    0.218894;    0.219580;    0.220420;    0.221831;    0.222806;    0.223102;    0.224043;    0.225233;    0.225924;    0.226620;    0.228648;    0.230416;    0.232264;    0.233768;    0.234802;    0.237104;    0.238636;    0.240958;    0.242955;    0.244551;    0.246198;    0.249349;    0.250968;
 33;    5.318634;    0.996222;    0.864838;    0.812837;    0.753350;    0.687565;    0.630989;    0.564936;    0.500363;    0.427092;    0.353832;    0.282539;    0.260868;    0.234083;    0.217943;    0.213849;    0.208048;    0.208329;    0.208865;    0.209326;    0.210254;    0.211011;    0.212090;    0.212785;    0.213361;    0.213839;    0.214329;    0.214179;    0.215699;    0.217149;    0.218374;    0.219735;    0.221572;    0.222414;    0.223359;    0.224283;    0.226527;    0.228387;    0.230196;    0.231995;    0.233134;    0.233710;    0.234732;    0.236056;    0.237380;    0.239105;    0.240720;    0.241687;    0.241203;    0.243800;    0.246387;    0.249056;
 34;    5.322643;    1.004503;    0.879707;    0.826505;    0.761429;    0.707789;    0.634671;    0.569756;    0.502418;    0.442588;    0.371878;    0.289952;    0.267805;    0.237899;    0.222287;    0.217541;    0.212419;    0.212525;    0.212724;    0.213333;    0.212843;    0.212766;    0.213677;    0.214657;    0.216145;    0.216827;    0.218277;    0.218678;    0.219037;    0.218389;    0.218284;    0.220129;    0.221960;    0.223079;    0.224479;    0.225362;    0.226719;    0.227293;    0.227256;    0.229176;    0.230757;    0.232337;    0.232709;    0.234905;    0.237192;    0.238935;    0.240839;    0.242682;    0.244900;    0.247202;    0.249283;    0.251126;
 35;    5.289180;    1.001084;    0.870574;    0.825728;    0.756776;    0.691817;    0.637374;    0.577216;    0.501137;    0.435101;    0.368845;    0.284767;    0.260600;    0.237451;    0.222273;    0.217181;    0.210429;    0.210573;    0.211165;    0.211350;    0.212421;    0.213039;    0.213710;    0.214176;    0.214264;    0.215085;    0.215708;    0.216623;    0.218246;    0.219650;    0.220724;    0.222401;    0.223275;    0.224432;    0.225305;    0.226326;    0.227791;    0.228234;    0.229924;    0.231587;    0.232599;    0.234286;    0.235615;    0.237505;    0.238219;    0.238920;    0.241860;    0.243860;    0.245121;    0.246271;    0.248132;    0.250271;
 36;    5.277936;    0.974050;    0.855596;    0.796770;    0.743171;    0.691887;    0.628705;    0.563120;    0.495321;    0.414068;    0.345832;    0.282811;    0.261042;    0.234573;    0.219475;    0.215364;    0.209813;    0.210527;    0.210959;    0.211509;    0.211309;    0.212201;    0.212222;    0.212733;    0.212880;    0.212099;    0.213791;    0.215011;    0.215637;    0.216712;    0.217180;    0.218702;    0.219902;    0.220166;    0.220881;    0.221375;    0.222427;    0.223984;    0.225454;    0.226764;    0.227098;    0.228171;    0.228776;    0.230828;    0.233279;    0.235601;    0.237144;    0.237910;    0.238532;    0.239622;    0.241326;    0.243512;
 37;    5.279350;    0.993752;    0.865081;    0.810132;    0.763663;    0.694162;    0.640210;    0.575906;    0.510047;    0.426645;    0.356176;    0.285755;    0.265409;    0.234272;    0.219511;    0.215118;    0.210198;    0.210809;    0.211780;    0.212150;    0.212214;    0.212831;    0.212371;    0.213327;    0.214321;    0.215595;    0.216563;    0.217612;    0.219383;    0.220464;    0.221719;    0.222043;    0.222523;    0.223793;    0.225020;    0.226347;    0.227466;    0.228361;    0.228318;    0.228691;    0.229748;    0.230760;    0.232821;    0.233746;    0.235016;    0.237134;    0.238611;    0.240425;    0.242211;    0.244516;    0.246360;    0.248438;
 38;    5.277016;    0.998431;    0.872909;    0.819148;    0.752580;    0.689678;    0.628422;    0.560013;    0.503560;    0.433825;    0.359479;    0.289426;    0.266670;    0.238277;    0.221922;    0.217663;    0.211987;    0.213280;    0.214234;    0.214191;    0.214712;    0.215363;    0.214660;    0.213367;    0.214179;    0.215541;    0.216093;    0.217814;    0.219393;    0.220672;    0.221216;    0.221759;    0.221453;    0.222305;    0.224215;    0.226109;    0.227105;    0.228418;    0.230181;    0.232034;    0.233157;    0.233955;    0.235572;    0.237433;    0.238656;    0.240577;    0.241528;    0.242841;    0.243793;    0.246215;    0.248485;    0.249608;
 39;    5.265645;    0.977953;    0.859653;    0.814237;    0.749182;    0.687793;    0.618827;    0.555312;    0.489719;    0.418584;    0.363888;    0.285423;    0.263478;    0.238100;    0.221540;    0.216635;    0.210234;    0.210478;    0.210243;    0.211204;    0.211177;    0.212137;    0.213810;    0.214820;    0.215412;    0.216202;    0.216548;    0.216678;    0.216837;    0.217373;    0.217030;    0.218003;    0.218425;    0.219874;    0.221403;    0.221826;    0.221491;    0.223821;    0.225893;    0.227503;    0.228370;    0.229736;    0.231115;    0.233339;    0.234817;    0.237020;    0.238199;    0.238803;    0.240924;    0.241367;    0.243794;    0.244488;
 40;    5.286852;    0.986634;    0.863281;    0.805604;    0.745073;    0.674237;    0.621004;    0.556300;    0.491684;    0.425098;    0.355370;    0.282962;    0.262336;    0.233312;    0.219367;    0.214332;    0.208229;    0.208245;    0.209250;    0.209148;    0.209396;    0.210257;    0.211214;    0.212219;    0.212349;    0.212375;    0.213673;    0.214550;    0.215585;    0.216436;    0.217546;    0.218287;    0.218472;    0.219508;    0.220787;    0.221868;    0.223321;    0.224182;    0.225844;    0.227401;    0.227924;    0.227390;    0.229871;    0.231736;    0.233603;    0.235599;    0.236754;    0.238890;    0.240437;    0.241597;    0.244833;    0.246659;
 41;    5.268109;    1.002271;    0.869144;    0.810529;    0.757775;    0.697612;    0.627007;    0.574323;    0.500753;    0.428617;    0.356325;    0.287175;    0.267457;    0.237099;    0.220558;    0.214918;    0.210558;    0.210567;    0.211787;    0.212833;    0.213383;    0.213532;    0.213879;    0.214750;    0.215396;    0.216043;    0.217654;    0.218616;    0.219232;    0.219210;    0.220929;    0.221942;    0.223455;    0.223760;    0.225435;    0.227183;    0.228541;    0.229234;    0.229284;    0.230271;    0.231138;    0.233426;    0.234946;    0.236311;    0.237894;    0.239574;    0.240955;    0.243959;    0.246154;    0.247567;    0.248477;    0.250568;
 42;    5.266751;    1.013115;    0.883821;    0.827107;    0.760292;    0.700947;    0.632904;    0.575298;    0.506376;    0.443339;    0.360522;    0.288838;    0.267048;    0.236929;    0.220631;    0.215938;    0.211185;    0.211627;    0.212756;    0.213055;    0.213992;    0.214799;    0.215693;    0.216143;    0.217537;    0.218884;    0.220022;    0.221091;    0.221671;    0.222745;    0.223230;    0.223605;    0.223125;    0.224712;    0.225588;    0.227730;    0.229840;    0.231194;    0.231906;    0.233079;    0.234869;    0.235639;    0.237638;    0.240076;    0.241569;    0.243420;    0.244602;    0.245922;    0.248066;    0.249973;    0.251319;    0.253279;
 43;    5.271302;    0.997852;    0.867165;    0.807529;    0.760372;    0.707614;    0.637055;    0.554956;    0.494470;    0.428654;    0.366163;    0.282654;    0.260620;    0.237066;    0.220880;    0.214363;    0.209396;    0.209516;    0.210148;    0.211225;    0.212123;    0.212882;    0.213351;    0.214509;    0.215080;    0.215918;    0.217116;    0.217963;    0.218947;    0.219594;    0.220702;    0.221460;    0.221767;    0.223682;    0.225246;    0.226115;    0.227359;    0.228068;    0.229188;    0.230544;    0.232254;    0.234521;    0.236059;    0.237456;    0.238922;    0.240130;    0.241609;    0.242892;    0.245954;    0.247824;    0.249472;    0.249463;
 44;    5.290125;    1.012411;    0.877093;    0.821485;    0.766861;    0.703161;    0.637184;    0.568169;    0.508556;    0.446144;    0.363089;    0.287957;    0.267245;    0.239579;    0.222980;    0.217670;    0.212432;    0.212151;    0.213754;    0.214239;    0.214669;    0.216172;    0.217198;    0.217173;    0.218051;    0.218081;    0.219442;    0.220305;    0.221357;    0.222305;    0.223783;    0.224597;    0.225096;    0.226159;    0.227028;    0.228519;    0.229922;    0.231259;    0.231784;    0.232355;    0.234233;    0.235919;    0.237633;    0.238905;    0.240816;    0.242822;    0.245408;    0.246893;    0.246701;    0.249805;    0.251034;    0.253103;
 45;    5.283483;    0.992593;    0.863809;    0.801594;    0.740440;    0.682838;    0.634679;    0.571420;    0.499539;    0.439833;    0.365826;    0.288813;    0.263468;    0.238894;    0.222621;    0.217400;    0.213006;    0.213971;    0.214465;    0.215254;    0.215884;    0.216199;    0.216737;    0.217199;    0.217991;    0.218801;    0.219485;    0.219395;    0.220143;    0.221105;    0.222664;    0.224009;    0.225620;    0.226639;    0.227662;    0.228067;    0.229451;    0.231057;    0.232375;    0.233888;    0.234882;    0.235106;    0.235452;    0.237529;    0.238542;    0.238813;    0.240240;    0.241129;    0.242774;    0.244588;    0.246004;    0.248148;
 46;    5.283560;    0.991848;    0.864898;    0.803807;    0.739065;    0.677821;    0.615498;    0.553141;    0.484990;    0.422229;    0.360612;    0.284401;    0.262074;    0.234890;    0.220831;    0.214954;    0.209288;    0.210030;    0.210190;    0.210524;    0.211234;    0.211762;    0.211706;    0.212678;    0.213310;    0.214803;    0.216044;    0.216662;    0.216895;    0.218644;    0.219784;    0.220698;    0.222199;    0.222792;    0.223175;    0.223536;    0.224814;    0.225490;    0.225881;    0.227523;    0.229943;    0.232048;    0.233887;    0.236257;    0.237888;    0.238670;    0.240465;    0.240428;    0.241836;    0.244463;    0.246636;    0.247962;
 47;    5.362958;    1.028826;    0.886592;    0.834020;    0.769582;    0.713337;    0.649630;    0.579635;    0.517350;    0.440737;    0.371332;    0.287615;    0.267807;    0.237889;    0.221637;    0.216099;    0.210806;    0.210736;    0.211111;    0.212363;    0.213364;    0.213900;    0.214029;    0.215479;    0.216525;    0.217662;    0.218236;    0.218676;    0.218620;    0.219991;    0.221357;    0.223047;    0.224870;    0.225668;    0.226914;    0.227457;    0.228697;    0.229111;    0.231666;    0.234496;    0.237271;    0.238777;    0.240364;    0.241268;    0.243862;    0.245308;    0.247810;    0.249630;    0.251137;    0.253382;    0.254466;    0.257207;
 48;    5.304817;    0.993723;    0.867402;    0.810126;    0.752912;    0.684804;    0.623600;    0.566713;    0.491194;    0.434319;    0.369629;    0.287733;    0.265251;    0.235431;    0.220722;    0.216274;    0.211113;    0.210974;    0.211946;    0.212245;    0.213739;    0.214959;    0.215289;    0.216102;    0.216906;    0.216814;    0.216887;    0.218224;    0.218865;    0.219469;    0.221078;    0.222077;    0.222717;    0.222773;    0.222068;    0.222687;    0.224455;    0.226015;    0.228389;    0.230670;    0.232408;    0.233865;    0.235716;    0.236956;    0.238384;    0.239240;    0.239476;    0.240648;    0.242264;    0.244664;    0.245955;    0.248431;
 49;    5.344310;    0.993309;    0.875576;    0.817962;    0.750659;    0.695861;    0.624359;    0.562035;    0.498168;    0.430513;    0.359026;    0.285941;    0.264550;    0.237725;    0.221566;    0.216872;    0.211100;    0.211494;    0.212345;    0.212662;    0.213712;    0.214743;    0.215318;    0.215393;    0.216483;    0.217436;    0.217745;    0.218661;    0.220213;    0.221513;    0.222376;    0.223018;    0.223816;    0.224014;    0.223398;    0.223995;    0.225604;    0.227599;    0.229130;    0.230351;    0.231340;    0.232794;    0.234085;    0.235556;    0.236502;    0.237013;    0.238957;    0.241317;    0.243166;    0.245190;    0.246967;    0.248327;
 50;    5.357027;    1.003657;    0.870182;    0.814545;    0.759952;    0.697122;    0.637054;    0.565594;    0.500226;    0.421884;    0.354953;    0.285836;    0.265873;    0.239503;    0.223501;    0.218210;    0.211184;    0.211513;    0.212337;    0.212734;    0.213396;    0.214069;    0.214220;    0.215181;    0.216490;    0.217288;    0.217569;    0.218276;    0.219592;    0.220459;    0.221406;    0.222861;    0.223166;    0.224032;    0.224909;    0.225750;    0.227602;    0.228825;    0.231038;    0.233177;    0.234745;    0.235101;    0.235884;    0.237371;    0.238963;    0.240803;    0.242728;    0.244347;    0.245972;    0.247990;    0.248258;    0.250914;
 51;    5.330404;    1.033220;    0.888586;    0.826455;    0.768345;    0.702712;    0.627098;    0.567444;    0.512080;    0.440765;    0.364741;    0.292470;    0.266769;    0.238179;    0.221402;    0.217406;    0.212605;    0.213173;    0.214569;    0.215465;    0.215846;    0.216282;    0.217172;    0.217842;    0.218686;    0.219045;    0.220068;    0.221488;    0.223338;    0.224532;    0.225948;    0.227063;    0.227966;    0.228396;    0.229186;    0.230791;    0.232758;    0.234598;    0.236143;    0.237817;    0.238629;    0.240259;    0.241432;    0.242154;    0.244479;    0.247031;    0.248225;    0.250602;    0.253236;    0.255285;    0.256269;    0.258305;
 52;    5.363133;    0.995274;    0.859944;    0.798392;    0.742747;    0.688091;    0.634358;    0.571662;    0.494954;    0.420815;    0.355261;    0.288197;    0.260701;    0.237092;    0.221451;    0.216837;    0.211412;    0.211545;    0.211862;    0.213051;    0.213926;    0.214013;    0.214389;    0.215052;    0.214939;    0.214238;    0.215462;    0.216607;    0.217688;    0.218529;    0.218395;    0.220177;    0.221667;    0.223438;    0.224538;    0.225351;    0.226373;    0.226765;    0.228367;    0.229673;    0.231335;    0.232430;    0.234286;    0.235865;    0.236717;    0.238149;    0.240699;    0.242790;    0.244595;    0.244923;    0.246416;    0.248818;
 53;    5.386029;    0.989646;    0.867030;    0.810663;    0.751435;    0.695673;    0.633362;    0.559782;    0.487930;    0.418868;    0.355469;    0.283667;    0.262210;    0.236411;    0.221335;    0.215394;    0.209275;    0.209938;    0.209656;    0.209750;    0.211126;    0.211749;    0.212644;    0.213408;    0.214537;    0.215384;    0.215803;    0.216667;    0.217354;    0.218319;    0.218985;    0.221016;    0.222548;    0.223632;    0.224938;    0.225654;    0.226230;    0.227532;    0.228799;    0.229098;    0.229961;    0.230617;    0.233015;    0.234263;    0.235865;    0.238243;    0.239667;    0.241269;    0.242656;    0.243350;    0.245268;    0.247412;
 54;    5.398046;    1.007311;    0.876492;    0.812411;    0.751683;    0.692572;    0.632363;    0.569381;    0.507372;    0.434238;    0.361961;    0.290413;    0.265729;    0.236497;    0.221133;    0.216741;    0.211166;    0.211380;    0.211662;    0.213245;    0.214135;    0.214812;    0.216428;    0.217449;    0.217828;    0.218107;    0.217920;    0.217435;    0.217989;    0.218950;    0.219433;    0.219874;    0.221301;    0.222782;    0.224391;    0.225599;    0.226664;    0.228362;    0.229697;    0.230931;    0.232588;    0.233972;    0.235526;    0.236923;    0.237366;    0.239568;    0.241302;    0.241882;    0.244545;    0.247061;    0.249431;    0.251828;
 55;    5.292765;    0.982824;    0.857008;    0.799626;    0.747133;    0.699796;    0.632146;    0.568656;    0.502295;    0.432118;    0.368665;    0.287606;    0.268373;    0.236163;    0.221258;    0.215630;    0.210692;    0.211824;    0.211828;    0.211238;    0.212166;    0.212528;    0.212320;    0.213242;    0.214558;    0.215350;    0.216451;    0.217213;    0.217599;    0.218211;    0.218891;    0.219813;    0.220146;    0.222405;    0.224023;    0.224965;    0.226167;    0.227127;    0.227570;    0.227929;    0.228104;    0.230647;    0.232890;    0.234332;    0.235462;    0.235278;    0.237402;    0.238946;    0.241366;    0.242669;    0.243518;    0.245706;
 56;    5.277352;    0.984521;    0.862221;    0.804538;    0.746670;    0.677852;    0.617731;    0.554889;    0.480524;    0.412233;    0.349411;    0.282296;    0.262343;    0.234757;    0.221144;    0.215980;    0.209758;    0.210858;    0.211755;    0.212153;    0.212487;    0.212631;    0.213858;    0.214382;    0.214502;    0.215340;    0.215635;    0.216358;    0.217261;    0.218879;    0.219643;    0.220245;    0.221121;    0.221704;    0.223409;    0.224371;    0.225587;    0.226434;    0.228492;    0.230329;    0.231397;    0.232776;    0.233263;    0.235312;    0.236333;    0.238188;    0.239614;    0.240248;    0.241812;    0.242576;    0.245633;    0.246130;
 57;    5.348345;    1.025283;    0.882615;    0.816642;    0.753456;    0.701780;    0.631056;    0.569254;    0.503133;    0.442340;    0.366011;    0.293487;    0.269254;    0.239994;    0.223568;    0.218620;    0.213188;    0.213422;    0.213274;    0.214356;    0.214783;    0.214973;    0.214829;    0.215671;    0.216394;    0.217769;    0.218487;    0.219306;    0.221415;    0.222647;    0.223982;    0.224540;    0.225388;    0.226916;    0.227831;    0.228386;    0.229969;    0.231115;    0.232411;    0.233675;    0.234863;    0.236941;    0.239388;    0.241499;    0.243301;    0.244792;    0.246014;    0.246860;    0.249827;    0.252216;    0.254637;    0.256321;
 58;    5.361530;    1.013397;    0.873021;    0.815127;    0.756983;    0.707671;    0.640007;    0.577695;    0.521421;    0.445958;    0.367963;    0.287026;    0.261469;    0.237070;    0.221409;    0.216374;    0.211312;    0.212144;    0.212324;    0.212567;    0.213279;    0.214026;    0.215169;    0.216133;    0.217197;    0.218611;    0.219092;    0.218974;    0.220532;    0.222044;    0.223664;    0.224713;    0.225666;    0.226283;    0.227967;    0.229516;    0.230587;    0.231984;    0.232871;    0.234359;    0.235867;    0.238312;    0.240184;    0.242205;    0.243611;    0.245275;    0.246663;    0.248135;    0.248348;    0.250099;    0.252383;    0.253349;
 59;    5.451116;    0.994430;    0.863456;    0.803967;    0.747973;    0.672794;    0.611306;    0.553637;    0.493699;    0.419305;    0.359564;    0.284244;    0.267352;    0.235651;    0.220498;    0.217009;    0.210079;    0.210812;    0.211016;    0.211246;    0.212134;    0.212637;    0.213650;    0.214448;    0.215363;    0.215855;    0.216415;    0.216433;    0.217618;    0.218963;    0.219593;    0.221126;    0.221803;    0.222690;    0.223837;    0.225228;    0.227145;    0.229353;    0.230939;    0.232446;    0.234235;    0.235606;    0.235848;    0.237829;    0.239644;    0.241619;    0.242975;    0.243191;    0.243077;    0.244911;    0.247426;    0.248608;
 60;    5.335615;    1.015351;    0.885889;    0.834296;    0.763295;    0.697604;    0.639699;    0.583457;    0.519536;    0.434842;    0.358444;    0.288855;    0.267897;    0.236992;    0.221359;    0.216837;    0.212027;    0.212113;    0.212662;    0.213568;    0.213997;    0.214608;    0.215150;    0.215724;    0.216076;    0.216434;    0.215989;    0.217430;    0.219263;    0.220374;    0.221248;    0.222294;    0.223173;    0.224869;    0.226745;    0.228878;    0.229859;    0.230378;    0.231166;    0.231863;    0.233583;    0.236585;    0.238952;    0.240550;    0.241923;    0.243985;    0.245273;    0.247605;    0.248966;    0.250671;    0.251896;    0.253838;
 61;    5.451971;    0.996115;    0.865193;    0.808182;    0.760115;    0.692865;    0.641509;    0.577441;    0.500228;    0.433856;    0.372583;    0.289328;    0.271684;    0.239184;    0.223360;    0.217333;    0.211863;    0.211397;    0.211554;    0.212044;    0.213196;    0.213812;    0.214039;    0.215335;    0.216876;    0.217845;    0.218723;    0.219674;    0.220028;    0.221195;    0.222169;    0.223438;    0.224882;    0.225974;    0.226221;    0.225589;    0.226636;    0.226582;    0.228448;    0.230633;    0.232081;    0.233603;    0.235089;    0.235577;    0.236432;    0.237156;    0.238962;    0.240803;    0.242802;    0.244149;    0.247187;    0.249029;
 62;    5.432723;    0.992229;    0.863026;    0.814702;    0.745826;    0.683301;    0.625765;    0.567406;    0.494573;    0.413833;    0.348705;    0.282849;    0.260319;    0.235156;    0.219902;    0.214866;    0.209075;    0.209489;    0.210369;    0.211051;    0.212221;    0.213162;    0.213750;    0.214215;    0.214336;    0.214908;    0.215512;    0.215771;    0.216356;    0.217716;    0.218993;    0.220136;    0.221124;    0.221944;    0.222270;    0.222915;    0.223097;    0.224734;    0.226362;    0.227522;    0.228900;    0.230817;    0.232726;    0.234505;    0.236431;    0.237532;    0.238868;    0.239019;    0.241717;    0.242906;    0.244897;    0.248057;
 63;    5.403910;    0.985932;    0.858796;    0.807999;    0.745327;    0.683301;    0.627068;    0.570818;    0.497384;    0.438732;    0.353961;    0.288078;    0.268723;    0.236379;    0.221299;    0.216962;    0.212140;    0.212037;    0.212879;    0.212923;    0.213690;    0.213667;    0.213446;    0.214502;    0.215459;    0.216769;    0.217043;    0.217333;    0.218569;    0.219430;    0.220327;    0.220932;    0.221859;    0.222632;    0.223309;    0.224113;    0.225632;    0.227556;    0.229590;    0.230667;    0.231342;    0.232049;    0.232624;    0.232994;    0.234942;    0.235833;    0.237661;    0.240134;    0.240798;    0.242636;    0.244906;    0.246483;
 64;    5.474618;    1.011599;    0.880218;    0.824084;    0.774325;    0.713297;    0.642064;    0.581043;    0.508320;    0.444433;    0.369325;    0.286462;    0.267269;    0.236602;    0.221159;    0.215819;    0.211148;    0.211637;    0.212406;    0.212988;    0.213441;    0.214362;    0.215104;    0.216013;    0.216499;    0.216691;    0.217777;    0.218427;    0.218437;    0.219245;    0.221226;    0.222560;    0.223599;    0.224445;    0.226268;    0.228178;    0.229932;    0.231979;    0.234306;    0.235885;    0.237353;    0.238716;    0.240040;    0.242094;    0.243815;    0.244948;    0.246543;    0.248559;    0.250256;    0.251601;    0.252445;    0.252900;
 65;    5.583997;    0.988326;    0.859725;    0.806169;    0.755412;    0.687494;    0.630665;    0.569669;    0.504444;    0.427952;    0.356220;    0.286428;    0.265434;    0.235140;    0.220663;    0.215070;    0.211199;    0.210668;    0.211291;    0.211700;    0.212497;    0.213202;    0.214920;    0.216002;    0.217318;    0.218097;    0.219179;    0.220110;    0.220618;    0.220700;    0.220631;    0.220054;    0.221041;    0.222073;    0.222615;    0.224665;    0.226250;    0.227601;    0.229154;    0.229929;    0.230234;    0.231476;    0.233403;    0.236146;    0.238075;    0.239339;    0.240412;    0.242149;    0.243073;    0.243388;    0.245628;    0.247081;
 66;    5.355124;    0.999964;    0.865846;    0.811963;    0.759600;    0.705883;    0.635135;    0.569344;    0.501091;    0.432099;    0.367713;    0.284934;    0.265942;    0.237434;    0.221389;    0.216270;    0.210191;    0.210026;    0.210984;    0.211536;    0.211061;    0.212154;    0.213320;    0.214211;    0.215291;    0.215616;    0.216076;    0.218046;    0.219405;    0.219997;    0.220249;    0.221312;    0.222148;    0.223145;    0.224519;    0.225653;    0.226854;    0.228473;    0.230756;    0.232519;    0.234362;    0.235658;    0.236522;    0.236749;    0.236305;    0.238825;    0.240901;    0.243033;    0.244823;    0.246513;    0.247424;    0.249991;
 67;    5.433239;    1.000494;    0.867147;    0.805738;    0.745503;    0.684109;    0.628424;    0.568240;    0.489116;    0.423751;    0.355347;    0.286438;    0.264288;    0.238099;    0.222679;    0.216648;    0.211121;    0.210909;    0.211312;    0.212224;    0.213494;    0.214517;    0.216037;    0.216934;    0.217821;    0.218927;    0.219202;    0.219495;    0.220327;    0.220982;    0.222083;    0.223035;    0.223160;    0.224178;    0.225085;    0.225880;    0.227181;    0.227960;    0.229037;    0.230364;    0.231244;    0.232474;    0.234360;    0.236557;    0.239027;    0.240760;    0.242193;    0.244146;    0.245115;    0.247847;    0.249418;    0.250124;
 68;    5.437166;    0.996155;    0.868464;    0.808772;    0.760393;    0.691588;    0.640277;    0.583324;    0.503350;    0.438387;    0.373845;    0.287273;    0.260583;    0.236802;    0.222018;    0.217174;    0.211641;    0.212092;    0.212533;    0.213451;    0.212967;    0.212240;    0.213791;    0.214887;    0.216092;    0.216310;    0.215455;    0.216747;    0.218860;    0.220710;    0.222357;    0.224105;    0.225063;    0.226209;    0.227090;    0.227575;    0.229003;    0.230961;    0.232350;    0.233697;    0.234968;    0.235805;    0.237468;    0.238887;    0.239841;    0.241576;    0.242344;    0.242632;    0.242862;    0.245021;    0.247255;    0.249039;
 69;    5.516804;    1.006065;    0.873544;    0.814135;    0.754730;    0.696782;    0.632391;    0.566872;    0.506772;    0.431534;    0.361080;    0.288865;    0.267226;    0.239328;    0.223952;    0.219299;    0.213583;    0.213325;    0.214020;    0.213977;    0.215152;    0.215947;    0.216940;    0.217358;    0.217490;    0.217741;    0.218113;    0.219072;    0.219979;    0.221491;    0.222706;    0.223325;    0.223125;    0.224899;    0.226396;    0.228278;    0.229611;    0.230907;    0.232862;    0.234776;    0.235932;    0.236584;    0.236771;    0.238697;    0.238634;    0.240964;    0.243642;    0.246428;    0.248252;    0.249140;    0.250816;    0.251516;
 70;    5.811055;    1.010249;    0.876674;    0.818770;    0.762592;    0.702243;    0.634553;    0.571429;    0.508202;    0.425858;    0.356334;    0.288311;    0.268162;    0.239939;    0.223951;    0.217636;    0.212324;    0.212269;    0.212945;    0.214036;    0.214505;    0.214749;    0.215502;    0.216321;    0.216392;    0.218128;    0.219470;    0.220275;    0.221537;    0.221910;    0.222878;    0.223452;    0.224049;    0.225070;    0.225617;    0.226211;    0.228023;    0.229749;    0.231129;    0.233596;    0.235115;    0.235870;    0.237222;    0.238887;    0.241103;    0.242586;    0.245075;    0.247241;    0.249371;    0.251224;    0.252280;    0.252562;
 71;    5.694287;    1.006787;    0.869957;    0.820110;    0.750307;    0.689229;    0.628765;    0.561958;    0.505186;    0.433475;    0.350764;    0.286625;    0.264607;    0.236197;    0.221896;    0.216636;    0.211547;    0.211805;    0.211914;    0.212675;    0.213438;    0.213919;    0.213164;    0.214836;    0.215555;    0.215810;    0.216527;    0.217083;    0.218303;    0.218962;    0.218721;    0.220925;    0.222594;    0.224442;    0.226281;    0.227694;    0.229356;    0.230272;    0.230790;    0.231909;    0.232643;    0.234607;    0.237066;    0.239144;    0.241208;    0.242860;    0.243533;    0.245480;    0.245716;    0.247363;    0.250495;    0.251697;
 72;    5.511341;    0.997512;    0.869099;    0.820660;    0.748919;    0.694904;    0.630471;    0.574738;    0.505719;    0.434926;    0.357530;    0.289380;    0.264864;    0.237054;    0.221753;    0.216887;    0.212852;    0.213401;    0.213508;    0.214346;    0.215071;    0.215776;    0.216791;    0.216700;    0.216406;    0.217742;    0.219255;    0.220180;    0.220780;    0.221740;    0.223323;    0.224272;    0.224994;    0.226308;    0.227432;    0.228887;    0.230425;    0.232137;    0.233543;    0.234978;    0.235444;    0.235761;    0.236126;    0.237079;    0.236821;    0.237334;    0.238943;    0.241298;    0.243405;    0.245398;    0.247982;    0.249378;
 73;    5.510330;    1.019162;    0.896117;    0.844647;    0.782712;    0.729307;    0.657812;    0.579467;    0.506017;    0.443151;    0.364148;    0.291791;    0.274355;    0.241179;    0.225477;    0.220373;    0.215308;    0.215543;    0.216848;    0.217575;    0.217877;    0.218590;    0.219176;    0.219538;    0.219995;    0.221107;    0.221813;    0.223359;    0.224972;    0.226269;    0.226908;    0.228362;    0.229367;    0.230801;    0.231988;    0.233237;    0.234350;    0.235667;    0.236005;    0.236730;    0.238937;    0.241210;    0.242084;    0.243416;    0.244450;    0.245253;    0.245299;    0.247788;    0.249677;    0.250857;    0.252486;    0.254791;
 74;    5.503838;    0.996685;    0.874101;    0.807792;    0.762543;    0.700360;    0.634864;    0.557281;    0.496548;    0.424952;    0.355918;    0.290700;    0.272442;    0.239430;    0.224784;    0.218615;    0.214321;    0.214771;    0.215737;    0.216489;    0.216627;    0.216958;    0.217029;    0.216744;    0.217972;    0.218940;    0.220330;    0.221201;    0.221232;    0.222837;    0.224073;    0.225048;    0.226164;    0.226690;    0.227792;    0.229186;    0.230493;    0.232087;    0.233997;    0.235647;    0.237065;    0.238634;    0.240032;    0.240770;    0.241010;    0.241375;    0.243525;    0.244974;    0.245577;    0.245152;    0.247970;    0.249171;
 75;    5.459632;    0.986235;    0.861286;    0.808083;    0.765354;    0.705113;    0.643396;    0.566415;    0.506671;    0.437701;    0.375208;    0.287513;    0.261864;    0.236741;    0.221191;    0.216463;    0.209570;    0.210091;    0.210924;    0.210917;    0.211315;    0.211338;    0.212319;    0.212953;    0.213319;    0.214104;    0.215116;    0.215709;    0.216084;    0.217276;    0.218499;    0.219178;    0.220653;    0.221910;    0.223533;    0.224365;    0.225269;    0.226412;    0.227060;    0.228065;    0.229227;    0.229746;    0.231004;    0.231690;    0.233442;    0.235534;    0.236828;    0.238298;    0.240975;    0.243428;    0.245019;    0.246559;
 76;    5.596726;    0.982176;    0.865316;    0.816296;    0.757979;    0.700463;    0.645318;    0.569586;    0.501573;    0.443351;    0.371940;    0.291923;    0.264803;    0.240354;    0.224401;    0.221124;    0.215525;    0.216620;    0.216480;    0.216232;    0.216263;    0.215846;    0.216786;    0.216920;    0.217364;    0.218147;    0.218599;    0.219477;    0.220674;    0.221558;    0.223007;    0.223471;    0.224874;    0.226179;    0.227317;    0.227870;    0.228800;    0.229274;    0.230833;    0.232125;    0.232509;    0.232857;    0.234103;    0.234615;    0.235447;    0.237150;    0.238718;    0.239457;    0.240071;    0.243385;    0.244724;    0.245544;
 77;    5.442957;    0.983422;    0.853774;    0.810816;    0.754246;    0.679750;    0.625421;    0.562663;    0.495084;    0.415698;    0.353265;    0.281914;    0.262226;    0.231338;    0.216410;    0.211592;    0.206862;    0.207842;    0.208990;    0.209267;    0.209911;    0.210345;    0.210206;    0.211593;    0.212387;    0.214195;    0.215848;    0.217021;    0.217391;    0.217816;    0.218424;    0.219158;    0.219253;    0.219853;    0.221547;    0.222563;    0.224348;    0.225496;    0.226474;    0.226725;    0.228507;    0.229144;    0.230636;    0.231882;    0.232198;    0.235084;    0.237306;    0.239352;    0.241058;    0.242877;    0.244482;    0.245856;
 78;    5.330684;    1.006091;    0.871274;    0.811825;    0.750662;    0.689501;    0.628918;    0.566604;    0.504179;    0.426729;    0.363103;    0.286897;    0.262340;    0.234642;    0.219024;    0.214180;    0.209502;    0.209776;    0.210370;    0.211542;    0.212760;    0.213538;    0.213587;    0.213620;    0.215025;    0.215911;    0.217126;    0.218308;    0.220024;    0.221221;    0.221696;    0.222137;    0.223279;    0.223831;    0.224844;    0.226333;    0.227305;    0.228491;    0.230056;    0.231709;    0.232222;    0.234248;    0.236111;    0.238304;    0.240736;    0.243530;    0.245355;    0.247322;    0.248345;    0.250304;    0.251214;    0.251523;
 79;    5.316513;    0.997409;    0.862815;    0.804156;    0.745056;    0.684961;    0.626581;    0.568551;    0.501916;    0.422740;    0.353138;    0.280007;    0.262630;    0.234119;    0.219546;    0.213664;    0.208862;    0.209808;    0.210383;    0.211044;    0.211187;    0.211945;    0.212358;    0.211854;    0.211505;    0.212888;    0.212964;    0.214023;    0.214435;    0.216105;    0.217509;    0.218709;    0.219692;    0.221316;    0.223616;    0.225375;    0.226797;    0.227931;    0.229461;    0.230606;    0.231174;    0.233105;    0.235278;    0.236539;    0.237604;    0.237886;    0.240132;    0.242351;    0.243323;    0.244177;    0.246900;    0.249352;
 80;    5.552080;    0.997134;    0.864944;    0.810230;    0.749496;    0.688585;    0.631607;    0.562220;    0.494237;    0.435082;    0.366560;    0.284531;    0.263873;    0.234049;    0.218146;    0.212923;    0.206739;    0.206526;    0.206970;    0.207172;    0.208024;    0.207422;    0.208775;    0.209940;    0.211222;    0.212064;    0.213521;    0.215041;    0.216364;    0.217617;    0.219044;    0.219791;    0.220577;    0.221577;    0.222470;    0.223477;    0.224580;    0.225164;    0.227352;    0.228299;    0.229745;    0.230464;    0.232103;    0.234834;    0.237088;    0.238381;    0.239553;    0.241024;    0.243399;    0.245835;    0.248220;    0.249284;
 81;    5.445992;    1.005110;    0.869315;    0.816753;    0.761259;    0.694330;    0.636724;    0.581203;    0.508364;    0.423130;    0.351975;    0.286429;    0.264855;    0.235837;    0.220152;    0.215381;    0.210032;    0.210237;    0.210316;    0.211420;    0.212035;    0.213019;    0.213662;    0.213483;    0.213180;    0.213560;    0.215377;    0.216719;    0.217602;    0.218364;    0.219079;    0.219895;    0.221353;    0.222045;    0.222255;    0.224018;    0.225638;    0.225992;    0.227757;    0.229990;    0.232340;    0.234442;    0.235703;    0.237544;    0.239348;    0.240981;    0.242062;    0.243487;    0.243341;    0.246455;    0.248211;    0.251277;
 82;    5.460073;    0.969885;    0.849383;    0.794373;    0.752846;    0.701005;    0.640859;    0.576103;    0.500767;    0.432248;    0.363363;    0.286044;    0.265179;    0.235881;    0.220000;    0.214991;    0.209317;    0.210116;    0.210796;    0.210750;    0.210409;    0.211460;    0.211630;    0.211317;    0.211247;    0.212344;    0.212993;    0.214042;    0.214559;    0.215366;    0.215944;    0.215931;    0.216376;    0.217065;    0.218370;    0.220089;    0.221711;    0.223223;    0.224301;    0.225560;    0.225826;    0.227490;    0.229004;    0.230276;    0.231616;    0.233757;    0.234739;    0.235909;    0.236858;    0.238324;    0.240140;    0.242471;
 83;    6.393299;    0.986731;    0.852889;    0.798520;    0.747995;    0.692774;    0.628360;    0.574073;    0.514244;    0.444859;    0.358473;    0.287772;    0.266625;    0.239170;    0.221524;    0.216598;    0.210816;    0.210403;    0.211484;    0.211832;    0.211896;    0.212725;    0.213235;    0.213155;    0.213935;    0.215093;    0.215647;    0.215735;    0.216573;    0.217630;    0.218304;    0.220095;    0.221345;    0.222572;    0.224420;    0.226364;    0.227541;    0.228539;    0.229170;    0.230706;    0.231930;    0.232707;    0.234086;    0.235044;    0.235765;    0.236620;    0.238685;    0.240954;    0.241535;    0.244530;    0.246096;    0.246683;
 84;    6.591094;    0.996215;    0.863024;    0.807776;    0.753130;    0.696351;    0.647131;    0.580266;    0.502091;    0.439469;    0.357545;    0.288841;    0.266349;    0.238571;    0.223491;    0.217409;    0.212203;    0.212584;    0.213365;    0.214146;    0.215296;    0.215775;    0.216135;    0.216680;    0.216727;    0.216070;    0.217617;    0.218462;    0.218782;    0.219803;    0.221034;    0.222102;    0.223670;    0.224698;    0.226080;    0.226855;    0.226601;    0.227277;    0.227907;    0.229219;    0.230008;    0.230554;    0.232901;    0.235203;    0.236523;    0.238023;    0.240977;    0.242644;    0.244629;    0.245437;    0.246488;    0.249054;
 85;    6.378090;    1.001186;    0.875249;    0.817063;    0.766964;    0.708033;    0.641057;    0.568195;    0.495703;    0.435079;    0.356396;    0.283552;    0.259619;    0.236394;    0.222099;    0.216234;    0.210581;    0.211589;    0.212100;    0.212277;    0.211915;    0.212753;    0.213674;    0.213572;    0.214556;    0.215761;    0.216833;    0.217567;    0.218141;    0.218091;    0.219209;    0.220406;    0.221454;    0.222972;    0.224033;    0.225215;    0.226224;    0.227115;    0.229453;    0.230788;    0.232206;    0.232227;    0.234132;    0.235536;    0.238443;    0.240546;    0.241932;    0.242839;    0.245949;    0.247976;    0.248672;    0.250297;
 86;    6.003328;    1.000516;    0.872672;    0.806764;    0.747095;    0.689269;    0.631293;    0.577356;    0.507648;    0.432873;    0.363761;    0.287684;    0.264452;    0.237694;    0.221681;    0.217269;    0.211624;    0.211811;    0.212575;    0.212192;    0.211904;    0.212521;    0.212915;    0.214476;    0.215526;    0.216353;    0.216993;    0.217327;    0.218617;    0.219501;    0.220856;    0.222792;    0.224055;    0.225343;    0.226176;    0.227015;    0.227420;    0.229692;    0.231036;    0.231861;    0.232690;    0.233952;    0.234562;    0.236245;    0.237626;    0.237649;    0.240988;    0.243117;    0.244637;    0.246029;    0.247883;    0.250129;
 87;    6.274012;    0.998863;    0.866301;    0.806647;    0.745441;    0.697385;    0.631250;    0.570997;    0.506555;    0.431495;    0.365576;    0.288014;    0.267228;    0.234481;    0.219485;    0.214992;    0.210234;    0.210750;    0.211175;    0.210864;    0.211646;    0.212717;    0.213391;    0.214047;    0.214761;    0.215635;    0.216041;    0.215924;    0.217297;    0.218193;    0.219098;    0.219221;    0.221242;    0.223280;    0.224677;    0.225558;    0.225970;    0.226876;    0.228471;    0.229850;    0.230863;    0.231893;    0.233651;    0.235294;    0.236581;    0.237972;    0.237980;    0.240062;    0.243386;    0.244685;    0.246772;    0.249716;
 88;    6.037810;    0.995194;    0.859810;    0.805404;    0.746303;    0.693617;    0.631676;    0.565646;    0.490131;    0.420118;    0.357912;    0.286965;    0.266162;    0.237368;    0.221485;    0.216451;    0.211177;    0.211919;    0.211875;    0.212630;    0.212915;    0.212577;    0.213830;    0.214112;    0.215177;    0.215462;    0.216878;    0.217777;    0.218844;    0.219775;    0.221032;    0.222087;    0.223393;    0.224940;    0.225474;    0.226486;    0.227001;    0.227903;    0.228692;    0.229945;    0.231905;    0.233461;    0.234525;    0.236259;    0.237310;    0.238664;    0.241336;    0.243064;    0.244215;    0.245026;    0.245806;    0.248798;
 89;   10.538827;    0.997988;    0.873339;    0.827910;    0.757945;    0.694608;    0.633010;    0.578299;    0.507089;    0.429805;    0.357091;    0.289756;    0.265973;    0.239908;    0.223336;    0.216491;    0.211545;    0.212261;    0.213378;    0.214167;    0.215194;    0.215858;    0.215817;    0.217064;    0.217731;    0.217865;    0.218511;    0.218769;    0.219493;    0.219518;    0.219027;    0.220414;    0.221956;    0.223756;    0.225669;    0.226772;    0.227705;    0.229387;    0.231175;    0.232279;    0.233287;    0.234983;    0.235693;    0.236667;    0.236573;    0.237660;    0.239933;    0.242650;    0.244498;    0.247528;    0.249278;    0.249497;
 90;    6.720565;    1.007463;    0.867691;    0.816659;    0.763088;    0.689955;    0.635434;    0.566382;    0.503533;    0.429196;    0.363577;    0.286018;    0.261241;    0.236425;    0.221260;    0.215868;    0.210737;    0.211260;    0.212854;    0.213718;    0.213871;    0.213328;    0.214324;    0.215006;    0.216015;    0.216837;    0.217461;    0.218637;    0.219289;    0.219978;    0.220602;    0.220829;    0.222249;    0.223725;    0.225481;    0.226717;    0.227611;    0.229851;    0.231810;    0.233558;    0.234189;    0.234982;    0.237092;    0.239264;    0.241744;    0.243387;    0.244835;    0.246144;    0.247331;    0.248523;    0.251140;    0.251866;
 91;    6.117503;    1.014696;    0.883631;    0.827093;    0.773335;    0.708549;    0.646526;    0.571322;    0.506780;    0.425740;    0.364322;    0.291274;    0.269011;    0.237512;    0.221738;    0.217434;    0.212394;    0.212419;    0.213033;    0.212737;    0.213235;    0.213493;    0.213386;    0.215323;    0.216356;    0.216810;    0.217188;    0.219388;    0.220634;    0.221925;    0.222295;    0.222520;    0.222454;    0.224834;    0.227018;    0.228801;    0.229869;    0.230694;    0.231690;    0.233092;    0.234445;    0.236058;    0.237287;    0.239815;    0.241795;    0.244175;    0.245774;    0.247338;    0.248609;    0.249203;    0.250717;    0.253674;
 92;    5.959710;    1.017114;    0.875976;    0.819998;    0.768267;    0.702397;    0.640158;    0.580266;    0.500590;    0.433697;    0.354464;    0.283169;    0.264429;    0.233386;    0.218591;    0.214125;    0.208960;    0.210240;    0.210637;    0.210559;    0.210876;    0.211709;    0.211803;    0.212482;    0.214505;    0.216266;    0.217360;    0.218266;    0.220188;    0.221377;    0.221970;    0.222444;    0.223386;    0.224638;    0.226064;    0.226785;    0.227004;    0.228939;    0.230223;    0.231802;    0.233546;    0.234268;    0.235546;    0.237643;    0.240283;    0.242165;    0.243483;    0.244729;    0.245500;    0.248662;    0.251746;    0.254278;
 93;    5.343987;    1.001914;    0.884380;    0.839079;    0.782901;    0.719715;    0.654236;    0.584336;    0.519841;    0.449127;    0.365895;    0.291738;    0.270536;    0.238468;    0.223452;    0.218162;    0.212036;    0.212205;    0.213219;    0.213915;    0.214769;    0.216181;    0.217021;    0.217544;    0.217672;    0.218306;    0.219902;    0.220646;    0.221946;    0.222990;    0.223876;    0.224002;    0.224542;    0.225005;    0.225169;    0.226320;    0.227417;    0.229255;    0.230375;    0.231441;    0.232859;    0.234647;    0.235545;    0.238088;    0.239523;    0.240905;    0.241688;    0.243790;    0.245745;    0.248251;    0.250151;    0.250478;
 94;    5.340395;    1.011336;    0.873101;    0.816957;    0.765126;    0.700466;    0.637900;    0.573029;    0.499175;    0.439850;    0.359460;    0.288816;    0.262376;    0.236031;    0.221692;    0.218108;    0.211718;    0.211910;    0.212630;    0.213562;    0.213854;    0.214333;    0.215274;    0.216320;    0.217747;    0.218832;    0.218948;    0.219166;    0.219778;    0.221327;    0.222078;    0.222478;    0.222863;    0.224156;    0.225626;    0.226464;    0.227313;    0.228233;    0.229616;    0.231014;    0.232690;    0.233910;    0.234426;    0.236304;    0.238089;    0.239645;    0.242335;    0.243544;    0.245242;    0.248199;    0.251061;    0.252834;
 95;    5.329261;    0.995957;    0.865294;    0.820023;    0.757177;    0.682544;    0.625676;    0.563250;    0.508993;    0.445325;    0.366381;    0.287302;    0.270355;    0.240079;    0.223190;    0.218544;    0.212713;    0.213170;    0.213438;    0.214968;    0.215860;    0.216159;    0.215535;    0.216603;    0.217671;    0.219079;    0.220495;    0.221339;    0.222034;    0.222424;    0.224141;    0.225606;    0.226398;    0.226588;    0.227359;    0.228563;    0.230563;    0.231710;    0.232407;    0.233732;    0.234346;    0.235525;    0.236775;    0.238119;    0.238591;    0.240089;    0.241750;    0.243239;    0.244426;    0.245022;    0.247199;    0.248989;
 96;    5.311431;    0.984234;    0.853032;    0.795542;    0.741533;    0.693028;    0.626552;    0.568875;    0.493959;    0.431787;    0.368029;    0.286417;    0.265044;    0.237320;    0.221475;    0.215685;    0.210703;    0.211483;    0.211480;    0.212864;    0.214017;    0.214621;    0.214572;    0.215631;    0.216412;    0.216774;    0.217605;    0.217882;    0.218983;    0.219934;    0.220955;    0.222538;    0.223531;    0.224507;    0.225246;    0.225277;    0.224786;    0.225465;    0.227142;    0.228482;    0.229467;    0.230597;    0.231164;    0.232586;    0.234683;    0.236706;    0.238245;    0.239760;    0.241099;    0.244119;    0.245321;    0.246059;
 97;    5.315020;    1.017116;    0.885128;    0.819031;    0.753926;    0.695571;    0.629629;    0.557351;    0.497238;    0.433657;    0.352354;    0.283482;    0.260443;    0.234422;    0.219007;    0.215314;    0.209592;    0.209607;    0.209565;    0.210416;    0.210711;    0.212323;    0.213082;    0.213267;    0.213454;    0.214745;    0.215714;    0.217258;    0.218943;    0.220405;    0.221534;    0.222800;    0.223534;    0.224028;    0.224585;    0.224404;    0.227074;    0.228850;    0.230756;    0.232440;    0.233750;    0.236198;    0.238303;    0.240429;    0.241580;    0.242345;    0.243246;    0.245656;    0.247207;    0.248752;    0.252072;    0.254279;
 98;    5.323270;    1.007645;    0.881678;    0.819866;    0.763915;    0.705911;    0.631502;    0.576567;    0.502634;    0.427269;    0.357691;    0.287360;    0.269781;    0.238482;    0.222242;    0.216924;    0.212005;    0.213493;    0.213899;    0.214637;    0.215309;    0.215930;    0.217232;    0.218286;    0.218782;    0.219763;    0.220553;    0.221008;    0.221333;    0.222653;    0.223787;    0.224969;    0.225927;    0.226604;    0.227725;    0.229767;    0.231383;    0.233138;    0.234544;    0.235608;    0.236269;    0.237809;    0.238994;    0.240822;    0.242047;    0.243305;    0.243719;    0.244260;    0.246091;    0.249010;    0.250219;    0.251911;
 99;    5.326320;    1.001186;    0.869255;    0.819370;    0.762612;    0.696738;    0.625968;    0.571682;    0.505987;    0.430036;    0.356817;    0.286988;    0.268013;    0.238403;    0.223198;    0.218563;    0.212698;    0.213612;    0.214098;    0.213562;    0.214432;    0.215112;    0.216331;    0.217170;    0.218404;    0.219313;    0.220330;    0.220715;    0.220439;    0.221411;    0.221866;    0.222556;    0.223533;    0.224231;    0.226381;    0.228006;    0.229466;    0.231020;    0.232439;    0.233339;    0.234481;    0.236249;    0.237514;    0.238992;    0.240278;    0.240769;    0.242219;    0.243713;    0.244948;    0.245283;    0.247330;    0.250297;
100;    5.388202;    0.997565;    0.865028;    0.801163;    0.753786;    0.694517;    0.631667;    0.560964;    0.491937;    0.423209;    0.357436;    0.283168;    0.265895;    0.235156;    0.220565;    0.215255;    0.209452;    0.209834;    0.209784;    0.210745;    0.211058;    0.212284;    0.212635;    0.212178;    0.212991;    0.214591;    0.215824;    0.217211;    0.217744;    0.218651;    0.220319;    0.221433;    0.221961;    0.222168;    0.224314;    0.225898;    0.226887;    0.226795;    0.227211;    0.228212;    0.230531;    0.232436;    0.234268;    0.235873;    0.237858;    0.239195;    0.240705;    0.240984;    0.243735;    0.246447;    0.247371;    0.249391;


==> anc/LVM_v0.2/result_simulation/SetC4.5_Modelppca-none-none_CVekf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;PC28;PC29;PC30;PC31;PC32;PC33;PC34;PC35;PC36;PC37;PC38;PC39;PC40;PC41;PC42;PC43;PC44;PC45;PC46;PC47;PC48;PC49;PC50;
Nan;Nan;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  1;    8.560929;    1.422427;    1.361983;    1.331116;    1.304910;    1.280847;    1.248687;    1.193261;    1.136495;    1.076561;    0.997327;    0.899779;    0.864822;    0.829395;    0.810048;    0.807840;    0.800009;    0.801269;    0.801868;    0.803130;    0.803881;    0.804734;    0.806052;    0.806727;    0.807750;    0.808623;    0.809253;    0.809851;    0.810501;    0.810317;    0.810712;    0.811113;    0.811713;    0.812565;    0.813009;    0.813664;    0.814291;    0.815322;    0.815641;    0.816330;    0.816469;    0.816204;    0.815899;    0.815933;    0.816205;    0.816692;    0.817204;    0.817191;    0.816896;    0.817121;    0.817210;    0.817210;
  2;    8.476063;    1.421209;    1.358265;    1.332711;    1.305814;    1.265797;    1.234343;    1.184867;    1.143323;    1.073964;    1.000374;    0.904386;    0.866814;    0.831133;    0.812806;    0.808336;    0.799738;    0.801501;    0.802197;    0.802958;    0.803758;    0.804386;    0.805750;    0.806787;    0.807454;    0.807841;    0.809140;    0.809910;    0.810479;    0.810913;    0.811408;    0.811450;    0.812010;    0.812639;    0.813378;    0.813062;    0.813849;    0.815114;    0.815876;    0.815988;    0.815929;    0.816731;    0.816926;    0.817274;    0.817535;    0.817776;    0.817757;    0.817900;    0.817843;    0.817967;    0.818060;    0.818060;
  3;    8.642962;    1.421767;    1.363489;    1.341991;    1.310499;    1.280976;    1.252652;    1.206983;    1.158163;    1.098477;    1.022548;    0.901250;    0.868054;    0.826618;    0.808201;    0.803550;    0.797359;    0.798148;    0.799256;    0.799636;    0.800381;    0.802245;    0.803825;    0.805138;    0.805728;    0.806266;    0.806930;    0.808361;    0.808855;    0.809758;    0.809888;    0.810653;    0.811734;    0.812713;    0.813407;    0.813874;    0.814606;    0.815033;    0.815498;    0.815356;    0.815404;    0.815370;    0.815874;    0.816029;    0.816412;    0.816657;    0.817067;    0.817153;    0.817434;    0.817191;    0.817507;    0.817507;
  4;    8.501270;    1.433597;    1.372663;    1.350300;    1.318817;    1.285239;    1.239689;    1.210301;    1.169342;    1.101830;    1.018059;    0.897548;    0.868820;    0.831196;    0.813141;    0.810941;    0.801824;    0.802235;    0.803886;    0.804784;    0.805498;    0.806867;    0.808206;    0.809179;    0.810290;    0.810998;    0.811659;    0.812702;    0.813730;    0.814053;    0.814051;    0.813993;    0.814777;    0.815265;    0.816306;    0.816615;    0.817389;    0.818160;    0.819287;    0.820106;    0.820770;    0.820189;    0.819084;    0.819771;    0.820492;    0.820802;    0.820831;    0.820867;    0.820588;    0.820733;    0.820833;    0.820833;
  5;    8.513233;    1.416924;    1.360313;    1.338904;    1.311922;    1.278362;    1.245849;    1.201364;    1.145847;    1.078353;    1.011201;    0.898063;    0.874020;    0.830621;    0.809019;    0.806173;    0.797742;    0.799503;    0.800415;    0.801720;    0.802071;    0.803717;    0.804862;    0.805838;    0.806534;    0.807568;    0.808003;    0.808270;    0.808235;    0.808198;    0.809258;    0.810361;    0.810313;    0.810693;    0.811202;    0.811287;    0.812317;    0.812909;    0.813201;    0.813622;    0.814097;    0.814545;    0.814600;    0.814534;    0.814444;    0.814740;    0.814352;    0.814683;    0.815107;    0.815185;    0.815116;    0.815116;
  6;    7.853836;    1.416565;    1.351338;    1.329708;    1.295525;    1.261918;    1.221902;    1.181669;    1.130184;    1.073534;    0.993890;    0.895886;    0.871760;    0.827533;    0.806752;    0.802088;    0.793992;    0.795899;    0.796947;    0.798794;    0.800003;    0.800995;    0.801741;    0.802496;    0.802510;    0.802612;    0.803756;    0.805020;    0.805675;    0.806446;    0.806241;    0.806551;    0.806267;    0.806731;    0.807542;    0.808855;    0.809626;    0.809814;    0.810663;    0.811456;    0.812057;    0.812380;    0.812481;    0.812766;    0.812566;    0.812726;    0.813101;    0.813426;    0.813751;    0.813901;    0.813554;    0.813554;
  7;    7.588048;    1.428044;    1.368435;    1.339520;    1.315088;    1.286553;    1.241491;    1.204764;    1.153948;    1.094498;    0.993014;    0.894633;    0.864326;    0.829488;    0.810867;    0.805575;    0.798393;    0.799255;    0.800329;    0.800840;    0.801442;    0.801496;    0.802886;    0.804112;    0.805091;    0.806213;    0.806698;    0.807599;    0.808565;    0.809515;    0.809869;    0.810862;    0.810854;    0.811571;    0.811514;    0.811390;    0.812338;    0.812985;    0.813957;    0.814028;    0.814137;    0.813278;    0.813940;    0.814524;    0.814410;    0.814547;    0.814772;    0.815281;    0.815496;    0.815678;    0.815749;    0.815749;
  8;    7.647485;    1.412432;    1.356020;    1.332302;    1.309530;    1.280314;    1.238100;    1.199512;    1.135741;    1.072421;    0.996491;    0.899424;    0.877377;    0.821445;    0.802623;    0.799191;    0.792586;    0.793878;    0.794091;    0.795029;    0.795796;    0.796866;    0.797773;    0.798831;    0.799590;    0.799505;    0.800994;    0.801810;    0.803052;    0.803401;    0.803229;    0.804141;    0.804961;    0.805686;    0.806501;    0.807456;    0.808197;    0.808832;    0.809148;    0.809148;    0.809064;    0.809796;    0.810712;    0.810943;    0.811289;    0.811670;    0.811643;    0.811853;    0.812090;    0.811967;    0.812121;    0.812121;
  9;    7.580569;    1.423686;    1.362254;    1.338738;    1.308881;    1.277628;    1.240680;    1.208162;    1.168198;    1.099761;    1.004866;    0.897503;    0.870790;    0.825743;    0.806433;    0.804536;    0.795275;    0.795945;    0.797923;    0.799189;    0.800968;    0.802050;    0.802604;    0.803120;    0.803458;    0.803404;    0.804359;    0.804416;    0.806283;    0.807353;    0.808145;    0.809128;    0.809591;    0.810354;    0.811311;    0.811581;    0.811344;    0.811348;    0.812070;    0.813053;    0.813490;    0.813717;    0.813891;    0.814063;    0.814343;    0.814859;    0.815156;    0.815512;    0.815736;    0.815856;    0.815942;    0.815942;
 10;    7.572959;    1.418108;    1.361921;    1.339177;    1.310415;    1.284756;    1.242647;    1.203175;    1.164032;    1.102768;    1.030169;    0.897814;    0.868179;    0.823375;    0.805568;    0.801657;    0.794384;    0.796308;    0.798113;    0.799018;    0.799283;    0.801065;    0.802345;    0.803252;    0.804644;    0.805779;    0.806441;    0.807047;    0.807510;    0.808112;    0.809209;    0.810027;    0.810361;    0.811049;    0.811161;    0.812009;    0.812732;    0.813481;    0.813880;    0.814245;    0.814128;    0.814840;    0.815433;    0.815842;    0.816230;    0.816579;    0.816712;    0.816756;    0.816734;    0.816781;    0.816855;    0.816855;
 11;    7.559672;    1.418807;    1.357191;    1.331852;    1.307269;    1.271267;    1.241808;    1.200493;    1.138634;    1.082051;    1.005821;    0.891794;    0.859703;    0.825685;    0.808447;    0.803908;    0.796549;    0.798036;    0.799083;    0.799878;    0.800155;    0.801586;    0.802454;    0.803078;    0.803634;    0.804406;    0.804381;    0.805318;    0.806773;    0.807805;    0.809116;    0.809796;    0.810818;    0.811507;    0.812292;    0.813218;    0.813588;    0.813768;    0.813632;    0.813895;    0.813894;    0.814643;    0.815004;    0.814735;    0.814685;    0.815244;    0.815588;    0.815891;    0.815959;    0.816038;    0.816178;    0.816178;
 12;    7.542855;    1.415850;    1.353989;    1.327316;    1.299470;    1.270093;    1.235528;    1.192568;    1.136321;    1.071880;    1.002243;    0.886939;    0.863930;    0.818318;    0.799841;    0.796258;    0.788411;    0.790361;    0.791303;    0.791565;    0.793061;    0.793981;    0.793991;    0.794857;    0.795876;    0.796258;    0.797281;    0.797585;    0.797848;    0.797850;    0.798000;    0.798322;    0.799216;    0.799474;    0.800217;    0.800877;    0.801143;    0.801941;    0.802753;    0.802796;    0.803738;    0.803824;    0.804213;    0.804730;    0.805285;    0.805931;    0.806449;    0.806707;    0.806675;    0.806363;    0.806410;    0.806410;
 13;    7.578186;    1.417195;    1.359657;    1.339478;    1.307106;    1.281068;    1.239295;    1.193957;    1.151011;    1.094388;    1.000076;    0.899320;    0.873280;    0.825142;    0.807536;    0.804594;    0.796892;    0.797999;    0.799163;    0.799158;    0.800067;    0.801104;    0.801768;    0.803313;    0.804595;    0.805439;    0.806929;    0.807954;    0.808671;    0.809800;    0.810941;    0.811591;    0.812239;    0.811974;    0.812314;    0.812532;    0.812767;    0.813120;    0.813644;    0.813599;    0.814218;    0.814449;    0.814617;    0.814593;    0.815074;    0.815244;    0.815811;    0.816140;    0.816263;    0.816304;    0.816400;    0.816400;
 14;    7.556809;    1.413093;    1.358295;    1.333644;    1.305579;    1.278272;    1.242231;    1.204303;    1.154467;    1.080211;    1.015548;    0.897154;    0.865364;    0.829028;    0.808702;    0.804636;    0.797384;    0.798234;    0.799371;    0.800818;    0.801761;    0.803100;    0.804246;    0.804323;    0.805747;    0.806568;    0.806382;    0.808315;    0.809373;    0.809970;    0.811188;    0.811730;    0.812355;    0.813298;    0.813846;    0.814233;    0.814088;    0.813502;    0.814326;    0.814623;    0.815237;    0.816019;    0.815892;    0.816478;    0.817027;    0.817189;    0.817508;    0.817450;    0.817574;    0.817549;    0.817721;    0.817721;
 15;    7.643486;    1.408632;    1.353701;    1.335375;    1.308378;    1.270161;    1.235944;    1.185901;    1.136853;    1.081503;    1.000216;    0.898189;    0.874472;    0.823373;    0.805895;    0.802307;    0.792685;    0.793787;    0.794768;    0.797120;    0.798643;    0.799665;    0.800156;    0.800119;    0.800341;    0.801805;    0.802628;    0.802672;    0.803566;    0.804524;    0.804780;    0.804905;    0.805248;    0.805431;    0.805807;    0.806612;    0.807671;    0.808154;    0.808342;    0.809302;    0.810185;    0.810078;    0.810458;    0.810232;    0.810617;    0.811171;    0.811333;    0.811274;    0.811685;    0.811767;    0.811863;    0.811863;
 16;    7.794707;    1.429775;    1.364951;    1.334278;    1.311915;    1.279459;    1.248855;    1.206904;    1.160453;    1.092002;    1.013739;    0.907838;    0.873719;    0.833722;    0.815432;    0.808918;    0.803377;    0.804328;    0.805132;    0.806222;    0.808142;    0.809356;    0.810621;    0.811542;    0.811886;    0.812596;    0.813621;    0.814475;    0.814956;    0.815084;    0.814901;    0.815950;    0.816920;    0.817521;    0.818851;    0.820011;    0.820557;    0.821277;    0.821916;    0.822535;    0.822742;    0.822737;    0.822776;    0.823480;    0.823705;    0.823971;    0.823819;    0.823898;    0.823853;    0.824020;    0.824168;    0.824168;
 17;    7.837422;    1.417912;    1.355289;    1.327077;    1.300578;    1.262918;    1.220479;    1.179318;    1.132101;    1.062729;    0.988640;    0.892931;    0.860668;    0.821461;    0.803133;    0.798639;    0.790277;    0.792069;    0.793190;    0.793290;    0.794743;    0.795764;    0.796139;    0.796933;    0.797261;    0.798788;    0.799704;    0.800430;    0.801104;    0.801274;    0.801610;    0.802966;    0.803981;    0.804442;    0.804970;    0.805869;    0.806299;    0.806115;    0.807282;    0.807484;    0.808236;    0.808781;    0.808773;    0.808826;    0.809335;    0.809112;    0.809237;    0.809182;    0.809575;    0.809613;    0.809531;    0.809531;
 18;    7.803921;    1.421661;    1.360504;    1.331904;    1.307483;    1.269802;    1.231154;    1.193425;    1.146379;    1.094873;    1.013588;    0.894033;    0.864500;    0.823534;    0.803756;    0.799702;    0.792538;    0.793735;    0.794569;    0.795742;    0.796858;    0.797779;    0.797748;    0.798630;    0.799232;    0.800127;    0.800281;    0.801796;    0.802940;    0.804165;    0.804736;    0.805190;    0.805508;    0.806842;    0.807942;    0.808900;    0.809092;    0.809956;    0.810319;    0.810683;    0.811069;    0.811631;    0.811824;    0.812443;    0.812437;    0.812529;    0.812912;    0.813107;    0.813134;    0.813381;    0.813452;    0.813452;
 19;    7.804845;    1.415347;    1.357275;    1.336052;    1.308704;    1.271178;    1.240200;    1.202530;    1.146135;    1.087752;    1.005963;    0.902082;    0.869292;    0.829856;    0.812236;    0.806410;    0.798993;    0.801040;    0.801800;    0.801423;    0.801463;    0.803146;    0.804745;    0.805718;    0.807305;    0.808347;    0.809235;    0.808930;    0.810304;    0.810768;    0.811956;    0.812871;    0.813381;    0.813483;    0.814552;    0.815546;    0.816546;    0.816989;    0.817057;    0.817406;    0.817543;    0.818099;    0.818567;    0.818939;    0.818876;    0.819737;    0.820038;    0.820184;    0.820163;    0.820401;    0.820436;    0.820436;
 20;    7.755386;    1.416237;    1.356395;    1.336647;    1.314935;    1.279691;    1.245352;    1.195336;    1.146717;    1.083759;    0.995555;    0.897825;    0.871633;    0.825829;    0.805571;    0.802069;    0.794642;    0.795867;    0.796785;    0.797174;    0.798326;    0.798657;    0.801262;    0.802802;    0.803906;    0.804786;    0.805395;    0.806697;    0.806857;    0.807184;    0.808256;    0.808863;    0.809707;    0.810153;    0.810478;    0.810566;    0.812176;    0.813103;    0.813547;    0.813744;    0.813696;    0.813929;    0.814439;    0.814927;    0.815188;    0.815427;    0.815647;    0.815568;    0.815958;    0.816165;    0.816210;    0.816210;
 21;    7.777811;    1.414082;    1.358294;    1.337833;    1.304818;    1.276360;    1.237630;    1.199930;    1.145950;    1.082215;    0.988584;    0.887284;    0.862827;    0.823487;    0.807741;    0.803177;    0.796137;    0.796881;    0.798957;    0.799665;    0.800839;    0.802144;    0.802716;    0.804114;    0.805030;    0.806358;    0.807512;    0.808266;    0.808396;    0.809668;    0.811031;    0.811930;    0.812375;    0.812766;    0.812824;    0.812823;    0.811860;    0.811994;    0.812599;    0.812588;    0.813510;    0.813854;    0.813848;    0.813866;    0.814891;    0.815244;    0.815322;    0.814986;    0.815300;    0.815416;    0.815473;    0.815473;
 22;    7.787835;    1.430604;    1.369880;    1.344838;    1.313448;    1.275709;    1.240245;    1.196108;    1.142993;    1.076659;    0.993240;    0.899016;    0.861086;    0.826692;    0.804575;    0.799575;    0.793699;    0.795536;    0.796647;    0.797794;    0.798219;    0.798112;    0.798881;    0.800271;    0.800974;    0.800915;    0.801418;    0.802583;    0.803547;    0.804618;    0.805472;    0.806349;    0.807219;    0.808599;    0.809378;    0.810157;    0.810724;    0.811063;    0.811877;    0.812299;    0.812381;    0.811878;    0.812678;    0.813083;    0.813428;    0.814021;    0.814241;    0.814188;    0.813822;    0.814033;    0.813964;    0.813964;
 23;    7.801426;    1.419871;    1.358867;    1.338658;    1.306334;    1.273691;    1.238654;    1.186991;    1.142182;    1.067013;    0.992557;    0.896645;    0.866064;    0.827556;    0.808842;    0.807007;    0.798889;    0.799666;    0.801565;    0.803113;    0.804084;    0.804158;    0.805361;    0.805621;    0.806807;    0.807589;    0.807447;    0.808716;    0.809833;    0.810312;    0.810035;    0.811172;    0.811992;    0.812934;    0.813118;    0.814191;    0.815248;    0.815809;    0.816288;    0.816850;    0.817481;    0.817942;    0.818411;    0.818732;    0.819131;    0.819252;    0.819612;    0.819430;    0.819633;    0.819464;    0.819486;    0.819486;
 24;    7.770391;    1.421063;    1.360631;    1.338996;    1.303542;    1.270450;    1.230906;    1.190397;    1.146636;    1.090208;    1.001329;    0.890709;    0.859377;    0.821306;    0.802404;    0.799617;    0.792765;    0.792914;    0.794474;    0.794907;    0.795826;    0.797502;    0.798450;    0.800282;    0.801497;    0.802752;    0.803207;    0.803237;    0.803043;    0.803593;    0.804669;    0.805098;    0.806082;    0.806890;    0.807585;    0.808299;    0.808545;    0.808857;    0.809682;    0.810154;    0.810140;    0.810450;    0.810739;    0.810720;    0.810778;    0.811150;    0.811614;    0.810858;    0.811130;    0.810934;    0.811002;    0.811002;
 25;    7.827228;    1.410093;    1.352021;    1.333073;    1.305756;    1.268576;    1.231959;    1.194297;    1.149969;    1.088212;    1.005949;    0.897084;    0.863917;    0.824420;    0.807911;    0.806347;    0.795441;    0.795538;    0.796068;    0.797167;    0.799074;    0.800361;    0.800925;    0.802467;    0.803173;    0.803558;    0.803722;    0.803791;    0.805250;    0.806201;    0.807495;    0.808733;    0.809669;    0.810466;    0.811060;    0.811614;    0.811341;    0.810664;    0.811828;    0.812599;    0.812841;    0.812924;    0.812583;    0.812976;    0.812374;    0.813157;    0.813421;    0.813842;    0.813812;    0.813647;    0.813809;    0.813809;
 26;    7.809953;    1.429061;    1.364678;    1.336200;    1.313704;    1.277414;    1.249850;    1.216310;    1.163043;    1.087768;    1.011847;    0.907410;    0.885927;    0.832471;    0.813629;    0.809858;    0.800829;    0.801199;    0.802599;    0.802570;    0.804449;    0.805728;    0.806912;    0.807896;    0.808969;    0.809739;    0.810028;    0.810317;    0.810313;    0.810830;    0.810979;    0.811259;    0.811804;    0.813425;    0.814136;    0.814765;    0.815436;    0.815668;    0.816312;    0.817050;    0.817247;    0.817289;    0.817534;    0.818073;    0.818418;    0.818790;    0.818806;    0.819295;    0.818815;    0.819135;    0.819340;    0.819340;
 27;    7.828190;    1.415427;    1.355135;    1.330150;    1.305764;    1.276325;    1.229322;    1.195727;    1.142837;    1.093208;    1.015443;    0.896225;    0.867498;    0.819708;    0.803356;    0.800647;    0.793360;    0.795092;    0.796313;    0.797061;    0.798701;    0.799593;    0.799965;    0.800624;    0.801419;    0.801748;    0.803349;    0.804254;    0.805015;    0.805496;    0.806835;    0.807838;    0.808247;    0.808754;    0.809168;    0.809113;    0.809377;    0.809901;    0.809716;    0.810242;    0.810513;    0.810460;    0.810888;    0.810963;    0.811713;    0.812312;    0.812740;    0.812710;    0.813065;    0.813348;    0.813391;    0.813391;
 28;    7.745623;    1.420616;    1.358288;    1.330639;    1.300369;    1.271048;    1.233274;    1.187684;    1.147250;    1.080605;    1.013408;    0.895971;    0.865907;    0.823083;    0.804528;    0.800640;    0.792887;    0.794051;    0.795314;    0.797211;    0.798397;    0.799399;    0.799997;    0.799782;    0.799890;    0.801343;    0.802418;    0.803132;    0.803821;    0.804674;    0.805340;    0.806370;    0.806531;    0.807435;    0.807816;    0.807896;    0.807944;    0.808475;    0.808458;    0.808417;    0.808360;    0.808885;    0.809665;    0.810274;    0.810736;    0.811209;    0.811604;    0.811677;    0.812161;    0.812437;    0.812307;    0.812307;
 29;    7.857925;    1.424034;    1.362390;    1.339716;    1.306511;    1.276507;    1.245136;    1.195153;    1.143027;    1.072006;    0.997694;    0.901787;    0.875061;    0.822816;    0.804833;    0.800144;    0.793197;    0.794900;    0.795615;    0.796978;    0.797283;    0.797782;    0.798434;    0.800008;    0.801185;    0.802415;    0.803357;    0.803758;    0.803676;    0.804978;    0.806058;    0.806590;    0.806986;    0.807553;    0.808063;    0.808961;    0.809170;    0.808929;    0.809590;    0.810154;    0.810913;    0.811377;    0.811727;    0.812198;    0.812342;    0.812644;    0.812942;    0.812842;    0.813107;    0.813146;    0.813278;    0.813278;
 30;    7.778524;    1.421337;    1.360876;    1.342080;    1.319368;    1.284164;    1.240353;    1.194064;    1.151371;    1.096667;    1.003987;    0.905838;    0.884434;    0.832295;    0.813162;    0.808842;    0.802643;    0.803994;    0.805088;    0.806450;    0.807627;    0.808276;    0.808687;    0.809181;    0.810929;    0.811564;    0.812179;    0.812332;    0.813811;    0.814818;    0.815552;    0.816569;    0.817460;    0.818348;    0.818547;    0.819140;    0.819540;    0.819893;    0.820050;    0.820440;    0.821164;    0.821498;    0.821728;    0.822436;    0.822911;    0.822885;    0.822691;    0.823236;    0.823327;    0.823129;    0.823325;    0.823325;
 31;    7.888117;    1.419201;    1.357033;    1.334627;    1.308223;    1.266277;    1.240494;    1.198712;    1.145549;    1.084350;    1.010018;    0.899306;    0.874444;    0.826999;    0.806698;    0.803491;    0.795723;    0.796866;    0.797944;    0.799363;    0.799606;    0.800240;    0.800495;    0.801779;    0.802267;    0.803029;    0.804761;    0.805429;    0.805652;    0.805836;    0.806225;    0.806022;    0.807039;    0.807558;    0.807357;    0.808405;    0.808987;    0.808697;    0.808748;    0.809630;    0.810092;    0.810048;    0.809755;    0.810074;    0.810292;    0.810528;    0.811231;    0.811583;    0.811816;    0.811892;    0.812014;    0.812014;
 32;    7.752052;    1.420960;    1.360188;    1.337255;    1.310137;    1.276966;    1.227939;    1.188219;    1.136811;    1.071263;    0.995902;    0.893705;    0.861825;    0.823441;    0.803376;    0.799015;    0.793061;    0.794076;    0.795656;    0.796773;    0.797634;    0.798899;    0.799859;    0.801134;    0.802161;    0.802886;    0.803509;    0.804367;    0.804615;    0.804987;    0.805503;    0.806059;    0.807121;    0.807717;    0.807595;    0.808013;    0.808583;    0.808519;    0.808514;    0.809301;    0.809892;    0.810411;    0.810768;    0.810720;    0.811275;    0.811312;    0.811702;    0.811836;    0.811847;    0.811815;    0.812110;    0.812110;
 33;    7.792107;    1.417140;    1.355600;    1.333423;    1.304992;    1.269504;    1.237172;    1.192872;    1.143565;    1.075539;    0.992182;    0.889014;    0.860415;    0.819858;    0.799097;    0.797326;    0.788337;    0.789314;    0.790375;    0.791227;    0.792596;    0.793688;    0.794957;    0.795637;    0.796486;    0.797102;    0.797611;    0.797227;    0.798417;    0.799563;    0.800402;    0.801247;    0.802463;    0.802915;    0.803353;    0.803718;    0.804899;    0.805846;    0.806598;    0.807406;    0.807712;    0.807662;    0.807772;    0.808057;    0.808288;    0.808716;    0.809130;    0.809130;    0.808050;    0.808251;    0.808469;    0.808469;
 34;    7.726155;    1.421239;    1.363964;    1.341622;    1.310332;    1.283846;    1.240095;    1.197128;    1.145594;    1.093525;    1.017203;    0.902176;    0.874132;    0.828518;    0.809436;    0.805070;    0.798480;    0.799428;    0.800220;    0.801429;    0.801305;    0.801515;    0.802758;    0.803927;    0.805557;    0.806415;    0.807741;    0.808131;    0.808437;    0.807731;    0.807412;    0.808806;    0.810059;    0.810661;    0.811470;    0.811817;    0.812589;    0.812532;    0.811949;    0.812683;    0.813239;    0.813614;    0.813048;    0.813552;    0.814061;    0.814280;    0.814437;    0.814555;    0.814765;    0.814923;    0.815006;    0.815006;
 35;    7.556953;    1.419589;    1.358817;    1.341068;    1.307191;    1.272557;    1.242162;    1.203766;    1.144355;    1.085001;    1.013212;    0.893075;    0.860512;    0.827555;    0.809808;    0.807711;    0.796286;    0.797107;    0.798199;    0.798901;    0.800345;    0.801311;    0.802222;    0.802914;    0.803113;    0.804008;    0.804543;    0.805265;    0.806718;    0.807760;    0.808566;    0.809746;    0.810304;    0.811044;    0.811526;    0.811908;    0.812628;    0.812506;    0.813294;    0.813949;    0.814242;    0.814769;    0.815028;    0.815570;    0.815476;    0.815227;    0.815920;    0.816303;    0.816375;    0.816300;    0.816345;    0.816345;
 36;    7.565681;    1.405840;    1.350049;    1.323470;    1.298099;    1.272373;    1.235215;    1.191233;    1.138450;    1.060069;    0.980885;    0.889924;    0.861074;    0.821410;    0.802951;    0.800281;    0.793415;    0.794947;    0.796080;    0.797356;    0.797580;    0.798984;    0.799364;    0.800288;    0.800719;    0.800078;    0.801717;    0.802894;    0.803554;    0.804434;    0.804853;    0.806259;    0.807173;    0.807287;    0.807690;    0.807833;    0.808387;    0.809225;    0.809955;    0.810541;    0.810403;    0.810639;    0.810495;    0.811088;    0.811767;    0.812374;    0.812737;    0.812736;    0.812603;    0.812534;    0.812581;    0.812581;
 37;    7.486038;    1.415839;    1.355645;    1.331717;    1.311528;    1.274023;    1.244189;    1.202356;    1.153125;    1.074928;    0.995494;    0.894809;    0.869019;    0.820509;    0.802909;    0.799535;    0.792885;    0.794132;    0.795676;    0.796546;    0.796959;    0.797901;    0.797716;    0.798872;    0.799972;    0.801350;    0.802308;    0.803324;    0.804791;    0.805655;    0.806700;    0.806941;    0.807135;    0.807963;    0.808729;    0.809553;    0.810225;    0.810603;    0.810270;    0.810045;    0.810334;    0.810450;    0.811211;    0.811011;    0.811081;    0.811642;    0.811823;    0.811968;    0.812053;    0.812196;    0.812319;    0.812319;
 38;    7.871910;    1.418229;    1.360148;    1.337212;    1.304576;    1.271039;    1.235211;    1.188564;    1.146630;    1.083362;    1.000216;    0.901412;    0.871874;    0.829033;    0.808499;    0.805072;    0.797222;    0.799371;    0.801051;    0.801470;    0.802652;    0.803810;    0.803500;    0.802214;    0.803192;    0.804651;    0.805163;    0.806671;    0.808145;    0.809144;    0.809526;    0.809928;    0.809467;    0.809715;    0.810761;    0.811840;    0.812206;    0.812688;    0.813492;    0.814143;    0.814502;    0.814541;    0.815009;    0.815582;    0.815723;    0.816178;    0.816191;    0.816303;    0.816192;    0.816380;    0.816621;    0.816621;
 39;    7.580854;    1.407859;    1.352447;    1.334011;    1.302048;    1.269472;    1.227383;    1.184189;    1.132662;    1.065474;    1.006330;    0.894444;    0.865817;    0.829063;    0.808128;    0.805534;    0.795459;    0.796501;    0.796738;    0.798312;    0.798751;    0.800025;    0.801944;    0.803278;    0.804166;    0.805131;    0.805714;    0.806015;    0.806234;    0.806738;    0.806374;    0.807057;    0.807301;    0.808310;    0.809278;    0.809337;    0.808808;    0.809915;    0.810969;    0.811597;    0.811703;    0.812055;    0.812372;    0.813010;    0.813340;    0.813909;    0.814147;    0.814068;    0.814430;    0.814322;    0.814544;    0.814544;
 40;    7.592621;    1.412256;    1.354608;    1.328993;    1.299554;    1.259844;    1.229084;    1.185179;    1.134673;    1.073241;    0.994392;    0.889943;    0.863362;    0.818936;    0.803076;    0.799881;    0.789683;    0.790345;    0.792138;    0.792484;    0.793169;    0.794480;    0.795683;    0.796824;    0.797097;    0.797136;    0.798597;    0.799465;    0.800290;    0.800933;    0.801714;    0.802288;    0.802298;    0.802906;    0.803627;    0.804209;    0.804850;    0.805136;    0.805896;    0.806506;    0.806420;    0.805476;    0.806265;    0.806863;    0.807276;    0.807680;    0.807672;    0.808027;    0.808103;    0.807828;    0.808014;    0.808014;
 41;    7.657008;    1.420164;    1.358019;    1.332075;    1.307898;    1.276651;    1.233938;    1.201136;    1.143922;    1.077361;    0.995676;    0.897319;    0.872703;    0.826440;    0.805300;    0.799153;    0.794084;    0.794724;    0.796424;    0.797989;    0.798954;    0.799283;    0.799881;    0.800895;    0.801590;    0.802426;    0.803955;    0.804832;    0.805264;    0.805215;    0.806430;    0.807085;    0.808119;    0.808094;    0.809108;    0.810053;    0.810873;    0.811011;    0.810632;    0.810778;    0.810872;    0.811645;    0.811981;    0.812176;    0.812335;    0.812592;    0.812573;    0.813056;    0.813366;    0.813454;    0.813321;    0.813321;
 42;    8.177543;    1.425522;    1.366343;    1.342108;    1.309709;    1.279136;    1.238777;    1.202025;    1.149440;    1.094210;    1.001556;    0.900030;    0.871926;    0.825940;    0.805169;    0.801244;    0.794653;    0.795689;    0.797260;    0.797963;    0.799242;    0.800227;    0.801223;    0.801760;    0.803294;    0.804605;    0.805781;    0.806727;    0.807341;    0.808222;    0.808513;    0.808627;    0.808009;    0.809031;    0.809354;    0.810460;    0.811520;    0.812104;    0.812071;    0.812399;    0.813007;    0.813089;    0.813605;    0.814313;    0.814565;    0.815036;    0.815116;    0.815123;    0.815361;    0.815509;    0.815529;    0.815529;
 43;    7.532782;    1.417916;    1.356848;    1.330221;    1.309485;    1.283631;    1.241872;    1.184018;    1.137619;    1.077498;    1.009518;    0.889402;    0.860347;    0.826450;    0.806116;    0.798281;    0.793264;    0.794050;    0.795178;    0.796618;    0.797856;    0.798778;    0.799353;    0.800543;    0.801354;    0.802292;    0.803382;    0.804151;    0.804930;    0.805388;    0.806205;    0.806710;    0.806715;    0.807876;    0.808765;    0.809154;    0.809644;    0.809761;    0.810076;    0.810556;    0.811042;    0.811837;    0.812318;    0.812586;    0.812867;    0.812958;    0.813118;    0.813140;    0.813660;    0.813898;    0.814169;    0.814169;
 44;    7.555975;    1.425190;    1.362615;    1.338706;    1.313721;    1.280565;    1.242004;    1.195725;    1.151553;    1.097423;    1.005023;    0.898604;    0.871875;    0.831573;    0.810628;    0.806889;    0.799294;    0.799541;    0.801853;    0.802567;    0.803338;    0.805059;    0.806318;    0.806472;    0.807458;    0.807610;    0.808845;    0.809638;    0.810462;    0.811134;    0.812243;    0.812854;    0.812989;    0.813678;    0.813987;    0.814806;    0.815482;    0.816073;    0.815968;    0.815889;    0.816496;    0.816904;    0.817372;    0.817512;    0.817884;    0.818277;    0.819029;    0.819181;    0.818664;    0.819170;    0.819132;    0.819132;
 45;    7.541991;    1.415303;    1.354911;    1.326625;    1.296522;    1.266052;    1.239964;    1.198463;    1.142531;    1.090296;    1.008932;    0.900460;    0.865878;    0.830317;    0.810059;    0.805420;    0.799995;    0.801707;    0.802775;    0.804056;    0.805088;    0.805689;    0.806624;    0.807348;    0.808339;    0.809361;    0.810217;    0.810161;    0.810803;    0.811590;    0.812803;    0.813759;    0.814918;    0.815629;    0.816300;    0.816366;    0.817094;    0.817997;    0.818671;    0.819407;    0.819853;    0.819739;    0.819690;    0.820513;    0.820788;    0.820472;    0.820639;    0.820587;    0.820715;    0.820844;    0.820846;    0.820846;
 46;    7.578754;    1.414957;    1.355542;    1.328051;    1.295738;    1.262572;    1.224887;    1.182386;    1.127852;    1.069660;    1.001606;    0.892430;    0.863003;    0.822379;    0.806322;    0.800804;    0.792691;    0.794252;    0.794886;    0.795765;    0.796873;    0.797781;    0.797974;    0.799197;    0.799848;    0.801367;    0.802596;    0.803187;    0.803403;    0.804891;    0.805753;    0.806360;    0.807353;    0.807618;    0.807653;    0.807571;    0.808112;    0.808160;    0.807996;    0.808544;    0.809545;    0.810367;    0.810949;    0.811637;    0.812082;    0.812034;    0.812390;    0.811894;    0.811897;    0.812109;    0.812283;    0.812283;
 47;    7.538411;    1.433264;    1.368071;    1.346365;    1.315775;    1.287877;    1.251767;    1.205797;    1.160327;    1.091390;    1.016510;    0.897857;    0.872717;    0.827804;    0.807590;    0.803455;    0.794866;    0.795341;    0.796058;    0.797833;    0.799192;    0.799893;    0.800175;    0.801701;    0.802765;    0.803860;    0.804270;    0.804638;    0.804356;    0.805300;    0.806171;    0.807118;    0.808285;    0.808620;    0.809213;    0.809081;    0.809404;    0.809100;    0.810077;    0.811082;    0.812179;    0.812606;    0.812895;    0.812861;    0.813496;    0.813597;    0.814098;    0.814277;    0.814333;    0.814540;    0.814445;    0.814445;
 48;    7.732789;    1.415831;    1.356949;    1.331737;    1.304667;    1.267528;    1.231291;    1.194449;    1.134280;    1.083861;    1.014173;    0.898402;    0.868899;    0.823100;    0.805617;    0.803149;    0.795021;    0.795445;    0.797073;    0.797859;    0.799730;    0.801405;    0.802098;    0.803227;    0.804123;    0.804234;    0.804340;    0.805701;    0.806300;    0.806855;    0.808224;    0.809060;    0.809561;    0.809367;    0.808454;    0.808580;    0.809467;    0.810178;    0.811247;    0.812319;    0.813008;    0.813489;    0.814138;    0.814432;    0.814799;    0.814871;    0.814416;    0.814364;    0.814414;    0.814653;    0.814568;    0.814568;
 49;    7.773051;    1.415634;    1.361559;    1.336484;    1.303304;    1.275446;    1.231965;    1.190351;    1.141386;    1.079586;    0.999628;    0.895232;    0.867582;    0.828026;    0.808025;    0.804618;    0.796919;    0.798037;    0.799467;    0.800293;    0.801701;    0.803096;    0.804006;    0.804244;    0.805423;    0.806480;    0.806878;    0.807804;    0.809243;    0.810441;    0.811200;    0.811792;    0.812370;    0.812329;    0.811620;    0.811779;    0.812523;    0.813434;    0.814001;    0.814394;    0.814630;    0.815168;    0.815477;    0.815821;    0.815871;    0.815550;    0.815931;    0.816329;    0.816493;    0.816638;    0.816713;    0.816713;
 50;    7.766759;    1.420887;    1.358661;    1.334561;    1.309367;    1.276400;    1.242045;    1.193563;    1.143500;    1.069589;    0.993946;    0.894924;    0.869675;    0.831826;    0.812510;    0.808950;    0.798957;    0.799925;    0.801390;    0.802170;    0.803251;    0.804270;    0.804736;    0.805831;    0.807396;    0.808296;    0.808583;    0.809251;    0.810484;    0.811262;    0.811992;    0.812997;    0.812978;    0.813423;    0.813724;    0.813935;    0.814866;    0.815304;    0.816387;    0.817349;    0.817969;    0.817834;    0.817845;    0.818204;    0.818608;    0.818981;    0.819312;    0.819547;    0.819747;    0.820082;    0.819590;    0.819590;
 51;    7.724082;    1.435349;    1.369154;    1.341973;    1.315024;    1.280484;    1.234336;    1.195131;    1.154985;    1.091245;    1.007147;    0.906016;    0.871298;    0.828063;    0.806186;    0.803375;    0.796206;    0.797307;    0.799192;    0.800532;    0.801145;    0.801770;    0.802814;    0.803639;    0.804519;    0.804668;    0.805514;    0.806600;    0.807927;    0.808789;    0.809818;    0.810439;    0.810828;    0.810925;    0.811050;    0.811696;    0.812575;    0.813403;    0.813939;    0.814481;    0.814442;    0.814821;    0.814952;    0.814797;    0.815324;    0.815859;    0.815777;    0.816096;    0.816470;    0.816768;    0.816739;    0.816739;
 52;    8.070159;    1.416599;    1.352715;    1.324648;    1.297966;    1.269707;    1.239682;    1.198754;    1.137954;    1.068015;    0.994150;    0.898995;    0.860820;    0.826443;    0.807302;    0.804675;    0.795975;    0.796790;    0.797639;    0.799530;    0.800912;    0.801416;    0.802231;    0.803211;    0.803276;    0.802694;    0.803934;    0.805105;    0.806023;    0.806704;    0.806397;    0.807657;    0.808579;    0.809768;    0.810382;    0.810680;    0.811077;    0.810921;    0.811609;    0.812095;    0.812736;    0.812994;    0.813674;    0.814063;    0.813975;    0.814223;    0.814820;    0.815267;    0.815492;    0.815172;    0.815056;    0.815056;
 53;    7.800113;    1.413788;    1.356679;    1.331998;    1.303670;    1.275184;    1.238983;    1.188306;    1.130973;    1.065871;    0.994578;    0.891237;    0.863391;    0.825595;    0.807792;    0.801621;    0.793937;    0.795165;    0.795348;    0.795865;    0.797690;    0.798585;    0.799725;    0.800564;    0.801797;    0.802636;    0.803120;    0.803886;    0.804534;    0.805316;    0.805700;    0.807113;    0.808200;    0.808938;    0.809681;    0.809986;    0.810090;    0.810678;    0.811074;    0.810997;    0.811194;    0.811112;    0.811932;    0.812116;    0.812352;    0.812925;    0.813120;    0.813331;    0.813451;    0.813262;    0.813385;    0.813385;
 54;    8.183841;    1.422628;    1.362180;    1.333443;    1.304144;    1.273220;    1.238243;    1.196738;    1.150421;    1.083830;    1.003488;    0.902802;    0.869982;    0.825451;    0.806817;    0.803550;    0.794938;    0.795785;    0.796625;    0.798723;    0.800082;    0.801148;    0.803072;    0.804404;    0.805032;    0.805420;    0.805422;    0.804954;    0.805370;    0.806136;    0.806474;    0.806457;    0.807280;    0.808198;    0.809113;    0.809652;    0.809937;    0.810634;    0.811121;    0.811291;    0.811891;    0.812301;    0.812692;    0.812975;    0.812575;    0.813104;    0.813308;    0.812606;    0.812950;    0.813079;    0.813260;    0.813260;
 55;    7.804310;    1.410361;    1.350959;    1.325226;    1.300658;    1.277863;    1.237710;    1.195874;    1.145202;    1.081242;    1.012749;    0.898158;    0.875107;    0.825201;    0.807783;    0.801704;    0.795525;    0.797489;    0.798139;    0.798043;    0.799445;    0.800097;    0.800158;    0.801315;    0.802785;    0.803646;    0.804842;    0.805707;    0.806220;    0.806751;    0.807279;    0.807958;    0.807946;    0.809503;    0.810625;    0.811136;    0.811852;    0.812352;    0.812459;    0.812353;    0.812071;    0.813080;    0.813969;    0.814390;    0.814610;    0.814112;    0.814460;    0.814622;    0.815028;    0.815078;    0.814931;    0.814931;
 56;    8.115880;    1.411192;    1.353967;    1.328332;    1.300569;    1.262504;    1.226628;    1.184030;    1.123267;    1.057764;    0.985833;    0.888849;    0.862834;    0.822052;    0.807083;    0.803915;    0.794571;    0.796395;    0.797851;    0.798665;    0.799453;    0.799910;    0.801464;    0.802203;    0.802497;    0.803462;    0.803945;    0.804589;    0.805386;    0.806664;    0.807204;    0.807604;    0.808148;    0.808314;    0.809355;    0.809843;    0.810378;    0.810678;    0.811659;    0.812440;    0.812621;    0.813091;    0.812957;    0.813576;    0.813677;    0.814216;    0.814494;    0.814470;    0.814779;    0.814632;    0.814987;    0.814987;
 57;    7.881221;    1.431455;    1.365770;    1.336057;    1.305355;    1.279756;    1.237280;    1.196761;    1.146131;    1.092849;    1.008778;    0.907905;    0.876206;    0.832377;    0.811949;    0.808269;    0.799321;    0.800252;    0.800491;    0.802163;    0.802943;    0.803515;    0.803428;    0.804263;    0.804933;    0.806330;    0.806962;    0.807587;    0.809398;    0.810376;    0.811217;    0.811518;    0.811873;    0.812788;    0.813189;    0.813200;    0.813893;    0.814285;    0.814659;    0.814999;    0.815124;    0.815747;    0.816532;    0.817020;    0.817354;    0.817505;    0.817427;    0.817195;    0.817567;    0.817773;    0.817915;    0.817915;
 58;    7.888169;    1.425645;    1.360302;    1.334913;    1.307420;    1.283740;    1.244200;    1.203980;    1.164378;    1.097388;    1.011823;    0.896846;    0.861722;    0.826078;    0.806950;    0.803518;    0.795753;    0.797283;    0.797986;    0.798619;    0.799691;    0.800614;    0.801861;    0.802825;    0.803914;    0.805143;    0.805627;    0.805486;    0.806586;    0.807646;    0.808760;    0.809468;    0.809963;    0.810244;    0.811168;    0.811978;    0.812272;    0.812775;    0.812935;    0.813388;    0.813840;    0.814679;    0.815144;    0.815688;    0.815963;    0.816330;    0.816548;    0.816797;    0.816544;    0.816650;    0.816826;    0.816826;
 59;    7.820023;    1.416238;    1.354750;    1.328089;    1.301531;    1.258956;    1.221591;    1.182936;    1.136897;    1.066291;    1.000219;    0.892139;    0.872711;    0.823564;    0.805270;    0.805288;    0.794312;    0.795845;    0.796546;    0.797246;    0.798672;    0.799511;    0.800765;    0.801791;    0.802783;    0.803351;    0.803859;    0.803822;    0.804696;    0.805790;    0.806118;    0.807189;    0.807499;    0.807898;    0.808430;    0.809002;    0.809930;    0.810960;    0.811609;    0.812192;    0.812910;    0.813293;    0.813118;    0.813704;    0.814203;    0.814689;    0.815020;    0.814864;    0.814494;    0.814632;    0.814811;    0.814811;
 60;    7.751162;    1.426602;    1.367512;    1.346312;    1.311666;    1.276811;    1.243949;    1.208995;    1.162431;    1.084634;    0.998655;    0.900127;    0.873529;    0.826060;    0.806875;    0.803363;    0.796835;    0.797647;    0.798779;    0.800223;    0.801049;    0.802035;    0.802831;    0.803661;    0.804131;    0.804549;    0.803958;    0.805151;    0.806770;    0.807504;    0.807882;    0.808572;    0.809074;    0.810038;    0.811060;    0.812144;    0.812476;    0.812332;    0.812345;    0.812332;    0.812828;    0.813974;    0.814681;    0.815031;    0.815193;    0.815596;    0.815708;    0.816072;    0.816196;    0.816332;    0.816342;    0.816342;
 61;    7.979881;    1.417036;    1.355732;    1.330561;    1.309203;    1.273112;    1.245116;    1.203596;    1.143179;    1.083327;    1.018089;    0.901185;    0.880860;    0.831523;    0.812553;    0.806148;    0.798758;    0.798975;    0.799698;    0.800660;    0.802268;    0.803214;    0.803612;    0.805081;    0.806737;    0.807837;    0.808805;    0.809770;    0.810027;    0.811034;    0.811868;    0.812881;    0.814065;    0.814879;    0.814980;    0.814352;    0.814866;    0.814478;    0.815388;    0.816403;    0.817008;    0.817530;    0.818004;    0.817890;    0.817950;    0.817638;    0.817811;    0.818059;    0.818244;    0.818172;    0.818441;    0.818441;
 62;    8.390413;    1.415064;    1.354439;    1.334423;    1.300037;    1.266435;    1.233032;    1.195230;    1.137735;    1.059895;    0.984969;    0.889762;    0.859881;    0.822436;    0.803871;    0.800736;    0.791763;    0.792777;    0.794246;    0.795394;    0.797014;    0.798273;    0.799174;    0.799903;    0.800136;    0.800884;    0.801491;    0.801799;    0.802383;    0.803532;    0.804574;    0.805267;    0.805992;    0.806535;    0.806611;    0.806668;    0.806396;    0.807133;    0.807819;    0.808091;    0.808403;    0.808990;    0.809531;    0.810038;    0.810487;    0.810479;    0.810651;    0.810017;    0.810483;    0.810266;    0.810186;    0.810186;
 63;    7.571140;    1.411885;    1.351986;    1.330335;    1.299692;    1.266370;    1.233949;    1.198018;    1.140437;    1.089043;    0.992399;    0.899173;    0.875752;    0.825167;    0.807042;    0.804336;    0.797263;    0.797918;    0.799529;    0.799985;    0.801267;    0.801602;    0.801646;    0.802990;    0.804198;    0.805513;    0.805755;    0.806053;    0.807103;    0.807880;    0.808570;    0.808934;    0.809567;    0.810061;    0.810393;    0.810815;    0.811697;    0.812732;    0.813794;    0.814310;    0.814483;    0.814631;    0.814609;    0.814267;    0.814852;    0.814809;    0.815050;    0.815500;    0.815212;    0.815328;    0.815477;    0.815477;
 64;    8.044220;    1.424823;    1.364352;    1.340336;    1.318610;    1.287714;    1.245825;    1.207017;    1.151379;    1.095554;    1.013623;    0.896031;    0.872293;    0.825224;    0.806506;    0.802102;    0.795482;    0.796686;    0.797880;    0.798928;    0.799858;    0.801028;    0.801911;    0.803031;    0.803625;    0.803843;    0.804907;    0.805360;    0.805240;    0.805810;    0.807183;    0.808059;    0.808456;    0.808805;    0.809791;    0.810674;    0.811424;    0.812259;    0.813229;    0.813774;    0.814144;    0.814422;    0.814624;    0.815154;    0.815540;    0.815696;    0.815995;    0.816404;    0.816702;    0.816902;    0.817047;    0.817047;
 65;    8.026220;    1.413123;    1.352558;    1.329266;    1.306158;    1.269279;    1.236679;    1.196820;    1.147388;    1.076408;    0.995584;    0.896159;    0.869168;    0.822669;    0.805798;    0.799752;    0.795434;    0.795575;    0.796932;    0.797754;    0.799033;    0.799874;    0.801717;    0.803125;    0.804421;    0.805350;    0.806455;    0.807397;    0.807960;    0.808082;    0.808040;    0.807423;    0.808112;    0.808700;    0.808894;    0.810016;    0.810812;    0.811441;    0.812190;    0.812385;    0.812177;    0.812414;    0.812991;    0.813868;    0.814445;    0.814729;    0.814871;    0.815185;    0.815223;    0.814991;    0.815104;    0.815104;
 66;    8.190367;    1.419007;    1.356131;    1.332873;    1.309018;    1.282440;    1.240340;    1.196746;    1.144215;    1.081453;    1.011754;    0.893450;    0.869566;    0.827327;    0.807326;    0.803525;    0.794817;    0.795279;    0.796917;    0.798007;    0.797840;    0.799315;    0.800626;    0.801697;    0.802853;    0.803132;    0.803643;    0.805312;    0.806582;    0.806995;    0.807031;    0.807593;    0.808006;    0.808391;    0.809160;    0.809610;    0.809985;    0.810779;    0.811967;    0.812663;    0.813491;    0.813983;    0.814095;    0.813757;    0.812917;    0.813467;    0.813764;    0.814089;    0.814277;    0.814351;    0.814186;    0.814186;
 67;    7.843111;    1.419252;    1.356880;    1.329204;    1.299895;    1.267030;    1.235091;    1.195856;    1.132199;    1.071665;    0.994350;    0.896009;    0.866656;    0.828818;    0.810249;    0.804484;    0.797015;    0.797361;    0.798348;    0.799741;    0.801322;    0.802589;    0.804330;    0.805337;    0.806323;    0.807560;    0.807830;    0.808062;    0.808759;    0.809337;    0.810344;    0.810946;    0.810814;    0.811483;    0.811938;    0.812275;    0.812915;    0.813088;    0.813406;    0.813836;    0.813898;    0.814023;    0.814419;    0.815061;    0.815774;    0.816180;    0.816341;    0.816704;    0.816762;    0.817172;    0.817292;    0.817292;
 68;    7.871514;    1.417112;    1.357612;    1.331025;    1.309512;    1.272330;    1.244310;    1.208941;    1.146478;    1.088771;    1.020140;    0.897556;    0.860813;    0.826234;    0.809062;    0.804774;    0.797646;    0.798817;    0.799972;    0.801561;    0.801550;    0.801072;    0.802902;    0.804066;    0.805361;    0.805606;    0.804774;    0.805713;    0.807309;    0.808759;    0.809991;    0.811267;    0.811908;    0.812643;    0.813186;    0.813350;    0.814091;    0.815067;    0.815745;    0.816303;    0.816746;    0.816943;    0.817500;    0.817878;    0.818115;    0.818644;    0.818778;    0.818586;    0.818056;    0.818181;    0.818334;    0.818334;
 69;    7.969772;    1.422002;    1.360528;    1.334300;    1.305980;    1.276077;    1.238225;    1.194514;    1.149835;    1.080706;    1.002289;    0.900264;    0.872633;    0.831373;    0.813059;    0.810835;    0.802263;    0.802671;    0.803955;    0.804326;    0.805904;    0.807098;    0.808391;    0.809008;    0.809350;    0.809724;    0.810126;    0.811061;    0.811737;    0.812826;    0.813654;    0.814151;    0.813751;    0.814806;    0.815583;    0.816625;    0.817235;    0.817779;    0.818785;    0.819613;    0.819967;    0.820016;    0.819747;    0.820372;    0.819852;    0.820362;    0.820904;    0.821476;    0.821782;    0.821943;    0.822095;    0.822095;
 70;    9.164212;    1.424162;    1.362365;    1.337136;    1.311056;    1.279964;    1.239976;    1.198619;    1.151381;    1.074251;    0.995773;    0.899317;    0.874065;    0.832649;    0.813386;    0.806914;    0.800190;    0.800890;    0.802080;    0.803673;    0.804518;    0.805064;    0.806094;    0.807027;    0.807158;    0.808757;    0.810115;    0.810889;    0.811878;    0.812154;    0.812843;    0.813281;    0.813590;    0.814141;    0.814202;    0.814217;    0.815096;    0.815815;    0.816254;    0.817277;    0.817749;    0.817722;    0.818005;    0.818315;    0.818839;    0.819004;    0.819482;    0.819828;    0.820145;    0.820326;    0.820449;    0.820449;
 71;    7.869637;    1.422349;    1.358505;    1.337814;    1.303112;    1.270753;    1.235434;    1.190275;    1.148303;    1.082955;    0.987721;    0.896195;    0.867361;    0.824640;    0.808245;    0.803403;    0.796642;    0.797589;    0.798170;    0.799585;    0.800828;    0.801593;    0.801027;    0.802939;    0.803798;    0.804075;    0.804756;    0.805156;    0.806255;    0.806825;    0.806252;    0.807701;    0.808713;    0.809782;    0.810834;    0.811551;    0.812316;    0.812599;    0.812526;    0.812842;    0.812731;    0.813230;    0.813953;    0.814508;    0.815057;    0.815421;    0.815268;    0.815630;    0.815311;    0.815369;    0.815584;    0.815584;
 72;    7.906253;    1.417743;    1.357943;    1.338063;    1.302113;    1.274698;    1.236618;    1.201371;    1.148695;    1.084608;    0.997465;    0.901186;    0.868649;    0.826271;    0.807863;    0.802847;    0.798601;    0.799900;    0.800511;    0.801896;    0.802993;    0.804108;    0.805444;    0.805587;    0.805512;    0.806869;    0.808264;    0.809149;    0.809649;    0.810425;    0.811614;    0.812321;    0.812742;    0.813528;    0.814048;    0.814873;    0.815828;    0.816807;    0.817491;    0.818150;    0.818322;    0.818228;    0.818070;    0.818271;    0.817568;    0.817181;    0.817268;    0.817619;    0.817796;    0.817922;    0.818065;    0.818065;
 73;    7.625924;    1.428489;    1.373187;    1.352372;    1.323874;    1.298669;    1.257865;    1.205656;    1.149244;    1.094196;    1.006717;    0.905414;    0.885728;    0.835039;    0.816334;    0.812932;    0.805515;    0.806451;    0.808377;    0.809587;    0.810091;    0.811106;    0.811909;    0.812418;    0.812929;    0.813981;    0.814637;    0.815938;    0.817226;    0.818313;    0.818760;    0.819852;    0.820406;    0.821304;    0.821969;    0.822700;    0.823260;    0.823824;    0.823737;    0.823885;    0.824731;    0.825645;    0.825864;    0.826179;    0.826270;    0.826269;    0.825807;    0.826220;    0.826398;    0.826344;    0.826359;    0.826359;
 74;    8.531889;    1.417298;    1.360762;    1.330471;    1.310969;    1.278587;    1.240187;    1.186163;    1.139705;    1.073058;    0.995260;    0.903589;    0.882320;    0.831897;    0.815348;    0.809121;    0.803855;    0.804958;    0.806627;    0.808096;    0.808643;    0.809412;    0.809866;    0.809785;    0.811090;    0.812176;    0.813573;    0.814402;    0.814465;    0.815749;    0.816633;    0.817330;    0.818039;    0.818286;    0.818828;    0.819618;    0.820262;    0.820989;    0.821870;    0.822672;    0.823332;    0.823957;    0.824599;    0.824827;    0.824785;    0.824676;    0.825248;    0.825604;    0.825674;    0.825167;    0.825355;    0.825355;
 75;    8.641807;    1.412096;    1.353486;    1.330506;    1.312718;    1.281885;    1.246730;    1.194058;    1.149626;    1.087838;    1.021912;    0.898156;    0.863152;    0.826376;    0.807418;    0.804596;    0.792703;    0.793969;    0.795566;    0.796205;    0.797147;    0.797404;    0.798883;    0.799700;    0.800206;    0.801127;    0.802153;    0.802644;    0.802982;    0.803934;    0.804913;    0.805386;    0.806328;    0.807041;    0.808110;    0.808591;    0.808947;    0.809462;    0.809478;    0.809822;    0.810180;    0.810020;    0.810256;    0.810127;    0.810508;    0.810994;    0.811015;    0.810985;    0.811376;    0.811646;    0.811747;    0.811747;
 76;    8.263112;    1.410021;    1.355736;    1.335345;    1.307847;    1.278463;    1.248087;    1.196817;    1.144598;    1.094425;    1.017406;    0.906013;    0.868994;    0.833609;    0.814211;    0.812846;    0.805792;    0.808001;    0.808506;    0.808805;    0.809437;    0.809409;    0.810858;    0.811353;    0.812006;    0.812995;    0.813607;    0.814429;    0.815569;    0.816385;    0.817616;    0.818100;    0.819180;    0.820127;    0.820940;    0.821285;    0.821890;    0.822108;    0.822953;    0.823599;    0.823705;    0.823631;    0.824053;    0.824063;    0.824134;    0.824503;    0.824907;    0.824928;    0.824698;    0.825098;    0.825204;    0.825204;
 77;    7.959573;    1.410623;    1.349115;    1.331967;    1.305422;    1.263728;    1.232676;    1.190886;    1.138208;    1.062031;    0.991346;    0.888060;    0.862963;    0.814249;    0.795882;    0.791462;    0.785080;    0.786731;    0.788506;    0.789315;    0.790280;    0.791053;    0.791050;    0.792682;    0.793449;    0.795278;    0.796876;    0.797971;    0.798445;    0.798820;    0.799302;    0.799856;    0.799791;    0.800109;    0.801175;    0.801693;    0.802751;    0.803287;    0.803578;    0.803346;    0.804019;    0.803906;    0.804368;    0.804505;    0.804117;    0.805014;    0.805445;    0.805746;    0.805935;    0.806184;    0.806288;    0.806288;
 78;    7.923570;    1.422047;    1.359282;    1.332934;    1.303335;    1.270878;    1.235451;    1.194344;    1.147264;    1.075095;    1.005057;    0.896718;    0.863604;    0.820994;    0.801368;    0.796428;    0.790311;    0.791261;    0.792450;    0.793948;    0.795622;    0.796725;    0.796842;    0.797033;    0.798433;    0.799343;    0.800519;    0.801542;    0.802853;    0.803788;    0.804135;    0.804299;    0.804995;    0.805185;    0.805511;    0.806178;    0.806380;    0.806850;    0.807389;    0.807975;    0.807673;    0.808290;    0.808768;    0.809321;    0.809902;    0.810571;    0.810929;    0.811240;    0.811338;    0.811600;    0.811693;    0.811693;
 79;    7.794498;    1.417689;    1.354408;    1.328204;    1.299589;    1.267629;    1.233710;    1.196215;    1.145287;    1.070545;    0.991213;    0.884611;    0.863192;    0.819940;    0.802531;    0.797072;    0.791195;    0.792891;    0.794037;    0.795292;    0.795859;    0.797071;    0.797885;    0.797610;    0.797407;    0.798835;    0.798886;    0.799789;    0.800110;    0.801331;    0.802318;    0.802988;    0.803464;    0.804412;    0.805779;    0.806779;    0.807406;    0.807786;    0.808449;    0.808869;    0.808710;    0.809324;    0.809995;    0.810292;    0.810382;    0.809936;    0.810275;    0.810607;    0.810430;    0.810108;    0.810228;    0.810228;
 80;    7.991936;    1.417533;    1.355574;    1.331811;    1.302443;    1.270144;    1.237522;    1.190432;    1.137188;    1.084733;    1.009820;    0.892495;    0.866084;    0.820259;    0.800060;    0.795605;    0.785264;    0.785672;    0.786651;    0.787250;    0.788587;    0.788109;    0.789699;    0.790899;    0.792113;    0.792891;    0.794078;    0.795483;    0.796494;    0.797410;    0.798483;    0.798930;    0.799315;    0.799818;    0.800186;    0.800619;    0.800969;    0.800981;    0.802023;    0.802171;    0.802525;    0.802426;    0.802714;    0.803529;    0.804058;    0.804163;    0.804123;    0.804090;    0.804423;    0.804719;    0.804888;    0.804888;
 81;    8.071114;    1.421541;    1.358121;    1.335768;    1.310121;    1.274379;    1.241652;    1.207159;    1.151517;    1.070840;    0.989505;    0.895833;    0.868093;    0.823700;    0.804252;    0.801417;    0.792791;    0.793556;    0.793993;    0.795688;    0.796665;    0.798190;    0.799169;    0.799228;    0.799005;    0.799313;    0.801015;    0.802142;    0.802852;    0.803452;    0.803902;    0.804343;    0.805244;    0.805464;    0.805355;    0.806217;    0.806999;    0.806808;    0.807441;    0.808350;    0.809332;    0.810128;    0.810358;    0.810839;    0.811280;    0.811575;    0.811543;    0.811553;    0.810651;    0.810983;    0.810853;    0.810853;
 82;    7.953863;    1.403676;    1.346411;    1.321810;    1.304242;    1.278695;    1.244610;    1.202454;    1.143672;    1.081522;    1.005676;    0.895581;    0.868623;    0.824646;    0.804684;    0.801109;    0.792468;    0.794158;    0.795578;    0.796100;    0.796236;    0.797823;    0.798447;    0.798459;    0.798731;    0.799946;    0.800862;    0.801946;    0.802488;    0.803276;    0.803764;    0.803780;    0.803935;    0.804232;    0.804911;    0.805865;    0.806722;    0.807586;    0.807986;    0.808461;    0.808277;    0.808901;    0.809389;    0.809609;    0.809895;    0.810541;    0.810607;    0.810688;    0.810559;    0.810532;    0.810563;    0.810563;
 83;    9.402567;    1.412310;    1.348591;    1.324553;    1.301260;    1.273014;    1.234813;    1.200687;    1.157083;    1.096093;    0.998672;    0.898495;    0.871670;    0.830999;    0.807661;    0.803723;    0.795673;    0.795888;    0.797707;    0.798618;    0.799071;    0.800259;    0.801127;    0.801248;    0.802210;    0.803455;    0.804008;    0.804054;    0.804649;    0.805457;    0.805853;    0.807082;    0.807918;    0.808629;    0.809714;    0.810869;    0.811488;    0.811878;    0.812066;    0.812723;    0.813238;    0.813388;    0.813835;    0.813987;    0.813902;    0.813848;    0.814291;    0.814633;    0.814544;    0.814867;    0.815017;    0.815017;
 84;    8.936380;    1.417077;    1.354480;    1.330307;    1.304678;    1.275535;    1.249586;    1.206191;    1.145078;    1.089865;    0.997316;    0.900301;    0.871125;    0.830228;    0.812560;    0.806646;    0.799485;    0.800651;    0.802091;    0.803339;    0.804889;    0.805761;    0.806509;    0.807329;    0.807698;    0.806944;    0.808509;    0.809375;    0.809695;    0.810615;    0.811632;    0.812365;    0.813445;    0.814104;    0.815015;    0.815419;    0.814879;    0.815165;    0.815024;    0.815433;    0.815499;    0.815252;    0.815864;    0.816585;    0.816776;    0.816960;    0.817538;    0.817820;    0.818106;    0.817996;    0.817901;    0.817901;
 85;    9.452220;    1.419632;    1.361482;    1.336113;    1.313880;    1.284075;    1.245029;    1.195766;    1.138918;    1.085056;    0.995911;    0.890966;    0.858623;    0.825158;    0.809106;    0.802620;    0.796470;    0.798209;    0.799371;    0.800124;    0.800008;    0.801149;    0.802514;    0.802573;    0.803653;    0.804986;    0.806029;    0.806827;    0.807295;    0.807135;    0.808117;    0.808895;    0.809434;    0.810378;    0.810858;    0.811443;    0.811732;    0.811904;    0.813033;    0.813436;    0.813835;    0.813303;    0.813795;    0.814051;    0.814898;    0.815358;    0.815553;    0.815383;    0.815908;    0.816172;    0.816071;    0.816071;
 86;    9.342774;    1.419269;    1.360010;    1.329913;    1.301027;    1.270765;    1.237355;    1.203734;    1.150723;    1.082226;    1.006085;    0.898269;    0.867515;    0.827830;    0.808032;    0.804633;    0.797254;    0.798201;    0.799695;    0.799645;    0.799747;    0.800677;    0.801310;    0.803112;    0.804218;    0.805023;    0.805688;    0.805982;    0.807004;    0.807623;    0.808568;    0.809972;    0.810783;    0.811614;    0.812061;    0.812451;    0.812518;    0.813681;    0.814358;    0.814490;    0.814559;    0.814880;    0.814843;    0.815204;    0.815391;    0.814703;    0.815438;    0.815724;    0.815786;    0.815753;    0.815839;    0.815839;
 87;    9.352457;    1.418410;    1.356377;    1.329696;    1.299791;    1.276397;    1.237227;    1.198045;    1.149460;    1.080543;    1.008495;    0.898744;    0.872389;    0.820738;    0.802773;    0.798686;    0.792010;    0.793271;    0.794340;    0.794335;    0.795558;    0.797063;    0.798125;    0.799018;    0.799895;    0.800886;    0.801162;    0.801012;    0.802249;    0.803047;    0.803705;    0.803624;    0.805054;    0.806397;    0.807360;    0.807800;    0.807749;    0.807964;    0.808589;    0.808999;    0.809211;    0.809329;    0.809884;    0.810285;    0.810316;    0.810464;    0.809619;    0.809767;    0.810329;    0.810113;    0.809990;    0.809990;
 88;    9.177236;    1.416596;    1.352625;    1.328809;    1.300253;    1.273732;    1.237647;    1.193447;    1.133014;    1.067264;    0.997811;    0.896925;    0.870313;    0.827066;    0.807318;    0.803785;    0.796076;    0.797621;    0.798183;    0.799494;    0.800350;    0.800282;    0.801860;    0.802301;    0.803537;    0.803730;    0.805076;    0.805922;    0.806818;    0.807538;    0.808537;    0.809290;    0.810280;    0.811325;    0.811453;    0.812060;    0.812058;    0.812305;    0.812473;    0.812980;    0.813681;    0.814233;    0.814455;    0.814889;    0.814896;    0.814999;    0.815616;    0.815932;    0.816083;    0.815927;    0.815473;    0.815473;
 89;   10.105390;    1.417992;    1.360339;    1.342339;    1.307938;    1.274503;    1.238720;    1.204577;    1.150087;    1.078583;    0.996772;    0.901902;    0.870232;    0.832770;    0.812157;    0.804767;    0.797854;    0.799250;    0.800915;    0.802160;    0.803594;    0.804667;    0.804974;    0.806526;    0.807350;    0.807599;    0.808341;    0.808544;    0.809190;    0.809164;    0.808589;    0.809564;    0.810570;    0.811672;    0.812861;    0.813412;    0.813787;    0.814640;    0.815564;    0.815931;    0.816236;    0.816933;    0.816926;    0.817028;    0.816381;    0.816325;    0.816664;    0.817052;    0.817221;    0.817579;    0.817745;    0.817745;
 90;   10.421801;    1.422735;    1.357260;    1.335743;    1.311380;    1.271311;    1.240679;    1.194228;    1.146672;    1.078046;    1.005817;    0.895071;    0.861447;    0.824871;    0.806682;    0.802860;    0.794914;    0.795990;    0.798222;    0.799683;    0.800299;    0.799816;    0.801128;    0.801987;    0.803190;    0.803989;    0.804665;    0.805728;    0.806162;    0.806720;    0.807148;    0.807082;    0.807901;    0.808572;    0.809566;    0.810055;    0.810199;    0.811273;    0.812103;    0.812743;    0.812699;    0.812629;    0.813116;    0.813624;    0.814250;    0.814584;    0.814775;    0.814908;    0.814956;    0.814977;    0.815172;    0.815172;
 91;    8.863831;    1.426262;    1.366238;    1.342084;    1.317931;    1.284408;    1.249295;    1.198607;    1.149938;    1.074010;    1.006845;    0.904364;    0.875938;    0.827354;    0.807758;    0.804150;    0.797201;    0.797914;    0.799190;    0.799261;    0.800211;    0.800725;    0.800812;    0.802910;    0.803951;    0.804438;    0.804591;    0.806511;    0.807503;    0.808517;    0.808679;    0.808656;    0.808250;    0.809859;    0.811148;    0.812197;    0.812640;    0.812822;    0.812966;    0.813322;    0.813602;    0.814099;    0.814223;    0.814953;    0.815477;    0.816107;    0.816362;    0.816619;    0.816764;    0.816454;    0.816396;    0.816396;
 92;    8.835565;    1.427516;    1.361970;    1.337821;    1.314639;    1.280006;    1.244275;    1.206270;    1.143775;    1.083360;    0.992930;    0.889923;    0.866839;    0.818055;    0.800235;    0.797549;    0.789594;    0.791681;    0.792578;    0.792839;    0.793512;    0.794540;    0.794625;    0.795284;    0.797155;    0.798731;    0.799784;    0.800481;    0.802015;    0.802946;    0.803310;    0.803454;    0.803869;    0.804707;    0.805542;    0.805796;    0.805351;    0.806272;    0.806664;    0.807248;    0.807842;    0.807658;    0.807659;    0.808140;    0.808892;    0.809235;    0.809195;    0.808840;    0.808177;    0.808394;    0.808577;    0.808577;
 93;    7.642461;    1.419935;    1.366566;    1.348871;    1.323712;    1.291909;    1.254918;    1.209526;    1.162469;    1.100810;    1.009158;    0.905407;    0.878859;    0.830272;    0.812771;    0.808197;    0.798357;    0.799065;    0.800627;    0.801719;    0.802943;    0.804724;    0.805802;    0.806486;    0.806825;    0.807494;    0.809127;    0.809832;    0.810952;    0.811848;    0.812665;    0.812666;    0.812861;    0.812987;    0.812870;    0.813404;    0.813834;    0.814631;    0.815099;    0.815390;    0.815839;    0.816496;    0.816573;    0.817478;    0.817724;    0.817943;    0.817831;    0.818136;    0.818349;    0.818650;    0.818870;    0.818870;
 94;    7.597756;    1.424621;    1.360341;    1.335995;    1.312587;    1.278609;    1.242486;    1.199864;    1.142190;    1.090311;    1.000060;    0.900050;    0.863698;    0.824236;    0.807874;    0.807773;    0.796328;    0.797160;    0.798512;    0.799895;    0.800421;    0.801186;    0.802243;    0.803450;    0.804971;    0.806050;    0.806170;    0.806415;    0.806893;    0.808185;    0.808704;    0.808764;    0.808777;    0.809489;    0.810316;    0.810661;    0.810929;    0.811187;    0.811674;    0.812155;    0.812721;    0.812862;    0.812503;    0.812783;    0.812934;    0.813022;    0.813547;    0.813353;    0.813350;    0.813583;    0.813790;    0.813790;
 95;    7.611771;    1.416971;    1.355797;    1.337658;    1.307442;    1.265935;    1.232894;    1.191334;    1.152044;    1.096762;    1.009767;    0.897688;    0.878155;    0.832714;    0.811477;    0.808593;    0.801025;    0.802144;    0.802958;    0.805024;    0.806336;    0.807089;    0.806659;    0.807843;    0.808963;    0.810332;    0.811761;    0.812622;    0.813165;    0.813499;    0.814817;    0.815885;    0.816584;    0.816631;    0.817078;    0.817779;    0.818801;    0.819469;    0.819622;    0.820227;    0.820272;    0.820640;    0.820987;    0.821421;    0.821318;    0.821575;    0.821926;    0.822149;    0.822212;    0.822022;    0.822198;    0.822198;
 96;    7.609644;    1.411094;    1.348677;    1.322777;    1.297028;    1.273121;    1.233428;    1.196228;    1.136905;    1.080870;    1.012037;    0.896159;    0.868707;    0.827355;    0.807990;    0.802019;    0.796070;    0.797654;    0.798137;    0.800052;    0.801726;    0.802807;    0.803047;    0.804431;    0.805252;    0.805821;    0.806664;    0.807070;    0.808055;    0.808825;    0.809782;    0.811060;    0.811830;    0.812491;    0.813055;    0.813015;    0.812389;    0.812579;    0.813436;    0.814059;    0.814285;    0.814607;    0.814463;    0.814842;    0.815380;    0.815838;    0.816051;    0.816186;    0.816252;    0.816672;    0.816777;    0.816777;
 97;    7.597950;    1.427512;    1.367100;    1.337509;    1.305689;    1.275394;    1.236242;    1.186377;    1.140527;    1.083392;    0.990123;    0.890513;    0.859416;    0.820259;    0.800899;    0.800018;    0.791396;    0.792098;    0.792539;    0.793803;    0.794389;    0.796308;    0.797345;    0.797643;    0.797736;    0.798949;    0.799796;    0.801044;    0.802347;    0.803420;    0.804200;    0.805050;    0.805475;    0.805575;    0.805598;    0.805011;    0.806472;    0.807112;    0.807903;    0.808408;    0.808627;    0.809527;    0.810117;    0.810739;    0.810769;    0.810597;    0.810397;    0.810786;    0.810755;    0.810565;    0.810766;    0.810766;
 98;    7.649206;    1.422825;    1.365140;    1.337814;    1.311963;    1.282607;    1.237649;    1.203295;    1.145992;    1.075938;    0.997801;    0.897677;    0.877260;    0.829450;    0.809049;    0.805137;    0.798206;    0.800450;    0.801220;    0.802366;    0.803427;    0.804287;    0.805870;    0.807063;    0.807625;    0.808712;    0.809543;    0.809876;    0.810114;    0.811107;    0.811975;    0.812683;    0.813280;    0.813572;    0.814134;    0.815338;    0.816207;    0.817055;    0.817601;    0.817993;    0.818092;    0.818703;    0.818973;    0.819565;    0.819805;    0.820063;    0.819880;    0.819677;    0.819828;    0.820196;    0.820222;    0.820222;
 99;    7.609524;    1.419601;    1.358120;    1.337367;    1.311044;    1.276189;    1.233328;    1.198973;    1.149343;    1.078952;    0.996313;    0.897010;    0.873670;    0.829415;    0.811456;    0.808961;    0.800747;    0.802486;    0.803495;    0.803327;    0.804804;    0.805691;    0.807111;    0.808147;    0.809407;    0.810442;    0.811566;    0.812009;    0.811792;    0.812603;    0.812883;    0.813290;    0.813921;    0.814217;    0.815489;    0.816346;    0.816982;    0.817751;    0.818369;    0.818606;    0.818959;    0.819714;    0.819980;    0.820389;    0.820667;    0.820555;    0.820757;    0.820942;    0.820970;    0.820392;    0.820369;    0.820369;
100;    7.602642;    1.417820;    1.355686;    1.326464;    1.305305;    1.274466;    1.237666;    1.189426;    1.135019;    1.070987;    0.997248;    0.890192;    0.869633;    0.822631;    0.805695;    0.802282;    0.793301;    0.794358;    0.794871;    0.796460;    0.797083;    0.798710;    0.799318;    0.799056;    0.800018;    0.801344;    0.802490;    0.803683;    0.804084;    0.804741;    0.806020;    0.806786;    0.806969;    0.806815;    0.808156;    0.809061;    0.809604;    0.809251;    0.809063;    0.809246;    0.810136;    0.810745;    0.811256;    0.811633;    0.812202;    0.812349;    0.812526;    0.812220;    0.812572;    0.812896;    0.812895;    0.812895;


==> anc/LVM_v0.2/result_simulation/SetC4.5_Modelppca-none-none_CVrkf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;PC28;PC29;PC30;PC31;PC32;PC33;PC34;PC35;PC36;PC37;PC38;PC39;PC40;PC41;PC42;PC43;PC44;PC45;PC46;PC47;PC48;PC49;PC50;
Nan;Nan;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  1;    0.120206;   71.121359;   68.729146;   67.656990;   66.799221;   66.052003;   65.031575;   63.150517;   61.291572;   59.392146;   56.861151;   53.801507;   52.277832;   50.758677;   49.738044;   49.604449;   49.456433;   49.486960;   49.502196;   49.531097;   49.548146;   49.567084;   49.596212;   49.610904;   49.631812;   49.649829;   49.661158;   49.672385;   49.685481;   49.680705;   49.687916;   49.695052;   49.705989;   49.720999;   49.728100;   49.739969;   49.750372;   49.768148;   49.773826;   49.784257;   49.785865;   49.780977;   49.774655;   49.774428;   49.778503;   49.786084;   49.793777;   49.793432;   49.788426;   49.791852;   49.793108;   49.793108;
  2;    0.120969;   71.060455;   68.558770;   67.702328;   66.814083;   65.447433;   64.459632;   62.822344;   61.548568;   59.292256;   56.993100;   53.974911;   52.402397;   50.747802;   49.775516;   49.574465;   49.421833;   49.464317;   49.480523;   49.498199;   49.517213;   49.529956;   49.558976;   49.581222;   49.594700;   49.603131;   49.629135;   49.643948;   49.654432;   49.661491;   49.671223;   49.671947;   49.681810;   49.692753;   49.705687;   49.699692;   49.712577;   49.735159;   49.748214;   49.749174;   49.747708;   49.760945;   49.763095;   49.768926;   49.772689;   49.775912;   49.775371;   49.777442;   49.776218;   49.778110;   49.779435;   49.779435;
  3;    0.120827;   71.088349;   68.792019;   68.096334;   67.027997;   66.081712;   65.206109;   63.715187;   62.158440;   60.258414;   57.849361;   53.900250;   52.457906;   50.677040;   49.689219;   49.540906;   49.390729;   49.410661;   49.437420;   49.446828;   49.463788;   49.503784;   49.537744;   49.565292;   49.577051;   49.586534;   49.599755;   49.629254;   49.638580;   49.655478;   49.657293;   49.671593;   49.691330;   49.708778;   49.721064;   49.728291;   49.741575;   49.748771;   49.755932;   49.752288;   49.751732;   49.750899;   49.758427;   49.760929;   49.766723;   49.770110;   49.775930;   49.776999;   49.781202;   49.777332;   49.781924;   49.781924;
  4;    0.125535;   71.679864;   69.262310;   68.533012;   67.470569;   66.355240;   64.808483;   63.937151;   62.678667;   60.482688;   57.764365;   53.847501;   52.478319;   50.932009;   49.976014;   49.826498;   49.662908;   49.674906;   49.713101;   49.733497;   49.746948;   49.776460;   49.804554;   49.825023;   49.848448;   49.863079;   49.875638;   49.896727;   49.915569;   49.921805;   49.920279;   49.919109;   49.933711;   49.942863;   49.961936;   49.966901;   49.980713;   49.993980;   50.012903;   50.025951;   50.036534;   50.025246;   50.006034;   50.017085;   50.028455;   50.032949;   50.033007;   50.033270;   50.028765;   50.030917;   50.032358;   50.032358;
  5;    0.124431;   70.846224;   68.622857;   67.928513;   67.041916;   65.918810;   64.881093;   63.430022;   61.606314;   59.424482;   57.363394;   53.707312;   52.356745;   50.766432;   49.649432;   49.500448;   49.339534;   49.380856;   49.401852;   49.432179;   49.439575;   49.474880;   49.498773;   49.519815;   49.534790;   49.555670;   49.563273;   49.569233;   49.567987;   49.565064;   49.586041;   49.606352;   49.604416;   49.611411;   49.620038;   49.620770;   49.639162;   49.648959;   49.653564;   49.660401;   49.667376;   49.673913;   49.674274;   49.672642;   49.670058;   49.674513;   49.667719;   49.672562;   49.678815;   49.679902;   49.678579;   49.678579;
  6;    0.132364;   70.828270;   68.225083;   67.526491;   66.358191;   65.244171;   63.914721;   62.613263;   60.959185;   59.181172;   56.639473;   53.563650;   52.246763;   50.462276;   49.477335;   49.318872;   49.128830;   49.172582;   49.197197;   49.239703;   49.267026;   49.289670;   49.304590;   49.319961;   49.319496;   49.320575;   49.342058;   49.366945;   49.379204;   49.393081;   49.388701;   49.395216;   49.389080;   49.397556;   49.412682;   49.436404;   49.449880;   49.452556;   49.467597;   49.481159;   49.491075;   49.495375;   49.496696;   49.501045;   49.496774;   49.499030;   49.504643;   49.509344;   49.514008;   49.516121;   49.510729;   49.510729;
  7;    0.110068;   71.402220;   69.044157;   68.054282;   67.261138;   66.346813;   64.821780;   63.667884;   62.020383;   60.137935;   56.778715;   53.690437;   52.352815;   50.776598;   49.797643;   49.630052;   49.449626;   49.471172;   49.495504;   49.507656;   49.522344;   49.522377;   49.552501;   49.578238;   49.598938;   49.622165;   49.631884;   49.650022;   49.668484;   49.686303;   49.693710;   49.712052;   49.711374;   49.724527;   49.723079;   49.720227;   49.737079;   49.747453;   49.763885;   49.764232;   49.765558;   49.749459;   49.760331;   49.769397;   49.766839;   49.768668;   49.771835;   49.779671;   49.782683;   49.785196;   49.786040;   49.786040;
  8;    0.110028;   70.621604;   68.406020;   67.623091;   66.904919;   65.964750;   64.555616;   63.332679;   61.195706;   59.177277;   56.780366;   53.746200;   52.451094;   50.349838;   49.385268;   49.250611;   49.098233;   49.129639;   49.136912;   49.159914;   49.174702;   49.197934;   49.217663;   49.239722;   49.255356;   49.252689;   49.282495;   49.298017;   49.321764;   49.327508;   49.323786;   49.341288;   49.356327;   49.369608;   49.383797;   49.400920;   49.414096;   49.425484;   49.430189;   49.429797;   49.427833;   49.440034;   49.454919;   49.458354;   49.463498;   49.469608;   49.468540;   49.471717;   49.475315;   49.473298;   49.475371;   49.475371;
  9;    0.109739;   71.184313;   68.747265;   67.969208;   66.964030;   65.939366;   64.742948;   63.747116;   62.524647;   60.288789;   57.151502;   53.719508;   52.242199;   50.654178;   49.629093;   49.507539;   49.330332;   49.347379;   49.392670;   49.421469;   49.461796;   49.485679;   49.497937;   49.506277;   49.512424;   49.511999;   49.530316;   49.531252;   49.567926;   49.588888;   49.602896;   49.621307;   49.629514;   49.642926;   49.659733;   49.664047;   49.659477;   49.658795;   49.671191;   49.686934;   49.694281;   49.697375;   49.700285;   49.702965;   49.707138;   49.715083;   49.719713;   49.725155;   49.728459;   49.730263;   49.731336;   49.731336;
 10;    0.130696;   70.905416;   68.701665;   67.947552;   66.983765;   66.180551;   64.772562;   63.514054;   62.328561;   60.372417;   58.092337;   53.727227;   52.141931;   50.460030;   49.539214;   49.381714;   49.225343;   49.270304;   49.310309;   49.329835;   49.336583;   49.374702;   49.401282;   49.420630;   49.449493;   49.472719;   49.485584;   49.496552;   49.504559;   49.516114;   49.537067;   49.553421;   49.559123;   49.570911;   49.571508;   49.586454;   49.598618;   49.611774;   49.618066;   49.624066;   49.621702;   49.633550;   49.643724;   49.650051;   49.655932;   49.661298;   49.663385;   49.663514;   49.662829;   49.663528;   49.664631;   49.664631;
 11;    0.111649;   70.940363;   68.494083;   67.641813;   66.846633;   65.633537;   64.721733;   63.389218;   61.329059;   59.545736;   57.127234;   53.451782;   51.959750;   50.510591;   49.593788;   49.419246;   49.260132;   49.294891;   49.318959;   49.338699;   49.344331;   49.375778;   49.394282;   49.407318;   49.419445;   49.434640;   49.434374;   49.452573;   49.481224;   49.501126;   49.526439;   49.538732;   49.556682;   49.569072;   49.582836;   49.599153;   49.604874;   49.607434;   49.604144;   49.607985;   49.607923;   49.619909;   49.625039;   49.619741;   49.618417;   49.626906;   49.632131;   49.636476;   49.637547;   49.638709;   49.640649;   49.640649;
 12;    0.111553;   70.792485;   68.337609;   67.428372;   66.513044;   65.563984;   64.456168;   63.062275;   61.219635;   59.142768;   56.964221;   53.214787;   51.923848;   50.203275;   49.282927;   49.140078;   48.976842;   49.022336;   49.043891;   49.051287;   49.086017;   49.105890;   49.105671;   49.125273;   49.145933;   49.153416;   49.174828;   49.180766;   49.185219;   49.184908;   49.187525;   49.193581;   49.209418;   49.213451;   49.227037;   49.238427;   49.242650;   49.256039;   49.269635;   49.270142;   49.285518;   49.286328;   49.292217;   49.300562;   49.309279;   49.319215;   49.327184;   49.331013;   49.329753;   49.324935;   49.325591;   49.325591;
 13;    0.136728;   70.859744;   68.594463;   67.950398;   66.848061;   66.024849;   64.621277;   63.142312;   61.811236;   60.029031;   56.922368;   53.719864;   52.257199;   50.487803;   49.617470;   49.463380;   49.330111;   49.356508;   49.383908;   49.385408;   49.405091;   49.427157;   49.440775;   49.472294;   49.499174;   49.516483;   49.547455;   49.568183;   49.581285;   49.603163;   49.624851;   49.636295;   49.648205;   49.643165;   49.649393;   49.652661;   49.656443;   49.661484;   49.669954;   49.668852;   49.679091;   49.681947;   49.684256;   49.683432;   49.690622;   49.693065;   49.701751;   49.706671;   49.708415;   49.709012;   49.710347;   49.710347;
 14;    0.122945;   70.654634;   68.509501;   67.686761;   66.749181;   65.877192;   64.703128;   63.501204;   61.892741;   59.434383;   57.464072;   53.632402;   52.269876;   50.660785;   49.597395;   49.438804;   49.286735;   49.307540;   49.334140;   49.366171;   49.387224;   49.416293;   49.441122;   49.442896;   49.472153;   49.488872;   49.484137;   49.524075;   49.543902;   49.555543;   49.579077;   49.588666;   49.598501;   49.615374;   49.625073;   49.631236;   49.627793;   49.615922;   49.629523;   49.634128;   49.644319;   49.657383;   49.654922;   49.664379;   49.673203;   49.675403;   49.680244;   49.678543;   49.680358;   49.679799;   49.682187;   49.682187;
 15;    0.111291;   70.431621;   68.281365;   67.710453;   66.821028;   65.519070;   64.420068;   62.759564;   61.192843;   59.463624;   56.844457;   53.614094;   52.443038;   50.340244;   49.404138;   49.225415;   49.037618;   49.062827;   49.084873;   49.135681;   49.169198;   49.190677;   49.200515;   49.198732;   49.204378;   49.234987;   49.251055;   49.251290;   49.268716;   49.287823;   49.293075;   49.294239;   49.299985;   49.302959;   49.309124;   49.323195;   49.342317;   49.350408;   49.352930;   49.368696;   49.383659;   49.381276;   49.387071;   49.382911;   49.388498;   49.397312;   49.399499;   49.398151;   49.404490;   49.405784;   49.407229;   49.407229;
 16;    0.107008;   71.488736;   68.904803;   67.846310;   67.146513;   66.074238;   65.108572;   63.758606;   62.290490;   60.072146;   57.590487;   54.211140;   52.737102;   50.966723;   49.991924;   49.805671;   49.659842;   49.682908;   49.702030;   49.726895;   49.769694;   49.795478;   49.822443;   49.841110;   49.848093;   49.863366;   49.884582;   49.900874;   49.909951;   49.911622;   49.907165;   49.926807;   49.945109;   49.955734;   49.979881;   50.001161;   50.009960;   50.022561;   50.033141;   50.043366;   50.045776;   50.045695;   50.046025;   50.057312;   50.060743;   50.064928;   50.062083;   50.063124;   50.062021;   50.064615;   50.066839;   50.066839;
 17;    0.108791;   70.895617;   68.407932;   67.444386;   66.575384;   65.300628;   63.875001;   62.557037;   61.067855;   58.813652;   56.494450;   53.501501;   52.069344;   50.350387;   49.377156;   49.192994;   49.020173;   49.062622;   49.088400;   49.091998;   49.124499;   49.146983;   49.153859;   49.169729;   49.176396;   49.208385;   49.227151;   49.241116;   49.253787;   49.256080;   49.262789;   49.288260;   49.306837;   49.315042;   49.323795;   49.339399;   49.346205;   49.342301;   49.362407;   49.365542;   49.377345;   49.385830;   49.384590;   49.385040;   49.392664;   49.388597;   49.389776;   49.388410;   49.394331;   49.394509;   49.392998;   49.392998;
 18;    0.108670;   71.083075;   68.659730;   67.675458;   66.889814;   65.609593;   64.341425;   63.145407;   61.658178;   60.077788;   57.467490;   53.578193;   52.260308;   50.516423;   49.488021;   49.341997;   49.179470;   49.207194;   49.225991;   49.252574;   49.277360;   49.297466;   49.296838;   49.315506;   49.327462;   49.345945;   49.348423;   49.378318;   49.401749;   49.425661;   49.436199;   49.444282;   49.449530;   49.474462;   49.494468;   49.511612;   49.513658;   49.528018;   49.534227;   49.540168;   49.546403;   49.555493;   49.558368;   49.568679;   49.568077;   49.568702;   49.574109;   49.576716;   49.577078;   49.580660;   49.581585;   49.581585;
 19;    0.109834;   70.767357;   68.481225;   67.794492;   66.893210;   65.624399;   64.644692;   63.448662;   61.600463;   59.761593;   57.112893;   53.794664;   52.368467;   50.631627;   49.715219;   49.530508;   49.354415;   49.403312;   49.420442;   49.413961;   49.415533;   49.452014;   49.486373;   49.506787;   49.539477;   49.561187;   49.579553;   49.572572;   49.598982;   49.607489;   49.629734;   49.646320;   49.655309;   49.656310;   49.674959;   49.692783;   49.709948;   49.716389;   49.717288;   49.723712;   49.725097;   49.734025;   49.740674;   49.746451;   49.744568;   49.757892;   49.762377;   49.764580;   49.763990;   49.767403;   49.767818;   49.767818;
 20;    0.111224;   70.811862;   68.445491;   67.818714;   67.136868;   65.948459;   64.834568;   63.166972;   61.615191;   59.594346;   56.730167;   53.666985;   52.411183;   50.572138;   49.512696;   49.354005;   49.215252;   49.245298;   49.266668;   49.276683;   49.302382;   49.310383;   49.365406;   49.397560;   49.419829;   49.436996;   49.448707;   49.474339;   49.478075;   49.483349;   49.503823;   49.514550;   49.530024;   49.537935;   49.542831;   49.543483;   49.572032;   49.587667;   49.594887;   49.597897;   49.595915;   49.599474;   49.608234;   49.615828;   49.619206;   49.622768;   49.626179;   49.624635;   49.630532;   49.633631;   49.634219;   49.634219;
 21;    0.107690;   70.704094;   68.512316;   67.851520;   66.719039;   65.801073;   64.520045;   63.324159;   61.563792;   59.519959;   56.430387;   53.223742;   52.083731;   50.408052;   49.553228;   49.392365;   49.235086;   49.252884;   49.300474;   49.316489;   49.342380;   49.370569;   49.381372;   49.411031;   49.429633;   49.456645;   49.479551;   49.494180;   49.495593;   49.520433;   49.545911;   49.562312;   49.570566;   49.577214;   49.577257;   49.576595;   49.557962;   49.559633;   49.569576;   49.568920;   49.583774;   49.588953;   49.588314;   49.587994;   49.604077;   49.609247;   49.610232;   49.604890;   49.609329;   49.611012;   49.611794;   49.611794;
 22;    0.108869;   71.530206;   69.125738;   68.293802;   67.237090;   65.959273;   64.813057;   63.378655;   61.658588;   59.504688;   56.831807;   53.906926;   52.382058;   50.795429;   49.623288;   49.452949;   49.319520;   49.361587;   49.386981;   49.413979;   49.424012;   49.420706;   49.437292;   49.466333;   49.481318;   49.481154;   49.490976;   49.513821;   49.531179;   49.551616;   49.568255;   49.585087;   49.602335;   49.627372;   49.639964;   49.653674;   49.663316;   49.667715;   49.682038;   49.688604;   49.688274;   49.678838;   49.691985;   49.698370;   49.703496;   49.712559;   49.715594;   49.713804;   49.707662;   49.710676;   49.709614;   49.709614;
 23;    0.108269;   70.993565;   68.575959;   67.929831;   66.829469;   65.750655;   64.613929;   62.878772;   61.464368;   58.976411;   56.625721;   53.621470;   52.274286;   50.649939;   49.663037;   49.527798;   49.383049;   49.401232;   49.444589;   49.480531;   49.502137;   49.504777;   49.531448;   49.536707;   49.561740;   49.577974;   49.573949;   49.598787;   49.619849;   49.629129;   49.623266;   49.644821;   49.659296;   49.677203;   49.680153;   49.699924;   49.719097;   49.728157;   49.736191;   49.746064;   49.756056;   49.763249;   49.770451;   49.775286;   49.781308;   49.782631;   49.787905;   49.784473;   49.787048;   49.784047;   49.784336;   49.784336;
 24;    0.110518;   71.053156;   68.659952;   67.963638;   66.735965;   65.639072;   64.323263;   63.028578;   61.669353;   59.899667;   56.997855;   53.429544;   51.949195;   50.427823;   49.441148;   49.307377;   49.172013;   49.176490;   49.211217;   49.222084;   49.242389;   49.278862;   49.298158;   49.337575;   49.362955;   49.389084;   49.397471;   49.397377;   49.392950;   49.403232;   49.423605;   49.431531;   49.449653;   49.464925;   49.477089;   49.489107;   49.493302;   49.497984;   49.511241;   49.517892;   49.516450;   49.521264;   49.525440;   49.524111;   49.523812;   49.529551;   49.536421;   49.524541;   49.528217;   49.525075;   49.525994;   49.525994;
 25;    0.110503;   70.504641;   68.216744;   67.620719;   66.714930;   65.462518;   64.265775;   63.066935;   61.677643;   59.700076;   57.070524;   53.557333;   51.884497;   50.373129;   49.493498;   49.377656;   49.153207;   49.157611;   49.169304;   49.194523;   49.235630;   49.263313;   49.275517;   49.307162;   49.321870;   49.330353;   49.333536;   49.334732;   49.364272;   49.383069;   49.407555;   49.429946;   49.447026;   49.461236;   49.471177;   49.480487;   49.474406;   49.461287;   49.481652;   49.494565;   49.497367;   49.498024;   49.491334;   49.498022;   49.487592;   49.499803;   49.503674;   49.509767;   49.509194;   49.506501;   49.508695;   49.508695;
 26;    0.108699;   71.453074;   68.888741;   67.914401;   67.201189;   65.977269;   65.134202;   64.104456;   62.375287;   59.880984;   57.492151;   54.180304;   53.045610;   50.917118;   49.903528;   49.702692;   49.549077;   49.559359;   49.590377;   49.590878;   49.632366;   49.661349;   49.686177;   49.706861;   49.728855;   49.745374;   49.750117;   49.755322;   49.754466;   49.764364;   49.767582;   49.772721;   49.782720;   49.812247;   49.824878;   49.835971;   49.847370;   49.851244;   49.862032;   49.874381;   49.877053;   49.876883;   49.880589;   49.889080;   49.894402;   49.899623;   49.899699;   49.907077;   49.899304;   49.903925;   49.906666;   49.906666;
 27;    0.108462;   70.771362;   68.386032;   67.548391;   66.764205;   65.807934;   64.207675;   63.176879;   61.466401;   59.953560;   57.486055;   53.617445;   52.293187;   50.297490;   49.433210;   49.302427;   49.158345;   49.198400;   49.227046;   49.243089;   49.278349;   49.297638;   49.306942;   49.321165;   49.337119;   49.344694;   49.376445;   49.394640;   49.409707;   49.418622;   49.444156;   49.463445;   49.469834;   49.478610;   49.485777;   49.483893;   49.487442;   49.495443;   49.491620;   49.499944;   49.502824;   49.501301;   49.508442;   49.509353;   49.521477;   49.531152;   49.537444;   49.536867;   49.542031;   49.546063;   49.546442;   49.546442;
 28;    0.108923;   71.030777;   68.556087;   67.611018;   66.591060;   65.644367;   64.407823;   62.910739;   61.678580;   59.510671;   57.445202;   53.654484;   52.178649;   50.478268;   49.489969;   49.337099;   49.166993;   49.196146;   49.226478;   49.268312;   49.293923;   49.315768;   49.327561;   49.323031;   49.326762;   49.356685;   49.378951;   49.393845;   49.406468;   49.422341;   49.435280;   49.454120;   49.456973;   49.473739;   49.479729;   49.480531;   49.480645;   49.489219;   49.487133;   49.485794;   49.484395;   49.493159;   49.505571;   49.515378;   49.522404;   49.529659;   49.535436;   49.536123;   49.543336;   49.547014;   49.545048;   49.545048;
 29;    0.108831;   71.201676;   68.757336;   68.020631;   66.895644;   65.923698;   64.928720;   63.268836;   61.589932;   59.262168;   56.945273;   53.930566;   52.400223;   50.486746;   49.565762;   49.405124;   49.246473;   49.285513;   49.302876;   49.333504;   49.338364;   49.350246;   49.365081;   49.397304;   49.421876;   49.446447;   49.465057;   49.472706;   49.470619;   49.495613;   49.515871;   49.526107;   49.532690;   49.542517;   49.550746;   49.566234;   49.569328;   49.564680;   49.575945;   49.585345;   49.597710;   49.605241;   49.610442;   49.617890;   49.620072;   49.624684;   49.629082;   49.627129;   49.631100;   49.631331;   49.633215;   49.633215;
 30;    0.109818;   71.066849;   68.674948;   68.085090;   67.364904;   66.184672;   64.701680;   63.179536;   61.858644;   60.151435;   57.108106;   54.024975;   52.912274;   50.859155;   49.857560;   49.682302;   49.565675;   49.598745;   49.624144;   49.655238;   49.680554;   49.695166;   49.703581;   49.713858;   49.749622;   49.761762;   49.774660;   49.776844;   49.805708;   49.824898;   49.838980;   49.857380;   49.873226;   49.889240;   49.891913;   49.902123;   49.908623;   49.914103;   49.915976;   49.922192;   49.934255;   49.939328;   49.942703;   49.954160;   49.961137;   49.960190;   49.956795;   49.965141;   49.966154;   49.963012;   49.965854;   49.965854;
 31;    0.108214;   70.960067;   68.492685;   67.761852;   66.896844;   65.449487;   64.681877;   63.335033;   61.593628;   59.640502;   57.298683;   53.745781;   52.364974;   50.628524;   49.561866;   49.427225;   49.252700;   49.279640;   49.306671;   49.338376;   49.344629;   49.359228;   49.366050;   49.392785;   49.403185;   49.418559;   49.454181;   49.466892;   49.470784;   49.473562;   49.480877;   49.476164;   49.495399;   49.504129;   49.498823;   49.517338;   49.527766;   49.521161;   49.521110;   49.535708;   49.542683;   49.541373;   49.535646;   49.540611;   49.543806;   49.547024;   49.557825;   49.563214;   49.566570;   49.567470;   49.569108;   49.569108;
 32;    0.112402;   71.048012;   68.640038;   67.889066;   66.990702;   65.894584;   64.215545;   62.941225;   61.296165;   59.186519;   56.783010;   53.553229;   52.049970;   50.519387;   49.469320;   49.323767;   49.176821;   49.201038;   49.236590;   49.262829;   49.282660;   49.310322;   49.331427;   49.358583;   49.380014;   49.394251;   49.406719;   49.423642;   49.427959;   49.435075;   49.444919;   49.455138;   49.474250;   49.484713;   49.481752;   49.489017;   49.498198;   49.495925;   49.494345;   49.507321;   49.516934;   49.524981;   49.530677;   49.529415;   49.537879;   49.537792;   49.543169;   49.544892;   49.544898;   49.544507;   49.548715;   49.548715;
 33;    0.109173;   70.857019;   68.415573;   67.693657;   66.746719;   65.550387;   64.524544;   63.070482;   61.486544;   59.287471;   56.606907;   53.341517;   51.978145;   50.355758;   49.257426;   49.140614;   48.960143;   48.984947;   49.009139;   49.027195;   49.058058;   49.081651;   49.107936;   49.122707;   49.140831;   49.152827;   49.163460;   49.154466;   49.177237;   49.200338;   49.216145;   49.231725;   49.254452;   49.262519;   49.270277;   49.276312;   49.296967;   49.312607;   49.325792;   49.338403;   49.342720;   49.341482;   49.342636;   49.346560;   49.349608;   49.355770;   49.361691;   49.361101;   49.343584;   49.346451;   49.349280;   49.349280;
 34;    0.108702;   71.061950;   68.808636;   68.080040;   67.024706;   66.191807;   64.722644;   63.328551;   61.658655;   60.057312;   57.637092;   53.925335;   52.666687;   50.723800;   49.717532;   49.567161;   49.411719;   49.436911;   49.455633;   49.482728;   49.481734;   49.485951;   49.512798;   49.538228;   49.572209;   49.589981;   49.616417;   49.624319;   49.630456;   49.616330;   49.608898;   49.635070;   49.657912;   49.669072;   49.683922;   49.688662;   49.701436;   49.699105;   49.687555;   49.699688;   49.709073;   49.714220;   49.703546;   49.711202;   49.719184;   49.722289;   49.724579;   49.726044;   49.729030;   49.731039;   49.732132;   49.732132;
 35;    0.110023;   70.979474;   68.572518;   68.022683;   66.858010;   65.703642;   64.752012;   63.524728;   61.552763;   59.664913;   57.423252;   53.506920;   52.057309;   50.584616;   49.629835;   49.461498;   49.254234;   49.274159;   49.299193;   49.316053;   49.348414;   49.370098;   49.389961;   49.404658;   49.408501;   49.427394;   49.437749;   49.451900;   49.480140;   49.500213;   49.515310;   49.537232;   49.546874;   49.560014;   49.567373;   49.574310;   49.586081;   49.583428;   49.596406;   49.607230;   49.611759;   49.620073;   49.624079;   49.632621;   49.630502;   49.626285;   49.637143;   49.642647;   49.643235;   49.641868;   49.642339;   49.642339;
 36;    0.113326;   70.291985;   68.103467;   67.206611;   66.385983;   65.576471;   64.355937;   62.915442;   61.196687;   58.592143;   56.066283;   53.237791;   51.803515;   50.242817;   49.303292;   49.187820;   49.031150;   49.066604;   49.092219;   49.121720;   49.127806;   49.158063;   49.166710;   49.185165;   49.194940;   49.182143;   49.215563;   49.239392;   49.252119;   49.268698;   49.276375;   49.303117;   49.319486;   49.321675;   49.327871;   49.329221;   49.338705;   49.353425;   49.364853;   49.374176;   49.370948;   49.374091;   49.371432;   49.381041;   49.391768;   49.401363;   49.407064;   49.406706;   49.404054;   49.402542;   49.403113;   49.403113;
 37;    0.108382;   70.791955;   68.411073;   67.620237;   67.002027;   65.723746;   64.793703;   63.439522;   61.861679;   59.261711;   56.731127;   53.555031;   52.200752;   50.350800;   49.419339;   49.294547;   49.139062;   49.168265;   49.203140;   49.222385;   49.230934;   49.251079;   49.247406;   49.271647;   49.294665;   49.322540;   49.342128;   49.362197;   49.390411;   49.406289;   49.426365;   49.429625;   49.432257;   49.447882;   49.461595;   49.475617;   49.487313;   49.492668;   49.485652;   49.481139;   49.485062;   49.486308;   49.498678;   49.494850;   49.495510;   49.504175;   49.506646;   49.508434;   49.509600;   49.511434;   49.512979;   49.512979;
 38;    0.111667;   70.911465;   68.624856;   67.870718;   66.760308;   65.640055;   64.481262;   62.949081;   61.652546;   59.617631;   56.931067;   53.832801;   52.358750;   50.715673;   49.641135;   49.508126;   49.338919;   49.389304;   49.427164;   49.438073;   49.463902;   49.489118;   49.483803;   49.455860;   49.476154;   49.506982;   49.516596;   49.545392;   49.572945;   49.591961;   49.598709;   49.605789;   49.596811;   49.601227;   49.620310;   49.639943;   49.645428;   49.653877;   49.666898;   49.678174;   49.683864;   49.684073;   49.691249;   49.700312;   49.701940;   49.708453;   49.707914;   49.709116;   49.707563;   49.710299;   49.713784;   49.713784;
 39;    0.109124;   70.392957;   68.221867;   67.647439;   66.555856;   65.479719;   64.069132;   62.660051;   60.997688;   58.812819;   57.026723;   53.410134;   52.051095;   50.527803;   49.475602;   49.320927;   49.128584;   49.153479;   49.159784;   49.194739;   49.205769;   49.233058;   49.274379;   49.302718;   49.321272;   49.340631;   49.351538;   49.357242;   49.361627;   49.371352;   49.363221;   49.374830;   49.378757;   49.397696;   49.414883;   49.415371;   49.404616;   49.424252;   49.442181;   49.452045;   49.453280;   49.459304;   49.464161;   49.474246;   49.479212;   49.488390;   49.491491;   49.490178;   49.495747;   49.493848;   49.497085;   49.497085;
 40;    0.109162;   70.612782;   68.344566;   67.480549;   66.491780;   65.132335;   64.162951;   62.729007;   61.110785;   59.140706;   56.626316;   53.313600;   51.870386;   50.185426;   49.326984;   49.156352;   48.970574;   48.987893;   49.029700;   49.038165;   49.053774;   49.082267;   49.107072;   49.130432;   49.135908;   49.135041;   49.164077;   49.181236;   49.197104;   49.209508;   49.224486;   49.234409;   49.232978;   49.243413;   49.256712;   49.267149;   49.277593;   49.281308;   49.293887;   49.303829;   49.301351;   49.284143;   49.296949;   49.306318;   49.312654;   49.318975;   49.318146;   49.322930;   49.323802;   49.319365;   49.322038;   49.322038;
 41;    0.111012;   71.008183;   68.541434;   67.663858;   66.889432;   65.869335;   64.440355;   63.437066;   61.551365;   59.401215;   56.784208;   53.685263;   52.308460;   50.618957;   49.509304;   49.327000;   49.195671;   49.211010;   49.249166;   49.284620;   49.306545;   49.314513;   49.327341;   49.348694;   49.362164;   49.379079;   49.409532;   49.427201;   49.435343;   49.432992;   49.456209;   49.468524;   49.487600;   49.487034;   49.505454;   49.522450;   49.535902;   49.537124;   49.529588;   49.531067;   49.531968;   49.544409;   49.549405;   49.552233;   49.554721;   49.558127;   49.557495;   49.564950;   49.569310;   49.570411;   49.568475;   49.568475;
 42;    0.110317;   71.276094;   68.940078;   68.132505;   67.032228;   66.038848;   64.684406;   63.538789;   61.841889;   60.122815;   57.089748;   53.893750;   52.462970;   50.670603;   49.616886;   49.468597;   49.324997;   49.349759;   49.385841;   49.401835;   49.430836;   49.452681;   49.473711;   49.485169;   49.517190;   49.543983;   49.567855;   49.585127;   49.597819;   49.612399;   49.617506;   49.619499;   49.606444;   49.624713;   49.629395;   49.648911;   49.667656;   49.676726;   49.675341;   49.679856;   49.689621;   49.690558;   49.698726;   49.709776;   49.714058;   49.721154;   49.722330;   49.722319;   49.725920;   49.728102;   49.728354;   49.728354;
 43;    0.108524;   70.895809;   68.474751;   67.574943;   66.933894;   66.118994;   64.715681;   62.737046;   61.280948;   59.357582;   57.253952;   53.344071;   51.959241;   50.517494;   49.489944;   49.272588;   49.140327;   49.158786;   49.185015;   49.217452;   49.244316;   49.264219;   49.275689;   49.300708;   49.317928;   49.338138;   49.360063;   49.375347;   49.390926;   49.398870;   49.413430;   49.422437;   49.422208;   49.443823;   49.459245;   49.465604;   49.473983;   49.475443;   49.480635;   49.488330;   49.496490;   49.509498;   49.517269;   49.521244;   49.524971;   49.526079;   49.528440;   49.528772;   49.536944;   49.540602;   49.544661;   49.544661;
 44;    0.110308;   71.259497;   68.773172;   67.980729;   67.167814;   66.072886;   64.810586;   63.303582;   61.920440;   60.227916;   57.184273;   53.782378;   52.332857;   50.860183;   49.771248;   49.600763;   49.459895;   49.465845;   49.517388;   49.532885;   49.548538;   49.585499;   49.611893;   49.615562;   49.636299;   49.638991;   49.664263;   49.679332;   49.694915;   49.707397;   49.727639;   49.738357;   49.739828;   49.751493;   49.756740;   49.771280;   49.783228;   49.793437;   49.790651;   49.788646;   49.798578;   49.804940;   49.812303;   49.814233;   49.820147;   49.825746;   49.837568;   49.839181;   49.831082;   49.838438;   49.837528;   49.837528;
 45;    0.109307;   70.765162;   68.374932;   67.406350;   66.394455;   65.399474;   64.610947;   63.270018;   61.443807;   59.827924;   57.208067;   53.734171;   52.283796;   50.686190;   49.645563;   49.497498;   49.360981;   49.400478;   49.426126;   49.454780;   49.477804;   49.490654;   49.511347;   49.526274;   49.548264;   49.569688;   49.586706;   49.584476;   49.596889;   49.610973;   49.634403;   49.652355;   49.674024;   49.686786;   49.698525;   49.699127;   49.711104;   49.725984;   49.737043;   49.749716;   49.757105;   49.754734;   49.752770;   49.765614;   49.769034;   49.763094;   49.765263;   49.764339;   49.766210;   49.768004;   49.767913;   49.767913;
 46;    0.109819;   70.747855;   68.399685;   67.475037;   66.377781;   65.274223;   64.037990;   62.668494;   60.894450;   59.053371;   56.930154;   53.429509;   52.010506;   50.310312;   49.456904;   49.274531;   49.081660;   49.118945;   49.133399;   49.154506;   49.178449;   49.198141;   49.203280;   49.229046;   49.243246;   49.275101;   49.300185;   49.311383;   49.315531;   49.344263;   49.360352;   49.370717;   49.389234;   49.393105;   49.392223;   49.390236;   49.399608;   49.399464;   49.396062;   49.405167;   49.422475;   49.435612;   49.444820;   49.455991;   49.462417;   49.460943;   49.466510;   49.458459;   49.458377;   49.461488;   49.464040;   49.464040;
 47;    0.112791;   71.663210;   69.061648;   68.361790;   67.327950;   66.436341;   65.259765;   63.750796;   62.316055;   60.075926;   57.718741;   53.890884;   52.471587;   50.808225;   49.735090;   49.539756;   49.388657;   49.401609;   49.418612;   49.456864;   49.486174;   49.501257;   49.506562;   49.538920;   49.561310;   49.582765;   49.590950;   49.599171;   49.593404;   49.610633;   49.626755;   49.645385;   49.666320;   49.671646;   49.681572;   49.678537;   49.683918;   49.677805;   49.693970;   49.710577;   49.728861;   49.735696;   49.739570;   49.738506;   49.748600;   49.749988;   49.757725;   49.760411;   49.760998;   49.763729;   49.762145;   49.762145;
 48;    0.107834;   70.791562;   68.467909;   67.625328;   66.739702;   65.486089;   64.300937;   63.142880;   61.150708;   59.619480;   57.443501;   53.682319;   52.147625;   50.434046;   49.506758;   49.359617;   49.206169;   49.218517;   49.257257;   49.274540;   49.315622;   49.351104;   49.367193;   49.389987;   49.407718;   49.409955;   49.412259;   49.439062;   49.450830;   49.461905;   49.488452;   49.503981;   49.512444;   49.507775;   49.490175;   49.492359;   49.507916;   49.519957;   49.538217;   49.556473;   49.567358;   49.574503;   49.584320;   49.588834;   49.593885;   49.594565;   49.587056;   49.585930;   49.586096;   49.589687;   49.588418;   49.588418;
 49;    0.110867;   70.781696;   68.665493;   67.830413;   66.700811;   65.806818;   64.345621;   62.991437;   61.426733;   59.459667;   56.898626;   53.581356;   52.274614;   50.616092;   49.597459;   49.454744;   49.290843;   49.316889;   49.350184;   49.369953;   49.400860;   49.432274;   49.451123;   49.456964;   49.481223;   49.502082;   49.510053;   49.527171;   49.554142;   49.578303;   49.591616;   49.602233;   49.612406;   49.610110;   49.595356;   49.597617;   49.610649;   49.626187;   49.634993;   49.641212;   49.645114;   49.653998;   49.658594;   49.663938;   49.664370;   49.658863;   49.665021;   49.671259;   49.673705;   49.675847;   49.676851;   49.676851;
 50;    0.110926;   71.044349;   68.571871;   67.773737;   66.959943;   65.865009;   64.752187;   63.136712;   61.537637;   59.097781;   56.710514;   53.598659;   52.229522;   50.768629;   49.729881;   49.569334;   49.352093;   49.375811;   49.409592;   49.426549;   49.451781;   49.474277;   49.483968;   49.507699;   49.540343;   49.559023;   49.564763;   49.578177;   49.602809;   49.617889;   49.631683;   49.649244;   49.648121;   49.655629;   49.659770;   49.663005;   49.679216;   49.686331;   49.704868;   49.721419;   49.731916;   49.728276;   49.727613;   49.733196;   49.739181;   49.744735;   49.749476;   49.752797;   49.755566;   49.760045;   49.752593;   49.752593;
 51;    0.108786;   71.767426;   69.122133;   68.206560;   67.328519;   66.177121;   64.609330;   63.362146;   62.137558;   60.091318;   57.372501;   54.199290;   52.754512;   50.885885;   49.739814;   49.619224;   49.460776;   49.486397;   49.529176;   49.558917;   49.572134;   49.586998;   49.610029;   49.628218;   49.647091;   49.649882;   49.667345;   49.687895;   49.712955;   49.729782;   49.749717;   49.761266;   49.768010;   49.768089;   49.769199;   49.780586;   49.795850;   49.810042;   49.819123;   49.828039;   49.826240;   49.832259;   49.833957;   49.830309;   49.838795;   49.847067;   49.845163;   49.849645;   49.855378;   49.859679;   49.859162;   49.859162;
 52;    0.127696;   70.829967;   68.287792;   67.331307;   66.454613;   65.545164;   64.608289;   63.290246;   61.271207;   58.992497;   56.655064;   53.670532;   52.025691;   50.496673;   49.530402;   49.372641;   49.222385;   49.242835;   49.261571;   49.304905;   49.334805;   49.346534;   49.363998;   49.384544;   49.385117;   49.373165;   49.398197;   49.421443;   49.438764;   49.452342;   49.444399;   49.467826;   49.484596;   49.507115;   49.518504;   49.523501;   49.529912;   49.526053;   49.537671;   49.545320;   49.555850;   49.559886;   49.570531;   49.575895;   49.573416;   49.576761;   49.585585;   49.591961;   49.595070;   49.590081;   49.588384;   49.588384;
 53;    0.108759;   70.689418;   68.441410;   67.616861;   66.680226;   65.767618;   64.590743;   62.893454;   61.002874;   58.904454;   56.677997;   53.398030;   52.028703;   50.465472;   49.501256;   49.311196;   49.119106;   49.147050;   49.152301;   49.164927;   49.206544;   49.225670;   49.250317;   49.268255;   49.292439;   49.310009;   49.319808;   49.335406;   49.347698;   49.362560;   49.369465;   49.396637;   49.417044;   49.430019;   49.443382;   49.447809;   49.449124;   49.459585;   49.466027;   49.463825;   49.466717;   49.464715;   49.478247;   49.480753;   49.484172;   49.493417;   49.496015;   49.499110;   49.500701;   49.497452;   49.499014;   49.499014;
 54;    0.129303;   71.131404;   68.738641;   67.765512;   66.789499;   65.783325;   64.651915;   63.315228;   61.854321;   59.703203;   57.137031;   53.976334;   52.374636;   50.604845;   49.610755;   49.454475;   49.280486;   49.302073;   49.319703;   49.366511;   49.395820;   49.418934;   49.459637;   49.488117;   49.500254;   49.507730;   49.507094;   49.497041;   49.505412;   49.519720;   49.525741;   49.524233;   49.538987;   49.555866;   49.572032;   49.580484;   49.584997;   49.596954;   49.604737;   49.606418;   49.616100;   49.621962;   49.627939;   49.632117;   49.624835;   49.632926;   49.635644;   49.624443;   49.629334;   49.631111;   49.633474;   49.633474;
 55;    0.109407;   70.518071;   68.173632;   67.305178;   66.507533;   65.817252;   64.478067;   63.127792;   61.487363;   59.432630;   57.309408;   53.615222;   52.383202;   50.422161;   49.486125;   49.307702;   49.150510;   49.196671;   49.213243;   49.212866;   49.244693;   49.257621;   49.259155;   49.282835;   49.313042;   49.330549;   49.354472;   49.371707;   49.381538;   49.391972;   49.400354;   49.412648;   49.412032;   49.441043;   49.461062;   49.469754;   49.481698;   49.489997;   49.490787;   49.488065;   49.482528;   49.499002;   49.513942;   49.520706;   49.523533;   49.514917;   49.520010;   49.522403;   49.528257;   49.528903;   49.526568;   49.526568;
 56;    0.109110;   70.559592;   68.304580;   67.443009;   66.528981;   65.232256;   64.067070;   62.691984;   60.694398;   58.569344;   56.292423;   53.236782;   51.769220;   50.256360;   49.464612;   49.300156;   49.121995;   49.164635;   49.198345;   49.216579;   49.234451;   49.244329;   49.278567;   49.293207;   49.299063;   49.317743;   49.327808;   49.340012;   49.355678;   49.380341;   49.389116;   49.396183;   49.405368;   49.408247;   49.427158;   49.435064;   49.444819;   49.449618;   49.466776;   49.479886;   49.482405;   49.489745;   49.486678;   49.496487;   49.497836;   49.506214;   49.510119;   49.509237;   49.513267;   49.510867;   49.516041;   49.516041;
 57;    0.132412;   71.572775;   68.950510;   67.930189;   66.898876;   66.095352;   64.675031;   63.382053;   61.767858;   60.121495;   57.409054;   54.212441;   52.700740;   50.925133;   49.877374;   49.711175;   49.540395;   49.562531;   49.568935;   49.605301;   49.623713;   49.638010;   49.637535;   49.654894;   49.668635;   49.696750;   49.709214;   49.721246;   49.757159;   49.775289;   49.791450;   49.797188;   49.803286;   49.819452;   49.825664;   49.824210;   49.836817;   49.842518;   49.848339;   49.853562;   49.854942;   49.864773;   49.877044;   49.884894;   49.890034;   49.891854;   49.890152;   49.886146;   49.891637;   49.894678;   49.896678;   49.896678;
 58;    0.111666;   71.282253;   68.673594;   67.821776;   66.910398;   66.184080;   64.873142;   63.577495;   62.363124;   60.189801;   57.415628;   53.705881;   52.256232;   50.612918;   49.644331;   49.486066;   49.341003;   49.375900;   49.392556;   49.405550;   49.428839;   49.448582;   49.474407;   49.493746;   49.515657;   49.541134;   49.551200;   49.548628;   49.569862;   49.590052;   49.610564;   49.623568;   49.632246;   49.636782;   49.652740;   49.667408;   49.672201;   49.680536;   49.683132;   49.690533;   49.698140;   49.712175;   49.720027;   49.729022;   49.733098;   49.738603;   49.741744;   49.745384;   49.741076;   49.742499;   49.745105;   49.745105;
 59;    0.110837;   70.811877;   68.372809;   67.468880;   66.600490;   65.132133;   63.913514;   62.697121;   61.248255;   58.942761;   56.901434;   53.427472;   52.318421;   50.402674;   49.459522;   49.375307;   49.151128;   49.187075;   49.203190;   49.219630;   49.251587;   49.270321;   49.296335;   49.318144;   49.338401;   49.349902;   49.359367;   49.358283;   49.375534;   49.396254;   49.402088;   49.422375;   49.427711;   49.434322;   49.443612;   49.453615;   49.470029;   49.487766;   49.498665;   49.508404;   49.520392;   49.526294;   49.522633;   49.531976;   49.540038;   49.547521;   49.552507;   49.549489;   49.543178;   49.545108;   49.547953;   49.547953;
 60;    0.111471;   71.330094;   68.997265;   68.315514;   67.126189;   65.952597;   64.901152;   63.822140;   62.351058;   59.770666;   56.994647;   53.901565;   52.450291;   50.718108;   49.696710;   49.561718;   49.413680;   49.433959;   49.459830;   49.491204;   49.511555;   49.532396;   49.549122;   49.567395;   49.577438;   49.586250;   49.572848;   49.596018;   49.627830;   49.641756;   49.648731;   49.661753;   49.670491;   49.688277;   49.706739;   49.725129;   49.729597;   49.726116;   49.725860;   49.725489;   49.733504;   49.752736;   49.764645;   49.769728;   49.771770;   49.778034;   49.779102;   49.784299;   49.786169;   49.788009;   49.788063;   49.788063;
 61;    0.111468;   70.851824;   68.423377;   67.578030;   66.912965;   65.702773;   64.848141;   63.509799;   61.502377;   59.596439;   57.593408;   53.800792;   52.668273;   50.716141;   49.701882;   49.499868;   49.324159;   49.330721;   49.348892;   49.371944;   49.406978;   49.427681;   49.436502;   49.467322;   49.500300;   49.522097;   49.541138;   49.559986;   49.564490;   49.583978;   49.599644;   49.618307;   49.640128;   49.654607;   49.655130;   49.642188;   49.650265;   49.642256;   49.657511;   49.674060;   49.683955;   49.692432;   49.699288;   49.696085;   49.695879;   49.690296;   49.692622;   49.696318;   49.698709;   49.697292;   49.701138;   49.701138;
 62;    0.142279;   70.753204;   68.350581;   67.715278;   66.528359;   65.407382;   64.343655;   63.152841;   61.270615;   58.669911;   56.307122;   53.324816;   51.971679;   50.381464;   49.395416;   49.222277;   49.065312;   49.090063;   49.123835;   49.149550;   49.186084;   49.213550;   49.232573;   49.247445;   49.252560;   49.267839;   49.280734;   49.285916;   49.296362;   49.318396;   49.338252;   49.350401;   49.364233;   49.372948;   49.373891;   49.374384;   49.367638;   49.380071;   49.391862;   49.396085;   49.400681;   49.410034;   49.418742;   49.426241;   49.433251;   49.432051;   49.434339;   49.423363;   49.430228;   49.426753;   49.425604;   49.425604;
 63;    0.109576;   70.594257;   68.226322;   67.525422;   66.497900;   65.391164;   64.368575;   63.238965;   61.333968;   59.759272;   56.575575;   53.651956;   52.501342;   50.431998;   49.511155;   49.375353;   49.238557;   49.255104;   49.292703;   49.303311;   49.331483;   49.338362;   49.339757;   49.367999;   49.394006;   49.420784;   49.425367;   49.431594;   49.452213;   49.467978;   49.480485;   49.486509;   49.496950;   49.505820;   49.511519;   49.518987;   49.534302;   49.551873;   49.569828;   49.578275;   49.580405;   49.581921;   49.580774;   49.574313;   49.583746;   49.582502;   49.585752;   49.592394;   49.587703;   49.589351;   49.591385;   49.591385;
 64;    0.109468;   71.241129;   68.846656;   68.052360;   67.371108;   66.353921;   64.951930;   63.722546;   61.902276;   60.170932;   57.546197;   53.712789;   52.430490;   50.647870;   49.657246;   49.483378;   49.358764;   49.388082;   49.416690;   49.440506;   49.459912;   49.484951;   49.504318;   49.527703;   49.541169;   49.545980;   49.567286;   49.575555;   49.572118;   49.582446;   49.609133;   49.625992;   49.632584;   49.638787;   49.656808;   49.671906;   49.684635;   49.699056;   49.715464;   49.724271;   49.730510;   49.734710;   49.737311;   49.746178;   49.751992;   49.754314;   49.758775;   49.765030;   49.769524;   49.772340;   49.774208;   49.774208;
 65;    0.119672;   70.656168;   68.259780;   67.490407;   66.754039;   65.502138;   64.461481;   63.194975;   61.606955;   59.282955;   56.680294;   53.540361;   52.060198;   50.368086;   49.466227;   49.287308;   49.173303;   49.180478;   49.210659;   49.229082;   49.257589;   49.275726;   49.315221;   49.343816;   49.370964;   49.389314;   49.411707;   49.430726;   49.441943;   49.443716;   49.441347;   49.428450;   49.441772;   49.452536;   49.455714;   49.475585;   49.489356;   49.499956;   49.512408;   49.515717;   49.511291;   49.514448;   49.523814;   49.537918;   49.547062;   49.551087;   49.553229;   49.557831;   49.558272;   49.554117;   49.555840;   49.555840;
 66;    0.111133;   70.950349;   68.451134;   67.681732;   66.914979;   66.070865;   64.653642;   63.234646;   61.529736;   59.515117;   57.350856;   53.523035;   52.183860;   50.600522;   49.566761;   49.416121;   49.226328;   49.239389;   49.278431;   49.303146;   49.299148;   49.330605;   49.358203;   49.380013;   49.404468;   49.410211;   49.420246;   49.453076;   49.477511;   49.485550;   49.486015;   49.496330;   49.502976;   49.509864;   49.524168;   49.532082;   49.538531;   49.551464;   49.570890;   49.583010;   49.596620;   49.603476;   49.605143;   49.598682;   49.584517;   49.592927;   49.597427;   49.602079;   49.604715;   49.605609;   49.602878;   49.602878;
 67;    0.129588;   70.962577;   68.485034;   67.544717;   66.564766;   65.475208;   64.457304;   63.215296;   61.084095;   59.159664;   56.696155;   53.596306;   52.096325;   50.566450;   49.644932;   49.457624;   49.282441;   49.291859;   49.315963;   49.347782;   49.381938;   49.408668;   49.445344;   49.466456;   49.486725;   49.511824;   49.516538;   49.520532;   49.533830;   49.545205;   49.564432;   49.576090;   49.572257;   49.584091;   49.591943;   49.597121;   49.607792;   49.610132;   49.615424;   49.622356;   49.622705;   49.624471;   49.631020;   49.640922;   49.652421;   49.658564;   49.661265;   49.666685;   49.667115;   49.673134;   49.674727;   49.674727;
 68;    0.110673;   70.855613;   68.504383;   67.604194;   66.928922;   65.665578;   64.804729;   63.701052;   61.600325;   59.778559;   57.658473;   53.664298;   52.096345;   50.548082;   49.621969;   49.458587;   49.303787;   49.332424;   49.359497;   49.393743;   49.393530;   49.385157;   49.424713;   49.448769;   49.474969;   49.479058;   49.461804;   49.480324;   49.511362;   49.539542;   49.563391;   49.586961;   49.598458;   49.611986;   49.621399;   49.623022;   49.635703;   49.652893;   49.664297;   49.673159;   49.679942;   49.682206;   49.690998;   49.696720;   49.700193;   49.708394;   49.710013;   49.706255;   49.697601;   49.699418;   49.701547;   49.701547;
 69;    0.112893;   71.100108;   68.661347;   67.778907;   66.842038;   65.865132;   64.616586;   63.191780;   61.794043;   59.536977;   57.044399;   53.799787;   52.414023;   50.787210;   49.830202;   49.681762;   49.525824;   49.537140;   49.566852;   49.575993;   49.611122;   49.637108;   49.665533;   49.679155;   49.685925;   49.693511;   49.700978;   49.720403;   49.732756;   49.753697;   49.768592;   49.777637;   49.768978;   49.788670;   49.802219;   49.820487;   49.830949;   49.839921;   49.857210;   49.870596;   49.875779;   49.876522;   49.871186;   49.881153;   49.871755;   49.879846;   49.888364;   49.897030;   49.901466;   49.903781;   49.905838;   49.905838;
 70;    0.110437;   71.208123;   68.756376;   67.910590;   67.057234;   66.039644;   64.715504;   63.385122;   61.895396;   59.324978;   56.839179;   53.821308;   52.640917;   50.840125;   49.832416;   49.632320;   49.471150;   49.488652;   49.516988;   49.553509;   49.572182;   49.584609;   49.606820;   49.626676;   49.629007;   49.662788;   49.690617;   49.705106;   49.725598;   49.729656;   49.742675;   49.750716;   49.755651;   49.765276;   49.765734;   49.765193;   49.780667;   49.792291;   49.799468;   49.816846;   49.824510;   49.822966;   49.827037;   49.832072;   49.840600;   49.842940;   49.850397;   49.855500;   49.860204;   49.862952;   49.864712;   49.864712;
 71;    0.113080;   71.117470;   68.575362;   67.913070;   66.717692;   65.652850;   64.501252;   63.018875;   61.719959;   59.611891;   56.483185;   53.620577;   52.070849;   50.503521;   49.626849;   49.466088;   49.303116;   49.325899;   49.340641;   49.373383;   49.401824;   49.419509;   49.407534;   49.448276;   49.465672;   49.471670;   49.485749;   49.493193;   49.514579;   49.526031;   49.514973;   49.543016;   49.561510;   49.581018;   49.599517;   49.612120;   49.624585;   49.628881;   49.627698;   49.632406;   49.629321;   49.637805;   49.649568;   49.658320;   49.666770;   49.672323;   49.669193;   49.674607;   49.669338;   49.669890;   49.672977;   49.672977;
 72;    0.109318;   70.887149;   68.524035;   67.891184;   66.642032;   65.772947;   64.521923;   63.416052;   61.704305;   59.642241;   56.818778;   53.800973;   52.385057;   50.591512;   49.627993;   49.477273;   49.366768;   49.398111;   49.413355;   49.444335;   49.469202;   49.493034;   49.522030;   49.525112;   49.523252;   49.550333;   49.577273;   49.594786;   49.604044;   49.619533;   49.642613;   49.655828;   49.663778;   49.678051;   49.686950;   49.701553;   49.718220;   49.735775;   49.747769;   49.758410;   49.760307;   49.757348;   49.753576;   49.756168;   49.743643;   49.736842;   49.737766;   49.743111;   49.745581;   49.747326;   49.749289;   49.749289;
 73;    0.109733;   71.424472;   69.257851;   68.584172;   67.631393;   66.840505;   65.478649;   63.724398;   61.878695;   60.160407;   57.328681;   54.127739;   53.067454;   51.081690;   50.097779;   49.934767;   49.806438;   49.829173;   49.872772;   49.900374;   49.911309;   49.933349;   49.951197;   49.960057;   49.970528;   49.991746;   50.004589;   50.030107;   50.055171;   50.075916;   50.083140;   50.104153;   50.114624;   50.130348;   50.142979;   50.155162;   50.164554;   50.173855;   50.172117;   50.173735;   50.188303;   50.203127;   50.206444;   50.211122;   50.212581;   50.211882;   50.203648;   50.210000;   50.212191;   50.211257;   50.211516;   50.211516;
 74;    0.115609;   70.864895;   68.645444;   67.590867;   66.999637;   65.929584;   64.665595;   62.833203;   61.367553;   59.210282;   56.741023;   53.895029;   52.815082;   50.732635;   49.869166;   49.669966;   49.545534;   49.571958;   49.611771;   49.642421;   49.654950;   49.671986;   49.682355;   49.680511;   49.708181;   49.730279;   49.758782;   49.775055;   49.773947;   49.799005;   49.815717;   49.827910;   49.841103;   49.845389;   49.855355;   49.869336;   49.880825;   49.893270;   49.908448;   49.922192;   49.933137;   49.943072;   49.953315;   49.956370;   49.955103;   49.952775;   49.961385;   49.966928;   49.967459;   49.959227;   49.961998;   49.961998;
 75;    0.123820;   70.604815;   68.295514;   67.545771;   67.023722;   66.016613;   64.886628;   63.116510;   61.714026;   59.736482;   57.703298;   53.642784;   52.138065;   50.486800;   49.478887;   49.324402;   49.082865;   49.112465;   49.148766;   49.164288;   49.186916;   49.191876;   49.223111;   49.240657;   49.251360;   49.271912;   49.292391;   49.301848;   49.307978;   49.326237;   49.344655;   49.352120;   49.369303;   49.380858;   49.400118;   49.408417;   49.414319;   49.422872;   49.422748;   49.427995;   49.433279;   49.428885;   49.431814;   49.429153;   49.434841;   49.442426;   49.442278;   49.441695;   49.447267;   49.451307;   49.452753;   49.452753;
 76;    0.109702;   70.501032;   68.380716;   67.728326;   66.819097;   65.859814;   64.901863;   63.187740;   61.482814;   59.938644;   57.493034;   53.902530;   52.321743;   50.830056;   49.809509;   49.718469;   49.567315;   49.618610;   49.630442;   49.638205;   49.651689;   49.652588;   49.682998;   49.694143;   49.708531;   49.728172;   49.740467;   49.756975;   49.778641;   49.794319;   49.818166;   49.827222;   49.847442;   49.864759;   49.879019;   49.884495;   49.894764;   49.897699;   49.911680;   49.921766;   49.922539;   49.920495;   49.927260;   49.926685;   49.927308;   49.933084;   49.939274;   49.939213;   49.935089;   49.941094;   49.942580;   49.942580;
 77;    0.116377;   70.531145;   68.093417;   67.570452;   66.693474;   65.251241;   64.272640;   62.929008;   61.227214;   58.715758;   56.510101;   53.230254;   51.906578;   50.048200;   49.061131;   48.904185;   48.761170;   48.797949;   48.838358;   48.856644;   48.877161;   48.894364;   48.894790;   48.928871;   48.944880;   48.982759;   49.014776;   49.036716;   49.046362;   49.053118;   49.062436;   49.073191;   49.070802;   49.076864;   49.095228;   49.103304;   49.121537;   49.129960;   49.134412;   49.129715;   49.140436;   49.137815;   49.144815;   49.146746;   49.139467;   49.153381;   49.159819;   49.164324;   49.167095;   49.170726;   49.172114;   49.172114;
 78;    0.108707;   71.102328;   68.608953;   67.723488;   66.731477;   65.662691;   64.512745;   63.198453;   61.711543;   59.331253;   57.150253;   53.698985;   52.181533;   50.445395;   49.410711;   49.244862;   49.104822;   49.129007;   49.156350;   49.189005;   49.225706;   49.250865;   49.252336;   49.257392;   49.286830;   49.304693;   49.327981;   49.348477;   49.373835;   49.392173;   49.399376;   49.402200;   49.414426;   49.417682;   49.421965;   49.433234;   49.436811;   49.444687;   49.453808;   49.464030;   49.458216;   49.468708;   49.475800;   49.484630;   49.493928;   49.504496;   49.509954;   49.514986;   49.516362;   49.520126;   49.521438;   49.521438;
 79;    0.117128;   70.884446;   68.366621;   67.481506;   66.526118;   65.470738;   64.379038;   63.190573;   61.548839;   59.067375;   56.530533;   53.125308;   51.900339;   50.290791;   49.383498;   49.199256;   49.077427;   49.115914;   49.142397;   49.171712;   49.184568;   49.210154;   49.228694;   49.222509;   49.217429;   49.246508;   49.247728;   49.265827;   49.271732;   49.295207;   49.314109;   49.325773;   49.334755;   49.351963;   49.377204;   49.394730;   49.405881;   49.411604;   49.422837;   49.428915;   49.425398;   49.434881;   49.445336;   49.449891;   49.450817;   49.442869;   49.447971;   49.452784;   49.449809;   49.444913;   49.446609;   49.446609;
 80;    0.112062;   70.876632;   68.419291;   67.634519;   66.652950;   65.588496;   64.546868;   62.988699;   61.262693;   59.649249;   57.285744;   53.482786;   52.211927;   50.275426;   49.243084;   49.055344;   48.839669;   48.851594;   48.874306;   48.887028;   48.917225;   48.907186;   48.941118;   48.965352;   48.990192;   49.006142;   49.029639;   49.057973;   49.076497;   49.093091;   49.113705;   49.122099;   49.128950;   49.136787;   49.142069;   49.149298;   49.154619;   49.154295;   49.172484;   49.174675;   49.179891;   49.177735;   49.182149;   49.195465;   49.203744;   49.204949;   49.203909;   49.202748;   49.207682;   49.212006;   49.214394;   49.214394;
 81;    0.122171;   71.077028;   68.554547;   67.825638;   66.993300;   65.795555;   64.749729;   63.681597;   61.861267;   59.171420;   56.560854;   53.636957;   52.255172;   50.513051;   49.494759;   49.334588;   49.177890;   49.195664;   49.207345;   49.246374;   49.268190;   49.302037;   49.321099;   49.322196;   49.318114;   49.324955;   49.359111;   49.382470;   49.396379;   49.408120;   49.416485;   49.423515;   49.440030;   49.444041;   49.440942;   49.455711;   49.469297;   49.466082;   49.476073;   49.491206;   49.507933;   49.520668;   49.523346;   49.531136;   49.537573;   49.541577;   49.540510;   49.540532;   49.526101;   49.530745;   49.528546;   49.528546;
 82;    0.113925;   70.183781;   67.932170;   67.109320;   66.591509;   65.790365;   64.695206;   63.332509;   61.386145;   59.387346;   56.983922;   53.454684;   51.975825;   50.360743;   49.316723;   49.150300;   48.982654;   49.023219;   49.055594;   49.067705;   49.071912;   49.107249;   49.120486;   49.121217;   49.126084;   49.149863;   49.169369;   49.189979;   49.201212;   49.215999;   49.225061;   49.226368;   49.228637;   49.233829;   49.245701;   49.263181;   49.278088;   49.293245;   49.299813;   49.307278;   49.303699;   49.313310;   49.321123;   49.324661;   49.328815;   49.338765;   49.339159;   49.339691;   49.337534;   49.337059;   49.337432;   49.337432;
 83;    0.124085;   70.615518;   68.079179;   67.282587;   66.541590;   65.636393;   64.367679;   63.313463;   61.946982;   59.999324;   56.777360;   53.618589;   52.376412;   50.686999;   49.490995;   49.336522;   49.164288;   49.170343;   49.210981;   49.233110;   49.243844;   49.269553;   49.287640;   49.290545;   49.311039;   49.335964;   49.347578;   49.348041;   49.359645;   49.374948;   49.382252;   49.405196;   49.420609;   49.433396;   49.452976;   49.474425;   49.485241;   49.491466;   49.495099;   49.506891;   49.514819;   49.516917;   49.523528;   49.525173;   49.523642;   49.521990;   49.528636;   49.533864;   49.532331;   49.537183;   49.539278;   49.539278;
 84;    0.124815;   70.853834;   68.368930;   67.569107;   66.729625;   65.782208;   65.001645;   63.591034;   61.563418;   59.837767;   56.796617;   53.746457;   52.348750;   50.650748;   49.715384;   49.518323;   49.352545;   49.381462;   49.414177;   49.442421;   49.477859;   49.497753;   49.514038;   49.530988;   49.538360;   49.522871;   49.553944;   49.570911;   49.577311;   49.594731;   49.613744;   49.626640;   49.646552;   49.657678;   49.673675;   49.680274;   49.669362;   49.673912;   49.670766;   49.676835;   49.677354;   49.673145;   49.682658;   49.693955;   49.697046;   49.699405;   49.708067;   49.712176;   49.716365;   49.714444;   49.712836;   49.712836;
 85;    0.126827;   70.981613;   68.688422;   67.843321;   67.143818;   66.170345;   64.870920;   63.235780;   61.363587;   59.687625;   56.779411;   53.439487;   52.021449;   50.476096;   49.639994;   49.452587;   49.290326;   49.331689;   49.359359;   49.375915;   49.373675;   49.397850;   49.426964;   49.428778;   49.451117;   49.478523;   49.500126;   49.515257;   49.524047;   49.519757;   49.538632;   49.552543;   49.562509;   49.578692;   49.586503;   49.597084;   49.601224;   49.603081;   49.622236;   49.628888;   49.634713;   49.625193;   49.632921;   49.636764;   49.650129;   49.656793;   49.659734;   49.656863;   49.664768;   49.668385;   49.666881;   49.666881;
 86;    0.128576;   70.963464;   68.623775;   67.584749;   66.625145;   65.642904;   64.569410;   63.537686;   61.822834;   59.596457;   57.187442;   53.735941;   52.271491;   50.641029;   49.617814;   49.486406;   49.315900;   49.339733;   49.373684;   49.373674;   49.375485;   49.396773;   49.410059;   49.447293;   49.469838;   49.486519;   49.499895;   49.504944;   49.525389;   49.537718;   49.555576;   49.580669;   49.595840;   49.610528;   49.617924;   49.623832;   49.624053;   49.643623;   49.655103;   49.656586;   49.656912;   49.661544;   49.660206;   49.665586;   49.667976;   49.656853;   49.668071;   49.672587;   49.672975;   49.672116;   49.673324;   49.673324;
 87;    0.126592;   70.920518;   68.461866;   67.557421;   66.546359;   65.833630;   64.549382;   63.306805;   61.762539;   59.499044;   57.250309;   53.742169;   52.256471;   50.408071;   49.434603;   49.297258;   49.143065;   49.173464;   49.200025;   49.200233;   49.227651;   49.259967;   49.282869;   49.301388;   49.319632;   49.338752;   49.344151;   49.342138;   49.366177;   49.381242;   49.393772;   49.391077;   49.417215;   49.441738;   49.458910;   49.466114;   49.463859;   49.466395;   49.475836;   49.482210;   49.485270;   49.486670;   49.495517;   49.501289;   49.501176;   49.502809;   49.489005;   49.490935;   49.498968;   49.495705;   49.493886;   49.493886;
 88;    0.127532;   70.829778;   68.282223;   67.492277;   66.537761;   65.704291;   64.535814;   63.096182;   61.105992;   58.962054;   56.781979;   53.581039;   52.200389;   50.547335;   49.538095;   49.380833;   49.228635;   49.263719;   49.277907;   49.307968;   49.327291;   49.325709;   49.358976;   49.368593;   49.393088;   49.396888;   49.422826;   49.438751;   49.456301;   49.470377;   49.489299;   49.503109;   49.520996;   49.539127;   49.541005;   49.551060;   49.550502;   49.554277;   49.555818;   49.562955;   49.574662;   49.583652;   49.586129;   49.592834;   49.592797;   49.594283;   49.603718;   49.608487;   49.610624;   49.607651;   49.600704;   49.600704;
 89;    0.219674;   70.899621;   68.628729;   68.070346;   66.887497;   65.782994;   64.635774;   63.586380;   61.816727;   59.461171;   56.833176;   53.870043;   52.300842;   50.794845;   49.735743;   49.512940;   49.352038;   49.385939;   49.422812;   49.451925;   49.482623;   49.505844;   49.512573;   49.544387;   49.561717;   49.567122;   49.582232;   49.585897;   49.598803;   49.597394;   49.585364;   49.603671;   49.621447;   49.641037;   49.662086;   49.672043;   49.678234;   49.692985;   49.708087;   49.713931;   49.718551;   49.729731;   49.728905;   49.729534;   49.717744;   49.716834;   49.721913;   49.727859;   49.730380;   49.735565;   49.737905;   49.737905;
 90;    0.173830;   71.136748;   68.521285;   67.820749;   67.039650;   65.662579;   64.704222;   63.184550;   61.677828;   59.421487;   57.169782;   53.612843;   52.176627;   50.529048;   49.586672;   49.403161;   49.268400;   49.293113;   49.343509;   49.376817;   49.391163;   49.380242;   49.407106;   49.426152;   49.451869;   49.468154;   49.481217;   49.501944;   49.509392;   49.520044;   49.527920;   49.526332;   49.541100;   49.552738;   49.570722;   49.578612;   49.580135;   49.598515;   49.613089;   49.623561;   49.622392;   49.620761;   49.628560;   49.636661;   49.646777;   49.651596;   49.654565;   49.656298;   49.656773;   49.657034;   49.659933;   49.659933;
 91;    0.126439;   71.313108;   68.940431;   68.139586;   67.359040;   66.250153;   65.114357;   63.424194;   61.875545;   59.365174;   57.289584;   54.064055;   52.530651;   50.748187;   49.718497;   49.577369;   49.418469;   49.436620;   49.466866;   49.468074;   49.490566;   49.501968;   49.504636;   49.548758;   49.570793;   49.580997;   49.583721;   49.622888;   49.641958;   49.662031;   49.664702;   49.663573;   49.655005;   49.684993;   49.708173;   49.726792;   49.734647;   49.736688;   49.737790;   49.743431;   49.747853;   49.755835;   49.757406;   49.768488;   49.776465;   49.786189;   49.789707;   49.792983;   49.794938;   49.789670;   49.788580;   49.788580;
 92;    0.123680;   71.375803;   68.757096;   67.952627;   67.212042;   66.051865;   64.886325;   63.678751;   61.590866;   59.678285;   56.730419;   53.467454;   52.246081;   50.361876;   49.412919;   49.266039;   49.117776;   49.166916;   49.188064;   49.193812;   49.209782;   49.232405;   49.233788;   49.248981;   49.287108;   49.319044;   49.340017;   49.352752;   49.383255;   49.401941;   49.407535;   49.409168;   49.416622;   49.431278;   49.445791;   49.449424;   49.441169;   49.457231;   49.463561;   49.473072;   49.483449;   49.479474;   49.478857;   49.486385;   49.498238;   49.503358;   49.502213;   49.496101;   49.485353;   49.488373;   49.490906;   49.490906;
 93;    0.111337;   70.996772;   68.916313;   68.367411;   67.543015;   66.497097;   65.294077;   63.808400;   62.314710;   60.345988;   57.346661;   54.080065;   52.782228;   50.751271;   49.811996;   49.632650;   49.418330;   49.434493;   49.469916;   49.494936;   49.522331;   49.560788;   49.582939;   49.598051;   49.604769;   49.618338;   49.650731;   49.665562;   49.688510;   49.704599;   49.720001;   49.719358;   49.722139;   49.723559;   49.721090;   49.730243;   49.737618;   49.750853;   49.758788;   49.763221;   49.770675;   49.780680;   49.781312;   49.795995;   49.799176;   49.802524;   49.800302;   49.804911;   49.808065;   49.812611;   49.815873;   49.815873;
 94;    0.112890;   71.231070;   68.671135;   67.860072;   67.111457;   65.980376;   64.804126;   63.417944;   61.517343;   59.929696;   56.993373;   53.851244;   52.310063;   50.532924;   49.660439;   49.542041;   49.342409;   49.363096;   49.394705;   49.424992;   49.435930;   49.453383;   49.475944;   49.499830;   49.530994;   49.552282;   49.554453;   49.558847;   49.568900;   49.593963;   49.603209;   49.604254;   49.603965;   49.616200;   49.631260;   49.636307;   49.640125;   49.643936;   49.652186;   49.659652;   49.669211;   49.671006;   49.664356;   49.668525;   49.671131;   49.672037;   49.680081;   49.676753;   49.676162;   49.679395;   49.682225;   49.682225;
 95;    0.109337;   70.848529;   68.424916;   67.865273;   66.848978;   65.418117;   64.355431;   63.013236;   61.812067;   60.084689;   57.253417;   53.644922;   52.578248;   50.778734;   49.703585;   49.576769;   49.408934;   49.435241;   49.454239;   49.499987;   49.530140;   49.546088;   49.536464;   49.561516;   49.584557;   49.613131;   49.640837;   49.657224;   49.667734;   49.673305;   49.699602;   49.720013;   49.732974;   49.733759;   49.741325;   49.752933;   49.770683;   49.781945;   49.784639;   49.794514;   49.794956;   49.800865;   49.806272;   49.812766;   49.810336;   49.814558;   49.819858;   49.823388;   49.823884;   49.820756;   49.823279;   49.823279;
 96;    0.110148;   70.554692;   68.077590;   67.206816;   66.361849;   65.628408;   64.317457;   63.149026;   61.180313;   59.416944;   57.273211;   53.518152;   52.180415;   50.513295;   49.481466;   49.304556;   49.146857;   49.184958;   49.197129;   49.239477;   49.276737;   49.300348;   49.304345;   49.333788;   49.351271;   49.361793;   49.379252;   49.386044;   49.405324;   49.420016;   49.437560;   49.461626;   49.476169;   49.486906;   49.497369;   49.495954;   49.483610;   49.486402;   49.501033;   49.511342;   49.514786;   49.519673;   49.516677;   49.522535;   49.530699;   49.537565;   49.540556;   49.542212;   49.543156;   49.549441;   49.550996;   49.550996;
 97;    0.109438;   71.375579;   68.982335;   67.970098;   66.890061;   65.900066;   64.596944;   62.934298;   61.495953;   59.694660;   56.643143;   53.518522;   52.179261;   50.460448;   49.465757;   49.354307;   49.192652;   49.210548;   49.220358;   49.249450;   49.262858;   49.303053;   49.326399;   49.332243;   49.334652;   49.360010;   49.376669;   49.401358;   49.427729;   49.448430;   49.462300;   49.478240;   49.485797;   49.486281;   49.486494;   49.474449;   49.500101;   49.511029;   49.524165;   49.532299;   49.535762;   49.550543;   49.559776;   49.569664;   49.569920;   49.566268;   49.562731;   49.568843;   49.567651;   49.564745;   49.567616;   49.567616;
 98;    0.112628;   71.141227;   68.869977;   67.940962;   67.095291;   66.150519;   64.627400;   63.567646;   61.675763;   59.388073;   56.907114;   53.757123;   52.737886;   50.786818;   49.727640;   49.552442;   49.428377;   49.480352;   49.497496;   49.523345;   49.546748;   49.565079;   49.598758;   49.623994;   49.635587;   49.658923;   49.675547;   49.681676;   49.686344;   49.705805;   49.722028;   49.734942;   49.745163;   49.750165;   49.760028;   49.781011;   49.796397;   49.810930;   49.820161;   49.826523;   49.827408;   49.837431;   49.841243;   49.850283;   49.853809;   49.857388;   49.853735;   49.850183;   49.852214;   49.857552;   49.857939;   49.857939;
 99;    0.109208;   70.980034;   68.540375;   67.870881;   67.006300;   65.851085;   64.413583;   63.348059;   61.759645;   59.463638;   56.793428;   53.644402;   52.340478;   50.677259;   49.740994;   49.600976;   49.438053;   49.480142;   49.503402;   49.499985;   49.532300;   49.550987;   49.582463;   49.603542;   49.629023;   49.650966;   49.673189;   49.682273;   49.676764;   49.691505;   49.696466;   49.703238;   49.714453;   49.719636;   49.742747;   49.757750;   49.768203;   49.781757;   49.791854;   49.794970;   49.800823;   49.813255;   49.817161;   49.823591;   49.827439;   49.824785;   49.827554;   49.829898;   49.830081;   49.821417;   49.820991;   49.820991;
100;    0.111047;   70.890985;   68.422985;   67.418798;   66.762101;   65.757971;   64.552880;   62.949500;   61.176600;   59.112460;   56.796363;   53.369876;   52.296599;   50.382348;   49.467706;   49.291682;   49.126744;   49.153401;   49.165103;   49.201706;   49.216075;   49.251102;   49.265362;   49.260071;   49.279446;   49.305887;   49.328553;   49.352873;   49.360051;   49.371814;   49.395681;   49.409619;   49.412166;   49.408759;   49.433111;   49.449364;   49.459097;   49.452202;   49.448232;   49.450750;   49.466068;   49.475683;   49.483971;   49.489986;   49.498509;   49.500325;   49.502715;   49.497384;   49.502657;   49.507273;   49.507134;   49.507134;


==> anc/LVM_v0.2/result_simulation/SetC4.6_Modelpca-none-none_CVekf-ctri.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;PC28;PC29;PC30;PC31;PC32;PC33;PC34;PC35;PC36;PC37;PC38;PC39;PC40;PC41;PC42;PC43;PC44;PC45;PC46;PC47;PC48;PC49;PC50;
Nan;Nan;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  1;    5.781921;    1.007692;    0.897591;    0.840287;    0.792442;    0.750245;    0.698673;    0.632748;    0.575909;    0.521006;    0.466550;    0.405461;    0.383034;    0.361349;    0.345840;    0.339910;    0.333636;    0.332509;    0.330757;    0.330038;    0.327422;    0.325319;    0.324786;    0.322475;    0.321968;    0.320929;    0.319252;    0.316299;    0.313915;    0.310244;    0.307881;    0.305583;    0.302832;    0.300809;    0.298089;    0.295957;    0.296253;    0.294406;    0.292228;    0.289436;    0.285800;    0.280497;    0.276572;    0.272634;    0.270965;    0.269680;    0.267218;    0.262865;    0.259149;    0.257763;    0.255513;    0.251923;
  2;    5.785414;    1.001410;    0.888524;    0.839857;    0.787682;    0.731845;    0.685471;    0.634423;    0.578022;    0.517998;    0.463231;    0.408452;    0.383969;    0.362559;    0.347491;    0.339540;    0.333127;    0.332717;    0.330920;    0.329299;    0.328050;    0.326241;    0.325267;    0.323059;    0.320574;    0.319441;    0.318411;    0.316671;    0.314383;    0.311956;    0.309204;    0.306242;    0.303805;    0.301625;    0.299571;    0.295528;    0.293152;    0.292531;    0.290578;    0.287202;    0.283236;    0.281594;    0.277978;    0.275222;    0.272562;    0.269500;    0.266544;    0.263542;    0.259752;    0.256183;    0.253331;    0.250353;
  3;    5.813395;    1.007430;    0.899958;    0.856586;    0.802661;    0.755235;    0.709378;    0.648266;    0.600616;    0.543849;    0.475157;    0.405176;    0.383234;    0.359136;    0.344320;    0.337843;    0.331373;    0.329790;    0.328540;    0.326557;    0.325023;    0.325133;    0.324552;    0.324450;    0.322248;    0.319394;    0.318121;    0.317094;    0.315203;    0.313215;    0.309988;    0.308945;    0.307628;    0.305930;    0.303796;    0.301587;    0.299091;    0.296363;    0.292797;    0.287596;    0.284340;    0.280617;    0.279111;    0.276117;    0.273931;    0.271589;    0.268519;    0.265098;    0.262257;    0.257065;    0.256563;    0.251857;
  4;    5.754690;    1.027371;    0.914508;    0.870234;    0.818708;    0.756632;    0.699795;    0.654851;    0.601988;    0.537579;    0.477145;    0.404693;    0.385443;    0.362821;    0.348020;    0.341831;    0.333914;    0.331696;    0.331634;    0.330102;    0.328277;    0.328375;    0.327617;    0.326287;    0.325331;    0.323895;    0.322239;    0.320562;    0.318940;    0.315602;    0.311496;    0.309063;    0.307025;    0.305384;    0.304329;    0.301249;    0.299354;    0.296852;    0.296679;    0.295485;    0.292940;    0.288136;    0.281598;    0.279919;    0.278132;    0.276226;    0.272416;    0.268300;    0.263854;    0.261477;    0.259110;    0.256843;
  5;    5.752595;    0.994432;    0.892547;    0.847610;    0.805030;    0.748671;    0.701994;    0.645088;    0.582668;    0.525678;    0.464465;    0.404003;    0.386902;    0.361593;    0.344909;    0.338726;    0.331410;    0.331264;    0.329762;    0.328864;    0.327269;    0.327016;    0.325359;    0.322929;    0.321181;    0.320310;    0.318444;    0.315854;    0.311821;    0.307727;    0.306202;    0.305264;    0.302004;    0.299402;    0.296543;    0.292949;    0.291102;    0.288868;    0.285941;    0.284211;    0.281896;    0.279100;    0.275121;    0.271319;    0.267451;    0.265195;    0.260966;    0.259559;    0.257345;    0.254025;    0.251341;    0.248608;
  6;    5.310872;    0.992928;    0.879046;    0.834012;    0.778537;    0.727441;    0.674900;    0.622347;    0.567708;    0.521676;    0.461725;    0.401994;    0.385091;    0.359357;    0.343182;    0.336727;    0.328187;    0.328839;    0.327986;    0.328277;    0.326900;    0.325230;    0.323437;    0.321868;    0.319194;    0.315538;    0.314417;    0.312471;    0.310500;    0.308885;    0.306458;    0.304255;    0.301675;    0.298473;    0.295762;    0.295367;    0.293416;    0.290106;    0.288554;    0.286851;    0.284783;    0.282309;    0.278473;    0.274807;    0.269889;    0.266550;    0.264451;    0.262457;    0.259786;    0.255944;    0.250307;    0.248232;
  7;    5.289821;    1.015764;    0.906832;    0.852148;    0.812104;    0.754710;    0.698524;    0.651885;    0.588336;    0.530144;    0.460371;    0.401906;    0.382065;    0.361067;    0.345989;    0.338177;    0.330865;    0.329468;    0.327915;    0.325492;    0.324250;    0.321695;    0.320949;    0.320334;    0.318948;    0.317715;    0.316225;    0.315295;    0.313261;    0.311301;    0.308214;    0.306934;    0.304405;    0.301504;    0.297502;    0.294556;    0.292720;    0.290431;    0.288825;    0.286262;    0.282452;    0.277389;    0.275793;    0.274328;    0.271185;    0.268451;    0.266483;    0.265707;    0.262809;    0.260238;    0.256644;    0.253941;
  8;    5.292013;    0.991602;    0.888962;    0.844711;    0.801876;    0.754620;    0.694544;    0.643526;    0.576839;    0.517752;    0.459527;    0.402502;    0.385848;    0.354999;    0.340121;    0.335040;    0.328191;    0.326993;    0.325268;    0.323653;    0.322341;    0.321321;    0.319754;    0.318011;    0.316239;    0.313738;    0.313358;    0.312284;    0.310929;    0.308321;    0.304600;    0.303135;    0.302154;    0.300549;    0.298974;    0.296695;    0.294254;    0.291381;    0.288654;    0.284521;    0.281712;    0.280814;    0.279416;    0.276877;    0.274660;    0.271363;    0.265917;    0.262231;    0.258714;    0.254414;    0.251294;    0.247901;
  9;    5.285431;    1.007548;    0.897071;    0.857346;    0.800955;    0.748829;    0.692725;    0.648555;    0.596917;    0.535506;    0.468521;    0.403025;    0.384880;    0.358896;    0.343665;    0.337786;    0.330391;    0.328735;    0.329165;    0.327990;    0.328248;    0.326666;    0.325072;    0.322737;    0.320920;    0.317509;    0.316023;    0.313132;    0.313580;    0.312617;    0.311086;    0.309233;    0.306626;    0.304437;    0.303226;    0.300733;    0.297107;    0.292907;    0.291537;    0.289840;    0.287182;    0.284143;    0.280935;    0.278076;    0.275802;    0.273569;    0.270728;    0.268408;    0.265388;    0.261457;    0.256311;    0.251887;
 10;    5.314734;    0.997820;    0.895323;    0.848784;    0.799470;    0.757306;    0.695990;    0.653931;    0.603890;    0.538727;    0.478824;    0.402491;    0.382617;    0.356980;    0.342289;    0.336118;    0.329373;    0.329998;    0.330208;    0.329555;    0.327287;    0.327097;    0.326713;    0.325104;    0.324336;    0.323685;    0.321743;    0.319690;    0.317156;    0.314691;    0.313812;    0.311569;    0.309298;    0.306903;    0.303038;    0.301613;    0.299618;    0.297498;    0.294121;    0.290663;    0.287895;    0.285829;    0.284212;    0.281279;    0.277532;    0.274726;    0.270607;    0.266246;    0.260774;    0.256902;    0.253243;    0.249455;
 11;    5.311942;    0.998796;    0.889812;    0.846834;    0.792447;    0.738170;    0.693915;    0.636932;    0.576892;    0.522719;    0.468884;    0.400061;    0.379370;    0.358701;    0.344266;    0.336872;    0.329992;    0.329040;    0.328301;    0.326808;    0.324452;    0.323766;    0.322338;    0.320262;    0.317855;    0.316144;    0.313837;    0.312539;    0.312232;    0.310477;    0.309608;    0.307367;    0.306978;    0.304923;    0.302417;    0.300232;    0.296570;    0.293715;    0.289725;    0.286342;    0.283260;    0.281578;    0.278665;    0.273335;    0.270055;    0.267835;    0.265470;    0.263140;    0.260606;    0.256779;    0.253433;    0.249699;
 12;    5.271161;    0.995001;    0.884464;    0.832056;    0.787923;    0.738579;    0.689932;    0.639830;    0.587598;    0.517796;    0.469492;    0.396119;    0.379676;    0.353815;    0.338987;    0.333690;    0.325880;    0.325770;    0.324116;    0.322461;    0.321781;    0.320245;    0.317646;    0.315484;    0.313710;    0.311014;    0.309570;    0.307137;    0.304436;    0.301013;    0.299033;    0.295653;    0.294804;    0.292681;    0.290960;    0.288345;    0.285831;    0.285099;    0.283899;    0.280980;    0.279444;    0.276964;    0.275460;    0.273836;    0.272043;    0.271084;    0.268928;    0.265573;    0.260394;    0.254692;    0.251914;    0.248750;
 13;    5.309157;    0.997196;    0.893756;    0.850569;    0.798785;    0.753437;    0.694168;    0.637490;    0.584203;    0.534286;    0.468545;    0.404495;    0.386630;    0.359014;    0.344649;    0.338212;    0.332186;    0.331015;    0.329869;    0.326870;    0.325577;    0.323327;    0.321120;    0.321337;    0.319998;    0.319263;    0.319394;    0.318314;    0.316410;    0.314675;    0.313723;    0.311569;    0.308862;    0.305396;    0.301976;    0.298510;    0.295733;    0.292496;    0.289532;    0.285691;    0.283260;    0.280594;    0.276931;    0.274333;    0.272078;    0.268475;    0.266901;    0.264782;    0.262012;    0.257335;    0.253701;    0.249299;
 14;    5.490306;    0.993971;    0.896542;    0.847130;    0.800102;    0.758237;    0.697846;    0.647527;    0.592400;    0.522678;    0.465166;    0.403076;    0.382132;    0.360250;    0.344299;    0.337801;    0.330566;    0.328654;    0.327842;    0.326774;    0.325923;    0.325118;    0.323574;    0.320661;    0.320023;    0.318371;    0.314912;    0.314564;    0.313814;    0.311376;    0.310160;    0.307846;    0.305372;    0.303171;    0.299886;    0.296607;    0.293047;    0.288203;    0.286679;    0.283977;    0.281375;    0.280128;    0.277897;    0.274390;    0.271437;    0.269303;    0.266109;    0.262220;    0.257802;    0.254102;    0.252711;    0.248493;
 15;    5.377980;    0.981194;    0.883948;    0.839978;    0.799659;    0.746311;    0.694329;    0.631626;    0.576025;    0.532727;    0.471711;    0.402258;    0.384266;    0.356068;    0.341624;    0.334719;    0.327148;    0.326031;    0.325755;    0.326035;    0.324739;    0.323347;    0.321711;    0.319404;    0.316231;    0.315116;    0.312768;    0.309237;    0.307811;    0.306337;    0.303943;    0.300736;    0.297466;    0.294930;    0.291921;    0.290493;    0.289295;    0.287033;    0.283905;    0.283001;    0.281077;    0.278500;    0.274908;    0.269382;    0.267171;    0.265238;    0.262342;    0.257823;    0.256311;    0.253354;    0.250099;    0.245299;
 16;    5.333638;    1.020910;    0.903799;    0.847464;    0.807321;    0.754478;    0.706938;    0.651689;    0.592215;    0.537040;    0.470982;    0.410629;    0.387443;    0.363959;    0.348878;    0.341255;    0.335205;    0.333481;    0.332522;    0.331757;    0.331707;    0.329860;    0.328970;    0.327490;    0.324968;    0.323853;    0.322885;    0.321500;    0.318594;    0.314580;    0.310805;    0.310031;    0.308922;    0.307651;    0.305980;    0.305378;    0.303742;    0.302025;    0.300008;    0.296701;    0.293091;    0.287967;    0.284125;    0.282929;    0.280081;    0.277101;    0.272818;    0.269363;    0.265141;    0.262071;    0.260159;    0.255227;
 17;    5.308301;    0.996660;    0.886856;    0.833924;    0.785842;    0.733342;    0.672624;    0.620514;    0.568458;    0.510258;    0.453741;    0.399108;    0.377796;    0.355011;    0.340286;    0.332480;    0.325535;    0.325531;    0.324089;    0.322263;    0.321885;    0.320561;    0.318255;    0.316594;    0.313870;    0.313486;    0.312471;    0.310751;    0.307757;    0.304364;    0.301630;    0.301493;    0.300423;    0.299159;    0.297259;    0.295079;    0.292173;    0.287881;    0.286455;    0.284354;    0.281944;    0.279091;    0.275652;    0.272011;    0.269419;    0.264936;    0.261817;    0.258707;    0.256991;    0.254978;    0.250606;    0.249165;
 18;    5.366326;    1.005287;    0.895634;    0.840915;    0.794653;    0.737292;    0.688345;    0.639545;    0.580852;    0.524566;    0.473504;    0.400214;    0.380019;    0.356625;    0.341165;    0.334708;    0.327793;    0.327006;    0.325585;    0.324794;    0.323550;    0.322589;    0.319552;    0.317591;    0.315154;    0.313996;    0.311407;    0.311455;    0.311004;    0.310430;    0.308692;    0.307045;    0.304797;    0.302326;    0.301116;    0.299657;    0.296874;    0.295514;    0.292556;    0.288878;    0.287378;    0.284897;    0.281723;    0.279767;    0.275849;    0.271967;    0.268826;    0.264967;    0.261356;    0.258679;    0.255506;    0.251322;
 19;    5.347107;    0.996572;    0.892334;    0.846572;    0.797644;    0.742301;    0.696064;    0.648226;    0.585893;    0.528996;    0.472837;    0.406014;    0.384197;    0.361106;    0.346395;    0.338757;    0.331330;    0.331561;    0.329778;    0.326670;    0.323962;    0.323711;    0.323600;    0.322532;    0.321748;    0.320335;    0.318443;    0.315927;    0.313476;    0.311185;    0.310210;    0.308234;    0.305388;    0.303283;    0.301971;    0.300838;    0.298618;    0.295745;    0.291411;    0.288194;    0.284639;    0.280968;    0.279105;    0.276128;    0.273303;    0.271117;    0.268300;    0.265169;    0.260486;    0.257535;    0.253378;    0.249143;
 20;    5.324966;    0.993811;    0.887755;    0.847140;    0.804357;    0.750790;    0.702999;    0.638050;    0.583047;    0.525233;    0.459467;    0.403031;    0.384844;    0.358667;    0.342856;    0.336476;    0.329846;    0.328877;    0.327968;    0.324841;    0.323667;    0.322491;    0.323695;    0.323674;    0.322729;    0.320449;    0.318184;    0.316895;    0.314646;    0.312427;    0.311087;    0.308763;    0.307370;    0.304771;    0.300917;    0.297297;    0.297603;    0.296026;    0.292868;    0.289632;    0.284924;    0.282183;    0.278885;    0.276813;    0.273685;    0.270239;    0.266840;    0.262450;    0.260766;    0.257658;    0.252078;    0.248453;
 21;    5.308931;    0.990362;    0.891456;    0.853642;    0.797980;    0.744605;    0.701581;    0.643307;    0.584869;    0.528291;    0.457573;    0.397729;    0.381527;    0.357891;    0.344384;    0.336985;    0.329950;    0.328692;    0.328747;    0.327426;    0.326932;    0.325252;    0.324526;    0.322828;    0.320976;    0.319658;    0.317847;    0.315995;    0.314126;    0.312881;    0.312143;    0.310272;    0.308420;    0.305142;    0.301391;    0.295851;    0.290715;    0.288070;    0.286077;    0.282146;    0.280672;    0.277576;    0.274043;    0.271151;    0.270059;    0.267871;    0.264264;    0.259539;    0.257478;    0.254721;    0.250355;    0.247590;
 22;    5.315106;    1.019088;    0.907277;    0.859980;    0.804090;    0.747608;    0.694851;    0.640436;    0.579044;    0.518513;    0.457964;    0.402958;    0.378778;    0.358277;    0.341671;    0.334358;    0.329139;    0.329316;    0.327963;    0.326685;    0.325325;    0.323048;    0.320210;    0.320323;    0.318759;    0.315786;    0.314106;    0.312313;    0.312061;    0.311795;    0.310772;    0.309691;    0.307302;    0.305769;    0.304216;    0.302008;    0.300069;    0.297113;    0.295602;    0.292669;    0.288844;    0.284280;    0.282122;    0.278982;    0.275843;    0.274121;    0.271056;    0.267103;    0.262530;    0.259394;    0.256310;    0.254772;
 23;    5.298412;    1.001694;    0.894030;    0.849927;    0.795234;    0.742136;    0.692621;    0.631435;    0.574687;    0.512821;    0.464293;    0.403317;    0.383014;    0.360545;    0.345472;    0.339748;    0.332709;    0.331508;    0.331824;    0.331343;    0.329328;    0.327112;    0.325976;    0.323147;    0.321907;    0.319327;    0.316979;    0.315512;    0.314701;    0.312976;    0.309817;    0.307492;    0.305390;    0.304470;    0.301772;    0.301362;    0.300667;    0.298729;    0.295386;    0.293581;    0.290523;    0.287867;    0.284402;    0.281489;    0.277827;    0.274117;    0.269797;    0.265123;    0.261275;    0.257390;    0.253073;    0.250423;
 24;    5.324544;    1.000744;    0.891666;    0.849096;    0.787409;    0.735596;    0.682400;    0.630202;    0.585532;    0.532011;    0.465619;    0.398976;    0.378643;    0.356152;    0.341230;    0.335503;    0.329583;    0.326754;    0.326084;    0.324731;    0.323299;    0.322335;    0.320950;    0.321627;    0.321282;    0.320557;    0.318339;    0.315060;    0.312194;    0.307996;    0.306225;    0.304533;    0.303665;    0.302551;    0.299939;    0.296644;    0.293422;    0.288977;    0.287280;    0.285092;    0.282250;    0.279219;    0.276484;    0.272813;    0.269662;    0.266769;    0.264600;    0.259595;    0.257815;    0.254022;    0.252028;    0.250186;
 25;    5.366919;    0.984844;    0.881991;    0.843138;    0.791871;    0.738839;    0.685964;    0.636451;    0.581961;    0.527302;    0.473482;    0.402547;    0.380830;    0.357891;    0.343940;    0.338177;    0.329477;    0.326931;    0.325480;    0.324103;    0.323409;    0.322266;    0.320719;    0.320030;    0.318280;    0.316257;    0.312975;    0.310773;    0.310241;    0.309574;    0.308047;    0.306310;    0.304753;    0.302730;    0.299847;    0.296929;    0.292527;    0.288071;    0.284877;    0.283282;    0.280172;    0.276133;    0.272680;    0.270147;    0.265544;    0.264139;    0.262188;    0.259922;    0.256156;    0.251269;    0.249786;    0.246211;
 26;    5.345857;    1.017763;    0.900741;    0.846687;    0.804748;    0.749392;    0.706162;    0.655110;    0.598348;    0.529093;    0.468739;    0.409722;    0.393955;    0.362703;    0.347497;    0.340165;    0.333219;    0.330697;    0.330033;    0.327301;    0.327802;    0.326908;    0.325186;    0.324325;    0.323853;    0.321741;    0.319170;    0.316532;    0.314253;    0.309739;    0.308418;    0.305961;    0.303746;    0.304463;    0.302971;    0.300682;    0.298991;    0.296426;    0.293878;    0.292094;    0.288944;    0.285308;    0.282846;    0.280296;    0.277543;    0.274934;    0.270750;    0.268237;    0.262325;    0.259895;    0.257726;    0.254441;
 27;    5.332075;    0.991890;    0.885394;    0.839510;    0.800567;    0.753024;    0.686590;    0.631796;    0.579978;    0.530558;    0.472245;    0.401707;    0.381528;    0.355437;    0.341631;    0.336014;    0.329503;    0.328881;    0.327879;    0.326350;    0.325842;    0.323647;    0.321027;    0.321032;    0.319584;    0.317467;    0.316080;    0.314479;    0.313362;    0.311485;    0.310349;    0.308447;    0.306061;    0.303129;    0.300066;    0.296230;    0.293025;    0.291259;    0.288697;    0.285500;    0.281838;    0.277198;    0.275156;    0.272042;    0.271282;    0.269890;    0.268048;    0.264000;    0.261433;    0.258602;    0.253161;    0.247973;
 28;    5.397641;    1.001804;    0.888933;    0.836948;    0.786324;    0.740119;    0.684381;    0.629150;    0.579957;    0.527720;    0.472370;    0.401250;    0.380886;    0.356577;    0.341648;    0.335221;    0.328258;    0.326953;    0.326048;    0.326312;    0.326472;    0.325455;    0.323143;    0.320450;    0.316838;    0.316315;    0.314543;    0.313279;    0.312720;    0.310516;    0.307569;    0.306130;    0.302715;    0.300751;    0.297998;    0.295289;    0.292090;    0.289345;    0.286072;    0.283279;    0.280041;    0.277625;    0.276684;    0.274978;    0.272051;    0.270431;    0.268303;    0.265200;    0.261908;    0.259128;    0.253819;    0.250451;
 29;    5.329617;    1.005163;    0.893881;    0.847800;    0.790809;    0.745847;    0.694122;    0.630322;    0.575303;    0.516055;    0.464738;    0.405114;    0.386230;    0.357112;    0.342432;    0.335518;    0.329305;    0.328592;    0.327604;    0.326599;    0.324871;    0.322874;    0.320650;    0.320986;    0.319872;    0.318421;    0.316962;    0.315288;    0.312558;    0.310044;    0.309169;    0.307684;    0.305723;    0.302631;    0.299937;    0.297843;    0.294891;    0.291618;    0.289480;    0.287644;    0.286278;    0.284295;    0.280578;    0.278427;    0.275560;    0.273077;    0.270242;    0.266279;    0.262613;    0.258420;    0.255435;    0.251291;
 30;    5.331181;    1.005492;    0.898399;    0.858594;    0.815033;    0.755461;    0.693151;    0.639614;    0.589988;    0.534503;    0.467849;    0.409817;    0.393255;    0.363233;    0.347845;    0.340914;    0.335796;    0.334761;    0.333235;    0.332005;    0.331773;    0.330318;    0.327231;    0.325597;    0.325116;    0.323371;    0.321143;    0.318066;    0.316885;    0.315759;    0.314626;    0.312794;    0.310986;    0.308496;    0.306427;    0.304488;    0.301199;    0.297848;    0.293667;    0.289606;    0.288037;    0.285469;    0.281717;    0.280049;    0.277392;    0.273275;    0.269638;    0.265650;    0.263009;    0.257371;    0.255859;    0.251373;
 31;    5.332665;    1.002060;    0.890640;    0.847075;    0.800341;    0.734724;    0.690364;    0.640738;    0.587827;    0.528339;    0.465567;    0.403784;    0.386124;    0.358710;    0.342856;    0.336413;    0.329968;    0.328401;    0.328109;    0.326818;    0.324949;    0.322661;    0.320130;    0.318742;    0.317289;    0.315393;    0.314330;    0.312023;    0.309504;    0.306757;    0.304373;    0.300870;    0.298806;    0.296399;    0.292355;    0.291240;    0.288676;    0.285208;    0.281921;    0.281678;    0.278242;    0.274731;    0.271978;    0.269634;    0.267652;    0.265698;    0.265847;    0.264165;    0.261480;    0.257727;    0.254894;    0.250515;
 32;    5.363770;    1.001302;    0.893034;    0.846535;    0.797748;    0.739266;    0.681743;    0.628067;    0.575616;    0.521270;    0.460983;    0.400299;    0.379917;    0.356977;    0.341298;    0.334943;    0.328802;    0.327328;    0.327386;    0.326341;    0.324684;    0.324133;    0.322545;    0.321627;    0.320497;    0.318794;    0.316711;    0.314426;    0.311802;    0.308539;    0.305932;    0.303204;    0.301992;    0.299601;    0.295776;    0.293185;    0.290279;    0.287837;    0.285127;    0.282921;    0.280467;    0.278342;    0.274870;    0.271699;    0.270464;    0.267476;    0.264904;    0.262605;    0.259525;    0.254544;    0.253210;    0.250326;
 33;    5.322489;    0.993428;    0.883323;    0.840675;    0.789053;    0.739583;    0.696403;    0.637309;    0.584909;    0.519153;    0.458654;    0.396452;    0.377729;    0.354117;    0.338485;    0.333401;    0.325785;    0.323957;    0.323078;    0.321971;    0.320612;    0.320047;    0.318954;    0.316818;    0.315023;    0.312372;    0.310704;    0.309052;    0.308016;    0.306247;    0.304959;    0.303986;    0.302711;    0.300290;    0.297750;    0.294660;    0.293919;    0.293084;    0.290873;    0.288264;    0.284812;    0.281215;    0.278188;    0.275029;    0.271617;    0.268810;    0.265442;    0.261303;    0.254695;    0.252622;    0.250359;    0.248357;
 34;    5.340815;    1.002027;    0.898920;    0.850843;    0.805691;    0.757004;    0.698507;    0.643851;    0.585060;    0.535510;    0.478570;    0.406030;    0.386632;    0.360341;    0.345133;    0.338620;    0.332209;    0.330851;    0.329220;    0.327832;    0.325421;    0.322803;    0.321784;    0.320678;    0.320780;    0.319014;    0.317482;    0.315441;    0.312206;    0.308189;    0.304607;    0.303979;    0.303208;    0.301255;    0.299381;    0.296103;    0.293529;    0.289789;    0.284361;    0.283527;    0.281188;    0.278376;    0.274253;    0.272290;    0.270879;    0.267852;    0.264581;    0.261861;    0.259715;    0.257125;    0.254378;    0.250507;
 35;    5.299773;    1.000325;    0.891355;    0.854400;    0.801209;    0.742690;    0.707511;    0.651249;    0.584222;    0.533479;    0.465971;    0.400470;    0.379005;    0.359127;    0.344348;    0.337620;    0.328785;    0.327550;    0.326329;    0.324984;    0.324402;    0.323103;    0.321365;    0.319389;    0.317328;    0.316037;    0.313675;    0.312355;    0.312240;    0.311664;    0.310324;    0.308718;    0.305974;    0.304503;    0.301588;    0.298917;    0.297073;    0.293854;    0.290842;    0.287772;    0.284168;    0.281913;    0.278607;    0.276347;    0.272591;    0.269031;    0.267215;    0.264793;    0.260254;    0.256242;    0.253118;    0.250081;
 36;    5.287095;    0.976681;    0.878453;    0.830743;    0.780734;    0.739104;    0.689755;    0.635300;    0.571544;    0.507120;    0.450703;    0.398562;    0.379769;    0.356054;    0.341136;    0.335744;    0.329138;    0.328698;    0.327877;    0.326478;    0.324052;    0.323097;    0.320212;    0.319154;    0.316243;    0.312734;    0.311954;    0.310063;    0.308739;    0.307363;    0.305380;    0.304633;    0.302251;    0.298651;    0.295909;    0.292138;    0.290155;    0.287819;    0.286021;    0.283426;    0.279772;    0.276438;    0.272565;    0.269713;    0.268266;    0.266615;    0.263909;    0.259607;    0.254710;    0.251054;    0.246926;    0.244170;
 37;    5.309155;    0.997747;    0.890427;    0.847060;    0.799574;    0.751741;    0.702209;    0.639513;    0.586048;    0.520945;    0.461867;    0.400475;    0.382230;    0.354915;    0.340569;    0.334506;    0.328504;    0.327223;    0.327698;    0.326145;    0.323397;    0.321406;    0.319474;    0.318041;    0.317393;    0.316291;    0.314573;    0.313839;    0.313315;    0.311881;    0.309853;    0.306975;    0.305007;    0.302954;    0.300024;    0.297826;    0.295567;    0.292761;    0.288421;    0.283809;    0.280427;    0.276740;    0.275624;    0.272559;    0.268970;    0.266631;    0.263232;    0.260027;    0.257401;    0.255406;    0.252680;    0.249437;
 38;    5.301034;    1.000326;    0.895946;    0.850620;    0.796536;    0.739304;    0.686447;    0.637222;    0.586553;    0.524307;    0.462833;    0.405506;    0.385664;    0.360446;    0.344333;    0.338997;    0.331299;    0.330867;    0.330979;    0.329914;    0.327574;    0.325696;    0.322267;    0.318317;    0.316043;    0.315478;    0.313430;    0.311979;    0.311709;    0.311031;    0.309028;    0.306329;    0.302355;    0.301234;    0.298225;    0.296937;    0.293590;    0.292181;    0.291036;    0.288620;    0.285893;    0.282451;    0.279914;    0.277623;    0.274637;    0.271013;    0.267016;    0.263603;    0.258854;    0.256437;    0.254327;    0.250082;
 39;    5.275068;    0.984256;    0.886317;    0.843355;    0.794773;    0.744530;    0.684067;    0.631573;    0.572250;    0.515930;    0.466976;    0.400523;    0.381257;    0.359724;    0.343216;    0.336513;    0.328225;    0.326830;    0.324575;    0.323720;    0.321439;    0.320655;    0.321129;    0.320389;    0.318872;    0.316762;    0.315047;    0.312611;    0.310724;    0.307534;    0.304636;    0.301957;    0.298769;    0.297370;    0.295811;    0.292873;    0.288181;    0.287997;    0.286832;    0.284816;    0.281653;    0.278313;    0.274831;    0.273984;    0.270866;    0.268910;    0.265246;    0.260650;    0.257621;    0.252841;    0.250656;    0.246064;
 40;    5.309352;    0.984909;    0.883350;    0.837489;    0.790986;    0.725135;    0.680525;    0.627843;    0.575401;    0.514483;    0.456999;    0.397556;    0.379985;    0.354231;    0.340826;    0.333989;    0.325947;    0.324261;    0.323835;    0.321774;    0.320268;    0.319029;    0.317774;    0.316864;    0.314442;    0.311388;    0.309416;    0.307946;    0.306705;    0.304954;    0.302768;    0.300210;    0.297792;    0.295342;    0.293853;    0.290919;    0.288831;    0.285929;    0.283627;    0.281214;    0.277320;    0.271517;    0.270467;    0.267701;    0.266040;    0.263662;    0.259600;    0.257943;    0.254464;    0.250293;    0.249330;    0.246227;
 41;    5.272702;    1.001595;    0.888989;    0.840132;    0.792495;    0.742749;    0.688346;    0.636317;    0.579442;    0.517567;    0.462607;    0.402364;    0.384751;    0.358391;    0.342096;    0.334617;    0.329009;    0.327171;    0.327177;    0.326542;    0.324416;    0.322308;    0.320793;    0.320263;    0.318386;    0.316497;    0.315651;    0.314976;    0.313130;    0.310758;    0.307955;    0.305782;    0.304476;    0.302365;    0.299388;    0.298298;    0.296720;    0.292822;    0.288652;    0.285687;    0.282165;    0.280639;    0.278262;    0.275125;    0.271698;    0.269186;    0.265920;    0.264585;    0.262262;    0.258689;    0.253239;    0.250399;
 42;    5.264657;    1.012984;    0.903782;    0.856715;    0.800114;    0.748031;    0.694506;    0.650671;    0.585283;    0.531686;    0.463793;    0.403766;    0.385900;    0.358361;    0.342345;    0.336019;    0.329883;    0.328756;    0.328486;    0.326901;    0.325467;    0.324171;    0.323502;    0.321938;    0.322089;    0.320674;    0.319301;    0.318116;    0.315939;    0.314316;    0.311862;    0.307722;    0.302785;    0.301445;    0.299732;    0.298409;    0.297201;    0.295006;    0.291753;    0.288474;    0.285853;    0.282274;    0.280575;    0.280160;    0.277701;    0.274880;    0.270605;    0.265816;    0.263581;    0.259869;    0.256662;    0.253246;
 43;    5.304806;    0.995849;    0.887243;    0.838306;    0.795508;    0.744299;    0.692551;    0.626311;    0.577390;    0.520764;    0.467807;    0.398171;    0.378675;    0.358696;    0.342693;    0.334014;    0.327864;    0.326128;    0.325122;    0.325043;    0.324271;    0.322971;    0.321554;    0.320247;    0.319721;    0.318126;    0.316883;    0.315060;    0.312502;    0.310197;    0.308641;    0.305870;    0.303492;    0.302769;    0.300700;    0.298247;    0.295080;    0.291904;    0.289214;    0.285799;    0.284269;    0.282868;    0.280144;    0.276835;    0.273679;    0.270577;    0.267652;    0.263783;    0.262863;    0.259454;    0.255320;    0.248962;
 44;    5.281287;    1.013678;    0.900115;    0.855502;    0.801740;    0.756397;    0.701424;    0.640405;    0.587785;    0.535428;    0.466699;    0.404442;    0.386166;    0.361932;    0.345598;    0.338600;    0.332101;    0.329808;    0.330200;    0.329818;    0.328059;    0.327257;    0.325822;    0.323740;    0.321658;    0.319951;    0.318714;    0.317511;    0.315732;    0.314156;    0.311996;    0.308721;    0.306945;    0.305051;    0.302351;    0.300145;    0.298262;    0.295567;    0.292294;    0.289477;    0.286652;    0.284232;    0.281246;    0.277845;    0.276080;    0.273702;    0.272135;    0.268487;    0.262142;    0.260220;    0.256552;    0.253420;
 45;    5.262976;    0.996446;    0.889654;    0.838024;    0.787115;    0.740847;    0.694283;    0.640582;    0.581575;    0.522163;    0.471100;    0.404888;    0.382530;    0.361383;    0.345482;    0.338505;    0.333098;    0.332631;    0.331217;    0.330217;    0.329857;    0.328207;    0.327031;    0.326438;    0.324273;    0.322310;    0.320446;    0.316694;    0.314960;    0.313026;    0.312211;    0.310909;    0.309343;    0.306951;    0.304524;    0.301688;    0.299832;    0.297670;    0.294800;    0.292741;    0.289743;    0.284284;    0.279489;    0.278005;    0.273885;    0.269108;    0.265321;    0.262603;    0.259738;    0.255639;    0.251998;    0.249111;
 46;    5.275941;    0.991055;    0.885335;    0.832047;    0.782208;    0.727338;    0.679753;    0.621983;    0.570841;    0.514087;    0.465846;    0.399768;    0.379682;    0.356103;    0.342556;    0.334801;    0.327423;    0.326432;    0.325783;    0.324061;    0.322634;    0.321098;    0.318126;    0.318168;    0.316109;    0.315261;    0.314069;    0.311999;    0.309810;    0.308776;    0.306950;    0.304944;    0.303393;    0.300970;    0.297222;    0.294641;    0.291418;    0.287788;    0.283183;    0.281378;    0.280443;    0.279054;    0.276933;    0.275067;    0.272638;    0.269132;    0.266321;    0.260639;    0.257203;    0.255114;    0.252884;    0.247764;
 47;    5.318158;    1.022589;    0.906174;    0.863704;    0.808385;    0.760472;    0.709224;    0.648641;    0.597887;    0.538430;    0.470711;    0.402792;    0.385666;    0.359405;    0.343528;    0.336068;    0.329206;    0.327534;    0.325957;    0.325283;    0.324810;    0.323211;    0.320267;    0.320433;    0.318441;    0.317506;    0.315548;    0.312983;    0.309877;    0.308440;    0.307031;    0.305151;    0.304660;    0.302013;    0.299691;    0.295995;    0.293996;    0.290548;    0.288960;    0.288999;    0.287786;    0.285031;    0.282213;    0.279292;    0.278536;    0.275218;    0.272693;    0.268689;    0.265348;    0.262465;    0.258347;    0.255647;
 48;    5.293442;    0.993995;    0.888034;    0.841912;    0.799649;    0.737865;    0.685460;    0.634515;    0.572737;    0.527717;    0.471042;    0.403084;    0.383253;    0.357083;    0.342791;    0.336836;    0.329990;    0.328903;    0.328159;    0.325925;    0.326067;    0.325935;    0.324770;    0.323328;    0.321708;    0.319164;    0.316664;    0.316065;    0.313995;    0.311459;    0.310020;    0.308124;    0.304430;    0.300792;    0.295062;    0.292918;    0.291830;    0.290666;    0.289475;    0.288026;    0.285775;    0.282554;    0.280272;    0.277088;    0.274018;    0.270041;    0.264230;    0.260337;    0.256778;    0.254359;    0.250888;    0.248499;
 49;    5.375089;    0.994591;    0.897430;    0.855547;    0.793871;    0.748479;    0.686841;    0.641619;    0.583187;    0.524423;    0.464384;    0.401929;    0.383571;    0.360044;    0.344176;    0.337867;    0.330433;    0.329272;    0.328906;    0.326774;    0.326683;    0.326740;    0.325601;    0.323335;    0.321666;    0.320216;    0.317813;    0.315516;    0.315165;    0.313697;    0.311213;    0.308526;    0.305704;    0.301998;    0.296953;    0.293716;    0.292565;    0.291416;    0.289635;    0.286496;    0.283433;    0.280597;    0.277320;    0.274439;    0.270770;    0.265239;    0.263018;    0.260987;    0.258860;    0.255088;    0.252127;    0.248648;
 50;    5.410300;    1.005368;    0.893623;    0.846308;    0.801579;    0.748259;    0.698701;    0.636783;    0.587197;    0.517661;    0.459402;    0.401739;    0.384390;    0.361677;    0.346023;    0.338844;    0.330086;    0.329235;    0.329055;    0.327573;    0.325554;    0.324778;    0.323291;    0.322127;    0.320879;    0.319070;    0.317025;    0.314770;    0.313364;    0.311421;    0.308826;    0.306976;    0.304361;    0.302225;    0.299282;    0.297028;    0.295690;    0.292923;    0.291858;    0.290562;    0.287952;    0.284634;    0.280998;    0.277492;    0.273660;    0.270988;    0.268739;    0.265582;    0.262730;    0.259252;    0.253295;    0.251342;
 51;    5.309697;    1.026918;    0.906216;    0.853912;    0.807329;    0.746344;    0.687577;    0.637918;    0.587917;    0.531248;    0.468413;    0.407851;    0.384840;    0.359969;    0.343530;    0.339243;    0.331792;    0.330836;    0.330971;    0.330387;    0.328721;    0.326535;    0.326309;    0.324732;    0.323659;    0.321018;    0.318661;    0.317450;    0.316309;    0.314561;    0.313246;    0.312517;    0.309578;    0.306198;    0.303061;    0.301611;    0.300454;    0.298188;    0.295621;    0.293398;    0.290141;    0.287214;    0.282979;    0.279752;    0.278493;    0.276618;    0.272796;    0.269093;    0.268075;    0.265017;    0.259993;    0.256729;
 52;    5.459986;    0.996352;    0.883033;    0.832917;    0.786228;    0.739184;    0.691963;    0.638329;    0.585459;    0.515702;    0.460052;    0.403638;    0.379627;    0.359301;    0.343933;    0.337495;    0.330614;    0.328900;    0.327291;    0.327589;    0.327100;    0.325350;    0.322936;    0.321229;    0.318021;    0.313528;    0.313593;    0.312294;    0.309932;    0.308306;    0.304897;    0.304468;    0.302987;    0.301259;    0.299051;    0.297209;    0.294114;    0.290344;    0.287555;    0.285059;    0.283081;    0.280186;    0.277849;    0.274581;    0.270089;    0.267095;    0.265405;    0.263085;    0.259948;    0.256705;    0.251634;    0.249088;
 53;    5.366364;    0.989559;    0.887884;    0.841031;    0.791959;    0.745425;    0.694451;    0.633516;    0.572784;    0.511757;    0.457623;    0.399028;    0.380388;    0.357966;    0.343294;    0.335315;    0.327322;    0.326305;    0.323851;    0.321758;    0.321610;    0.320945;    0.319922;    0.318701;    0.317969;    0.315814;    0.314216;    0.312438;    0.310612;    0.308342;    0.305433;    0.305102;    0.303844;    0.301726;    0.299771;    0.297226;    0.294329;    0.291560;    0.288539;    0.284205;    0.281328;    0.277789;    0.276146;    0.273583;    0.271108;    0.269486;    0.265558;    0.262028;    0.257982;    0.253166;    0.250291;    0.247390;
 54;    5.966806;    1.003128;    0.895083;    0.844402;    0.792353;    0.743106;    0.693004;    0.638883;    0.583217;    0.527692;    0.470831;    0.405879;    0.383845;    0.358104;    0.343068;    0.336827;    0.329744;    0.328604;    0.326838;    0.326738;    0.326014;    0.324676;    0.324539;    0.323441;    0.320994;    0.318622;    0.315563;    0.312839;    0.309842;    0.307387;    0.304647;    0.302774;    0.300831;    0.298841;    0.296537;    0.293957;    0.291765;    0.290170;    0.287643;    0.285039;    0.282597;    0.279073;    0.276635;    0.273473;    0.268837;    0.267580;    0.264349;    0.259576;    0.258119;    0.255906;    0.253678;    0.250782;
 55;    5.400560;    0.985007;    0.880463;    0.834537;    0.793800;    0.744645;    0.691078;    0.644004;    0.584101;    0.526334;    0.470246;    0.402676;    0.386126;    0.357727;    0.343379;    0.335953;    0.329281;    0.329127;    0.326849;    0.324799;    0.323950;    0.322301;    0.319288;    0.318358;    0.317828;    0.316398;    0.315489;    0.313615;    0.311460;    0.308940;    0.306618;    0.304222;    0.301054;    0.300432;    0.298726;    0.296764;    0.294475;    0.291843;    0.287563;    0.284065;    0.279992;    0.277203;    0.276370;    0.273977;    0.269747;    0.264198;    0.262908;    0.259690;    0.257705;    0.253909;    0.248895;    0.246252;
 56;    5.422790;    0.987286;    0.886212;    0.839695;    0.790977;    0.732803;    0.682715;    0.629730;    0.571789;    0.506814;    0.453775;    0.398300;    0.380553;    0.356388;    0.343244;    0.336441;    0.328678;    0.328320;    0.327989;    0.326239;    0.325271;    0.323841;    0.322675;    0.321291;    0.319351;    0.317203;    0.314923;    0.312385;    0.311437;    0.310030;    0.308018;    0.304906;    0.302212;    0.300479;    0.298541;    0.295839;    0.293244;    0.290010;    0.288930;    0.287230;    0.283797;    0.280675;    0.277738;    0.275627;    0.272509;    0.269020;    0.265601;    0.261010;    0.257856;    0.253096;    0.252122;    0.246822;
 57;    5.470671;    1.022592;    0.903275;    0.846505;    0.794299;    0.753803;    0.692747;    0.638975;    0.584828;    0.538306;    0.476252;    0.410204;    0.388157;    0.362787;    0.346549;    0.339620;    0.332582;    0.331282;    0.329019;    0.327697;    0.325910;    0.324595;    0.321860;    0.321271;    0.319139;    0.318027;    0.316609;    0.314739;    0.314915;    0.314788;    0.313302;    0.310383;    0.306374;    0.304675;    0.301957;    0.298579;    0.296483;    0.294364;    0.291948;    0.288458;    0.284623;    0.283011;    0.281789;    0.280521;    0.277843;    0.274466;    0.270683;    0.265959;    0.264187;    0.262300;    0.260287;    0.255648;
 58;    5.554707;    1.011723;    0.894187;    0.845266;    0.797219;    0.752360;    0.698022;    0.653025;    0.598153;    0.526879;    0.471028;    0.403111;    0.380155;    0.359003;    0.343633;    0.336755;    0.330676;    0.329410;    0.328388;    0.326628;    0.324816;    0.324366;    0.323232;    0.322459;    0.320738;    0.319748;    0.318267;    0.315211;    0.314458;    0.313075;    0.311686;    0.309752;    0.307945;    0.304600;    0.302523;    0.301191;    0.299811;    0.297323;    0.294146;    0.292023;    0.289995;    0.288039;    0.285350;    0.283488;    0.280277;    0.277085;    0.272950;    0.269486;    0.264966;    0.261940;    0.258150;    0.252931;
 59;    5.392510;    0.993949;    0.886653;    0.837978;    0.787210;    0.728817;    0.675449;    0.625978;    0.570568;    0.514561;    0.461590;    0.399688;    0.385698;    0.357090;    0.342213;    0.337206;    0.328816;    0.328267;    0.326773;    0.325164;    0.324086;    0.323328;    0.321801;    0.321398;    0.319703;    0.317250;    0.315093;    0.311882;    0.310396;    0.309421;    0.307036;    0.306142;    0.303308;    0.300403;    0.298454;    0.295838;    0.293942;    0.293021;    0.291334;    0.288852;    0.286543;    0.284202;    0.279553;    0.277831;    0.275936;    0.273252;    0.269614;    0.264674;    0.258933;    0.255335;    0.252513;    0.248487;
 60;    5.379415;    1.014771;    0.907620;    0.864088;    0.806056;    0.752933;    0.701144;    0.651085;    0.599510;    0.533774;    0.464315;    0.404346;    0.386279;    0.358505;    0.343336;    0.337475;    0.331376;    0.329813;    0.328300;    0.327470;    0.326072;    0.324510;    0.323323;    0.321117;    0.319657;    0.317740;    0.313507;    0.312430;    0.312412;    0.310647;    0.307939;    0.305802;    0.303069;    0.301153;    0.300709;    0.300228;    0.297567;    0.294259;    0.290532;    0.285692;    0.284138;    0.283986;    0.282835;    0.280716;    0.277190;    0.275104;    0.271143;    0.268472;    0.264558;    0.261295;    0.257065;    0.253693;
 61;    5.401604;    0.998073;    0.890566;    0.842162;    0.803949;    0.749727;    0.701815;    0.642698;    0.591470;    0.527019;    0.473005;    0.404977;    0.389739;    0.361054;    0.345559;    0.337430;    0.330462;    0.328025;    0.326583;    0.325368;    0.324526;    0.324257;    0.321756;    0.321555;    0.320757;    0.319171;    0.318759;    0.316989;    0.315233;    0.313119;    0.310901;    0.308425;    0.307245;    0.305616;    0.302083;    0.296814;    0.293146;    0.289917;    0.288033;    0.287020;    0.284736;    0.281797;    0.279203;    0.275259;    0.270900;    0.266958;    0.264421;    0.261125;    0.258373;    0.254393;    0.252729;    0.249518;
 62;    5.559482;    0.993397;    0.886561;    0.841053;    0.788494;    0.735651;    0.692237;    0.639346;    0.581953;    0.510417;    0.453237;    0.397530;    0.378692;    0.355999;    0.341058;    0.334256;    0.326865;    0.325985;    0.325528;    0.324641;    0.324116;    0.322514;    0.322181;    0.320345;    0.317894;    0.315282;    0.313908;    0.310730;    0.309117;    0.307959;    0.306850;    0.306085;    0.304196;    0.301562;    0.298026;    0.293974;    0.289873;    0.288085;    0.285722;    0.282070;    0.278590;    0.277237;    0.275179;    0.272855;    0.270429;    0.266998;    0.263748;    0.258047;    0.256757;    0.252409;    0.249599;    0.248349;
 63;    5.381089;    0.987221;    0.882042;    0.837864;    0.787291;    0.739328;    0.685537;    0.637434;    0.581909;    0.528421;    0.459309;    0.404178;    0.387285;    0.358659;    0.344165;    0.338311;    0.332285;    0.330287;    0.329773;    0.328189;    0.326800;    0.324037;    0.321094;    0.320534;    0.319613;    0.318269;    0.315655;    0.313143;    0.311765;    0.309866;    0.308358;    0.305226;    0.302869;    0.299834;    0.297255;    0.294471;    0.293070;    0.292186;    0.290724;    0.287485;    0.283647;    0.279520;    0.275803;    0.272044;    0.268677;    0.264863;    0.262446;    0.260611;    0.255370;    0.252764;    0.249870;    0.246805;
 64;    5.365832;    1.011598;    0.901074;    0.853065;    0.808245;    0.762970;    0.700542;    0.654257;    0.588000;    0.540189;    0.478987;    0.402293;    0.385619;    0.358525;    0.343501;    0.336383;    0.330402;    0.329684;    0.328108;    0.327172;    0.325346;    0.324978;    0.323819;    0.322162;    0.320594;    0.318068;    0.316540;    0.313876;    0.310601;    0.308432;    0.308209;    0.306579;    0.304380;    0.301813;    0.300526;    0.299655;    0.298141;    0.296927;    0.296069;    0.293664;    0.291823;    0.288475;    0.285204;    0.282563;    0.279995;    0.275871;    0.272574;    0.270404;    0.267516;    0.263080;    0.258688;    0.252899;
 65;    5.428608;    0.991481;    0.883061;    0.840551;    0.797985;    0.747903;    0.693047;    0.646403;    0.585060;    0.522652;    0.462184;    0.401604;    0.381920;    0.356441;    0.342474;    0.334894;    0.330766;    0.327894;    0.327608;    0.325507;    0.324816;    0.323888;    0.323301;    0.323252;    0.322887;    0.322576;    0.321545;    0.319221;    0.316500;    0.313115;    0.309419;    0.304969;    0.302120;    0.299853;    0.297079;    0.296082;    0.294189;    0.292086;    0.290142;    0.286214;    0.282238;    0.279955;    0.278530;    0.277193;    0.274795;    0.271077;    0.267745;    0.263949;    0.259682;    0.254106;    0.252135;    0.247870;
 66;    5.436890;    1.000417;    0.887856;    0.843853;    0.802365;    0.756991;    0.690960;    0.637740;    0.581765;    0.522862;    0.470568;    0.400566;    0.384253;    0.359313;    0.343521;    0.336467;    0.328934;    0.326618;    0.326042;    0.324603;    0.322736;    0.322134;    0.320953;    0.319642;    0.318538;    0.317091;    0.314198;    0.314062;    0.313438;    0.310913;    0.307782;    0.305459;    0.302159;    0.300125;    0.298765;    0.296605;    0.293193;    0.291879;    0.290929;    0.289020;    0.287453;    0.284323;    0.280480;    0.275789;    0.269817;    0.267650;    0.265727;    0.263091;    0.259799;    0.256362;    0.251973;    0.250104;
 67;    5.363379;    1.001262;    0.889675;    0.840160;    0.789752;    0.738454;    0.689196;    0.632537;    0.572322;    0.521730;    0.459031;    0.402423;    0.382843;    0.360167;    0.345105;    0.337199;    0.330154;    0.327883;    0.326663;    0.325992;    0.326331;    0.325599;    0.324906;    0.324211;    0.323663;    0.321963;    0.319611;    0.316737;    0.314411;    0.312286;    0.310987;    0.308727;    0.305573;    0.303510;    0.300440;    0.297274;    0.295521;    0.291555;    0.288526;    0.286344;    0.282527;    0.279594;    0.277156;    0.275104;    0.274019;    0.271338;    0.268537;    0.265749;    0.262705;    0.259159;    0.255241;    0.250315;
 68;    5.479000;    0.996439;    0.890434;    0.840689;    0.796128;    0.743456;    0.702861;    0.655181;    0.586562;    0.532383;    0.475668;    0.403245;    0.379811;    0.359030;    0.344840;    0.338374;    0.331265;    0.329644;    0.328754;    0.328481;    0.325714;    0.321651;    0.321165;    0.320653;    0.319923;    0.317583;    0.313493;    0.312255;    0.311812;    0.310814;    0.310119;    0.309638;    0.308172;    0.306330;    0.304112;    0.300453;    0.297328;    0.295959;    0.293992;    0.292009;    0.289266;    0.285761;    0.283321;    0.279546;    0.275507;    0.272943;    0.268175;    0.263697;    0.257507;    0.254377;    0.252384;    0.249110;
 69;    5.446081;    1.008893;    0.897948;    0.849882;    0.798466;    0.747557;    0.695853;    0.637442;    0.584694;    0.524129;    0.471328;    0.405895;    0.386688;    0.362601;    0.347496;    0.341201;    0.334277;    0.331961;    0.331134;    0.328872;    0.328549;    0.327409;    0.326349;    0.324374;    0.322113;    0.320201;    0.317657;    0.316104;    0.313791;    0.312570;    0.311380;    0.309274;    0.305171;    0.304139;    0.302429;    0.301460;    0.298631;    0.296522;    0.294953;    0.293491;    0.290367;    0.286126;    0.280518;    0.278712;    0.273465;    0.273135;    0.271347;    0.269420;    0.266205;    0.261553;    0.257526;    0.252223;
 70;    5.456294;    1.010953;    0.898660;    0.853582;    0.797402;    0.752246;    0.692630;    0.637552;    0.581450;    0.518313;    0.460681;    0.404921;    0.386447;    0.362840;    0.347143;    0.338656;    0.332024;    0.330061;    0.329540;    0.328939;    0.327848;    0.326681;    0.325658;    0.323122;    0.320871;    0.320871;    0.319360;    0.318360;    0.316873;    0.314500;    0.311623;    0.307999;    0.305001;    0.302119;    0.299788;    0.297215;    0.295573;    0.293216;    0.291063;    0.289889;    0.287363;    0.284261;    0.281485;    0.279260;    0.276962;    0.273917;    0.271690;    0.269573;    0.266357;    0.263533;    0.258975;    0.252738;
 71;    5.567602;    1.006647;    0.892343;    0.848997;    0.792508;    0.737377;    0.691957;    0.633619;    0.580319;    0.526037;    0.456482;    0.402538;    0.382938;    0.358279;    0.344433;    0.337214;    0.331075;    0.329227;    0.327583;    0.326773;    0.325279;    0.323675;    0.320473;    0.320337;    0.319145;    0.316516;    0.314453;    0.312976;    0.310772;    0.308794;    0.305034;    0.304363;    0.302663;    0.301798;    0.300913;    0.298708;    0.296605;    0.295070;    0.291395;    0.288372;    0.284394;    0.282326;    0.280599;    0.279043;    0.276835;    0.274042;    0.269870;    0.266582;    0.260839;    0.256954;    0.255969;    0.251662;
 72;    5.429586;    0.998608;    0.892754;    0.853564;    0.791307;    0.742710;    0.692953;    0.648959;    0.594106;    0.526589;    0.461667;    0.405712;    0.384935;    0.359438;    0.344688;    0.338043;    0.333274;    0.332651;    0.330816;    0.330032;    0.328621;    0.327833;    0.326465;    0.323955;    0.321609;    0.320681;    0.318818;    0.317767;    0.315852;    0.314303;    0.312921;    0.310832;    0.308957;    0.307003;    0.304428;    0.302040;    0.300810;    0.299206;    0.296520;    0.293816;    0.290390;    0.286255;    0.281609;    0.276047;    0.270625;    0.265968;    0.263227;    0.261195;    0.258528;    0.256144;    0.253800;    0.249652;
 73;    5.378836;    1.019056;    0.918481;    0.875928;    0.823287;    0.778250;    0.717724;    0.654151;    0.591272;    0.537849;    0.469812;    0.410173;    0.395910;    0.365781;    0.350408;    0.343696;    0.336989;    0.335619;    0.335494;    0.334440;    0.331870;    0.331898;    0.330754;    0.327756;    0.326218;    0.324513;    0.322515;    0.322230;    0.321842;    0.320293;    0.317911;    0.316162;    0.314170;    0.312930;    0.311686;    0.309333;    0.306144;    0.302264;    0.298717;    0.295091;    0.292723;    0.291262;    0.287609;    0.284275;    0.280407;    0.275550;    0.270164;    0.268073;    0.264954;    0.259885;    0.257243;    0.254764;
 74;    5.643857;    0.999612;    0.897337;    0.842404;    0.801624;    0.752784;    0.698876;    0.630087;    0.575938;    0.520630;    0.464804;    0.408420;    0.391586;    0.363363;    0.349181;    0.341027;    0.335658;    0.334669;    0.333604;    0.332991;    0.331338;    0.328853;    0.326274;    0.324840;    0.323493;    0.323047;    0.321890;    0.319082;    0.315811;    0.314947;    0.313955;    0.312014;    0.309989;    0.306791;    0.303140;    0.302098;    0.300300;    0.298680;    0.296864;    0.295202;    0.292665;    0.290212;    0.287283;    0.282957;    0.277950;    0.273241;    0.271076;    0.268000;    0.262792;    0.255855;    0.254269;    0.249903;
 75;    5.629738;    0.987628;    0.885288;    0.840281;    0.802055;    0.746036;    0.697934;    0.638177;    0.585384;    0.533053;    0.474654;    0.402155;    0.379763;    0.357617;    0.342457;    0.336482;    0.326596;    0.325892;    0.325009;    0.323290;    0.321927;    0.319244;    0.318948;    0.317729;    0.315013;    0.312895;    0.312331;    0.310544;    0.308657;    0.306638;    0.305620;    0.302771;    0.300762;    0.298633;    0.297842;    0.295153;    0.293493;    0.290959;    0.286530;    0.283944;    0.280009;    0.276789;    0.273637;    0.269820;    0.266335;    0.264539;    0.260828;    0.257912;    0.256489;    0.254062;    0.250573;    0.246907;
 76;    5.383055;    0.987588;    0.889785;    0.851072;    0.796598;    0.750763;    0.702083;    0.640464;    0.587086;    0.537879;    0.479440;    0.410112;    0.386292;    0.364773;    0.349201;    0.345278;    0.338059;    0.337878;    0.335703;    0.333693;    0.331585;    0.328248;    0.327473;    0.325584;    0.322808;    0.321352;    0.319186;    0.317828;    0.316040;    0.315096;    0.313372;    0.310910;    0.309671;    0.307926;    0.305409;    0.301839;    0.298877;    0.295842;    0.293221;    0.290659;    0.286670;    0.281176;    0.279014;    0.275009;    0.270733;    0.268389;    0.265609;    0.261248;    0.256515;    0.255704;    0.252147;    0.246897;
 77;    5.367341;    0.985819;    0.877368;    0.838853;    0.783831;    0.734939;    0.689543;    0.634286;    0.577549;    0.506573;    0.452657;    0.394491;    0.376916;    0.349918;    0.335374;    0.328985;    0.322822;    0.322908;    0.322811;    0.321550;    0.319802;    0.319300;    0.316720;    0.316384;    0.314895;    0.314965;    0.314637;    0.313069;    0.310343;    0.306995;    0.304572;    0.303114;    0.300024;    0.297926;    0.295944;    0.294539;    0.292053;    0.289165;    0.286219;    0.282267;    0.279420;    0.275493;    0.272480;    0.270257;    0.265954;    0.265337;    0.263179;    0.260609;    0.256718;    0.254568;    0.250878;    0.246455;
 78;    5.400010;    1.007206;    0.894176;    0.844800;    0.793441;    0.738281;    0.689905;    0.636731;    0.586216;    0.528186;    0.471829;    0.400705;    0.379016;    0.354514;    0.339215;    0.332717;    0.326693;    0.325422;    0.324705;    0.324168;    0.323748;    0.322055;    0.319446;    0.318489;    0.317482;    0.315900;    0.315362;    0.314149;    0.313440;    0.312128;    0.310143;    0.307127;    0.304997;    0.301642;    0.298691;    0.295957;    0.293463;    0.290935;    0.289126;    0.286301;    0.282647;    0.281254;    0.279485;    0.278432;    0.276631;    0.275929;    0.273460;    0.270676;    0.266230;    0.262970;    0.257383;    0.251802;
 79;    5.611626;    0.995827;    0.883715;    0.835381;    0.790128;    0.731542;    0.681166;    0.632637;    0.575758;    0.515473;    0.459060;    0.395928;    0.380891;    0.355799;    0.341565;    0.333670;    0.327809;    0.327800;    0.326280;    0.324994;    0.322638;    0.322220;    0.320152;    0.317102;    0.313838;    0.312468;    0.310317;    0.307959;    0.304628;    0.304742;    0.303358;    0.301547;    0.299165;    0.298092;    0.297568;    0.296101;    0.293668;    0.290429;    0.288760;    0.286359;    0.284013;    0.281435;    0.279243;    0.275857;    0.272284;    0.267030;    0.264578;    0.262483;    0.257952;    0.253140;    0.251349;    0.248957;
 80;    5.446080;    0.996553;    0.885780;    0.839796;    0.788147;    0.738103;    0.685584;    0.628359;    0.576886;    0.526114;    0.472708;    0.396955;    0.377504;    0.352756;    0.337190;    0.330186;    0.321875;    0.319688;    0.318358;    0.317487;    0.316199;    0.313541;    0.313264;    0.312854;    0.312331;    0.311072;    0.310677;    0.309253;    0.308236;    0.306040;    0.304485;    0.302329;    0.299977;    0.297392;    0.295507;    0.292394;    0.290334;    0.287161;    0.286252;    0.282663;    0.279830;    0.276984;    0.273962;    0.273119;    0.270660;    0.267245;    0.264083;    0.260475;    0.258211;    0.255883;    0.254018;    0.249138;
 81;    5.387608;    1.005820;    0.890655;    0.850088;    0.801076;    0.740020;    0.695170;    0.644454;    0.582199;    0.514596;    0.455787;    0.401206;    0.382309;    0.356833;    0.341439;    0.334958;    0.328148;    0.326933;    0.324346;    0.324548;    0.322983;    0.322071;    0.320609;    0.318373;    0.315297;    0.312553;    0.312509;    0.311895;    0.310284;    0.307002;    0.304909;    0.303261;    0.301629;    0.298844;    0.295374;    0.293870;    0.292045;    0.288350;    0.285945;    0.284922;    0.283068;    0.281158;    0.277890;    0.276369;    0.273919;    0.271066;    0.266523;    0.263477;    0.257247;    0.256361;    0.252730;    0.251455;
 82;    5.527086;    0.972723;    0.873268;    0.827015;    0.788135;    0.745297;    0.696209;    0.640366;    0.578918;    0.521034;    0.464888;    0.400787;    0.382713;    0.356959;    0.341469;    0.334567;    0.327316;    0.327208;    0.326118;    0.323863;    0.321719;    0.319920;    0.318044;    0.314450;    0.313192;    0.312925;    0.311386;    0.309807;    0.307396;    0.305133;    0.302754;    0.299239;    0.295933;    0.292613;    0.291352;    0.290517;    0.288822;    0.286473;    0.283207;    0.280856;    0.277409;    0.274925;    0.272590;    0.270032;    0.265762;    0.264316;    0.260796;    0.257262;    0.253104;    0.248897;    0.245827;    0.243181;
 83;    6.047270;    0.990941;    0.878909;    0.834711;    0.796820;    0.740261;    0.687844;    0.641612;    0.592117;    0.532032;    0.460718;    0.403363;    0.384916;    0.360996;    0.343388;    0.336999;    0.329188;    0.326330;    0.325577;    0.324576;    0.322648;    0.322351;    0.320969;    0.317827;    0.316749;    0.315560;    0.313630;    0.310996;    0.308929;    0.306642;    0.305866;    0.303949;    0.302006;    0.300003;    0.299329;    0.297872;    0.295348;    0.292956;    0.290288;    0.288385;    0.285089;    0.282025;    0.279055;    0.275434;    0.271217;    0.266027;    0.264572;    0.262561;    0.258318;    0.257055;    0.253276;    0.247735;
 84;    6.782368;    0.996867;    0.886338;    0.845236;    0.798494;    0.746228;    0.705904;    0.654646;    0.586490;    0.533951;    0.461570;    0.405306;    0.385709;    0.361277;    0.346573;    0.338517;    0.331760;    0.330366;    0.329633;    0.328388;    0.328570;    0.327467;    0.325982;    0.324193;    0.321091;    0.316957;    0.316877;    0.315302;    0.312891;    0.311571;    0.310068;    0.307976;    0.305349;    0.303063;    0.300762;    0.297994;    0.294598;    0.290855;    0.286482;    0.284059;    0.280561;    0.276110;    0.274643;    0.273103;    0.270117;    0.267630;    0.265862;    0.262764;    0.260373;    0.255382;    0.251524;    0.249217;
 85;   10.385519;    1.000717;    0.897430;    0.848957;    0.806707;    0.749849;    0.700674;    0.645237;    0.582280;    0.522953;    0.460703;    0.399395;    0.378477;    0.358481;    0.344785;    0.336860;    0.329681;    0.329897;    0.328746;    0.326796;    0.323789;    0.321873;    0.320179;    0.318194;    0.318920;    0.318069;    0.316645;    0.314100;    0.312097;    0.308305;    0.306971;    0.305251;    0.302618;    0.301193;    0.298295;    0.296441;    0.293809;    0.290830;    0.289866;    0.286728;    0.284017;    0.279237;    0.276192;    0.273018;    0.272681;    0.270930;    0.267809;    0.263507;    0.262335;    0.259193;    0.253545;    0.250179;
 86;    6.312820;    1.000581;    0.894996;    0.839266;    0.788472;    0.741540;    0.696214;    0.647088;    0.584904;    0.526460;    0.469390;    0.403613;    0.383390;    0.359621;    0.344048;    0.338847;    0.331143;    0.329393;    0.328732;    0.325727;    0.323139;    0.322043;    0.320002;    0.319675;    0.318766;    0.317034;    0.314826;    0.312339;    0.311258;    0.310399;    0.308687;    0.306747;    0.305820;    0.304367;    0.301907;    0.298622;    0.295307;    0.294777;    0.292172;    0.288489;    0.284459;    0.280857;    0.277124;    0.274066;    0.271279;    0.265891;    0.265613;    0.263278;    0.259777;    0.256071;    0.252574;    0.250145;
 87;    6.059595;    1.000382;    0.891806;    0.842081;    0.789994;    0.750550;    0.693896;    0.646477;    0.586831;    0.527150;    0.473282;    0.402449;    0.384213;    0.354957;    0.340463;    0.334200;    0.328024;    0.326560;    0.325977;    0.323807;    0.322852;    0.321482;    0.320240;    0.318628;    0.317049;    0.315383;    0.312541;    0.309118;    0.308198;    0.306644;    0.304819;    0.302006;    0.301357;    0.299954;    0.298559;    0.296265;    0.292815;    0.289432;    0.286961;    0.283464;    0.281096;    0.277611;    0.275519;    0.273953;    0.270396;    0.266906;    0.261299;    0.258439;    0.257323;    0.254240;    0.251545;    0.250096;
 88;    5.986324;    0.994067;    0.881134;    0.835812;    0.786293;    0.736052;    0.687509;    0.635658;    0.568423;    0.514341;    0.461471;    0.403158;    0.384683;    0.359708;    0.344157;    0.337572;    0.330548;    0.330258;    0.328851;    0.327459;    0.326162;    0.323460;    0.322541;    0.320384;    0.318782;    0.316028;    0.315867;    0.314624;    0.313032;    0.311649;    0.310253;    0.308553;    0.305833;    0.303952;    0.301131;    0.298405;    0.294543;    0.290737;    0.288766;    0.286444;    0.283104;    0.279779;    0.276667;    0.274080;    0.270494;    0.267678;    0.266678;    0.264044;    0.259884;    0.254601;    0.250039;    0.248517;
 89;    6.476485;    0.997111;    0.892572;    0.856284;    0.795918;    0.742145;    0.696207;    0.648261;    0.585942;    0.526819;    0.462511;    0.406354;    0.385235;    0.362710;    0.346347;    0.337358;    0.330642;    0.329856;    0.329661;    0.329439;    0.328399;    0.326695;    0.323966;    0.323131;    0.322186;    0.319908;    0.317912;    0.315918;    0.313285;    0.309677;    0.305876;    0.304944;    0.303646;    0.301986;    0.300670;    0.298736;    0.295680;    0.294338;    0.292977;    0.290334;    0.287206;    0.285066;    0.280278;    0.275667;    0.269989;    0.266666;    0.264241;    0.261831;    0.260500;    0.258576;    0.255207;    0.249278;
 90;    7.422515;    1.008075;    0.890925;    0.849355;    0.797192;    0.740797;    0.694045;    0.638228;    0.585793;    0.523426;    0.463278;    0.401715;    0.380524;    0.358074;    0.343330;    0.336370;    0.329591;    0.328867;    0.328575;    0.327913;    0.326229;    0.323486;    0.321903;    0.320819;    0.319414;    0.317386;    0.315399;    0.315163;    0.313027;    0.310690;    0.308089;    0.304673;    0.302820;    0.301237;    0.298696;    0.296795;    0.294144;    0.293330;    0.292056;    0.290817;    0.287626;    0.283479;    0.280916;    0.278406;    0.277191;    0.274795;    0.270841;    0.267190;    0.263796;    0.259845;    0.257540;    0.252019;
 91;    6.512422;    1.012347;    0.903593;    0.856421;    0.812034;    0.753659;    0.699318;    0.645943;    0.585739;    0.521404;    0.468458;    0.406818;    0.387543;    0.359586;    0.344123;    0.337813;    0.331765;    0.329515;    0.328183;    0.325493;    0.323770;    0.322693;    0.320302;    0.320836;    0.319361;    0.317387;    0.314023;    0.314009;    0.313439;    0.312355;    0.309445;    0.306063;    0.302533;    0.302440;    0.301893;    0.300172;    0.297667;    0.294316;    0.291195;    0.288941;    0.286532;    0.283802;    0.280337;    0.277437;    0.275237;    0.273506;    0.270685;    0.266868;    0.263358;    0.258755;    0.254731;    0.253087;
 92;    5.938253;    1.015179;    0.897780;    0.854144;    0.805828;    0.751014;    0.696655;    0.643101;    0.587777;    0.525229;    0.457305;    0.397049;    0.381262;    0.353504;    0.339118;    0.332901;    0.326376;    0.326609;    0.325061;    0.321739;    0.320870;    0.319452;    0.317974;    0.316098;    0.316441;    0.315852;    0.314508;    0.312813;    0.312780;    0.311641;    0.309526;    0.306100;    0.303473;    0.301515;    0.300097;    0.296663;    0.292525;    0.290473;    0.288400;    0.286905;    0.284459;    0.280041;    0.277331;    0.275459;    0.273393;    0.271019;    0.266737;    0.263490;    0.258579;    0.257555;    0.256275;    0.253795;
 93;    5.371802;    1.004120;    0.907065;    0.867145;    0.818326;    0.765397;    0.710645;    0.649885;    0.598693;    0.541828;    0.466991;    0.407085;    0.389174;    0.360505;    0.345963;    0.338512;    0.330248;    0.328887;    0.328379;    0.327598;    0.327118;    0.326780;    0.325801;    0.324672;    0.322328;    0.319990;    0.319548;    0.317735;    0.316267;    0.314244;    0.312689;    0.309793;    0.306852;    0.303254;    0.299385;    0.297704;    0.294672;    0.293117;    0.289821;    0.285987;    0.284545;    0.282761;    0.279818;    0.278098;    0.274842;    0.271590;    0.267747;    0.264534;    0.261732;    0.259786;    0.256898;    0.251030;
 94;    5.333642;    1.009656;    0.895046;    0.848065;    0.804458;    0.756799;    0.697466;    0.643677;    0.583734;    0.529814;    0.464690;    0.404229;    0.381115;    0.358081;    0.344207;    0.340249;    0.330665;    0.328941;    0.327876;    0.327179;    0.325123;    0.324596;    0.323800;    0.322529;    0.321904;    0.320388;    0.317630;    0.314672;    0.313152;    0.311386;    0.309079;    0.306040;    0.303096;    0.300258;    0.299072;    0.296785;    0.294081;    0.291166;    0.289143;    0.285126;    0.283122;    0.280096;    0.275624;    0.272594;    0.270687;    0.268412;    0.265891;    0.261834;    0.258829;    0.258414;    0.256653;    0.252414;
 95;    5.352755;    0.996009;    0.888385;    0.848824;    0.795810;    0.732203;    0.692568;    0.638584;    0.593523;    0.528542;    0.470946;    0.404433;    0.390317;    0.363485;    0.346821;    0.340536;    0.333546;    0.332618;    0.331134;    0.330876;    0.330082;    0.328593;    0.325899;    0.323844;    0.323528;    0.322598;    0.321788;    0.320434;    0.318112;    0.316278;    0.315517;    0.313901;    0.311666;    0.308757;    0.304635;    0.302720;    0.301302;    0.298154;    0.293911;    0.291009;    0.287336;    0.284026;    0.282068;    0.279395;    0.274120;    0.270693;    0.267867;    0.264714;    0.260739;    0.255395;    0.251866;    0.249002;
 96;    5.351123;    0.986034;    0.876511;    0.828384;    0.782841;    0.741994;    0.684069;    0.638702;    0.575155;    0.528477;    0.473213;    0.402183;    0.383969;    0.359074;    0.343704;    0.336059;    0.329603;    0.329177;    0.327338;    0.327330;    0.327680;    0.326443;    0.325343;    0.323362;    0.320515;    0.318029;    0.316572;    0.314011;    0.312879;    0.310342;    0.308981;    0.307699;    0.306469;    0.303246;    0.300935;    0.297405;    0.292161;    0.289291;    0.286585;    0.283987;    0.281183;    0.278337;    0.274409;    0.271951;    0.269518;    0.266439;    0.263593;    0.260335;    0.256679;    0.255443;    0.251718;    0.246508;
 97;    5.327606;    1.010733;    0.900507;    0.845931;    0.791842;    0.745639;    0.685011;    0.630342;    0.576782;    0.523529;    0.456822;    0.398515;    0.378629;    0.355551;    0.340386;    0.336631;    0.328577;    0.326081;    0.324079;    0.323055;    0.321162;    0.321352;    0.320143;    0.318241;    0.316766;    0.315086;    0.313095;    0.312414;    0.311472;    0.310166;    0.308779;    0.307572;    0.305295;    0.301195;    0.297752;    0.293854;    0.293086;    0.290501;    0.289710;    0.287723;    0.285660;    0.284001;    0.281362;    0.279219;    0.275657;    0.271123;    0.267411;    0.265223;    0.261517;    0.256761;    0.255075;    0.252683;
 98;    5.315753;    1.010619;    0.905051;    0.854314;    0.804474;    0.755124;    0.696644;    0.644612;    0.592387;    0.521643;    0.461857;    0.403726;    0.388805;    0.360774;    0.344752;    0.337700;    0.331553;    0.332039;    0.331334;    0.329817;    0.328139;    0.328113;    0.327690;    0.326322;    0.324733;    0.323005;    0.321911;    0.318823;    0.316489;    0.314141;    0.312712;    0.310149;    0.308491;    0.306524;    0.303764;    0.302834;    0.301421;    0.299279;    0.296939;    0.293539;    0.290013;    0.287781;    0.285061;    0.282285;    0.279155;    0.275605;    0.270597;    0.265859;    0.262429;    0.260042;    0.256124;    0.252655;
 99;    5.314323;    1.005999;    0.894581;    0.852470;    0.808556;    0.753181;    0.689247;    0.648496;    0.587390;    0.523056;    0.460553;    0.403240;    0.387429;    0.361168;    0.346438;    0.340570;    0.333083;    0.332795;    0.330972;    0.327823;    0.327288;    0.326796;    0.325387;    0.324332;    0.323586;    0.322597;    0.321270;    0.318326;    0.314609;    0.313433;    0.310864;    0.307878;    0.306011;    0.303178;    0.301424;    0.299324;    0.298033;    0.296087;    0.293303;    0.289961;    0.287830;    0.285665;    0.283364;    0.280129;    0.276640;    0.272473;    0.267691;    0.265111;    0.260845;    0.255556;    0.253029;    0.251500;
100;    5.346797;    0.999112;    0.888878;    0.834421;    0.797565;    0.750206;    0.697682;    0.636775;    0.578145;    0.516133;    0.461769;    0.398132;    0.381019;    0.355994;    0.341806;    0.334600;    0.327275;    0.326168;    0.323703;    0.323732;    0.322436;    0.320795;    0.319859;    0.316989;    0.315876;    0.315058;    0.314114;    0.313101;    0.311002;    0.309246;    0.307905;    0.306101;    0.302524;    0.300061;    0.298552;    0.295978;    0.294008;    0.290750;    0.285806;    0.282407;    0.281081;    0.280050;    0.277688;    0.274924;    0.273126;    0.269514;    0.266677;    0.260934;    0.259412;    0.257434;    0.252718;    0.249778;


==> anc/LVM_v0.2/result_simulation/SetC4.6_Modelppca-none-none_CVekf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;PC28;PC29;PC30;PC31;PC32;PC33;PC34;PC35;PC36;PC37;PC38;PC39;PC40;PC41;PC42;PC43;PC44;PC45;PC46;PC47;PC48;PC49;PC50;
Nan;Nan;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  1;    8.700944;    1.422814;    1.373853;    1.349688;    1.329394;    1.311478;    1.286152;    1.247662;    1.211834;    1.173337;    1.129868;    1.071645;    1.054455;    1.038008;    1.030352;    1.030262;    1.029457;    1.030686;    1.031401;    1.032847;    1.032937;    1.033427;    1.034951;    1.035350;    1.036837;    1.038135;    1.039053;    1.039289;    1.039817;    1.039567;    1.039981;    1.040520;    1.040819;    1.041488;    1.041797;    1.042396;    1.043982;    1.044728;    1.045369;    1.045787;    1.045842;    1.045182;    1.045104;    1.044941;    1.045392;    1.045937;    1.046224;    1.046026;    1.045908;    1.046112;    1.046196;    1.046196;
  2;    8.658057;    1.419671;    1.368810;    1.349219;    1.326341;    1.299419;    1.276727;    1.248687;    1.213371;    1.170257;    1.126114;    1.075132;    1.056137;    1.039870;    1.032705;    1.031003;    1.030043;    1.031668;    1.032261;    1.033002;    1.034003;    1.034614;    1.035872;    1.036241;    1.036599;    1.037763;    1.039010;    1.039863;    1.040446;    1.040918;    1.041290;    1.041550;    1.042079;    1.042767;    1.043435;    1.043158;    1.043620;    1.044850;    1.045609;    1.045783;    1.045707;    1.046417;    1.046525;    1.046851;    1.047142;    1.047348;    1.047566;    1.047758;    1.047715;    1.047702;    1.047804;    1.047804;
  3;    8.555655;    1.422680;    1.375178;    1.358848;    1.335578;    1.314691;    1.293470;    1.259378;    1.232351;    1.194390;    1.138832;    1.071438;    1.055031;    1.035369;    1.028479;    1.027665;    1.026682;    1.027518;    1.028496;    1.028961;    1.029703;    1.031358;    1.032744;    1.034460;    1.034898;    1.034996;    1.036020;    1.037135;    1.037844;    1.038532;    1.038644;    1.039731;    1.040705;    1.041596;    1.042269;    1.043010;    1.043572;    1.044112;    1.044315;    1.043791;    1.043999;    1.043993;    1.044691;    1.044884;    1.045291;    1.045700;    1.045890;    1.045984;    1.046201;    1.045929;    1.046256;    1.046256;
  4;    8.565976;    1.432519;    1.383222;    1.366815;    1.345479;    1.316022;    1.287316;    1.264648;    1.233840;    1.188997;    1.141175;    1.070964;    1.057133;    1.039946;    1.033162;    1.033117;    1.031410;    1.031757;    1.033490;    1.034158;    1.034703;    1.036390;    1.037576;    1.038563;    1.039784;    1.040684;    1.041520;    1.042379;    1.043249;    1.043273;    1.042883;    1.043255;    1.043851;    1.044607;    1.045678;    1.045883;    1.046562;    1.046906;    1.048249;    1.049231;    1.049842;    1.049533;    1.048422;    1.048980;    1.049535;    1.050056;    1.050050;    1.049941;    1.049638;    1.049768;    1.049882;    1.049882;
  5;    8.543164;    1.416220;    1.370987;    1.353574;    1.336716;    1.310282;    1.288226;    1.256850;    1.217408;    1.177563;    1.127672;    1.069989;    1.057885;    1.038277;    1.029363;    1.029079;    1.027499;    1.029211;    1.029982;    1.031199;    1.031968;    1.033592;    1.034409;    1.034840;    1.035633;    1.036975;    1.037745;    1.038189;    1.037942;    1.037564;    1.038569;    1.039909;    1.040057;    1.040594;    1.040915;    1.040831;    1.041607;    1.042251;    1.042584;    1.043326;    1.043881;    1.044228;    1.044123;    1.044018;    1.043935;    1.044314;    1.044018;    1.044406;    1.044652;    1.044702;    1.044779;    1.044779;
  6;    7.533000;    1.415460;    1.363493;    1.345663;    1.320600;    1.296392;    1.269115;    1.239229;    1.204473;    1.173497;    1.124390;    1.067227;    1.055764;    1.034664;    1.026190;    1.025845;    1.023268;    1.025327;    1.026468;    1.028385;    1.029269;    1.030053;    1.030814;    1.031677;    1.031875;    1.031626;    1.032763;    1.033467;    1.034244;    1.035196;    1.035624;    1.036204;    1.036577;    1.036622;    1.036993;    1.038315;    1.038964;    1.039108;    1.039950;    1.040733;    1.041338;    1.041897;    1.041933;    1.042081;    1.041847;    1.041942;    1.042312;    1.042761;    1.043101;    1.043233;    1.042875;    1.042875;
  7;    7.616326;    1.426807;    1.378973;    1.356611;    1.341361;    1.314606;    1.286194;    1.262294;    1.222370;    1.181982;    1.123599;    1.067446;    1.053131;    1.037531;    1.030425;    1.029156;    1.027830;    1.028868;    1.029684;    1.029872;    1.030866;    1.030934;    1.032145;    1.033570;    1.034509;    1.035485;    1.036370;    1.037479;    1.038144;    1.038898;    1.039064;    1.040208;    1.040673;    1.040909;    1.040647;    1.040796;    1.041488;    1.041993;    1.042819;    1.043251;    1.043150;    1.042391;    1.042914;    1.043494;    1.043521;    1.043622;    1.043878;    1.044411;    1.044550;    1.044719;    1.044777;    1.044777;
  8;    7.554819;    1.414743;    1.368926;    1.351827;    1.334737;    1.314033;    1.283048;    1.255656;    1.212493;    1.170148;    1.122315;    1.067973;    1.056724;    1.029686;    1.022348;    1.022826;    1.021112;    1.022243;    1.022935;    1.023758;    1.024693;    1.025746;    1.026530;    1.027257;    1.027971;    1.028254;    1.029703;    1.030789;    1.031812;    1.032125;    1.031926;    1.032853;    1.033937;    1.034776;    1.035625;    1.036128;    1.036715;    1.037084;    1.037543;    1.037361;    1.037715;    1.038669;    1.039423;    1.039834;    1.040353;    1.040638;    1.040416;    1.040524;    1.040677;    1.040617;    1.040760;    1.040760;
  9;    7.505381;    1.422723;    1.373546;    1.359180;    1.334448;    1.310546;    1.281962;    1.259510;    1.229299;    1.186635;    1.131864;    1.068688;    1.055249;    1.034636;    1.027259;    1.026704;    1.024892;    1.025613;    1.027624;    1.028548;    1.030500;    1.031273;    1.032064;    1.032445;    1.033181;    1.033000;    1.033881;    1.034051;    1.035879;    1.037085;    1.037921;    1.038611;    1.039022;    1.039602;    1.040696;    1.041162;    1.041144;    1.040849;    1.041633;    1.042353;    1.042754;    1.043003;    1.043179;    1.043415;    1.043820;    1.044263;    1.044534;    1.044855;    1.045129;    1.045263;    1.045319;    1.045319;
 10;    7.534985;    1.417908;    1.372559;    1.354280;    1.333438;    1.315814;    1.284154;    1.263512;    1.234997;    1.189677;    1.142730;    1.068171;    1.052861;    1.032335;    1.025334;    1.025028;    1.023962;    1.025944;    1.027642;    1.028841;    1.029078;    1.030552;    1.031973;    1.032719;    1.034004;    1.035283;    1.035976;    1.036496;    1.036901;    1.037347;    1.038520;    1.039153;    1.039784;    1.040410;    1.040331;    1.041236;    1.041937;    1.042627;    1.042839;    1.043060;    1.043428;    1.044014;    1.044794;    1.045190;    1.045401;    1.045860;    1.045998;    1.046018;    1.045897;    1.045981;    1.046042;    1.046042;
 11;    7.539629;    1.418409;    1.369509;    1.353103;    1.329207;    1.303511;    1.282654;    1.250692;    1.212503;    1.174830;    1.132259;    1.065049;    1.049381;    1.034167;    1.027809;    1.027069;    1.025789;    1.026955;    1.028290;    1.029178;    1.029464;    1.030824;    1.031734;    1.032276;    1.032612;    1.033390;    1.033798;    1.034738;    1.036179;    1.036922;    1.038135;    1.038655;    1.040125;    1.040854;    1.041347;    1.042094;    1.042166;    1.042584;    1.042542;    1.042673;    1.042914;    1.043747;    1.044167;    1.043682;    1.043803;    1.044188;    1.044524;    1.044815;    1.045017;    1.045057;    1.045196;    1.045196;
 12;    7.555001;    1.416515;    1.366563;    1.344685;    1.326406;    1.303748;    1.279894;    1.252916;    1.221598;    1.170120;    1.132795;    1.060171;    1.048673;    1.027262;    1.019817;    1.020009;    1.017710;    1.019533;    1.020315;    1.021119;    1.022607;    1.023524;    1.023800;    1.024280;    1.025050;    1.025176;    1.026063;    1.026416;    1.026598;    1.026338;    1.026863;    1.026762;    1.027845;    1.028323;    1.028899;    1.029176;    1.029423;    1.030395;    1.031227;    1.031378;    1.032123;    1.032456;    1.033065;    1.033582;    1.034032;    1.034659;    1.035140;    1.035431;    1.035338;    1.035076;    1.035132;    1.035132;
 13;    7.544947;    1.417583;    1.371645;    1.355222;    1.333038;    1.313395;    1.282874;    1.251149;    1.218658;    1.185526;    1.131863;    1.070523;    1.057517;    1.034782;    1.028307;    1.027296;    1.026626;    1.027770;    1.028929;    1.028807;    1.029726;    1.030100;    1.030436;    1.032250;    1.033151;    1.034361;    1.036140;    1.037280;    1.038101;    1.039004;    1.040261;    1.041005;    1.041480;    1.041613;    1.041794;    1.041923;    1.042260;    1.042498;    1.042850;    1.042846;    1.043319;    1.043711;    1.043713;    1.044031;    1.044452;    1.044482;    1.044899;    1.045260;    1.045515;    1.045513;    1.045622;    1.045622;
 14;    7.802635;    1.415934;    1.373110;    1.353321;    1.333774;    1.316421;    1.285394;    1.258697;    1.225533;    1.174842;    1.128504;    1.068900;    1.053577;    1.036542;    1.028361;    1.027782;    1.026172;    1.026788;    1.028047;    1.029184;    1.030489;    1.031766;    1.032648;    1.032760;    1.034261;    1.035058;    1.034830;    1.036373;    1.037742;    1.038232;    1.039412;    1.040078;    1.040676;    1.041435;    1.041630;    1.041825;    1.041992;    1.041403;    1.042275;    1.042645;    1.043064;    1.043919;    1.044375;    1.044489;    1.044735;    1.045227;    1.045430;    1.045468;    1.045370;    1.045406;    1.045599;    1.045599;
 15;    7.569369;    1.409513;    1.366086;    1.348990;    1.333269;    1.308526;    1.282749;    1.246467;    1.211579;    1.183900;    1.135080;    1.067738;    1.055409;    1.031346;    1.024747;    1.023830;    1.021730;    1.022729;    1.024323;    1.026279;    1.027302;    1.028338;    1.029200;    1.029664;    1.029609;    1.030768;    1.031247;    1.031097;    1.032130;    1.033087;    1.033584;    1.033687;    1.033811;    1.034246;    1.034468;    1.035308;    1.036284;    1.036837;    1.037034;    1.038084;    1.038820;    1.039333;    1.039463;    1.038868;    1.039285;    1.039785;    1.040038;    1.039886;    1.040274;    1.040450;    1.040592;    1.040592;
 16;    7.769580;    1.429331;    1.377358;    1.353979;    1.338496;    1.314336;    1.291929;    1.262065;    1.225524;    1.188216;    1.134581;    1.077989;    1.060668;    1.041991;    1.035013;    1.033391;    1.032848;    1.033486;    1.034617;    1.035921;    1.037745;    1.038343;    1.039566;    1.040449;    1.040722;    1.041871;    1.043087;    1.044153;    1.044442;    1.044119;    1.043843;    1.045022;    1.045994;    1.046954;    1.047735;    1.048903;    1.049704;    1.050556;    1.051231;    1.051553;    1.051735;    1.051362;    1.051375;    1.052151;    1.052446;    1.052741;    1.052739;    1.052877;    1.052817;    1.052901;    1.053062;    1.053062;
 17;    7.770985;    1.417305;    1.367852;    1.345786;    1.325170;    1.300391;    1.267698;    1.238072;    1.205381;    1.163029;    1.116077;    1.063727;    1.047403;    1.029298;    1.022165;    1.020695;    1.019327;    1.021151;    1.021971;    1.022488;    1.024106;    1.025040;    1.025351;    1.026149;    1.026255;    1.027789;    1.028934;    1.029744;    1.029915;    1.029796;    1.030046;    1.031619;    1.032757;    1.033700;    1.034438;    1.035140;    1.035489;    1.035196;    1.036146;    1.036746;    1.037306;    1.037652;    1.037810;    1.037834;    1.038258;    1.038011;    1.038067;    1.038057;    1.038380;    1.038737;    1.038425;    1.038425;
 18;    7.740848;    1.421651;    1.372779;    1.349972;    1.330677;    1.303115;    1.278936;    1.252801;    1.215982;    1.176595;    1.137182;    1.065267;    1.050352;    1.031503;    1.023628;    1.023236;    1.021669;    1.022971;    1.023860;    1.025076;    1.026020;    1.027170;    1.027033;    1.027592;    1.027862;    1.028849;    1.029032;    1.030640;    1.031929;    1.033146;    1.033869;    1.034600;    1.035114;    1.035510;    1.036529;    1.037341;    1.037704;    1.038669;    1.039027;    1.039082;    1.039892;    1.040373;    1.040596;    1.041249;    1.041369;    1.041526;    1.041817;    1.041922;    1.041996;    1.042182;    1.042267;    1.042267;
 19;    7.790877;    1.417259;    1.370863;    1.352954;    1.332298;    1.306200;    1.284105;    1.259151;    1.219968;    1.180502;    1.136154;    1.072223;    1.056187;    1.037925;    1.031225;    1.029521;    1.027920;    1.030005;    1.030662;    1.030442;    1.030535;    1.032087;    1.033725;    1.034878;    1.036171;    1.037141;    1.037800;    1.038191;    1.038694;    1.039288;    1.040580;    1.041401;    1.041785;    1.042505;    1.043572;    1.044749;    1.045462;    1.045945;    1.045815;    1.046112;    1.046212;    1.046253;    1.046948;    1.047292;    1.047652;    1.048198;    1.048516;    1.048758;    1.048697;    1.048919;    1.048991;    1.048991;
 20;    7.708651;    1.415870;    1.368313;    1.353191;    1.336190;    1.311517;    1.288824;    1.251410;    1.217525;    1.177047;    1.122231;    1.068616;    1.056069;    1.034347;    1.026220;    1.025560;    1.024081;    1.025276;    1.026528;    1.026292;    1.027294;    1.028184;    1.030573;    1.032237;    1.033427;    1.033902;    1.034484;    1.035579;    1.036153;    1.036830;    1.037857;    1.038436;    1.039453;    1.039987;    1.039955;    1.040011;    1.041651;    1.042637;    1.043036;    1.043407;    1.043128;    1.043607;    1.043843;    1.044434;    1.044684;    1.044862;    1.045051;    1.045068;    1.045490;    1.045738;    1.045669;    1.045669;
 21;    7.704419;    1.414157;    1.370299;    1.356789;    1.332403;    1.307554;    1.287853;    1.255436;    1.219227;    1.180092;    1.120385;    1.062336;    1.051609;    1.033117;    1.027727;    1.026680;    1.025411;    1.026347;    1.028110;    1.029002;    1.030424;    1.031099;    1.032482;    1.033335;    1.034026;    1.035018;    1.035800;    1.036581;    1.037368;    1.038500;    1.039951;    1.040824;    1.041781;    1.042074;    1.042190;    1.041419;    1.040723;    1.041155;    1.041844;    1.041749;    1.042582;    1.042805;    1.042829;    1.043069;    1.043856;    1.044327;    1.044446;    1.044211;    1.044512;    1.044699;    1.044656;    1.044656;
 22;    7.821459;    1.428454;    1.379270;    1.361033;    1.336747;    1.310182;    1.283754;    1.253671;    1.214638;    1.171125;    1.120866;    1.068564;    1.049409;    1.033766;    1.024760;    1.023424;    1.023179;    1.025133;    1.026185;    1.027143;    1.028015;    1.028305;    1.028232;    1.029973;    1.030684;    1.030657;    1.031329;    1.031907;    1.033368;    1.034787;    1.035858;    1.036812;    1.037277;    1.038180;    1.039037;    1.039701;    1.040416;    1.040735;    1.041722;    1.042077;    1.042109;    1.041815;    1.042466;    1.042679;    1.042896;    1.043572;    1.043831;    1.043829;    1.043538;    1.043650;    1.043594;    1.043594;
 23;    7.783653;    1.419835;    1.371829;    1.354932;    1.330948;    1.306205;    1.281823;    1.246487;    1.210677;    1.165523;    1.127399;    1.069022;    1.054312;    1.036763;    1.029558;    1.029433;    1.028294;    1.029332;    1.031340;    1.032837;    1.033358;    1.033822;    1.034898;    1.034971;    1.036007;    1.036361;    1.036731;    1.037648;    1.038882;    1.039729;    1.039813;    1.040297;    1.040900;    1.041962;    1.042281;    1.043490;    1.044627;    1.045295;    1.045523;    1.046280;    1.046627;    1.047160;    1.047432;    1.047853;    1.048134;    1.048310;    1.048394;    1.048377;    1.048503;    1.048561;    1.048515;    1.048515;
 24;    7.763671;    1.419357;    1.370543;    1.354516;    1.326244;    1.301872;    1.274585;    1.245506;    1.219769;    1.183397;    1.128753;    1.063707;    1.048197;    1.030728;    1.023355;    1.023110;    1.022567;    1.022551;    1.023939;    1.024902;    1.025853;    1.027007;    1.027841;    1.030004;    1.031581;    1.033007;    1.033514;    1.033564;    1.033787;    1.033365;    1.034160;    1.034919;    1.036144;    1.037333;    1.037844;    1.037987;    1.038205;    1.037836;    1.038633;    1.039209;    1.039634;    1.039869;    1.040268;    1.040229;    1.040389;    1.040599;    1.041039;    1.040512;    1.040835;    1.040657;    1.040722;    1.040722;
 25;    7.844255;    1.411362;    1.365063;    1.350744;    1.328592;    1.303747;    1.276861;    1.249987;    1.216461;    1.178805;    1.136845;    1.068035;    1.050833;    1.033397;    1.027450;    1.027750;    1.024571;    1.024790;    1.025653;    1.026516;    1.027887;    1.029055;    1.029916;    1.031278;    1.032131;    1.032811;    1.032675;    1.033155;    1.034512;    1.035836;    1.036833;    1.037719;    1.038680;    1.039509;    1.039926;    1.040411;    1.040165;    1.039823;    1.040058;    1.040952;    1.041249;    1.041167;    1.041268;    1.041658;    1.041278;    1.041878;    1.042339;    1.042688;    1.042678;    1.042423;    1.042610;    1.042610;
 26;    7.756720;    1.427796;    1.375675;    1.353440;    1.336843;    1.310992;    1.291267;    1.264469;    1.230412;    1.180765;    1.132168;    1.076754;    1.067514;    1.040303;    1.033154;    1.031775;    1.030362;    1.030572;    1.031997;    1.031967;    1.034065;    1.035245;    1.035927;    1.037242;    1.038710;    1.039251;    1.039615;    1.039857;    1.040372;    1.039629;    1.040506;    1.040844;    1.041299;    1.043028;    1.043811;    1.044294;    1.045030;    1.045407;    1.045850;    1.046581;    1.046805;    1.046823;    1.047303;    1.047697;    1.048005;    1.048391;    1.048316;    1.048730;    1.048261;    1.048489;    1.048762;    1.048762;
 27;    7.748130;    1.414941;    1.367007;    1.348815;    1.333915;    1.312995;    1.277436;    1.246628;    1.215047;    1.182031;    1.135656;    1.067105;    1.052331;    1.030311;    1.024085;    1.024052;    1.022907;    1.024391;    1.025574;    1.026291;    1.027860;    1.028235;    1.028332;    1.030141;    1.031015;    1.031528;    1.032399;    1.033293;    1.034411;    1.035190;    1.036394;    1.037189;    1.037756;    1.038084;    1.038353;    1.038320;    1.038504;    1.039358;    1.039865;    1.040108;    1.040217;    1.039845;    1.040325;    1.040438;    1.041134;    1.041671;    1.042171;    1.042241;    1.042537;    1.042863;    1.042902;    1.042902;
 28;    7.777629;    1.419904;    1.369035;    1.347558;    1.325509;    1.304810;    1.275991;    1.244682;    1.215066;    1.179345;    1.135836;    1.066483;    1.051044;    1.031600;    1.024392;    1.023982;    1.022320;    1.023207;    1.024389;    1.026371;    1.028171;    1.029270;    1.029672;    1.029865;    1.029523;    1.030931;    1.031635;    1.032661;    1.034130;    1.034645;    1.034795;    1.035763;    1.035792;    1.036504;    1.036844;    1.037239;    1.037404;    1.037723;    1.037779;    1.038082;    1.038152;    1.038483;    1.039299;    1.039836;    1.040048;    1.040589;    1.041014;    1.041272;    1.041486;    1.041758;    1.041721;    1.041721;
 29;    7.799003;    1.421584;    1.371813;    1.353830;    1.328430;    1.308619;    1.282962;    1.245744;    1.211314;    1.168577;    1.127805;    1.071108;    1.057061;    1.032502;    1.025529;    1.024285;    1.023377;    1.024634;    1.025785;    1.026995;    1.027584;    1.028026;    1.028397;    1.030250;    1.031296;    1.032202;    1.033124;    1.033991;    1.034238;    1.034583;    1.035734;    1.036597;    1.037325;    1.037542;    1.037924;    1.038617;    1.038927;    1.038988;    1.039542;    1.040233;    1.040987;    1.041543;    1.041610;    1.042098;    1.042382;    1.042697;    1.043019;    1.043048;    1.043156;    1.043198;    1.043335;    1.043335;
 30;    7.706429;    1.421752;    1.374282;    1.359862;    1.342814;    1.314830;    1.282302;    1.252866;    1.223545;    1.185736;    1.131179;    1.076934;    1.066900;    1.040851;    1.033383;    1.032327;    1.032347;    1.033572;    1.034356;    1.035434;    1.037014;    1.037961;    1.037868;    1.038646;    1.039999;    1.040823;    1.041278;    1.041359;    1.042499;    1.043603;    1.044684;    1.045479;    1.046338;    1.046881;    1.047627;    1.048466;    1.048795;    1.049101;    1.049094;    1.049073;    1.049908;    1.050308;    1.050377;    1.051048;    1.051477;    1.051535;    1.051645;    1.051777;    1.052151;    1.051895;    1.052100;    1.052100;
 31;    7.760686;    1.420009;    1.369992;    1.353307;    1.333974;    1.301323;    1.280128;    1.253526;    1.221612;    1.179962;    1.128675;    1.069534;    1.056858;    1.034490;    1.026185;    1.025422;    1.024406;    1.025235;    1.027066;    1.028124;    1.028765;    1.029170;    1.029398;    1.030362;    1.031291;    1.032013;    1.033360;    1.033953;    1.034417;    1.034746;    1.035326;    1.035210;    1.035813;    1.036391;    1.035978;    1.037027;    1.037471;    1.037413;    1.037401;    1.038703;    1.038627;    1.038485;    1.038592;    1.038774;    1.039068;    1.039358;    1.040029;    1.040402;    1.040613;    1.040657;    1.040822;    1.040822;
 32;    8.148646;    1.419670;    1.371325;    1.353085;    1.332516;    1.304397;    1.274260;    1.243960;    1.211468;    1.173379;    1.123819;    1.065254;    1.049659;    1.031910;    1.023697;    1.023508;    1.022795;    1.023652;    1.025355;    1.026393;    1.027087;    1.028469;    1.029278;    1.030612;    1.031829;    1.032689;    1.033354;    1.033967;    1.034391;    1.034428;    1.034867;    1.035184;    1.036338;    1.036929;    1.036739;    1.037147;    1.037440;    1.037819;    1.038199;    1.038744;    1.039210;    1.039713;    1.039791;    1.039875;    1.040564;    1.040682;    1.040926;    1.041188;    1.041304;    1.041012;    1.041317;    1.041317;
 33;    7.870461;    1.415720;    1.365911;    1.349500;    1.326997;    1.304249;    1.284259;    1.250828;    1.219224;    1.171382;    1.121355;    1.060491;    1.046785;    1.027932;    1.019826;    1.020244;    1.018158;    1.018786;    1.019953;    1.020992;    1.021915;    1.023380;    1.024399;    1.024804;    1.025552;    1.025754;    1.026603;    1.027258;    1.028309;    1.029009;    1.029927;    1.031000;    1.031981;    1.032491;    1.032908;    1.033098;    1.034230;    1.035407;    1.035999;    1.036516;    1.036740;    1.036846;    1.037192;    1.037488;    1.037726;    1.038199;    1.038484;    1.038533;    1.037600;    1.037792;    1.037985;    1.037985;
 34;    7.819935;    1.419986;    1.374500;    1.355563;    1.337253;    1.315773;    1.286000;    1.256057;    1.219537;    1.186754;    1.142318;    1.072422;    1.058954;    1.037098;    1.029670;    1.029050;    1.028228;    1.029374;    1.030170;    1.031145;    1.031480;    1.031597;    1.032740;    1.033851;    1.035698;    1.036506;    1.037394;    1.038032;    1.038050;    1.037564;    1.037402;    1.038747;    1.040028;    1.040696;    1.041528;    1.041651;    1.042207;    1.042128;    1.041244;    1.042321;    1.042826;    1.043114;    1.042825;    1.043297;    1.043877;    1.044068;    1.044048;    1.044176;    1.044440;    1.044586;    1.044675;    1.044675;
 35;    7.474753;    1.419189;    1.370365;    1.357338;    1.334431;    1.306486;    1.292130;    1.261627;    1.218780;    1.184886;    1.129251;    1.065594;    1.049431;    1.034826;    1.028121;    1.027913;    1.025159;    1.026188;    1.027127;    1.028009;    1.029357;    1.030303;    1.030954;    1.031535;    1.032023;    1.033004;    1.033346;    1.034255;    1.035877;    1.037206;    1.038210;    1.039079;    1.039379;    1.040406;    1.040796;    1.041269;    1.042103;    1.042352;    1.042701;    1.043017;    1.043166;    1.043673;    1.043867;    1.044372;    1.044480;    1.044517;    1.045022;    1.045427;    1.045363;    1.045306;    1.045366;    1.045366;
 36;    7.535959;    1.407174;    1.362961;    1.343617;    1.321737;    1.303782;    1.279476;    1.249173;    1.207739;    1.159834;    1.112786;    1.063164;    1.049121;    1.030572;    1.023106;    1.023499;    1.022459;    1.024085;    1.025427;    1.026427;    1.026720;    1.028001;    1.028058;    1.029396;    1.029465;    1.029246;    1.030553;    1.031249;    1.032315;    1.033339;    1.034101;    1.035572;    1.036193;    1.036223;    1.036644;    1.036574;    1.037394;    1.038018;    1.038826;    1.039374;    1.039473;    1.039699;    1.039690;    1.039964;    1.040600;    1.041221;    1.041610;    1.041666;    1.041541;    1.041600;    1.041590;    1.041590;
 37;    7.780788;    1.417840;    1.369832;    1.353220;    1.333440;    1.312167;    1.288333;    1.252573;    1.220198;    1.173078;    1.124893;    1.065555;    1.052412;    1.029430;    1.022781;    1.022340;    1.021433;    1.022369;    1.024508;    1.025340;    1.025349;    1.025803;    1.026425;    1.027336;    1.028629;    1.029755;    1.030508;    1.031802;    1.033166;    1.034151;    1.034935;    1.035243;    1.036063;    1.036835;    1.037179;    1.037851;    1.038593;    1.039061;    1.038878;    1.038494;    1.038653;    1.038590;    1.039508;    1.039605;    1.039600;    1.040065;    1.040158;    1.040179;    1.040291;    1.040468;    1.040631;    1.040631;
 38;    7.500969;    1.419161;    1.372915;    1.355384;    1.331837;    1.304382;    1.277583;    1.250957;    1.220626;    1.176236;    1.125901;    1.071734;    1.057090;    1.036852;    1.028429;    1.028611;    1.026465;    1.028087;    1.030054;    1.031220;    1.031690;    1.032383;    1.032170;    1.031517;    1.031951;    1.033415;    1.033928;    1.034792;    1.036350;    1.037681;    1.038362;    1.038757;    1.038416;    1.039388;    1.039621;    1.040587;    1.040663;    1.041495;    1.042446;    1.042949;    1.043462;    1.043543;    1.044006;    1.044533;    1.044858;    1.045001;    1.045032;    1.045210;    1.045009;    1.045151;    1.045398;    1.045398;
 39;    7.541594;    1.411060;    1.367436;    1.350941;    1.330389;    1.307446;    1.275577;    1.246362;    1.208441;    1.168278;    1.130075;    1.065553;    1.051515;    1.035417;    1.026617;    1.026083;    1.023769;    1.024733;    1.025060;    1.026326;    1.026653;    1.027844;    1.029727;    1.031099;    1.031980;    1.032565;    1.033474;    1.033903;    1.034711;    1.034779;    1.034993;    1.035365;    1.035470;    1.036444;    1.037312;    1.037594;    1.037110;    1.038344;    1.039305;    1.039934;    1.040172;    1.040309;    1.040450;    1.041302;    1.041539;    1.042130;    1.042306;    1.042240;    1.042519;    1.042424;    1.042622;    1.042622;
 40;    7.551936;    1.411372;    1.365819;    1.347638;    1.328125;    1.294763;    1.272958;    1.243481;    1.211079;    1.166869;    1.119570;    1.061892;    1.049167;    1.028384;    1.022716;    1.021828;    1.019619;    1.020318;    1.021976;    1.022386;    1.023180;    1.024214;    1.025197;    1.026496;    1.026863;    1.026809;    1.027515;    1.028503;    1.029575;    1.030386;    1.030945;    1.031428;    1.031952;    1.032472;    1.033429;    1.033793;    1.034422;    1.034752;    1.035344;    1.035875;    1.035820;    1.034847;    1.035739;    1.036022;    1.036609;    1.037015;    1.036853;    1.037330;    1.037373;    1.037114;    1.037297;    1.037297;
 41;    7.564572;    1.419812;    1.369082;    1.349357;    1.329233;    1.306495;    1.278725;    1.250151;    1.214654;    1.169933;    1.125530;    1.067763;    1.055299;    1.033884;    1.025200;    1.023993;    1.023594;    1.024170;    1.025869;    1.027268;    1.027678;    1.028082;    1.028878;    1.030195;    1.030779;    1.031451;    1.032674;    1.033946;    1.034679;    1.035171;    1.035447;    1.036027;    1.037083;    1.037632;    1.037889;    1.038983;    1.039988;    1.039886;    1.039708;    1.039905;    1.039973;    1.040724;    1.041167;    1.041363;    1.041384;    1.041692;    1.041782;    1.042223;    1.042560;    1.042736;    1.042544;    1.042544;
 42;    7.486528;    1.425449;    1.377279;    1.359011;    1.334178;    1.310238;    1.283378;    1.261327;    1.219745;    1.183248;    1.127041;    1.069614;    1.057123;    1.033981;    1.025561;    1.025000;    1.024250;    1.025296;    1.026787;    1.027493;    1.028301;    1.029163;    1.030362;    1.031092;    1.032863;    1.033775;    1.034814;    1.035901;    1.036538;    1.037489;    1.038018;    1.037613;    1.036868;    1.037851;    1.038607;    1.039467;    1.040452;    1.041067;    1.041241;    1.041406;    1.041812;    1.041897;    1.042515;    1.043458;    1.043873;    1.044293;    1.044299;    1.044112;    1.044412;    1.044448;    1.044524;    1.044524;
 43;    7.513077;    1.416909;    1.368046;    1.348283;    1.330989;    1.307441;    1.281676;    1.242481;    1.212965;    1.172952;    1.131124;    1.062751;    1.048548;    1.033868;    1.025546;    1.023250;    1.022699;    1.023361;    1.024398;    1.026030;    1.027227;    1.028019;    1.028862;    1.029713;    1.031089;    1.031915;    1.032917;    1.033690;    1.034051;    1.034550;    1.035443;    1.035722;    1.036236;    1.037469;    1.038131;    1.038655;    1.038875;    1.039089;    1.039539;    1.039682;    1.040342;    1.041082;    1.041540;    1.041762;    1.042017;    1.042254;    1.042518;    1.042545;    1.043072;    1.043280;    1.043507;    1.043507;
 44;    7.612515;    1.425799;    1.375322;    1.358253;    1.335007;    1.315465;    1.288126;    1.253577;    1.221826;    1.186650;    1.130042;    1.070449;    1.056818;    1.038670;    1.029948;    1.028929;    1.027883;    1.028230;    1.030304;    1.031825;    1.032504;    1.033704;    1.034649;    1.035232;    1.035808;    1.036583;    1.037539;    1.038568;    1.039331;    1.040189;    1.040822;    1.040870;    1.041719;    1.042554;    1.042843;    1.043464;    1.044255;    1.044684;    1.044843;    1.045188;    1.045489;    1.045859;    1.046124;    1.046202;    1.046748;    1.047139;    1.047837;    1.048025;    1.047508;    1.047872;    1.047930;    1.047930;
 45;    7.530165;    1.417227;    1.369389;    1.348136;    1.325966;    1.305205;    1.282843;    1.253362;    1.216385;    1.174236;    1.134439;    1.070965;    1.053858;    1.037828;    1.029895;    1.029134;    1.028853;    1.030353;    1.031204;    1.032258;    1.033714;    1.034407;    1.035509;    1.036928;    1.037478;    1.038176;    1.039008;    1.038725;    1.039525;    1.040239;    1.041494;    1.042571;    1.043508;    1.044119;    1.044739;    1.045151;    1.045995;    1.046763;    1.047244;    1.048058;    1.048572;    1.048176;    1.047960;    1.048872;    1.048957;    1.048772;    1.048814;    1.049087;    1.049295;    1.049264;    1.049299;    1.049299;
 46;    7.492192;    1.414520;    1.366953;    1.344721;    1.322973;    1.296417;    1.272635;    1.239078;    1.207255;    1.166471;    1.128839;    1.064533;    1.049512;    1.030932;    1.025245;    1.024062;    1.022221;    1.023415;    1.024887;    1.025567;    1.026441;    1.027275;    1.027190;    1.028964;    1.029404;    1.030629;    1.031683;    1.032282;    1.032857;    1.034025;    1.034797;    1.035427;    1.036324;    1.036871;    1.036810;    1.037203;    1.037351;    1.037364;    1.036921;    1.037526;    1.038444;    1.039274;    1.039782;    1.040339;    1.040799;    1.040938;    1.041288;    1.040909;    1.040980;    1.041166;    1.041351;    1.041351;
 47;    7.549773;    1.430208;    1.378731;    1.363089;    1.339251;    1.318288;    1.293613;    1.259862;    1.230337;    1.189653;    1.134463;    1.068593;    1.056118;    1.035437;    1.027433;    1.026092;    1.024667;    1.025392;    1.026060;    1.027473;    1.028919;    1.029604;    1.029499;    1.031379;    1.031896;    1.033126;    1.033703;    1.033989;    1.033941;    1.034838;    1.035709;    1.036288;    1.037658;    1.038024;    1.038558;    1.038358;    1.038864;    1.038759;    1.039355;    1.040519;    1.041393;    1.041710;    1.041966;    1.042209;    1.043061;    1.043226;    1.043552;    1.043572;    1.043740;    1.043951;    1.043915;    1.043915;
 48;    7.787704;    1.415966;    1.368457;    1.350255;    1.333466;    1.303281;    1.276684;    1.248815;    1.209045;    1.179344;    1.134396;    1.068720;    1.053634;    1.032318;    1.025810;    1.025375;    1.024088;    1.025374;    1.026679;    1.026961;    1.028672;    1.030360;    1.031451;    1.032342;    1.033183;    1.033558;    1.033953;    1.035486;    1.036146;    1.036677;    1.037773;    1.038628;    1.038614;    1.038537;    1.037432;    1.037978;    1.038995;    1.039989;    1.040946;    1.041862;    1.042495;    1.042793;    1.043442;    1.043763;    1.044126;    1.044262;    1.043729;    1.043685;    1.043708;    1.043878;    1.043859;    1.043859;
 49;    7.857002;    1.416265;    1.373598;    1.358088;    1.330198;    1.310314;    1.277838;    1.254290;    1.217937;    1.176475;    1.127634;    1.067454;    1.054447;    1.036105;    1.028028;    1.027592;    1.026215;    1.027325;    1.028914;    1.029285;    1.030893;    1.032667;    1.033710;    1.034116;    1.034854;    1.035858;    1.036305;    1.036822;    1.038419;    1.039483;    1.040064;    1.040589;    1.041019;    1.040989;    1.040379;    1.040556;    1.041560;    1.042572;    1.043329;    1.043596;    1.043930;    1.044403;    1.044613;    1.044958;    1.045073;    1.044401;    1.044781;    1.045123;    1.045409;    1.045399;    1.045466;    1.045466;
 50;    7.738975;    1.421707;    1.371695;    1.352990;    1.334813;    1.310207;    1.286153;    1.250651;    1.221324;    1.170221;    1.122430;    1.067155;    1.054766;    1.038128;    1.030556;    1.029836;    1.027562;    1.028821;    1.030517;    1.031314;    1.031767;    1.033055;    1.033861;    1.034921;    1.036039;    1.036815;    1.037432;    1.037967;    1.038961;    1.039752;    1.040185;    1.040933;    1.041302;    1.041943;    1.042181;    1.042682;    1.043603;    1.043957;    1.045019;    1.045978;    1.046487;    1.046769;    1.046888;    1.047101;    1.047159;    1.047522;    1.047939;    1.048168;    1.048464;    1.048689;    1.048182;    1.048182;
 51;    8.017001;    1.432281;    1.378758;    1.357719;    1.338694;    1.309360;    1.278705;    1.251702;    1.221937;    1.182799;    1.131753;    1.074388;    1.056796;    1.036324;    1.027375;    1.028426;    1.026315;    1.027423;    1.029233;    1.030588;    1.031301;    1.031662;    1.033236;    1.034041;    1.035129;    1.035278;    1.035597;    1.036575;    1.037586;    1.038333;    1.039253;    1.040479;    1.040725;    1.040783;    1.040837;    1.041647;    1.042593;    1.043166;    1.043538;    1.044102;    1.044303;    1.044590;    1.044440;    1.044603;    1.045278;    1.045805;    1.045799;    1.045802;    1.046270;    1.046529;    1.046486;    1.046486;
 52;    7.769218;    1.417134;    1.365726;    1.345129;    1.325297;    1.303991;    1.281127;    1.251524;    1.219542;    1.168028;    1.122753;    1.069164;    1.050290;    1.034967;    1.027362;    1.026602;    1.025043;    1.025895;    1.026618;    1.028759;    1.030349;    1.031161;    1.031630;    1.032525;    1.032521;    1.031592;    1.033371;    1.034438;    1.034857;    1.035760;    1.035692;    1.037110;    1.038008;    1.038788;    1.039370;    1.040155;    1.040397;    1.040301;    1.040641;    1.041161;    1.041837;    1.042222;    1.042843;    1.043036;    1.042802;    1.043052;    1.043586;    1.043987;    1.044129;    1.044309;    1.044076;    1.044076;
 53;    7.845261;    1.413731;    1.368306;    1.349718;    1.328787;    1.308112;    1.282948;    1.248000;    1.209038;    1.164437;    1.120354;    1.063809;    1.050511;    1.033350;    1.026584;    1.025004;    1.023275;    1.024389;    1.024613;    1.025018;    1.026581;    1.027829;    1.028905;    1.029856;    1.031124;    1.031595;    1.032435;    1.033139;    1.033945;    1.034458;    1.034619;    1.035994;    1.036980;    1.037671;    1.038401;    1.038914;    1.039220;    1.039630;    1.039894;    1.039721;    1.040073;    1.040119;    1.040773;    1.041095;    1.041468;    1.042075;    1.042166;    1.042326;    1.042363;    1.042181;    1.042318;    1.042318;
 54;    8.238735;    1.420537;    1.372425;    1.352008;    1.329395;    1.306914;    1.282162;    1.252214;    1.217849;    1.179439;    1.134217;    1.072092;    1.055116;    1.034100;    1.026800;    1.026221;    1.024949;    1.026048;    1.026674;    1.028387;    1.029759;    1.030718;    1.032505;    1.033663;    1.034108;    1.034581;    1.034689;    1.034987;    1.035113;    1.035609;    1.035883;    1.036499;    1.037165;    1.037856;    1.038405;    1.038795;    1.039353;    1.040151;    1.040657;    1.040989;    1.041473;    1.041585;    1.042090;    1.042297;    1.041905;    1.042569;    1.042681;    1.042114;    1.042486;    1.042594;    1.042787;    1.042787;
 55;    7.842593;    1.411449;    1.364202;    1.345854;    1.329631;    1.307322;    1.280268;    1.255691;    1.218229;    1.177852;    1.133396;    1.068132;    1.057319;    1.033385;    1.027091;    1.026005;    1.024735;    1.026484;    1.026814;    1.027328;    1.028550;    1.029251;    1.029103;    1.030359;    1.031758;    1.032672;    1.034005;    1.034830;    1.035453;    1.035914;    1.036498;    1.037093;    1.037193;    1.038506;    1.039437;    1.040274;    1.040998;    1.041596;    1.041453;    1.041607;    1.041498;    1.041827;    1.042833;    1.043359;    1.043305;    1.042875;    1.043442;    1.043595;    1.043993;    1.044066;    1.043910;    1.043910;
 56;    7.724814;    1.412575;    1.367396;    1.348949;    1.328199;    1.299941;    1.274763;    1.245147;    1.208104;    1.159637;    1.116095;    1.062861;    1.049490;    1.031132;    1.025863;    1.025192;    1.023470;    1.024971;    1.026489;    1.027042;    1.028205;    1.029054;    1.030128;    1.031069;    1.031729;    1.032318;    1.032824;    1.033152;    1.034320;    1.035296;    1.036020;    1.036182;    1.036564;    1.037309;    1.038043;    1.038457;    1.038901;    1.039076;    1.040078;    1.040855;    1.040987;    1.041282;    1.041614;    1.042188;    1.042498;    1.042718;    1.042960;    1.042882;    1.043192;    1.043055;    1.043413;    1.043413;
 57;    7.633859;    1.430137;    1.377106;    1.353468;    1.330769;    1.313961;    1.282125;    1.252489;    1.219276;    1.189111;    1.139690;    1.077198;    1.060499;    1.040052;    1.031615;    1.030487;    1.028775;    1.029876;    1.030182;    1.031120;    1.031712;    1.032755;    1.032716;    1.033993;    1.034413;    1.035510;    1.036450;    1.037062;    1.038787;    1.040366;    1.041245;    1.041523;    1.041165;    1.042013;    1.042348;    1.042367;    1.042961;    1.043607;    1.044125;    1.044179;    1.044013;    1.044683;    1.045465;    1.046169;    1.046512;    1.046670;    1.046695;    1.046467;    1.046715;    1.046980;    1.047189;    1.047189;
 58;    7.946538;    1.424800;    1.372043;    1.352422;    1.332216;    1.312806;    1.285645;    1.262925;    1.230340;    1.178741;    1.134525;    1.068727;    1.051000;    1.034505;    1.027064;    1.026125;    1.025103;    1.026084;    1.027247;    1.027862;    1.028507;    1.029914;    1.030854;    1.032104;    1.032761;    1.033823;    1.034711;    1.034755;    1.035906;    1.036817;    1.037765;    1.038471;    1.039196;    1.039246;    1.039835;    1.040742;    1.041562;    1.041985;    1.042186;    1.042727;    1.043312;    1.043867;    1.044211;    1.044806;    1.045109;    1.045421;    1.045519;    1.045774;    1.045774;    1.045931;    1.046046;    1.046046;
 59;    7.965050;    1.415988;    1.367749;    1.348092;    1.326045;    1.297442;    1.269718;    1.242282;    1.207204;    1.167080;    1.124512;    1.064557;    1.056479;    1.032031;    1.024883;    1.025762;    1.023366;    1.024907;    1.025738;    1.026474;    1.027622;    1.028918;    1.029729;    1.031244;    1.032060;    1.032364;    1.032864;    1.032815;    1.033683;    1.034866;    1.035268;    1.036445;    1.036719;    1.036953;    1.037590;    1.037934;    1.038599;    1.039585;    1.040364;    1.040874;    1.041447;    1.041967;    1.041756;    1.042403;    1.042965;    1.043383;    1.043661;    1.043643;    1.043390;    1.043480;    1.043612;    1.043612;
 60;    8.124191;    1.426305;    1.379369;    1.363136;    1.337770;    1.313424;    1.287972;    1.261618;    1.231597;    1.185338;    1.127702;    1.070433;    1.057392;    1.034493;    1.027091;    1.026849;    1.026148;    1.027075;    1.027896;    1.029183;    1.030065;    1.030918;    1.032002;    1.032466;    1.033465;    1.034140;    1.033400;    1.034455;    1.036221;    1.036954;    1.037121;    1.037728;    1.038014;    1.038663;    1.039938;    1.041184;    1.041574;    1.041570;    1.041538;    1.041065;    1.041743;    1.042859;    1.043600;    1.044114;    1.044196;    1.044688;    1.044747;    1.045024;    1.045111;    1.045259;    1.045270;    1.045270;
 61;    7.833247;    1.418008;    1.369919;    1.350483;    1.335955;    1.310859;    1.287953;    1.254878;    1.224566;    1.178727;    1.136536;    1.071038;    1.061735;    1.037832;    1.030293;    1.028645;    1.027399;    1.027673;    1.028465;    1.029454;    1.030650;    1.032175;    1.032355;    1.033952;    1.035200;    1.036027;    1.037537;    1.038370;    1.039165;    1.039798;    1.040489;    1.041064;    1.042257;    1.043280;    1.043483;    1.042822;    1.042819;    1.043112;    1.043853;    1.044927;    1.045545;    1.045928;    1.046461;    1.046520;    1.046417;    1.046306;    1.046608;    1.046698;    1.046895;    1.046826;    1.047074;    1.047074;
 62;    7.849704;    1.415648;    1.367633;    1.349749;    1.326722;    1.301819;    1.281398;    1.252496;    1.216779;    1.163175;    1.115626;    1.061916;    1.048412;    1.030523;    1.023188;    1.022173;    1.020408;    1.021587;    1.022981;    1.024146;    1.025584;    1.026324;    1.027872;    1.028615;    1.028934;    1.029249;    1.030236;    1.030233;    1.031138;    1.032206;    1.033334;    1.034633;    1.035459;    1.035949;    1.036000;    1.035837;    1.035620;    1.036429;    1.036929;    1.036930;    1.036910;    1.037703;    1.038226;    1.038690;    1.039122;    1.039198;    1.039444;    1.038774;    1.039271;    1.039012;    1.038955;    1.038955;
 63;    8.009408;    1.412533;    1.365074;    1.347806;    1.325951;    1.304126;    1.276641;    1.250887;    1.216544;    1.179910;    1.122029;    1.070056;    1.059137;    1.034325;    1.027744;    1.027549;    1.026830;    1.027421;    1.029032;    1.029867;    1.030915;    1.030960;    1.030930;    1.032388;    1.033601;    1.034631;    1.034905;    1.035287;    1.036258;    1.037058;    1.038060;    1.038176;    1.038775;    1.039096;    1.039536;    1.039932;    1.040862;    1.042053;    1.043026;    1.043404;    1.043510;    1.043471;    1.043605;    1.043593;    1.043830;    1.043818;    1.044163;    1.044621;    1.044243;    1.044396;    1.044514;    1.044514;
 64;    7.865096;    1.424795;    1.375821;    1.356978;    1.338987;    1.319737;    1.287543;    1.264030;    1.222092;    1.191191;    1.142949;    1.067973;    1.056529;    1.034222;    1.027016;    1.025736;    1.025002;    1.026408;    1.027033;    1.028253;    1.028841;    1.030397;    1.031367;    1.032136;    1.032981;    1.033306;    1.034211;    1.034410;    1.034295;    1.034839;    1.036291;    1.037051;    1.037493;    1.037811;    1.038703;    1.039680;    1.040452;    1.041325;    1.042311;    1.042812;    1.043424;    1.043615;    1.043804;    1.044203;    1.044616;    1.044662;    1.044896;    1.045358;    1.045686;    1.045824;    1.046006;    1.046006;
 65;    8.073915;    1.414715;    1.365722;    1.349398;    1.332314;    1.309595;    1.281756;    1.257628;    1.219185;    1.174487;    1.124991;    1.066840;    1.051950;    1.031515;    1.025353;    1.023899;    1.024214;    1.024494;    1.026161;    1.026606;    1.027950;    1.029008;    1.030341;    1.031983;    1.033460;    1.034980;    1.036148;    1.036754;    1.037148;    1.037138;    1.037098;    1.036575;    1.036873;    1.037379;    1.037721;    1.038815;    1.039526;    1.040185;    1.040963;    1.040898;    1.040828;    1.041295;    1.042037;    1.042780;    1.043295;    1.043525;    1.043794;    1.043929;    1.043987;    1.043761;    1.043917;    1.043917;
 66;    7.975801;    1.419215;    1.368445;    1.351410;    1.335112;    1.315630;    1.280575;    1.251265;    1.216628;    1.174975;    1.134000;    1.065715;    1.054213;    1.035050;    1.026862;    1.025988;    1.024330;    1.024633;    1.026061;    1.026907;    1.027544;    1.028934;    1.029899;    1.030827;    1.031903;    1.032764;    1.032882;    1.034520;    1.035898;    1.036342;    1.036437;    1.036873;    1.036872;    1.037460;    1.038415;    1.038992;    1.038991;    1.039928;    1.041025;    1.041736;    1.042652;    1.043048;    1.043134;    1.042902;    1.042141;    1.042530;    1.042936;    1.043218;    1.043337;    1.043380;    1.043204;    1.043204;
 67;    7.826787;    1.419628;    1.369464;    1.349407;    1.327608;    1.303736;    1.279412;    1.247372;    1.208741;    1.173877;    1.121815;    1.067858;    1.052923;    1.035970;    1.028792;    1.027327;    1.025871;    1.026260;    1.027281;    1.028574;    1.030408;    1.031586;    1.032847;    1.034183;    1.035499;    1.036315;    1.036834;    1.036991;    1.037505;    1.038152;    1.039319;    1.040023;    1.040181;    1.040858;    1.041066;    1.041281;    1.042133;    1.041986;    1.042259;    1.042828;    1.042755;    1.042938;    1.043286;    1.043810;    1.044530;    1.044900;    1.045191;    1.045525;    1.045853;    1.046072;    1.046178;    1.046178;
 68;    8.110114;    1.417228;    1.369841;    1.349677;    1.331356;    1.306885;    1.288754;    1.264417;    1.220593;    1.183772;    1.139347;    1.068974;    1.050835;    1.035017;    1.028943;    1.028520;    1.027128;    1.027918;    1.029302;    1.031111;    1.031242;    1.030468;    1.031969;    1.033321;    1.034580;    1.034947;    1.034306;    1.035184;    1.036572;    1.037701;    1.038935;    1.040268;    1.041241;    1.042089;    1.042773;    1.042813;    1.043069;    1.044051;    1.044831;    1.045559;    1.046031;    1.046276;    1.046886;    1.047050;    1.047226;    1.047818;    1.047799;    1.047840;    1.047147;    1.047163;    1.047365;    1.047365;
 69;    7.956335;    1.423404;    1.374062;    1.355069;    1.333061;    1.309782;    1.284175;    1.251185;    1.219162;    1.176172;    1.134734;    1.072187;    1.058349;    1.039739;    1.032456;    1.032035;    1.031154;    1.031548;    1.032841;    1.033134;    1.034634;    1.035694;    1.036829;    1.037419;    1.037846;    1.038510;    1.038794;    1.039689;    1.040132;    1.041117;    1.042080;    1.042759;    1.042416;    1.043476;    1.044290;    1.045389;    1.045792;    1.046425;    1.047313;    1.048255;    1.048667;    1.048623;    1.048054;    1.048751;    1.048356;    1.049152;    1.049622;    1.050078;    1.050383;    1.050536;    1.050720;    1.050720;
 70;    8.368439;    1.424477;    1.374496;    1.357196;    1.332462;    1.312856;    1.282002;    1.251375;    1.216541;    1.170909;    1.123743;    1.071061;    1.058344;    1.039890;    1.032304;    1.030485;    1.029451;    1.030143;    1.031505;    1.032832;    1.033848;    1.034819;    1.036006;    1.036164;    1.036521;    1.038228;    1.039112;    1.040314;    1.041209;    1.041710;    1.042015;    1.042001;    1.042225;    1.042457;    1.042901;    1.043283;    1.044067;    1.044563;    1.045094;    1.045947;    1.046393;    1.046603;    1.046915;    1.047382;    1.047805;    1.048044;    1.048444;    1.048813;    1.049052;    1.049253;    1.049377;    1.049377;
 71;    8.154824;    1.422274;    1.370968;    1.354454;    1.329374;    1.303147;    1.281413;    1.248212;    1.215415;    1.177857;    1.119052;    1.067933;    1.053005;    1.033828;    1.027876;    1.026968;    1.025976;    1.026617;    1.027437;    1.028829;    1.029688;    1.030470;    1.030260;    1.031946;    1.033023;    1.033262;    1.033807;    1.034695;    1.035192;    1.035883;    1.035525;    1.036700;    1.037396;    1.038507;    1.039638;    1.040218;    1.040786;    1.041652;    1.041674;    1.041940;    1.041781;    1.042287;    1.042828;    1.043450;    1.043963;    1.044350;    1.044363;    1.044602;    1.044293;    1.044264;    1.044477;    1.044477;
 72;    7.875425;    1.418279;    1.371109;    1.356957;    1.328570;    1.306522;    1.281973;    1.259702;    1.226788;    1.178307;    1.124669;    1.071898;    1.056836;    1.035406;    1.028649;    1.027715;    1.027661;    1.029144;    1.029730;    1.031041;    1.031917;    1.033222;    1.034191;    1.034475;    1.034903;    1.036102;    1.036824;    1.037982;    1.038660;    1.039522;    1.040525;    1.041214;    1.042018;    1.042745;    1.043214;    1.043806;    1.044934;    1.045895;    1.046465;    1.047051;    1.047454;    1.047559;    1.047449;    1.046933;    1.046422;    1.046085;    1.046282;    1.046608;    1.046743;    1.046932;    1.047069;    1.047069;
 73;    7.825844;    1.428423;    1.385228;    1.369756;    1.347959;    1.329405;    1.299398;    1.264078;    1.224999;    1.189178;    1.133635;    1.077723;    1.069544;    1.044252;    1.036981;    1.036100;    1.034849;    1.035838;    1.037502;    1.038575;    1.038640;    1.040411;    1.041455;    1.041467;    1.042290;    1.043041;    1.043632;    1.045125;    1.046602;    1.047580;    1.048158;    1.048968;    1.049680;    1.050800;    1.051904;    1.052584;    1.052963;    1.053020;    1.053157;    1.053405;    1.053962;    1.054858;    1.055121;    1.055397;    1.055534;    1.055391;    1.055039;    1.055414;    1.055575;    1.055313;    1.055420;    1.055420;
 74;    8.076879;    1.418763;    1.373618;    1.350775;    1.334803;    1.313047;    1.286220;    1.245535;    1.211800;    1.172872;    1.127960;    1.075232;    1.064447;    1.040880;    1.034919;    1.033363;    1.033003;    1.034264;    1.035460;    1.037043;    1.037851;    1.038115;    1.038427;    1.039275;    1.040215;    1.041735;    1.042920;    1.043172;    1.043237;    1.044419;    1.045631;    1.046350;    1.047050;    1.047213;    1.047220;    1.048253;    1.049036;    1.049809;    1.050554;    1.051390;    1.051993;    1.052612;    1.053167;    1.053311;    1.053243;    1.053235;    1.053793;    1.054251;    1.054237;    1.053742;    1.053928;    1.053928;
 75;    8.841558;    1.412787;    1.366955;    1.349364;    1.334942;    1.308575;    1.285384;    1.251523;    1.219535;    1.184254;    1.138103;    1.067597;    1.050314;    1.033122;    1.025782;    1.025660;    1.021640;    1.023045;    1.024317;    1.025104;    1.026066;    1.026045;    1.027762;    1.028765;    1.028848;    1.029357;    1.030725;    1.031402;    1.032103;    1.032722;    1.033879;    1.034109;    1.034776;    1.035392;    1.036669;    1.037162;    1.038016;    1.038553;    1.038291;    1.038767;    1.038714;    1.038916;    1.039156;    1.039119;    1.039158;    1.039720;    1.039700;    1.039754;    1.040139;    1.040351;    1.040466;    1.040466;
 76;    7.946573;    1.412745;    1.369395;    1.355388;    1.331582;    1.311458;    1.288120;    1.253220;    1.220894;    1.188626;    1.143075;    1.077317;    1.058912;    1.042701;    1.035121;    1.036397;    1.035007;    1.037037;    1.037563;    1.038233;    1.038873;    1.038614;    1.040048;    1.040781;    1.041014;    1.042009;    1.042625;    1.043626;    1.044483;    1.045749;    1.046709;    1.047351;    1.048503;    1.049433;    1.050098;    1.050287;    1.050738;    1.051218;    1.051829;    1.052518;    1.052669;    1.052191;    1.052938;    1.053025;    1.053003;    1.053489;    1.053867;    1.053887;    1.053708;    1.054096;    1.054211;    1.054211;
 77;    7.834888;    1.411832;    1.362492;    1.348285;    1.323685;    1.301145;    1.279416;    1.248502;    1.213010;    1.159402;    1.114843;    1.057993;    1.045411;    1.022295;    1.015254;    1.014490;    1.013393;    1.015185;    1.016856;    1.017811;    1.018356;    1.019770;    1.019927;    1.021518;    1.022286;    1.024006;    1.025597;    1.026479;    1.026819;    1.026819;    1.027286;    1.028252;    1.028428;    1.029097;    1.029819;    1.030763;    1.031394;    1.031786;    1.032157;    1.032051;    1.032378;    1.032323;    1.032604;    1.033058;    1.032929;    1.033808;    1.034203;    1.034507;    1.034527;    1.034903;    1.035002;    1.035002;
 78;    7.819142;    1.422581;    1.372004;    1.352171;    1.329975;    1.303742;    1.279937;    1.250628;    1.220396;    1.179896;    1.135287;    1.065797;    1.049129;    1.028740;    1.020939;    1.020005;    1.019249;    1.020267;    1.021510;    1.022834;    1.024317;    1.025007;    1.025038;    1.026121;    1.027217;    1.027947;    1.029373;    1.030406;    1.031648;    1.032613;    1.033358;    1.033444;    1.034044;    1.034087;    1.034226;    1.034510;    1.034897;    1.035320;    1.035968;    1.036225;    1.036112;    1.036737;    1.037271;    1.037938;    1.038416;    1.039111;    1.039542;    1.039843;    1.039939;    1.040216;    1.040274;    1.040274;
 79;    7.740935;    1.416890;    1.366132;    1.346540;    1.327740;    1.299144;    1.273704;    1.247388;    1.211565;    1.167968;    1.121858;    1.059909;    1.049759;    1.029985;    1.023311;    1.021432;    1.020766;    1.022737;    1.023615;    1.024668;    1.024963;    1.026592;    1.027226;    1.027226;    1.026999;    1.027977;    1.028495;    1.028922;    1.028786;    1.030382;    1.031335;    1.031994;    1.032440;    1.033514;    1.034763;    1.035691;    1.036177;    1.036275;    1.037111;    1.037660;    1.038146;    1.038623;    1.039151;    1.039385;    1.039519;    1.039105;    1.039371;    1.039744;    1.039582;    1.039237;    1.039358;    1.039358;
 80;    7.926259;    1.417233;    1.367242;    1.349056;    1.326514;    1.303382;    1.276724;    1.244021;    1.212394;    1.177802;    1.136124;    1.060990;    1.046858;    1.026181;    1.018137;    1.017216;    1.014262;    1.014598;    1.015454;    1.016581;    1.017466;    1.017410;    1.018857;    1.020152;    1.021447;    1.022380;    1.023703;    1.024595;    1.025688;    1.026218;    1.027127;    1.027689;    1.028135;    1.028536;    1.029284;    1.029423;    1.030028;    1.030137;    1.031209;    1.031186;    1.031426;    1.031629;    1.031779;    1.032561;    1.032887;    1.032989;    1.033083;    1.033048;    1.033330;    1.033578;    1.033786;    1.033786;
 81;    7.783793;    1.421887;    1.370038;    1.355021;    1.334488;    1.304896;    1.283648;    1.256452;    1.217056;    1.167195;    1.118351;    1.066323;    1.052605;    1.031797;    1.024011;    1.023349;    1.022114;    1.023194;    1.023184;    1.025105;    1.025921;    1.027264;    1.028164;    1.028701;    1.028604;    1.028640;    1.030334;    1.031686;    1.032444;    1.032388;    1.032945;    1.033713;    1.034491;    1.034730;    1.034692;    1.035544;    1.036320;    1.036231;    1.036592;    1.037549;    1.038210;    1.038900;    1.039049;    1.039772;    1.040186;    1.040539;    1.040305;    1.040505;    1.039672;    1.040029;    1.039859;    1.039859;
 82;    7.836884;    1.405135;    1.360014;    1.341260;    1.325993;    1.307617;    1.283817;    1.252863;    1.213807;    1.172834;    1.127785;    1.065790;    1.052329;    1.032106;    1.024137;    1.023132;    1.021573;    1.023452;    1.024651;    1.025020;    1.025516;    1.026280;    1.026967;    1.026560;    1.027747;    1.029419;    1.030424;    1.031410;    1.031988;    1.032607;    1.033161;    1.033178;    1.033204;    1.033208;    1.034147;    1.035281;    1.036082;    1.036639;    1.036804;    1.037330;    1.037442;    1.037903;    1.038428;    1.038820;    1.038747;    1.039489;    1.039655;    1.039813;    1.039793;    1.039677;    1.039739;    1.039739;
 83;    9.792760;    1.414434;    1.363377;    1.345984;    1.331535;    1.304609;    1.278106;    1.253931;    1.224948;    1.183171;    1.123412;    1.068940;    1.056178;    1.037163;    1.026976;    1.026379;    1.024316;    1.024386;    1.025718;    1.026880;    1.027407;    1.029045;    1.029970;    1.029821;    1.030943;    1.032018;    1.032682;    1.032928;    1.033430;    1.033862;    1.035059;    1.035686;    1.036339;    1.036947;    1.038133;    1.039008;    1.039491;    1.040002;    1.040499;    1.041199;    1.041494;    1.041836;    1.042211;    1.042349;    1.042290;    1.041915;    1.042522;    1.042865;    1.042878;    1.043197;    1.043343;    1.043343;
 84;   10.276677;    1.417399;    1.367573;    1.352107;    1.332663;    1.308528;    1.290808;    1.263956;    1.220444;    1.185092;    1.124445;    1.071401;    1.057206;    1.038065;    1.031360;    1.029716;    1.028598;    1.029673;    1.031096;    1.031992;    1.033852;    1.035001;    1.035935;    1.036746;    1.036705;    1.035990;    1.037657;    1.038608;    1.039071;    1.040119;    1.041125;    1.041898;    1.042298;    1.042947;    1.043607;    1.044147;    1.044281;    1.044333;    1.043961;    1.044458;    1.044540;    1.044177;    1.044775;    1.045422;    1.045612;    1.045950;    1.046381;    1.046621;    1.046963;    1.046812;    1.046798;    1.046798;
 85;   10.676107;    1.419378;    1.373714;    1.354521;    1.337911;    1.311255;    1.287497;    1.257081;    1.217211;    1.175214;    1.123803;    1.064386;    1.048832;    1.033798;    1.028375;    1.026569;    1.025532;    1.027517;    1.028633;    1.029286;    1.029085;    1.029651;    1.030512;    1.031087;    1.033170;    1.034475;    1.035488;    1.035929;    1.036655;    1.036301;    1.037360;    1.038155;    1.038469;    1.039386;    1.039679;    1.040451;    1.040846;    1.041094;    1.042174;    1.042463;    1.042850;    1.042463;    1.042660;    1.042801;    1.043697;    1.044239;    1.044497;    1.044379;    1.044898;    1.045151;    1.045014;    1.045014;
 86;    9.333731;    1.419285;    1.372368;    1.349019;    1.326951;    1.305798;    1.284289;    1.258394;    1.219274;    1.178287;    1.132802;    1.069464;    1.054344;    1.035633;    1.027922;    1.028604;    1.026688;    1.027419;    1.028963;    1.028802;    1.028966;    1.029982;    1.030437;    1.032045;    1.033235;    1.033962;    1.034458;    1.034788;    1.035836;    1.036988;    1.037746;    1.038445;    1.039634;    1.040678;    1.041250;    1.041487;    1.041696;    1.043025;    1.043583;    1.043700;    1.043615;    1.043707;    1.043773;    1.043952;    1.044259;    1.043625;    1.044348;    1.044630;    1.044700;    1.044698;    1.044729;    1.044729;
 87;    9.199160;    1.419151;    1.370620;    1.350501;    1.327734;    1.311500;    1.282678;    1.257964;    1.220851;    1.178854;    1.136825;    1.067976;    1.054573;    1.029513;    1.022878;    1.022114;    1.020924;    1.021822;    1.023307;    1.023625;    1.024777;    1.025722;    1.026826;    1.027663;    1.028550;    1.029398;    1.029465;    1.029295;    1.030530;    1.031422;    1.032121;    1.032396;    1.033736;    1.034702;    1.035742;    1.036313;    1.036416;    1.036518;    1.036994;    1.037013;    1.037511;    1.037575;    1.038138;    1.038907;    1.038959;    1.039041;    1.038186;    1.038214;    1.038620;    1.038576;    1.038486;    1.038486;
 88;    9.737035;    1.416013;    1.364637;    1.346674;    1.325272;    1.301975;    1.278047;    1.249576;    1.205205;    1.166705;    1.124193;    1.068639;    1.055253;    1.035490;    1.027756;    1.027165;    1.025568;    1.027262;    1.028190;    1.029123;    1.030188;    1.030333;    1.031593;    1.032106;    1.032969;    1.033042;    1.034614;    1.035658;    1.036548;    1.037579;    1.038581;    1.039485;    1.039956;    1.040797;    1.041184;    1.041701;    1.041636;    1.041625;    1.042375;    1.043045;    1.043192;    1.043349;    1.043647;    1.044070;    1.044124;    1.044393;    1.045056;    1.045433;    1.045539;    1.045252;    1.044898;    1.044898;
 89;   12.125864;    1.417547;    1.370992;    1.358386;    1.331265;    1.306113;    1.284295;    1.259245;    1.220081;    1.178523;    1.125502;    1.072709;    1.056425;    1.039716;    1.031344;    1.028953;    1.027427;    1.028689;    1.030243;    1.031790;    1.032906;    1.033655;    1.033870;    1.035139;    1.036419;    1.036911;    1.037593;    1.038258;    1.038627;    1.038447;    1.038166;    1.039362;    1.040365;    1.041164;    1.042141;    1.042886;    1.043168;    1.044127;    1.045140;    1.045686;    1.046057;    1.046846;    1.046656;    1.046439;    1.045813;    1.045881;    1.046107;    1.046333;    1.046668;    1.046982;    1.047138;    1.047138;
 90;   11.111162;    1.423026;    1.370230;    1.354703;    1.332259;    1.305430;    1.282916;    1.251816;    1.220102;    1.175506;    1.126385;    1.066973;    1.051176;    1.033359;    1.026456;    1.025314;    1.024100;    1.025358;    1.026934;    1.028391;    1.029147;    1.029104;    1.029919;    1.030991;    1.031898;    1.032467;    1.033047;    1.034556;    1.035144;    1.035703;    1.036065;    1.035937;    1.036591;    1.037366;    1.037780;    1.038398;    1.038675;    1.039684;    1.040538;    1.041430;    1.041705;    1.041529;    1.041873;    1.042198;    1.042855;    1.043260;    1.043325;    1.043475;    1.043646;    1.043753;    1.043935;    1.043935;
 91;   15.555167;    1.425103;    1.377161;    1.358836;    1.341150;    1.313779;    1.286651;    1.257756;    1.220168;    1.173774;    1.131955;    1.073368;    1.059165;    1.036103;    1.028199;    1.027489;    1.027062;    1.027498;    1.028504;    1.028564;    1.029306;    1.030361;    1.030651;    1.032718;    1.033573;    1.034223;    1.033889;    1.035557;    1.036826;    1.037949;    1.038125;    1.038088;    1.037892;    1.039425;    1.040728;    1.041622;    1.042107;    1.042222;    1.042435;    1.042995;    1.043450;    1.043833;    1.043943;    1.044219;    1.044712;    1.045320;    1.045688;    1.045802;    1.045974;    1.045804;    1.045694;    1.045694;
 92;    8.997335;    1.426542;    1.374028;    1.357457;    1.337413;    1.311998;    1.284728;    1.255519;    1.221871;    1.177407;    1.120056;    1.061306;    1.050615;    1.027201;    1.020477;    1.019860;    1.018786;    1.020829;    1.021562;    1.021101;    1.022307;    1.023094;    1.023801;    1.024243;    1.026027;    1.027294;    1.028222;    1.028943;    1.030555;    1.031682;    1.032326;    1.032271;    1.032623;    1.033400;    1.034454;    1.034519;    1.034047;    1.034682;    1.035266;    1.036164;    1.036582;    1.036241;    1.036494;    1.037031;    1.037504;    1.037908;    1.037606;    1.037564;    1.036883;    1.037117;    1.037296;    1.037296;
 93;    7.643112;    1.421031;    1.378951;    1.364621;    1.344728;    1.321118;    1.294374;    1.260618;    1.230754;    1.192612;    1.130536;    1.073837;    1.061817;    1.037715;    1.031189;    1.029868;    1.027370;    1.028184;    1.029587;    1.030799;    1.032127;    1.033647;    1.034755;    1.035759;    1.036194;    1.036629;    1.038140;    1.038874;    1.039819;    1.040547;    1.041564;    1.041827;    1.042091;    1.042065;    1.041900;    1.042681;    1.042873;    1.043702;    1.043893;    1.043853;    1.044656;    1.045395;    1.045727;    1.046415;    1.046637;    1.046853;    1.046918;    1.047088;    1.047299;    1.047563;    1.047775;    1.047775;
 94;    7.635749;    1.423782;    1.372502;    1.354005;    1.336515;    1.315581;    1.285199;    1.255838;    1.218311;    1.181446;    1.127908;    1.070156;    1.052371;    1.033855;    1.027940;    1.029840;    1.025800;    1.026509;    1.027600;    1.028864;    1.029277;    1.030633;    1.031798;    1.032786;    1.034162;    1.035064;    1.035305;    1.035484;    1.036379;    1.037185;    1.037771;    1.037898;    1.038081;    1.038308;    1.039337;    1.039905;    1.040281;    1.040631;    1.041404;    1.041237;    1.041876;    1.042046;    1.041670;    1.041769;    1.042117;    1.042441;    1.042644;    1.042423;    1.042402;    1.042734;    1.042924;    1.042924;
 95;    7.597033;    1.416988;    1.368700;    1.354198;    1.331206;    1.299671;    1.281669;    1.251809;    1.226309;    1.180147;    1.134294;    1.070415;    1.062169;    1.040295;    1.031690;    1.031429;    1.030385;    1.031599;    1.032455;    1.034018;    1.035327;    1.036239;    1.036356;    1.036847;    1.038346;    1.039540;    1.040870;    1.041866;    1.042405;    1.043166;    1.044447;    1.045408;    1.046194;    1.046567;    1.046470;    1.047358;    1.048406;    1.048753;    1.048693;    1.049123;    1.049262;    1.049518;    1.050214;    1.050775;    1.050516;    1.050700;    1.051047;    1.051321;    1.051440;    1.051189;    1.051219;    1.051219;
 96;    7.592935;    1.411971;    1.362002;    1.342334;    1.323030;    1.305612;    1.275463;    1.251760;    1.210792;    1.179844;    1.136534;    1.067507;    1.054710;    1.034814;    1.027349;    1.025914;    1.025249;    1.026845;    1.027391;    1.029037;    1.031041;    1.032105;    1.033257;    1.033922;    1.034049;    1.034501;    1.035409;    1.035850;    1.037013;    1.037409;    1.038464;    1.039618;    1.040817;    1.041040;    1.041801;    1.042005;    1.041375;    1.041719;    1.042119;    1.042655;    1.043029;    1.043384;    1.043348;    1.043823;    1.044252;    1.044486;    1.044805;    1.044954;    1.044999;    1.045381;    1.045513;    1.045513;
 97;    7.647410;    1.424346;    1.375479;    1.353019;    1.329185;    1.308611;    1.276639;    1.245875;    1.212698;    1.175754;    1.119623;    1.063144;    1.048482;    1.029895;    1.022127;    1.023853;    1.021787;    1.022101;    1.022610;    1.023679;    1.024148;    1.025948;    1.026944;    1.027504;    1.028328;    1.029022;    1.029631;    1.030886;    1.032100;    1.033031;    1.034003;    1.035067;    1.035654;    1.035361;    1.035327;    1.035077;    1.036211;    1.036532;    1.037581;    1.038154;    1.038709;    1.039448;    1.039802;    1.040397;    1.040522;    1.040330;    1.040357;    1.040751;    1.040776;    1.040434;    1.040595;    1.040595;
 98;    7.590075;    1.424280;    1.377956;    1.357699;    1.336760;    1.314799;    1.284889;    1.256849;    1.225881;    1.174117;    1.125140;    1.069721;    1.060979;    1.037334;    1.028849;    1.027561;    1.026986;    1.029051;    1.030242;    1.031010;    1.031616;    1.033222;    1.034702;    1.035611;    1.036389;    1.037201;    1.038395;    1.038406;    1.038830;    1.039261;    1.040164;    1.040540;    1.041398;    1.042116;    1.042464;    1.043628;    1.044575;    1.045219;    1.045831;    1.046066;    1.046244;    1.046907;    1.047369;    1.047827;    1.048174;    1.048439;    1.048301;    1.048163;    1.048274;    1.048546;    1.048577;    1.048577;
 99;    7.604153;    1.421992;    1.372239;    1.356460;    1.339037;    1.313492;    1.279669;    1.259666;    1.221581;    1.175211;    1.123542;    1.068995;    1.058383;    1.037641;    1.030932;    1.031073;    1.029468;    1.031232;    1.031827;    1.031575;    1.033055;    1.034481;    1.035410;    1.036495;    1.037816;    1.039089;    1.040176;    1.040318;    1.040078;    1.041203;    1.041621;    1.041872;    1.042644;    1.042958;    1.043733;    1.044397;    1.045375;    1.046092;    1.046510;    1.046723;    1.047359;    1.048002;    1.048583;    1.048884;    1.049120;    1.049139;    1.048955;    1.049303;    1.049205;    1.048650;    1.048659;    1.048659;
100;    7.638695;    1.418566;    1.369013;    1.346185;    1.332313;    1.311326;    1.285320;    1.250655;    1.213585;    1.168615;    1.124732;    1.062608;    1.051082;    1.030663;    1.024370;    1.023555;    1.022074;    1.023204;    1.023414;    1.025210;    1.026108;    1.026795;    1.027943;    1.027923;    1.028956;    1.029990;    1.031165;    1.032306;    1.032851;    1.033642;    1.034611;    1.035426;    1.035351;    1.035875;    1.036799;    1.037270;    1.038017;    1.038266;    1.037688;    1.037709;    1.038526;    1.039396;    1.039843;    1.040151;    1.040821;    1.040897;    1.041191;    1.040757;    1.041112;    1.041419;    1.041394;    1.041394;


==> anc/LVM_v0.2/result_simulation/SetC4.6_Modelppca-none-none_CVrkf-ign.csv <==
Repetition;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;PC28;PC29;PC30;PC31;PC32;PC33;PC34;PC35;PC36;PC37;PC38;PC39;PC40;PC41;PC42;PC43;PC44;PC45;PC46;PC47;PC48;PC49;PC50;
Nan;Nan;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  1;    0.121029;   71.140691;   69.246526;   68.428421;   67.775664;   67.238875;   66.442199;   65.174181;   64.045878;   62.861149;   61.536302;   59.740974;   59.006131;   58.344994;   57.940126;   57.920750;   57.896344;   57.926517;   57.944484;   57.977992;   57.980000;   57.991373;   58.024199;   58.033568;   58.064573;   58.091700;   58.109143;   58.112831;   58.123333;   58.117192;   58.124892;   58.134924;   58.140201;   58.151713;   58.156362;   58.167135;   58.195527;   58.208276;   58.219063;   58.225120;   58.225348;   58.213452;   58.211116;   58.207362;   58.214272;   58.223055;   58.227102;   58.223577;   58.221529;   58.224600;   58.225844;   58.225844;
  2;    0.121387;   70.983529;   69.007498;   68.369274;   67.616472;   66.738794;   66.045652;   65.180712;   64.069459;   62.717574;   61.382095;   59.832898;   59.054714;   58.329091;   57.949588;   57.885698;   57.862916;   57.902431;   57.916467;   57.933991;   57.957648;   57.970042;   57.997088;   58.005384;   58.012604;   58.037020;   58.062195;   58.078549;   58.089638;   58.097514;   58.104972;   58.110241;   58.119632;   58.131929;   58.143466;   58.138591;   58.145221;   58.167312;   58.180476;   58.183015;   58.181014;   58.192588;   58.193415;   58.198780;   58.202958;   58.205943;   58.209009;   58.212012;   58.210801;   58.210699;   58.212170;   58.212170;
  3;    0.119989;   71.133994;   69.303239;   68.791157;   68.026587;   67.385189;   66.741156;   65.649244;   64.844941;   63.675602;   61.904832;   59.777970;   59.075882;   58.276518;   57.894885;   57.860785;   57.832016;   57.853027;   57.877128;   57.887845;   57.905160;   57.940867;   57.970503;   58.007321;   58.016038;   58.016238;   58.037018;   58.060095;   58.073948;   58.087152;   58.088712;   58.109353;   58.127031;   58.143547;   58.155338;   58.167799;   58.177666;   58.187121;   58.189668;   58.179267;   58.181683;   58.180911;   58.191994;   58.195199;   58.201544;   58.207444;   58.209910;   58.211128;   58.214284;   58.209913;   58.214660;   58.214660;
  4;    0.172177;   71.625971;   69.713792;   69.198084;   68.512920;   67.530251;   66.602867;   65.933907;   64.987219;   63.561507;   62.074129;   59.847137;   59.210478;   58.532197;   58.167090;   58.139978;   58.101786;   58.113101;   58.153200;   58.168375;   58.179138;   58.215049;   58.240569;   58.261580;   58.287560;   58.306112;   58.322352;   58.339705;   58.355415;   58.355656;   58.346904;   58.354284;   58.365525;   58.379639;   58.399470;   58.402938;   58.414754;   58.420328;   58.443359;   58.459554;   58.469203;   58.463062;   58.443481;   58.452263;   58.461145;   58.468970;   58.468336;   58.466461;   58.461564;   58.463457;   58.465094;   58.465094;
  5;    0.121108;   70.810996;   69.078717;   68.521347;   68.004166;   67.133347;   66.459463;   65.465475;   64.193516;   62.964140;   61.417815;   59.627943;   58.994079;   58.294463;   57.836476;   57.807149;   57.772087;   57.812321;   57.830374;   57.859026;   57.875599;   57.910857;   57.928059;   57.937619;   57.954511;   57.981883;   57.996995;   58.006093;   58.000541;   57.991231;   58.011131;   58.036517;   58.038039;   58.048189;   58.053395;   58.051119;   58.064405;   58.076133;   58.081447;   58.093755;   58.102430;   58.107207;   58.104855;   58.102460;   58.099793;   58.105653;   58.100322;   58.106275;   58.109879;   58.110431;   58.111315;   58.111315;
  6;    0.109865;   70.773008;   68.748879;   68.180884;   67.351474;   66.576551;   65.702882;   64.751353;   63.669918;   62.758458;   61.229068;   59.470644;   58.857619;   58.031903;   57.650136;   57.619480;   57.557953;   57.605445;   57.632265;   57.676322;   57.696005;   57.714480;   57.730035;   57.747620;   57.751311;   57.745056;   57.767629;   57.780841;   57.795443;   57.813108;   57.820506;   57.832446;   57.839270;   57.839472;   57.846671;   57.870701;   57.882127;   57.884075;   57.898944;   57.912656;   57.922453;   57.931660;   57.931962;   57.933627;   57.928870;   57.929810;   57.935504;   57.942221;   57.947225;   57.949018;   57.943465;   57.943465;
  7;    0.115990;   71.340365;   69.492891;   68.747316;   68.290722;   67.421895;   66.503047;   65.785462;   64.495826;   63.239848;   61.377409;   59.659491;   59.037387;   58.353489;   57.976365;   57.929282;   57.886833;   57.912270;   57.931454;   57.936543;   57.959200;   57.960220;   57.986675;   58.016829;   58.036747;   58.057125;   58.074963;   58.097991;   58.110333;   58.124609;   58.128296;   58.149813;   58.158271;   58.162380;   58.157269;   58.159648;   58.171595;   58.179456;   58.192891;   58.200010;   58.198061;   58.183446;   58.192051;   58.201037;   58.200879;   58.202029;   58.205785;   58.214023;   58.215794;   58.218082;   58.218776;   58.218776;
  8;    0.110894;   70.737156;   68.977441;   68.437915;   67.912288;   67.271035;   66.263221;   65.417258;   64.015633;   62.693844;   61.216493;   59.560044;   58.926623;   57.953264;   57.581181;   57.567311;   57.526160;   57.553217;   57.570473;   57.591323;   57.610372;   57.632876;   57.649904;   57.665581;   57.679807;   57.685455;   57.715133;   57.735630;   57.754624;   57.760445;   57.755863;   57.774215;   57.794343;   57.809887;   57.825113;   57.833754;   57.844168;   57.850273;   57.858276;   57.854114;   57.860173;   57.876361;   57.888874;   57.895137;   57.903008;   57.907723;   57.903331;   57.904939;   57.907371;   57.906182;   57.908106;   57.908106;
  9;    0.106846;   71.136130;   69.231484;   68.795295;   67.971539;   67.204611;   66.292753;   65.629207;   64.707239;   63.359304;   61.615161;   59.629351;   58.926968;   58.236539;   57.834919;   57.801968;   57.764523;   57.782926;   57.828459;   57.850266;   57.894745;   57.911314;   57.928685;   57.935882;   57.949488;   57.946420;   57.963254;   57.966630;   58.003225;   58.026682;   58.042290;   58.055398;   58.062518;   58.072318;   58.091578;   58.099218;   58.098531;   58.092915;   58.106598;   58.117921;   58.124727;   58.128351;   58.131126;   58.134969;   58.141403;   58.148265;   58.152370;   58.157260;   58.161543;   58.163440;   58.164072;   58.164072;
 10;    0.109901;   70.895397;   69.158154;   68.563755;   67.892423;   67.364973;   66.327652;   65.730451;   64.871397;   63.434961;   61.984621;   59.598387;   58.819882;   58.078242;   57.721635;   57.690162;   57.661840;   57.708731;   57.746440;   57.773026;   57.779084;   57.811384;   57.840809;   57.856879;   57.883794;   57.910087;   57.923946;   57.932940;   57.939871;   57.948398;   57.971192;   57.983392;   57.995366;   58.006324;   58.002894;   58.019539;   58.031074;   58.043295;   58.046329;   58.050126;   58.056098;   58.066202;   58.079241;   58.085592;   58.088270;   58.095519;   58.097585;   58.097533;   58.095166;   58.096503;   58.097367;   58.097367;
 11;    0.108104;   70.920447;   69.026313;   68.509893;   67.719469;   66.882745;   66.257519;   65.234261;   64.017926;   62.858588;   61.571098;   59.447549;   58.740420;   58.115881;   57.769251;   57.730253;   57.694311;   57.722531;   57.752407;   57.774232;   57.779482;   57.810632;   57.830410;   57.841695;   57.849166;   57.864791;   57.873030;   57.891770;   57.920580;   57.934381;   57.957972;   57.967190;   57.994610;   58.007544;   58.015793;   58.028689;   58.028976;   58.035619;   58.034281;   58.036299;   58.040168;   58.053558;   58.059935;   58.051027;   58.052477;   58.058219;   58.063476;   58.067737;   58.070749;   58.071418;   58.073384;   58.073384;
 12;    0.108366;   70.825756;   68.888169;   68.154823;   67.587535;   66.870161;   66.132020;   65.298258;   64.341757;   62.666169;   61.553520;   59.224611;   58.624030;   57.841543;   57.485003;   57.468167;   57.418810;   57.461047;   57.479405;   57.499240;   57.532709;   57.552156;   57.558714;   57.569977;   57.586715;   57.588980;   57.607600;   57.614383;   57.617695;   57.612057;   57.622107;   57.619619;   57.639739;   57.648142;   57.658135;   57.662656;   57.666593;   57.683553;   57.697572;   57.699789;   57.712136;   57.717386;   57.727029;   57.735361;   57.742446;   57.752000;   57.759324;   57.763916;   57.761767;   57.757573;   57.758327;   57.758327;
 13;    0.108049;   70.879127;   69.114311;   68.595930;   67.876614;   67.271063;   66.272076;   65.265421;   64.259486;   63.268785;   61.564917;   59.639260;   58.939495;   58.144725;   57.826721;   57.784834;   57.770623;   57.798355;   57.826374;   57.825623;   57.845643;   57.853582;   57.860344;   57.898065;   57.917588;   57.942131;   57.978989;   58.001728;   58.017273;   58.034542;   58.058555;   58.072398;   58.080987;   58.083481;   58.086041;   58.087746;   58.093107;   58.096353;   58.101905;   58.101156;   58.109528;   58.114959;   58.114566;   58.119275;   58.125680;   58.125945;   58.132103;   58.137818;   58.141515;   58.141515;   58.143083;   58.143083;
 14;    0.108804;   70.796701;   69.165361;   68.517544;   67.893422;   67.376916;   66.363011;   65.540877;   64.508523;   62.870705;   61.439051;   59.600352;   58.949150;   58.233751;   57.807396;   57.772086;   57.735562;   57.751387;   57.781205;   57.805850;   57.835021;   57.863102;   57.882673;   57.884965;   57.916318;   57.932037;   57.926984;   57.958004;   57.984936;   57.994791;   58.017754;   58.029312;   58.038490;   58.052423;   58.055687;   58.058391;   58.060583;   58.048524;   58.063318;   58.069242;   58.075831;   58.090121;   58.097604;   58.099389;   58.103178;   58.110914;   58.113813;   58.113487;   58.111886;   58.112213;   58.114922;   58.114922;
 15;    0.108646;   70.475653;   68.819017;   68.276580;   67.803879;   67.000064;   66.188790;   65.013641;   63.915429;   63.123274;   61.599726;   59.473468;   58.865783;   57.931121;   57.572328;   57.520822;   57.473308;   57.496122;   57.532454;   57.574807;   57.597384;   57.619540;   57.637852;   57.646730;   57.646362;   57.670900;   57.680734;   57.676989;   57.696820;   57.716548;   57.725362;   57.727481;   57.728477;   57.736210;   57.739576;   57.754648;   57.771702;   57.781540;   57.784270;   57.801923;   57.814376;   57.822741;   57.824406;   57.814057;   57.820016;   57.828248;   57.831877;   57.829008;   57.835026;   57.837761;   57.839965;   57.839965;
 16;    0.108169;   71.466528;   69.443282;   68.660726;   68.200888;   67.423863;   66.739737;   65.796889;   64.643636;   63.507471;   61.816041;   60.075925;   59.342050;   58.552258;   58.174573;   58.122715;   58.099829;   58.116556;   58.143245;   58.172946;   58.213144;   58.226639;   58.252845;   58.270464;   58.276486;   58.301572;   58.326504;   58.347907;   58.352846;   58.345282;   58.338728;   58.360928;   58.379701;   58.397167;   58.411257;   58.432555;   58.446949;   58.461723;   58.473233;   58.477850;   58.480290;   58.473769;   58.473435;   58.485996;   58.490813;   58.495484;   58.495135;   58.497466;   58.495821;   58.497151;   58.499575;   58.499575;
 17;    0.109037;   70.865247;   68.949956;   68.215699;   67.553440;   66.755062;   65.678756;   64.751621;   63.744644;   62.418753;   60.982811;   59.395078;   58.692326;   57.929055;   57.547873;   57.491766;   57.452945;   57.495976;   57.516061;   57.529124;   57.565575;   57.585346;   57.591081;   57.606813;   57.608910;   57.641584;   57.664977;   57.681763;   57.683773;   57.680082;   57.685686;   57.715700;   57.736380;   57.753552;   57.766622;   57.778423;   57.783596;   57.777755;   57.794176;   57.804344;   57.812626;   57.818022;   57.819763;   57.819771;   57.826201;   57.821229;   57.821456;   57.820755;   57.825494;   57.830844;   57.825733;   57.825733;
 18;    0.110979;   71.082536;   69.192607;   68.424294;   67.815812;   66.906768;   66.156513;   65.354692;   64.189050;   62.971849;   61.800446;   59.503289;   58.871337;   58.093053;   57.683335;   57.655594;   57.615535;   57.645442;   57.665408;   57.693296;   57.714851;   57.739443;   57.736867;   57.749417;   57.754297;   57.773634;   57.777000;   57.809423;   57.835465;   57.859328;   57.873042;   57.887046;   57.896038;   57.902895;   57.921555;   57.936402;   57.941832;   57.958598;   57.964235;   57.965055;   57.978814;   57.986756;   57.990166;   58.001033;   58.002800;   58.004365;   58.008306;   58.009462;   58.010469;   58.013177;   58.014321;   58.014321;
 19;    0.114550;   70.862949;   69.080559;   68.504311;   67.844356;   66.997347;   66.320736;   65.561077;   64.300963;   63.080520;   61.709979;   59.692274;   59.004304;   58.240860;   57.891990;   57.833691;   57.789955;   57.839202;   57.854523;   57.851565;   57.854713;   57.889304;   57.923698;   57.948822;   57.976580;   57.995855;   58.008932;   58.016685;   58.026238;   58.037190;   58.061640;   58.076468;   58.083904;   58.096120;   58.115535;   58.136690;   58.148348;   58.155810;   58.153275;   58.158723;   58.159217;   58.159406;   58.170248;   58.175497;   58.180765;   58.189122;   58.194001;   58.197788;   58.196473;   58.199589;   58.200553;   58.200553;
 20;    0.109561;   70.793500;   68.958968;   68.493848;   67.969422;   67.169877;   66.466953;   65.239564;   64.182943;   62.917075;   61.183275;   59.554283;   58.959374;   58.136196;   57.712560;   57.676212;   57.645652;   57.674576;   57.703167;   57.699629;   57.722141;   57.742286;   57.793670;   57.827568;   57.852512;   57.861457;   57.872518;   57.894146;   57.905506;   57.918284;   57.938255;   57.947928;   57.967469;   57.976661;   57.974696;   57.974852;   58.004205;   58.021223;   58.027285;   58.033721;   58.027677;   58.035589;   58.039548;   58.048932;   58.052281;   58.054914;   58.057907;   58.057926;   58.064439;   58.068069;   58.066955;   58.066955;
 21;    0.108207;   70.707862;   69.029935;   68.620643;   67.808174;   67.000473;   66.411048;   65.370508;   64.223012;   63.012608;   61.096844;   59.294711;   58.784131;   58.050575;   57.742543;   57.702451;   57.667576;   57.689575;   57.730846;   57.750979;   57.782328;   57.796744;   57.825283;   57.843387;   57.857133;   57.877409;   57.893584;   57.908719;   57.923388;   57.945541;   57.972886;   57.989229;   58.006684;   58.011358;   58.012989;   57.998153;   57.984281;   57.991366;   58.002694;   58.000591;   58.014041;   58.017402;   58.017324;   58.020720;   58.033189;   58.040282;   58.042007;   58.038190;   58.042561;   58.045242;   58.044529;   58.044529;
 22;    0.107742;   71.422684;   69.519665;   68.938443;   68.136115;   67.272294;   66.438135;   65.494636;   64.244595;   62.874286;   61.308432;   59.734192;   58.990038;   58.289131;   57.808342;   57.760013;   57.746257;   57.791077;   57.815171;   57.837624;   57.857178;   57.862507;   57.861672;   57.898527;   57.913412;   57.913623;   57.927409;   57.938342;   57.965395;   57.993022;   58.013831;   58.032598;   58.040837;   58.056950;   58.071322;   58.083710;   58.096232;   58.100142;   58.117833;   58.123001;   58.122385;   58.116464;   58.127216;   58.130326;   58.133406;   58.144060;   58.147558;   58.146708;   58.141707;   58.143189;   58.142349;   58.142349;
 23;    0.108983;   70.991728;   69.137940;   68.603242;   67.811911;   67.015777;   66.248589;   65.097869;   63.962216;   62.527611;   61.393942;   59.589924;   58.960733;   58.256206;   57.872863;   57.845831;   57.820276;   57.844706;   57.891287;   57.925125;   57.938307;   57.949148;   57.972688;   57.974003;   57.995916;   58.002865;   58.009580;   58.027021;   58.051052;   58.067584;   58.069310;   58.078026;   58.088633;   58.109106;   58.114492;   58.136879;   58.157525;   58.169062;   58.172480;   58.185604;   58.190853;   58.199439;   58.203204;   58.209599;   58.213710;   58.216025;   58.216738;   58.215934;   58.217523;   58.217802;   58.217071;   58.217071;
 24;    0.109664;   70.967842;   69.078646;   68.583356;   67.621347;   66.837739;   65.963625;   65.055052;   64.302125;   63.192535;   61.448827;   59.395250;   58.690012;   58.027367;   57.643428;   57.621270;   57.604094;   57.605385;   57.637124;   57.658254;   57.679924;   57.704946;   57.721785;   57.768351;   57.801883;   57.831481;   57.840750;   57.841290;   57.844817;   57.835430;   57.851114;   57.865287;   57.888351;   57.910837;   57.919759;   57.921547;   57.924939;   57.916663;   57.929942;   57.938943;   57.945083;   57.948522;   57.954642;   57.953182;   57.954806;   57.957930;   57.964631;   57.956086;   57.960698;   57.957824;   57.958730;   57.958730;
 25;    0.109828;   70.568103;   68.788507;   68.352642;   67.628344;   66.828486;   65.969132;   65.140864;   64.084903;   62.925920;   61.662187;   59.473655;   58.652127;   58.004835;   57.679589;   57.660925;   57.588955;   57.596323;   57.615570;   57.635981;   57.666129;   57.691976;   57.710093;   57.738363;   57.756090;   57.771269;   57.768049;   57.777636;   57.804740;   57.831391;   57.850691;   57.866167;   57.883582;   57.898758;   57.905437;   57.913415;   57.907538;   57.900429;   57.904529;   57.919524;   57.923342;   57.921347;   57.922129;   57.928679;   57.921944;   57.931258;   57.937872;   57.943135;   57.942748;   57.938843;   57.941430;   57.941430;
 26;    0.136532;   71.389777;   69.360486;   68.619465;   68.108314;   67.265581;   66.679665;   65.856235;   64.792574;   63.193382;   61.692635;   60.004111;   59.504390;   58.468412;   58.073453;   58.011096;   57.981523;   57.988216;   58.020327;   58.020574;   58.067771;   58.093982;   58.107142;   58.135683;   58.166063;   58.177362;   58.183420;   58.188189;   58.197151;   58.183093;   58.200410;   58.206346;   58.215077;   58.247259;   58.260915;   58.269301;   58.282514;   58.288694;   58.296084;   58.308472;   58.311803;   58.311334;   58.319165;   58.325173;   58.329786;   58.335322;   58.333925;   58.340134;   58.332376;   58.335671;   58.339402;   58.339402;
 27;    0.109559;   70.747042;   68.897373;   68.310681;   67.868210;   67.216297;   66.028043;   65.053951;   64.080110;   63.093710;   61.665888;   59.498641;   58.853752;   57.960797;   57.636771;   57.615587;   57.589493;   57.624543;   57.652932;   57.667880;   57.702320;   57.710034;   57.713063;   57.751397;   57.769369;   57.780518;   57.797290;   57.815283;   57.837992;   57.853174;   57.876193;   57.891371;   57.900981;   57.906778;   57.911018;   57.909407;   57.911771;   57.926564;   57.935269;   57.938489;   57.938511;   57.931425;   57.939456;   57.941050;   57.952496;   57.961122;   57.968715;   57.969674;   57.973967;   57.978712;   57.979178;   57.979178;
 28;    0.112389;   70.995175;   69.019056;   68.305559;   67.587821;   66.945224;   66.020775;   65.024554;   64.128116;   63.036314;   61.714265;   59.524834;   58.814190;   58.058630;   57.669934;   57.639186;   57.596853;   57.619572;   57.648266;   57.692221;   57.731408;   57.754617;   57.762799;   57.766539;   57.761259;   57.790761;   57.805387;   57.826801;   57.855948;   57.865526;   57.867162;   57.885374;   57.885375;   57.898820;   57.904231;   57.911027;   57.913079;   57.917494;   57.917497;   57.922139;   57.922880;   57.928359;   57.941535;   57.950128;   57.953261;   57.961494;   57.968081;   57.971671;   57.974666;   57.978351;   57.977783;   57.977783;
 29;    0.108427;   71.079216;   69.150734;   68.580038;   67.740588;   67.129631;   66.317371;   65.106279;   64.035797;   62.692821;   61.478532;   59.727879;   58.963915;   58.105451;   57.751953;   57.708065;   57.678726;   57.708102;   57.735162;   57.763050;   57.774448;   57.784527;   57.793241;   57.831466;   57.854054;   57.872281;   57.889516;   57.906773;   57.911631;   57.917975;   57.940539;   57.956769;   57.970049;   57.973074;   57.979122;   57.990860;   57.995841;   57.997013;   58.005985;   58.017730;   58.030147;   58.039406;   58.039818;   58.047846;   58.052287;   58.056993;   58.062004;   58.062073;   58.063562;   58.063946;   58.065950;   58.065950;
 30;    0.112575;   71.087577;   69.258325;   68.818207;   68.294708;   67.372912;   66.297862;   65.372218;   64.488419;   63.327297;   61.589488;   59.933922;   59.424399;   58.450798;   58.059413;   58.015760;   58.012594;   58.043341;   58.062502;   58.087871;   58.122761;   58.144123;   58.141227;   58.157851;   58.185426;   58.202809;   58.212255;   58.212248;   58.235206;   58.256394;   58.277214;   58.291596;   58.307035;   58.316510;   58.329278;   58.344390;   58.349623;   58.354220;   58.353087;   58.351844;   58.366058;   58.372525;   58.373045;   58.383921;   58.390529;   58.390843;   58.392448;   58.394142;   58.399674;   58.395597;   58.398590;   58.398590;
 31;    0.107196;   71.000433;   69.061269;   68.537834;   67.928343;   66.822747;   66.180065;   65.364746;   64.374841;   63.066309;   61.462067;   59.635089;   58.960788;   58.183391;   57.748011;   57.713974;   57.681891;   57.702642;   57.744040;   57.768465;   57.783289;   57.793272;   57.799180;   57.819148;   57.839276;   57.853514;   57.881024;   57.892946;   57.901930;   57.907462;   57.918482;   57.915615;   57.927043;   57.937071;   57.927815;   57.946373;   57.954344;   57.951972;   57.950542;   57.972409;   57.970532;   57.967506;   57.968472;   57.971189;   57.975537;   57.979797;   57.990313;   57.996074;   57.999115;   57.999549;   58.001844;   58.001844;
 32;    0.109675;   70.983506;   69.114960;   68.530836;   67.869146;   66.943018;   65.963281;   65.002444;   64.002659;   62.835413;   61.277581;   59.469270;   58.759963;   58.087020;   57.664350;   57.639164;   57.616280;   57.637329;   57.676539;   57.701283;   57.717436;   57.747848;   57.765646;   57.794525;   57.820506;   57.837995;   57.851264;   57.862943;   57.871193;   57.871238;   57.879855;   57.885288;   57.905804;   57.916959;   57.912062;   57.919073;   57.923049;   57.929366;   57.934918;   57.943590;   57.950996;   57.958959;   57.959935;   57.961165;   57.971506;   57.972835;   57.976039;   57.979820;   57.981482;   57.977042;   57.981450;   57.981450;
 33;    0.110598;   70.786013;   68.854288;   68.337977;   67.602226;   66.874271;   66.277906;   65.196868;   64.221387;   62.695801;   61.136151;   59.247090;   58.610310;   57.893885;   57.456405;   57.448083;   57.397222;   57.414436;   57.441053;   57.463405;   57.484508;   57.516255;   57.537097;   57.545749;   57.561858;   57.565770;   57.583953;   57.595752;   57.615986;   57.630360;   57.648163;   57.669036;   57.687244;   57.696423;   57.703702;   57.706350;   57.726033;   57.746603;   57.756469;   57.763963;   57.767119;   57.768548;   57.773514;   57.778037;   57.781129;   57.788188;   57.791791;   57.792042;   57.776806;   57.779558;   57.782016;   57.782016;
 34;    0.108049;   70.999315;   69.254448;   68.640724;   68.067786;   67.395263;   66.430644;   65.490273;   64.332248;   63.353669;   61.993903;   59.777396;   59.166868;   58.296834;   57.901861;   57.869551;   57.842229;   57.871580;   57.890439;   57.913359;   57.921131;   57.924374;   57.948858;   57.973572;   58.012662;   58.030171;   58.048298;   58.061198;   58.060687;   58.050729;   58.046455;   58.071840;   58.095824;   58.108277;   58.123615;   58.123704;   58.132935;   58.130277;   58.113179;   58.131353;   58.139931;   58.143537;   58.137573;   58.144915;   58.154253;   58.156935;   58.156282;   58.157950;   58.161766;   58.163599;   58.164868;   58.164868;
 35;    0.110172;   70.959474;   69.071491;   68.682921;   67.930382;   67.011766;   66.626176;   65.655297;   64.263841;   63.241115;   61.474324;   59.484453;   58.783772;   58.148894;   57.780499;   57.741389;   57.680089;   57.704452;   57.725852;   57.747158;   57.777446;   57.798700;   57.813349;   57.826444;   57.836271;   57.856741;   57.863462;   57.881621;   57.913710;   57.939851;   57.958723;   57.974785;   57.979630;   57.998141;   58.003914;   58.011854;   58.026576;   58.030611;   58.035741;   58.040218;   58.042497;   58.050495;   58.053567;   58.061455;   58.062746;   58.063197;   58.070989;   58.076953;   58.075426;   58.074218;   58.075074;   58.075074;
 36;    0.108647;   70.358686;   68.668000;   68.040634;   67.331815;   66.789640;   66.028441;   65.062201;   63.720719;   62.190887;   60.736396;   59.240302;   58.550549;   57.870487;   57.502100;   57.491122;   57.462438;   57.500032;   57.529526;   57.553569;   57.561455;   57.589514;   57.590612;   57.618467;   57.621126;   57.617092;   57.643541;   57.657505;   57.678702;   57.698794;   57.712924;   57.740787;   57.752289;   57.752343;   57.758784;   57.756217;   57.771030;   57.781866;   57.794867;   57.803787;   57.804397;   57.807585;   57.807071;   57.811344;   57.821460;   57.831385;   57.837405;   57.838138;   57.835655;   57.836200;   57.835849;   57.835849;
 37;    0.109367;   70.892010;   69.039163;   68.518067;   67.886284;   67.210632;   66.470372;   65.307405;   64.312755;   62.808089;   61.312768;   59.479674;   58.827222;   57.983234;   57.626330;   57.602040;   57.573665;   57.595684;   57.643906;   57.662555;   57.662863;   57.672712;   57.685967;   57.705259;   57.732409;   57.755658;   57.770757;   57.796582;   57.823343;   57.842189;   57.856670;   57.860743;   57.875195;   57.890106;   57.895432;   57.907543;   57.920253;   57.927561;   57.923396;   57.915919;   57.917534;   57.915530;   57.930961;   57.932132;   57.931679;   57.938737;   57.939788;   57.939618;   57.941159;   57.943514;   57.945714;   57.945714;
 38;    0.110489;   70.958059;   69.182541;   68.622644;   67.851852;   66.944185;   66.093757;   65.279707;   64.352051;   62.947931;   61.367813;   59.721130;   59.008884;   58.275911;   57.840778;   57.827790;   57.778406;   57.816444;   57.861822;   57.889146;   57.899924;   57.915278;   57.911871;   57.897837;   57.906922;   57.938326;   57.948048;   57.964146;   57.993735;   58.019330;   58.032115;   58.038583;   58.032093;   58.050132;   58.053823;   58.071215;   58.071773;   58.086549;   58.102348;   58.110761;   58.119085;   58.119951;   58.127337;   58.135580;   58.140569;   58.142008;   58.141627;   58.143939;   58.140973;   58.143003;   58.146520;   58.146520;
 39;    0.109482;   70.552989;   68.888330;   68.366370;   67.706734;   66.976965;   65.927333;   65.007630;   63.801130;   62.549263;   61.407387;   59.379264;   58.744416;   58.082917;   57.654101;   57.612887;   57.563178;   57.586279;   57.594995;   57.623644;   57.631961;   57.657764;   57.698417;   57.727783;   57.745630;   57.757463;   57.775980;   57.783484;   57.799859;   57.801234;   57.804910;   57.810529;   57.811522;   57.830212;   57.845432;   57.849728;   57.840311;   57.862408;   57.879038;   57.889113;   57.892685;   57.894787;   57.896749;   57.910552;   57.914069;   57.923142;   57.925443;   57.924405;   57.928646;   57.926941;   57.929820;   57.929820;
 40;    0.109646;   70.568585;   68.821902;   68.236660;   67.617278;   66.480646;   65.813148;   64.884304;   63.881144;   62.480720;   61.016380;   59.243631;   58.571021;   57.819959;   57.505444;   57.459970;   57.412800;   57.431085;   57.470599;   57.480382;   57.498319;   57.521535;   57.542275;   57.569203;   57.576686;   57.573927;   57.587998;   57.608050;   57.628327;   57.643918;   57.654594;   57.662874;   57.671402;   57.680386;   57.698076;   57.704278;   57.714619;   57.719552;   57.728861;   57.737607;   57.735838;   57.718210;   57.732825;   57.737015;   57.746101;   57.752373;   57.749160;   57.755928;   57.756328;   57.752131;   57.754773;   57.754773;
 41;    0.111425;   70.990615;   69.020850;   68.373396;   67.733931;   67.012121;   66.126667;   65.234164;   64.112803;   62.694539;   61.340383;   59.561900;   58.911358;   58.150055;   57.695559;   57.649665;   57.631620;   57.645783;   57.684145;   57.717178;   57.726364;   57.736196;   57.753028;   57.780694;   57.792426;   57.806026;   57.831179;   57.856449;   57.870669;   57.879591;   57.884277;   57.894874;   57.914857;   57.925178;   57.929237;   57.949101;   57.966262;   57.963024;   57.959497;   57.961903;   57.962387;   57.974510;   57.981320;   57.984181;   57.984237;   57.988672;   57.989804;   57.996749;   58.001613;   58.004069;   58.001211;   58.001211;
 42;    0.110745;   71.272468;   69.413022;   68.823808;   68.003970;   67.240234;   66.376254;   65.733080;   64.391875;   63.276273;   61.496589;   59.735384;   59.108658;   58.240305;   57.820869;   57.789416;   57.765999;   57.791257;   57.825258;   57.842518;   57.860993;   57.880698;   57.906733;   57.923147;   57.960303;   57.979530;   57.999975;   58.020679;   58.033298;   58.050062;   58.059219;   58.050819;   58.035233;   58.053205;   58.066076;   58.081143;   58.098423;   58.108559;   58.110492;   58.112010;   58.118755;   58.119726;   58.129526;   58.144880;   58.151786;   58.158094;   58.157931;   58.154914;   58.159464;   58.160011;   58.161089;   58.161089;
 43;    0.108950;   70.845440;   68.954285;   68.312645;   67.779717;   67.026843;   66.207858;   64.909614;   64.018422;   62.762273;   61.500524;   59.339920;   58.675980;   58.071288;   57.661459;   57.591559;   57.571416;   57.587379;   57.611405;   57.647920;   57.674568;   57.692539;   57.710420;   57.728285;   57.757805;   57.775174;   57.795290;   57.810538;   57.817511;   57.826738;   57.843163;   57.847517;   57.857235;   57.880225;   57.891687;   57.900775;   57.904304;   57.907652;   57.914983;   57.916673;   57.927997;   57.940330;   57.947690;   57.950829;   57.954467;   57.957770;   57.961914;   57.962225;   57.970746;   57.973922;   57.977397;   57.977397;
 44;    0.108373;   71.289971;   69.330056;   68.787306;   68.020111;   67.425793;   66.559591;   65.446800;   64.464631;   63.391742;   61.583169;   59.736685;   59.035519;   58.402238;   57.955862;   57.910787;   57.885758;   57.894271;   57.939984;   57.971790;   57.986626;   58.012038;   58.032242;   58.045704;   58.057844;   58.073557;   58.092725;   58.113009;   58.127676;   58.142991;   58.154927;   58.154775;   58.169744;   58.184478;   58.189396;   58.200474;   58.214944;   58.221949;   58.224242;   58.229967;   58.234445;   58.240038;   58.244039;   58.245154;   58.253590;   58.259346;   58.270491;   58.272723;   58.264486;   58.269765;   58.270264;   58.270264;
 45;    0.112590;   70.861366;   69.014925;   68.309597;   67.588465;   66.939516;   66.252135;   65.323512;   64.154500;   62.829865;   61.637123;   59.648839;   58.954218;   58.257528;   57.847203;   57.813440;   57.798657;   57.833509;   57.854825;   57.878809;   57.911084;   57.926341;   57.951028;   57.981654;   57.993617;   58.007669;   58.024972;   58.018057;   58.033673;   58.046781;   58.070832;   58.091139;   58.108597;   58.119304;   58.129740;   58.136941;   58.151186;   58.164180;   58.171891;   58.186062;   58.194581;   58.187089;   58.182420;   58.196841;   58.197026;   58.193323;   58.193616;   58.197637;   58.200958;   58.200269;   58.200649;   58.200649;
 46;    0.109155;   70.725977;   68.891339;   68.159146;   67.457527;   66.586184;   65.845110;   64.768002;   63.788515;   62.515969;   61.395664;   59.373978;   58.676313;   57.929030;   57.619500;   57.571149;   57.520508;   57.548988;   57.582216;   57.598978;   57.618913;   57.636918;   57.635973;   57.673962;   57.683451;   57.708862;   57.730891;   57.742593;   57.753665;   57.777201;   57.791796;   57.802637;   57.819301;   57.828778;   57.825921;   57.832968;   57.834938;   57.834046;   57.825643;   57.836111;   57.851855;   57.865594;   57.873550;   57.882439;   57.889337;   57.891121;   57.896437;   57.890214;   57.891198;   57.894010;   57.896775;   57.896775;
 47;    0.108905;   71.510405;   69.508124;   69.024904;   68.235603;   67.579588;   66.806083;   65.720698;   64.827717;   63.562444;   61.815950;   59.760241;   59.078969;   58.342961;   57.912741;   57.855232;   57.824974;   57.844064;   57.860375;   57.890724;   57.922103;   57.936775;   57.934592;   57.974716;   57.985255;   58.009634;   58.021191;   58.027841;   58.026929;   58.043432;   58.059812;   58.071206;   58.096412;   58.102456;   58.111629;   58.106839;   58.115677;   58.113020;   58.122564;   58.142308;   58.156784;   58.161769;   58.165319;   58.168929;   58.182663;   58.185188;   58.190287;   58.190350;   58.192773;   58.195600;   58.194881;   58.194881;
 48;    0.108667;   70.798284;   68.966403;   68.380219;   67.870021;   66.867974;   66.023065;   65.156747;   63.879060;   63.016934;   61.631647;   59.557604;   58.814386;   58.048342;   57.697122;   57.660630;   57.631240;   57.661508;   57.692697;   57.699582;   57.737496;   57.773923;   57.798288;   57.815692;   57.832502;   57.840231;   57.848511;   57.878545;   57.891511;   57.902400;   57.924366;   57.940315;   57.939555;   57.936701;   57.915497;   57.925723;   57.943643;   57.961020;   57.977768;   57.993380;   58.003113;   58.007285;   58.017339;   58.022050;   58.027347;   58.028808;   58.020039;   58.019067;   58.018792;   58.021419;   58.021153;   58.021153;
 49;    0.107744;   70.813239;   69.186284;   68.708075;   67.767291;   67.155556;   66.085557;   65.375246;   64.223365;   62.928736;   61.405158;   59.539506;   58.923696;   58.201072;   57.796969;   57.768508;   57.730630;   57.756690;   57.793485;   57.803589;   57.838928;   57.877665;   57.899967;   57.909561;   57.924435;   57.945589;   57.954381;   57.963125;   57.993784;   58.014923;   58.025433;   58.035248;   58.042359;   58.040183;   58.027376;   58.029399;   58.047173;   58.065135;   58.077270;   58.081310;   58.086844;   58.094725;   58.097977;   58.103110;   58.104300;   58.092950;   58.099174;   58.104609;   58.109174;   58.108751;   58.109586;   58.109586;
 50;    0.111707;   71.085331;   69.144216;   68.538600;   67.971994;   67.177714;   66.424692;   65.266462;   64.383566;   62.733041;   61.256902;   59.569164;   58.921546;   58.298806;   57.883456;   57.837446;   57.781394;   57.811224;   57.850546;   57.868122;   57.879062;   57.907886;   57.925794;   57.948922;   57.971889;   57.987288;   58.000699;   58.011271;   58.031814;   58.046685;   58.054528;   58.067785;   58.073914;   58.085287;   58.088678;   58.097399;   58.113567;   58.119614;   58.137721;   58.153908;   58.162513;   58.166687;   58.167547;   58.170467;   58.171060;   58.176361;   58.182640;   58.185963;   58.190187;   58.193159;   58.185329;   58.185329;
 51;    0.129624;   71.614074;   69.522425;   68.833815;   68.239932;   67.272058;   66.271009;   65.438151;   64.536644;   63.329359;   61.723729;   59.970374;   59.259945;   58.415740;   57.944147;   57.946065;   57.896983;   57.922883;   57.963903;   57.994210;   58.010012;   58.019362;   58.053105;   58.071763;   58.094644;   58.098038;   58.104208;   58.123232;   58.143098;   58.157468;   58.175053;   58.198463;   58.202365;   58.201713;   58.201521;   58.215786;   58.232157;   58.242224;   58.248241;   58.258023;   58.260582;   58.264823;   58.261618;   58.263476;   58.274457;   58.282659;   58.282050;   58.281614;   58.288849;   58.292633;   58.291898;   58.291898;
 52;    0.109295;   70.856690;   68.857484;   68.181550;   67.550581;   66.880704;   66.181685;   65.243461;   64.252940;   62.585611;   61.188993;   59.552542;   58.754311;   58.104529;   57.727570;   57.688245;   57.653615;   57.674909;   57.690235;   57.739294;   57.774361;   57.791907;   57.802063;   57.821304;   57.820292;   57.801088;   57.837565;   57.859220;   57.866278;   57.883449;   57.881304;   57.907535;   57.924357;   57.939043;   57.949600;   57.963225;   57.967190;   57.964562;   57.970091;   57.978222;   57.989749;   57.995965;   58.005888;   58.008057;   58.003031;   58.006431;   58.014470;   58.020288;   58.021980;   58.024624;   58.021120;   58.021120;
 53;    0.109226;   70.686569;   68.942605;   68.344386;   67.671063;   67.025481;   66.235711;   65.102752;   63.855844;   62.444822;   61.099857;   59.363437;   58.726968;   58.037880;   57.663556;   57.607086;   57.556897;   57.582807;   57.588724;   57.598970;   57.634612;   57.662060;   57.686325;   57.706294;   57.731012;   57.741271;   57.758253;   57.772235;   57.788162;   57.797950;   57.800833;   57.826932;   57.846078;   57.858652;   57.871746;   57.880076;   57.885066;   57.892365;   57.896475;   57.892424;   57.897808;   57.898320;   57.909156;   57.914093;   57.919896;   57.929680;   57.930477;   57.932884;   57.933039;   57.929933;   57.931749;   57.931749;
 54;    0.109131;   71.026848;   69.168556;   68.504534;   67.770958;   67.062875;   66.288255;   65.346135;   64.271441;   63.087290;   61.701106;   59.778454;   58.984743;   58.180231;   57.789269;   57.755088;   57.719555;   57.747202;   57.760327;   57.799010;   57.828508;   57.850145;   57.888365;   57.912716;   57.921815;   57.930971;   57.932959;   57.938699;   57.940483;   57.949783;   57.954266;   57.965269;   57.977170;   57.989813;   57.999312;   58.005461;   58.015364;   58.028606;   58.036830;   58.041770;   58.049459;   58.050512;   58.058490;   58.061117;   58.053935;   58.064329;   58.065998;   58.056619;   58.062058;   58.063591;   58.066210;   58.066210;
 55;    0.110337;   70.572425;   68.753626;   68.160119;   67.664382;   66.958964;   66.087325;   65.347746;   64.151033;   62.893911;   61.534844;   59.489621;   58.914686;   58.015597;   57.664589;   57.621605;   57.585314;   57.627562;   57.636954;   57.649842;   57.677948;   57.692159;   57.689087;   57.716046;   57.743317;   57.761759;   57.789306;   57.805748;   57.817660;   57.826685;   57.836596;   57.847269;   57.848800;   57.873265;   57.889670;   57.904522;   57.916913;   57.927050;   57.923565;   57.925422;   57.923105;   57.927965;   57.944572;   57.953042;   57.951593;   57.944135;   57.952714;   57.955043;   57.960839;   57.961757;   57.959303;   57.959303;
 56;    0.108680;   70.628756;   68.893299;   68.299094;   67.636072;   66.699616;   65.911869;   64.980685;   63.814540;   62.245465;   60.909069;   59.282356;   58.572959;   57.923406;   57.640156;   57.596764;   57.560122;   57.596191;   57.631984;   57.643837;   57.669827;   57.689184;   57.712879;   57.731857;   57.745824;   57.757254;   57.767152;   57.773394;   57.796361;   57.815101;   57.827722;   57.830629;   57.837199;   57.850532;   57.863976;   57.870246;   57.878178;   57.881063;   57.898980;   57.912209;   57.913536;   57.918427;   57.922949;   57.932324;   57.937027;   57.939953;   57.943385;   57.941657;   57.945744;   57.943480;   57.948777;   57.948777;
 57;    0.110126;   71.506870;   69.437316;   68.646222;   67.908280;   67.413872;   66.373305;   65.445125;   64.418102;   63.538676;   61.997256;   60.041455;   59.292698;   58.485300;   58.059767;   58.014239;   57.973676;   57.999975;   58.007813;   58.028420;   58.042560;   58.067683;   58.067984;   58.094573;   58.103236;   58.126193;   58.144565;   58.156391;   58.190313;   58.221148;   58.238059;   58.243350;   58.235446;   58.251049;   58.256026;   58.254595;   58.265554;   58.275915;   58.284478;   58.284708;   58.280860;   58.291767;   58.304125;   58.315447;   58.320766;   58.322902;   58.322737;   58.318866;   58.322424;   58.326394;   58.329414;   58.329414;
 58;    0.111770;   71.239980;   69.181354;   68.540571;   67.894775;   67.298055;   66.424215;   65.743450;   64.730285;   63.061612;   61.709961;   59.645301;   58.938377;   58.210759;   57.837457;   57.799923;   57.774038;   57.796587;   57.824093;   57.837245;   57.850658;   57.880723;   57.900037;   57.925522;   57.938687;   57.960484;   57.979476;   57.980463;   58.002691;   58.020044;   58.037576;   58.051096;   58.064486;   58.064688;   58.074630;   58.091477;   58.105662;   58.112451;   58.115718;   58.124928;   58.135121;   58.144020;   58.149833;   58.159728;   58.164250;   58.168827;   58.170500;   58.174198;   58.173864;   58.176113;   58.177840;   58.177840;
 59;    0.112050;   70.799406;   68.935719;   68.292502;   67.578935;   66.632343;   65.751525;   64.906091;   63.804990;   62.560793;   61.263871;   59.396165;   58.945108;   58.014079;   57.646530;   57.641170;   57.585413;   57.621553;   57.640723;   57.657881;   57.684170;   57.712276;   57.729358;   57.761778;   57.778719;   57.784863;   57.794455;   57.792987;   57.810127;   57.832670;   57.840430;   57.862787;   57.867567;   57.870988;   57.881929;   57.887925;   57.899686;   57.917111;   57.930431;   57.938812;   57.948163;   57.956671;   57.952483;   57.963078;   57.972032;   57.978349;   57.982753;   57.981816;   57.977421;   57.978611;   57.980689;   57.980689;
 60;    0.112661;   71.315238;   69.508526;   69.000704;   68.155804;   67.369490;   66.568364;   65.766477;   64.851773;   63.378822;   61.538088;   59.784237;   59.094081;   58.298582;   57.897140;   57.873948;   57.850840;   57.873656;   57.892911;   57.921042;   57.942425;   57.961330;   57.983933;   57.994082;   58.015643;   58.029760;   58.013420;   58.033879;   58.068633;   58.083310;   58.085780;   58.097495;   58.102015;   58.114036;   58.136978;   58.158850;   58.164950;   58.164093;   58.163057;   58.154242;   58.165524;   58.184341;   58.196730;   58.204593;   58.205709;   58.213462;   58.213456;   58.217427;   58.218736;   58.220676;   58.220799;   58.220799;
 61;    0.114625;   70.900408;   69.045094;   68.409330;   67.982836;   67.171462;   66.467568;   65.412226;   64.482448;   63.022638;   61.744663;   59.684539;   59.171709;   58.256368;   57.850522;   57.790887;   57.753542;   57.761488;   57.781207;   57.804928;   57.831222;   57.864649;   57.869119;   57.902761;   57.928523;   57.944424;   57.974710;   57.991166;   58.006581;   58.018342;   58.031603;   58.042008;   58.064445;   58.082425;   58.084634;   58.071077;   58.070213;   58.074118;   58.086715;   58.104579;   58.114571;   58.121057;   58.128926;   58.128636;   58.125897;   58.123425;   58.127824;   58.129071;   58.131722;   58.130310;   58.133874;   58.133874;
 62;    0.114708;   70.782385;   68.926590;   68.354526;   67.595587;   66.792885;   66.182505;   65.277493;   64.159778;   62.401361;   60.929142;   59.292602;   58.667773;   57.968173;   57.579504;   57.529900;   57.494023;   57.522625;   57.554831;   57.580891;   57.613663;   57.629987;   57.661825;   57.676990;   57.683980;   57.690332;   57.710111;   57.710106;   57.727493;   57.748518;   57.769988;   57.795118;   57.809733;   57.816955;   57.816625;   57.814186;   57.808329;   57.821847;   57.830091;   57.829628;   57.828232;   57.841481;   57.850060;   57.856914;   57.863607;   57.864233;   57.867355;   57.855891;   57.863256;   57.859173;   57.858339;   57.858339;
 63;    0.109535;   70.626642;   68.796647;   68.248315;   67.543977;   66.856612;   65.981311;   65.187911;   64.106406;   62.986099;   61.142133;   59.556219;   59.032916;   58.062951;   57.721780;   57.696808;   57.678687;   57.693884;   57.730862;   57.750351;   57.773954;   57.774545;   57.774558;   57.806189;   57.831502;   57.852844;   57.859096;   57.867136;   57.886372;   57.901538;   57.921038;   57.922441;   57.931866;   57.937391;   57.945433;   57.952316;   57.968752;   57.989502;   58.006057;   58.011860;   58.012699;   58.011047;   58.012709;   58.011998;   58.015386;   58.014875;   58.019860;   58.026583;   58.020389;   58.022615;   58.024121;   58.024121;
 64;    0.110224;   71.239734;   69.344137;   68.734352;   68.177511;   67.582651;   66.523791;   65.821383;   64.464394;   63.561630;   62.060178;   59.655657;   59.055160;   58.252154;   57.864304;   57.817068;   57.799457;   57.833647;   57.848987;   57.877225;   57.890160;   57.923502;   57.944387;   57.961349;   57.979114;   57.985960;   58.004383;   58.008214;   58.004636;   58.014579;   58.043195;   58.057633;   58.065043;   58.070732;   58.087069;   58.104127;   58.117673;   58.133129;   58.149790;   58.158003;   58.168280;   58.171008;   58.173535;   58.180079;   58.186534;   58.186961;   58.190411;   58.197567;   58.202534;   58.204456;   58.206944;   58.206944;
 65;    0.116411;   70.735771;   68.841126;   68.327824;   67.800970;   67.075446;   66.178382;   65.456209;   64.220085;   62.806637;   61.266520;   59.451949;   58.736541;   57.990574;   57.654274;   57.605450;   57.602739;   57.611278;   57.647783;   57.658699;   57.688380;   57.711817;   57.741356;   57.774731;   57.805848;   57.836657;   57.860413;   57.872261;   57.879858;   57.878831;   57.877450;   57.866284;   57.871971;   57.881488;   57.887598;   57.907815;   57.919701;   57.930925;   57.943833;   57.942807;   57.940274;   57.947839;   57.960015;   57.971874;   57.980420;   57.983409;   57.987708;   57.989437;   57.990241;   57.986166;   57.988576;   57.988576;
 66;    0.114286;   70.960751;   68.988507;   68.446100;   67.947626;   67.346148;   66.174548;   65.254763;   64.168955;   62.867031;   61.629603;   59.477757;   58.852547;   58.161620;   57.747642;   57.710608;   57.665761;   57.675277;   57.709793;   57.729190;   57.743328;   57.774284;   57.794203;   57.812921;   57.836122;   57.853843;   57.855995;   57.887789;   57.915212;   57.923573;   57.925197;   57.933155;   57.931748;   57.942737;   57.960331;   57.970781;   57.970421;   57.985953;   58.004287;   58.016646;   58.031947;   58.037285;   58.038480;   58.033797;   58.020752;   58.026497;   58.032822;   58.036815;   58.038228;   58.038480;   58.035613;   58.035613;
 67;    0.108747;   70.981390;   69.034727;   68.378720;   67.672021;   66.907882;   66.143445;   65.128166;   63.894702;   62.840087;   61.195326;   59.546964;   58.821304;   58.154122;   57.806214;   57.752877;   57.711778;   57.721872;   57.746598;   57.776388;   57.815730;   57.841214;   57.868160;   57.895920;   57.922451;   57.939791;   57.949358;   57.952088;   57.962738;   57.975356;   57.997390;   58.010981;   58.012510;   58.024870;   58.028498;   58.031070;   58.046049;   58.042258;   58.046992;   58.056655;   58.054676;   58.057371;   58.062892;   58.071025;   58.082820;   58.088452;   58.093078;   58.098169;   58.103095;   58.106030;   58.107463;   58.107463;
 68;    0.108879;   70.861383;   69.034715;   68.371414;   67.794911;   67.002621;   66.473128;   65.733457;   64.298360;   63.171929;   61.819193;   59.585873;   58.826635;   58.154645;   57.810320;   57.777329;   57.742204;   57.762028;   57.794143;   57.833780;   57.836189;   57.821457;   57.854222;   57.882509;   57.908260;   57.915089;   57.901580;   57.918944;   57.945756;   57.968565;   57.992174;   58.017838;   58.035781;   58.051313;   58.063087;   58.062574;   58.066333;   58.083616;   58.097464;   58.109386;   58.116403;   58.119769;   58.129399;   58.131218;   58.134035;   58.143495;   58.142822;   58.142834;   58.131290;   58.131432;   58.134283;   58.134283;
 69;    0.114787;   71.170202;   69.258092;   68.643235;   67.932433;   67.186172;   66.375254;   65.313488;   64.329813;   62.972559;   61.725009;   59.761708;   59.098077;   58.393677;   58.017714;   57.982345;   57.960101;   57.971325;   58.001346;   58.009137;   58.043489;   58.066600;   58.091450;   58.105070;   58.113877;   58.127212;   58.132408;   58.150949;   58.158610;   58.177255;   58.195862;   58.208462;   58.200936;   58.220690;   58.235223;   58.254616;   58.261484;   58.272203;   58.287390;   58.303326;   58.309737;   58.308247;   58.297868;   58.309260;   58.302016;   58.314855;   58.322340;   58.329419;   58.333835;   58.336014;   58.338573;   58.338573;
 70;    0.112742;   71.223843;   69.285502;   68.735550;   67.912355;   67.314764;   66.312548;   65.345268;   64.250844;   62.801478;   61.354277;   59.754218;   59.188757;   58.397607;   57.999844;   57.938515;   57.906772;   57.924318;   57.956760;   57.986963;   58.010050;   58.031746;   58.057672;   58.060673;   58.068474;   58.104809;   58.122794;   58.146324;   58.164889;   58.173761;   58.178996;   58.178068;   58.181630;   58.185296;   58.193013;   58.199423;   58.212944;   58.220776;   58.229837;   58.244328;   58.251747;   58.254282;   58.259231;   58.266833;   58.273526;   58.277312;   58.283490;   58.289061;   58.292618;   58.295647;   58.297448;   58.297448;
 71;    0.118059;   71.113690;   69.118206;   68.597678;   67.764957;   66.911636;   66.245387;   65.176260;   64.156912;   63.007133;   61.124191;   59.572380;   58.815017;   58.139784;   57.814409;   57.773374;   57.742968;   57.758932;   57.777525;   57.810100;   57.830614;   57.848354;   57.844220;   57.881038;   57.903227;   57.908897;   57.919809;   57.936690;   57.946570;   57.960342;   57.953413;   57.975997;   57.988761;   58.009341;   58.030163;   58.039847;   58.049420;   58.063914;   58.064325;   58.068235;   58.064304;   58.072930;   58.081496;   58.091532;   58.099717;   58.105624;   58.105156;   58.108670;   58.103402;   58.102612;   58.105713;   58.105713;
 72;    0.109531;   70.913972;   69.097502;   68.668922;   67.701842;   67.008363;   66.242135;   65.580298;   64.559892;   62.999016;   61.303356;   59.700142;   59.051205;   58.205357;   57.841634;   57.806410;   57.798218;   57.833702;   57.848156;   57.878061;   57.898541;   57.926380;   57.947379;   57.953820;   57.961874;   57.985503;   57.999590;   58.021989;   58.035683;   58.052183;   58.072033;   58.085297;   58.100166;   58.113631;   58.121836;   58.131978;   58.152157;   58.169967;   58.179791;   58.188948;   58.194812;   58.195820;   58.192574;   58.183329;   58.173675;   58.167717;   58.170470;   58.175528;   58.177382;   58.180108;   58.182025;   58.182025;
 73;    0.113027;   71.421173;   69.774943;   69.288626;   68.580288;   68.017329;   67.035365;   65.889837;   64.642092;   63.550378;   61.796969;   60.083746;   59.612802;   58.689829;   58.306628;   58.267414;   58.241851;   58.266044;   58.304552;   58.329006;   58.330524;   58.369015;   58.390554;   58.390805;   58.407649;   58.422792;   58.433936;   58.463634;   58.492710;   58.511255;   58.521688;   58.536858;   58.550797;   58.570963;   58.591315;   58.603470;   58.608681;   58.608867;   58.610905;   58.614437;   58.623906;   58.638452;   58.642408;   58.646507;   58.648676;   58.645632;   58.639147;   58.644874;   58.646766;   58.642603;   58.644251;   58.644251;
 74;    0.123236;   70.938144;   69.209067;   68.438049;   67.954578;   67.271557;   66.417201;   65.062802;   64.011611;   62.810462;   61.437171;   59.837945;   59.314203;   58.375481;   58.058541;   58.002297;   57.986817;   58.017327;   58.046289;   58.079576;   58.097696;   58.103784;   58.111372;   58.129223;   58.148912;   58.180378;   58.205108;   58.209755;   58.208646;   58.231703;   58.254895;   58.267732;   58.281042;   58.283282;   58.283284;   58.302068;   58.316256;   58.329850;   58.342531;   58.357044;   58.366881;   58.377075;   58.385791;   58.387625;   58.385778;   58.385401;   58.393765;   58.401041;   58.400179;   58.391979;   58.394734;   58.394734;
 75;    0.112397;   70.639344;   68.881509;   68.326591;   67.905602;   67.044317;   66.336879;   65.244371;   64.251771;   63.186827;   61.762080;   59.502147;   58.766219;   58.033516;   57.637090;   57.604171;   57.516780;   57.549679;   57.578984;   57.598181;   57.621178;   57.620087;   57.656897;   57.678834;   57.680544;   57.691987;   57.720461;   57.733136;   57.746768;   57.759108;   57.781329;   57.784072;   57.795839;   57.805888;   57.829182;   57.837719;   57.853059;   57.861496;   57.856527;   57.863951;   57.861973;   57.864224;   57.867246;   57.866197;   57.866314;   57.875184;   57.874320;   57.875025;   57.880616;   57.883792;   57.885488;   57.885488;
 76;    0.128141;   70.637252;   68.984654;   68.561435;   67.775625;   67.146578;   66.418207;   65.284507;   64.275468;   63.305140;   61.908659;   59.834800;   59.069027;   58.429338;   58.027442;   58.034575;   58.001445;   58.048571;   58.060610;   58.076538;   58.090595;   58.086328;   58.116669;   58.133081;   58.139573;   58.159645;   58.172024;   58.191974;   58.208255;   58.232942;   58.250861;   58.263840;   58.286040;   58.303178;   58.313978;   58.316338;   58.324639;   58.332406;   58.342186;   58.353146;   58.354700;   58.345351;   58.357623;   58.358459;   58.357616;   58.365347;   58.371208;   58.371119;   58.367802;   58.373642;   58.375316;   58.375316;
 77;    0.110607;   70.591608;   68.682250;   68.251200;   67.433125;   66.716801;   66.051324;   65.070603;   63.960042;   62.224249;   60.864224;   59.112905;   58.493729;   57.635169;   57.248113;   57.211726;   57.183891;   57.224006;   57.262172;   57.283992;   57.295655;   57.325826;   57.329585;   57.362402;   57.378541;   57.414050;   57.446252;   57.463759;   57.470113;   57.470828;   57.479263;   57.498846;   57.501502;   57.513786;   57.526233;   57.542883;   57.552853;   57.558405;   57.563920;   57.561527;   57.566437;   57.564924;   57.569060;   57.576214;   57.573284;   57.586967;   57.593082;   57.597766;   57.597840;   57.603494;   57.604849;   57.604849;
 78;    0.109408;   71.129063;   69.166050;   68.522234;   67.802281;   66.947769;   66.210867;   65.295219;   64.372894;   63.111329;   61.746160;   59.546557;   58.803794;   58.015608;   57.603797;   57.564202;   57.540737;   57.566469;   57.595451;   57.624607;   57.658112;   57.673617;   57.674210;   57.697651;   57.721249;   57.735839;   57.764000;   57.784763;   57.809442;   57.828455;   57.843563;   57.844287;   57.855523;   57.855116;   57.856421;   57.860848;   57.867435;   57.874744;   57.885719;   57.890203;   57.887822;   57.898431;   57.906605;   57.917630;   57.925301;   57.936591;   57.943300;   57.948093;   57.949408;   57.953360;   57.954174;   57.954174;
 79;    0.107395;   70.844476;   68.871889;   68.230780;   67.639156;   66.690075;   65.891348;   65.082433;   63.951155;   62.563078;   61.133725;   59.200909;   58.638887;   57.937692;   57.593086;   57.537178;   57.517518;   57.562524;   57.582694;   57.607621;   57.614361;   57.648909;   57.662548;   57.662833;   57.657683;   57.678287;   57.689167;   57.697622;   57.694248;   57.725099;   57.743361;   57.755318;   57.763776;   57.783089;   57.806331;   57.822619;   57.831698;   57.832662;   57.846926;   57.855448;   57.862823;   57.870317;   57.878496;   57.882192;   57.883624;   57.876180;   57.880082;   57.885713;   57.882841;   57.877595;   57.879345;   57.879345;
 80;    0.109417;   70.861646;   68.924405;   68.342525;   67.608460;   66.868856;   66.022772;   64.973073;   64.003340;   62.962362;   61.711148;   59.299419;   58.656715;   57.798459;   57.389672;   57.341626;   57.271048;   57.281411;   57.301458;   57.327092;   57.346239;   57.345530;   57.376355;   57.403044;   57.429349;   57.448852;   57.475575;   57.493267;   57.514139;   57.523376;   57.540589;   57.551061;   57.558721;   57.565176;   57.578150;   57.579578;   57.589585;   57.591002;   57.609818;   57.608798;   57.612339;   57.615363;   57.617358;   57.630088;   57.635320;   57.636256;   57.637518;   57.636266;   57.640471;   57.644106;   57.647130;   57.647130;
 81;    0.109916;   71.094338;   69.075755;   68.615765;   67.960356;   66.981350;   66.337676;   65.504148;   64.234935;   62.629459;   61.108790;   59.530918;   58.871373;   58.088131;   57.682604;   57.641557;   57.613254;   57.638421;   57.640297;   57.683961;   57.703020;   57.733987;   57.750874;   57.762639;   57.760778;   57.761597;   57.796249;   57.824341;   57.838561;   57.837557;   57.847246;   57.861483;   57.875232;   57.880322;   57.878542;   57.893757;   57.907228;   57.905571;   57.911078;   57.926713;   57.938241;   57.949550;   57.950899;   57.962534;   57.968887;   57.973574;   57.969519;   57.972702;   57.959055;   57.964099;   57.961281;   57.961281;
 82;    0.123140;   70.256762;   68.528830;   67.919952;   67.461788;   66.906987;   66.163327;   65.182797;   63.934567;   62.643666;   61.261520;   59.329930;   58.620294;   57.910324;   57.494777;   57.450662;   57.412056;   57.456006;   57.484019;   57.493099;   57.504594;   57.522431;   57.537508;   57.529320;   57.553640;   57.587162;   57.608121;   57.627555;   57.638907;   57.650643;   57.660771;   57.662062;   57.662676;   57.661980;   57.678706;   57.699306;   57.713942;   57.723158;   57.726420;   57.734513;   57.736094;   57.742901;   57.751567;   57.757927;   57.756176;   57.768047;   57.769662;   57.771577;   57.771071;   57.769310;   57.770167;   57.770167;
 83;    0.134712;   70.721697;   68.736565;   68.183118;   67.759716;   66.876697;   66.029060;   65.302314;   64.422842;   63.107110;   61.192056;   59.534026;   58.947574;   58.196005;   57.684686;   57.648682;   57.601095;   57.603670;   57.634213;   57.661238;   57.673360;   57.709041;   57.729417;   57.725922;   57.749378;   57.770907;   57.784493;   57.789541;   57.799438;   57.807771;   57.830737;   57.842474;   57.853749;   57.865033;   57.886735;   57.903234;   57.911737;   57.920176;   57.929376;   57.941782;   57.946006;   57.951463;   57.957134;   57.958651;   57.957213;   57.950172;   57.959670;   57.964997;   57.965110;   57.969932;   57.972013;   57.972013;
 84;    0.139313;   70.869936;   68.940353;   68.460221;   67.842683;   67.060330;   66.549327;   65.719991;   64.305457;   63.233105;   61.278235;   59.663047;   59.004043;   58.237845;   57.880393;   57.820567;   57.786647;   57.813655;   57.846045;   57.867034;   57.908662;   57.935240;   57.955393;   57.972491;   57.970924;   57.955798;   57.989301;   58.008250;   58.017982;   58.038234;   58.056706;   58.070401;   58.077498;   58.088812;   58.100530;   58.109945;   58.111628;   58.111052;   58.103448;   58.111356;   58.112404;   58.105880;   58.115447;   58.125526;   58.128747;   58.133591;   58.140040;   58.143445;   58.148478;   58.145954;   58.145571;   58.145571;
 85;    0.144668;   70.968880;   69.214879;   68.592505;   68.084148;   67.211380;   66.468077;   65.505089;   64.220599;   62.901993;   61.288391;   59.444441;   58.771849;   58.111079;   57.814840;   57.757455;   57.722543;   57.769162;   57.795596;   57.809978;   57.805802;   57.818705;   57.837061;   57.849820;   57.893749;   57.920268;   57.940980;   57.949140;   57.963304;   57.955587;   57.976293;   57.990947;   57.995973;   58.011587;   58.015975;   58.030257;   58.036179;   58.039558;   58.058058;   58.062517;   58.068930;   58.061316;   58.064151;   58.066001;   58.080195;   58.088355;   58.092419;   58.090311;   58.098229;   58.101710;   58.099617;   58.099617;
 86;    0.126880;   70.964272;   69.158177;   68.372687;   67.657519;   66.997865;   66.340382;   65.553566;   64.301558;   63.023374;   61.632428;   59.645656;   58.942013;   58.209808;   57.809613;   57.803708;   57.755551;   57.774865;   57.810865;   57.808036;   57.811676;   57.835176;   57.844560;   57.878386;   57.903388;   57.918215;   57.928316;   57.934094;   57.955298;   57.977531;   57.992638;   58.004655;   58.026340;   58.045229;   58.054744;   58.058307;   58.061393;   58.084347;   58.093557;   58.094601;   58.092262;   58.092932;   58.093354;   58.096135;   58.100455;   58.089924;   58.101137;   58.105514;   58.106022;   58.105660;   58.106060;   58.106060;
 87;    0.123221;   70.957568;   69.085144;   68.422245;   67.672680;   67.200633;   66.279003;   65.534539;   64.358982;   63.035360;   61.769364;   59.594420;   58.879499;   58.019110;   57.644763;   57.613517;   57.581859;   57.604575;   57.640039;   57.647661;   57.673311;   57.694155;   57.717898;   57.735725;   57.754439;   57.770898;   57.772174;   57.769225;   57.793297;   57.810319;   57.824239;   57.828474;   57.853300;   57.870813;   57.889457;   57.898625;   57.899675;   57.900311;   57.907225;   57.907163;   57.914965;   57.915424;   57.924589;   57.936682;   57.936851;   57.937053;   57.922997;   57.922914;   57.928717;   57.927940;   57.926622;   57.926622;
 88;    0.138940;   70.800639;   68.802071;   68.224457;   67.529859;   66.788994;   66.048561;   65.166383;   63.728066;   62.522363;   61.214878;   59.509860;   58.857197;   58.126767;   57.731035;   57.695682;   57.659351;   57.698010;   57.719735;   57.741362;   57.765174;   57.768657;   57.795277;   57.806571;   57.823905;   57.825200;   57.856369;   57.875861;   57.893629;   57.913800;   57.933009;   57.950141;   57.957347;   57.971521;   57.978025;   57.986980;   57.985194;   57.984024;   57.996289;   58.006594;   58.008983;   58.010994;   58.015283;   58.021715;   58.022510;   58.026526;   58.036774;   58.042469;   58.044034;   58.038912;   58.033440;   58.033440;
 89;    0.147302;   70.877327;   69.086116;   68.714781;   67.801709;   66.990796;   66.334308;   65.576168;   64.324650;   63.020286;   61.348311;   59.745161;   58.976215;   58.321637;   57.898456;   57.824654;   57.785908;   57.817149;   57.852466;   57.887589;   57.911839;   57.929215;   57.933099;   57.960275;   57.986009;   57.995337;   58.009233;   58.022445;   58.030130;   58.025592;   58.019314;   58.042543;   58.060409;   58.074098;   58.091767;   58.105053;   58.110061;   58.126643;   58.143785;   58.152782;   58.158650;   58.171634;   58.167351;   58.162639;   58.151105;   58.151843;   58.155130;   58.158845;   58.163804;   58.168404;   58.170640;   58.170640;
 90;    0.140098;   71.151276;   69.089294;   68.609234;   67.878135;   66.995142;   66.308418;   65.330781;   64.351666;   62.924093;   61.404308;   59.561632;   58.889169;   58.141287;   57.781110;   57.731366;   57.707400;   57.736541;   57.772710;   57.806837;   57.823969;   57.822508;   57.839985;   57.862928;   57.882477;   57.894261;   57.905818;   57.935216;   57.945830;   57.956762;   57.963536;   57.960592;   57.972245;   57.985620;   57.993186;   58.003222;   58.007374;   58.025042;   58.040049;   58.054751;   58.059020;   58.055806;   58.061246;   58.066264;   58.076911;   58.083125;   58.083842;   58.085996;   58.088295;   58.089959;   58.092669;   58.092669;
 91;    0.143200;   71.255150;   69.405998;   68.816870;   68.264808;   67.372094;   66.512384;   65.607131;   64.411733;   62.933693;   61.667408;   59.873984;   59.131904;   58.325354;   57.913863;   57.878971;   57.858177;   57.870899;   57.894826;   57.896701;   57.914976;   57.937720;   57.945061;   57.989060;   58.007162;   58.020366;   58.013329;   58.047686;   58.072496;   58.094477;   58.097929;   58.096437;   58.092533;   58.121224;   58.145114;   58.161262;   58.169779;   58.170397;   58.173056;   58.182395;   58.189699;   58.196312;   58.197439;   58.200559;   58.208022;   58.217531;   58.222789;   58.223790;   58.226262;   58.223165;   58.221316;   58.221316;
 92;    0.121846;   71.327123;   69.277655;   68.753769;   68.112227;   67.285712;   66.412381;   65.492130;   64.445722;   63.045030;   61.221678;   59.406865;   58.823554;   57.983335;   57.619234;   57.582555;   57.557588;   57.606358;   57.624483;   57.614001;   57.642055;   57.659797;   57.674328;   57.684996;   57.721639;   57.747217;   57.766161;   57.779790;   57.811867;   57.833901;   57.845766;   57.843391;   57.848887;   57.863058;   57.881114;   57.882019;   57.872930;   57.884346;   57.893650;   57.908859;   57.916195;   57.909798;   57.913398;   57.921816;   57.929208;   57.935335;   57.929996;   57.928900;   57.917810;   57.921129;   57.923641;   57.923641;
 93;    0.109005;   71.051566;   69.453803;   69.016572;   68.379106;   67.622895;   66.781022;   65.694632;   64.787833;   63.613450;   61.610384;   59.886123;   59.286066;   58.325612;   57.967397;   57.910757;   57.849871;   57.868957;   57.900836;   57.927961;   57.957568;   57.990281;   58.014362;   58.035074;   58.044545;   58.053415;   58.084230;   58.099321;   58.118549;   58.131999;   58.151575;   58.155708;   58.159925;   58.158856;   58.155253;   58.168887;   58.171844;   58.186255;   58.188874;   58.187131;   58.201028;   58.212855;   58.217755;   58.228851;   58.231717;   58.235147;   58.235802;   58.238169;   58.241428;   58.245465;   58.248609;   58.248609;
 94;    0.121829;   71.189090;   69.195576;   68.598608;   68.058222;   67.404315;   66.415063;   65.488556;   64.293509;   63.168898;   61.484581;   59.712863;   58.971052;   58.175462;   57.852044;   57.857674;   57.779055;   57.797454;   57.823170;   57.851697;   57.861039;   57.890748;   57.915366;   57.936202;   57.964696;   57.982125;   57.986438;   57.988961;   58.007810;   58.023358;   58.033952;   58.035765;   58.039061;   58.041884;   58.060929;   58.070362;   58.076580;   58.081746;   58.095003;   58.091276;   58.101948;   58.104200;   58.097308;   58.098561;   58.104578;   58.109111;   58.112221;   58.108466;   58.107560;   58.112347;   58.114961;   58.114961;
 95;    0.109020;   70.849387;   68.984896;   68.544069;   67.790088;   66.732121;   66.207802;   65.262058;   64.510095;   63.035002;   61.623209;   59.617082;   59.163890;   58.327233;   57.900203;   57.875817;   57.845094;   57.873115;   57.892942;   57.928335;   57.958078;   57.976774;   57.979747;   57.989869;   58.021497;   58.046281;   58.072908;   58.092510;   58.103185;   58.117519;   58.142703;   58.161445;   58.175976;   58.182255;   58.180179;   58.195436;   58.213459;   58.219268;   58.217609;   58.224129;   58.225989;   58.230395;   58.242427;   58.250780;   58.245977;   58.248847;   58.254123;   58.258430;   58.259847;   58.255684;   58.256014;   58.256014;
 96;    0.110913;   70.598533;   68.662369;   68.020331;   67.406124;   66.886612;   65.908984;   65.196088;   63.876759;   62.962872;   61.638331;   59.446322;   58.835960;   58.066964;   57.661800;   57.613133;   57.584730;   57.623575;   57.637099;   57.674041;   57.718600;   57.741780;   57.766300;   57.779858;   57.782508;   57.790875;   57.809910;   57.817676;   57.841118;   57.848613;   57.868070;   57.889453;   57.912036;   57.915692;   57.929544;   57.932872;   57.919999;   57.925975;   57.932161;   57.941250;   57.947195;   57.952931;   57.951811;   57.959324;   57.965594;   57.968793;   57.973405;   57.975343;   57.976006;   57.981799;   57.983731;   57.983731;
 97;    0.111075;   71.217315;   69.325370;   68.580263;   67.795998;   67.155452;   66.098387;   65.125594;   64.098825;   62.970974;   61.181763;   59.455695;   58.828488;   58.062181;   57.669244;   57.677697;   57.632831;   57.642766;   57.654431;   57.679800;   57.690295;   57.728927;   57.751320;   57.762815;   57.780358;   57.795088;   57.807725;   57.832709;   57.857472;   57.875345;   57.893951;   57.913771;   57.924376;   57.917412;   57.916586;   57.910536;   57.930334;   57.935508;   57.953516;   57.963074;   57.972092;   57.984685;   57.989922;   57.999540;   58.001155;   57.997386;   57.997656;   58.003752;   58.003405;   57.998073;   58.000352;   58.000352;
 98;    0.110085;   71.213989;   69.433058;   68.768852;   68.096552;   67.410251;   66.435321;   65.568113;   64.610777;   62.931034;   61.409657;   59.718088;   59.273195;   58.363155;   57.930713;   57.880002;   57.866547;   57.915112;   57.941364;   57.959653;   57.973222;   58.007025;   58.039226;   58.058192;   58.074842;   58.092776;   58.116788;   58.116729;   58.125139;   58.133292;   58.150430;   58.156880;   58.172530;   58.185504;   58.191551;   58.211964;   58.228796;   58.239793;   58.250072;   58.253636;   58.256029;   58.267507;   58.274368;   58.281287;   58.286782;   58.290365;   58.287406;   58.284952;   58.286367;   58.290218;   58.290675;   58.290675;
 99;    0.109694;   71.099589;   69.168961;   68.673953;   68.138062;   67.311845;   66.190361;   65.617232;   64.400631;   62.927026;   61.288927;   59.621262;   59.036448;   58.292550;   57.936530;   57.918052;   57.876525;   57.919034;   57.932727;   57.928337;   57.961119;   57.991619;   58.012885;   58.035489;   58.061762;   58.088810;   58.110412;   58.112909;   58.107049;   58.128554;   58.135736;   58.139806;   58.154111;   58.159696;   58.173911;   58.185140;   58.202288;   58.214585;   58.221428;   58.224504;   58.234994;   58.246031;   58.254915;   58.259738;   58.262988;   58.262476;   58.258746;   58.263671;   58.262043;   58.253630;   58.253726;   58.253726;
100;    0.109964;   70.928313;   69.006945;   68.243429;   67.842325;   67.184966;   66.360497;   65.238565;   64.060458;   62.632238;   61.294025;   59.354616;   58.816782;   57.988031;   57.640862;   57.593041;   57.560673;   57.589456;   57.594019;   57.635342;   57.655855;   57.671136;   57.696462;   57.696590;   57.717445;   57.738527;   57.761991;   57.785196;   57.795226;   57.810190;   57.828823;   57.843943;   57.841169;   57.850570;   57.867821;   57.876539;   57.889287;   57.893377;   57.882308;   57.882221;   57.896405;   57.910667;   57.918060;   57.922888;   57.933276;   57.933865;   57.938126;   57.930666;   57.936047;   57.940403;   57.939869;   57.939869;


==> anc/LVM_v0.2/result_simulation/design.csv <==
Blocks;16;
maxOV;100;
Repetitions;100;
Samples;1024;
SetName;C;
Types;1;2;3;4;
NoiseLevels; 1; 2; 3; 4; 5;10;
model;centering;scaling;CV-pattern;criterion;
pca;none;none;ekf;ctri;
ppca;none;none;ekf;ign;
ppca;none;none;rkf;ign;


==> anc/LVM_v0.2/result_uvvis/Set1_Modelpca-mean-none_CVekf-ctri.csv <==
Simulation;Time;PC  0;PC  1;PC  2;PC  3;PC  4;PC  5;PC  6;PC  7;PC  8;PC  9;PC 10;PC 11;PC 12;PC 13;PC 14;PC 15;PC 16;PC 17;PC 18;PC 19;PC 20;PC 21;PC 22;PC 23;PC 24;PC 25;PC 26;PC 27;PC 28;PC 29;PC 30;PC 31;PC 32;PC 33;PC 34;PC 35;PC 36;PC 37;PC 38;PC 39;PC 40;PC 41;PC 42;PC 43;PC 44;PC 45;PC 46;PC 47;PC 48;PC 49;PC 50;PC 51;PC 52;PC 53;PC 54;PC 55;PC 56;PC 57;PC 58;PC 59;PC 60;PC 61;PC 62;PC 63;PC 64;PC 65;PC 66;PC 67;PC 68;PC 69;PC 70;PC 71;PC 72;PC 73;PC 74;PC 75;PC 76;PC 77;PC 78;PC 79;PC 80;PC 81;PC 82;PC 83;PC 84;PC 85;PC 86;PC 87;PC 88;PC 89;PC 90;PC 91;PC 92;PC 93;PC 94;PC 95;PC 96;PC 97;PC 98;PC 99;PC100;PC101;PC102;PC103;PC104;PC105;PC106;PC107;PC108;PC109;PC110;PC111;PC112;PC113;PC114;PC115;PC116;PC117;PC118;PC119;PC120;PC121;PC122;PC123;PC124;PC125;PC126;PC127;PC128;PC129;PC130;PC131;PC132;PC133;PC134;PC135;PC136;PC137;PC138;PC139;PC140;PC141;PC142;PC143;PC144;PC145;PC146;PC147;PC148;PC149;PC150;PC151;PC152;PC153;PC154;PC155;PC156;PC157;PC158;PC159;PC160;PC161;PC162;PC163;PC164;PC165;PC166;PC167;PC168;PC169;PC170;PC171;PC172;PC173;PC174;PC175;PC176;PC177;PC178;PC179;PC180;PC181;
Nan;Nan;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  0;  291.628089;   14.564828;    0.929450;    0.290563;    0.074710;    0.069092;    0.062296;    0.059262;    0.057305;    0.055845;    0.053624;    0.051286;    0.049614;    0.047881;    0.046667;    0.045529;    0.044758;    0.043898;    0.043267;    0.042796;    0.042833;    0.042601;    0.042672;    0.042697;    0.044378;    0.045808;    0.046272;    0.047799;    0.048845;    0.050457;    0.051795;    0.054069;    0.055720;    0.058264;    0.059187;    0.060325;    0.061788;    0.063811;    0.064921;    0.065720;    0.066530;    0.068127;    0.070441;    0.071899;    0.073140;    0.074577;    0.076764;    0.078060;    0.080403;    0.082212;    0.083748;    0.086188;    0.088353;    0.091573;    0.093932;    0.097506;    0.099775;    0.102326;    0.105699;    0.108069;    0.112386;    0.116306;    0.120536;    0.124639;    0.128721;    0.132635;    0.136788;    0.140153;    0.146873;    0.152200;    0.159376;    0.166037;    0.173954;    0.182662;    0.188270;    0.193730;    0.200180;    0.207231;    0.216070;    0.226512;    0.236113;    0.244888;    0.263683;    0.273828;    0.286447;    0.297513;    0.310293;    0.333206;    0.354815;    0.376057;    0.396209;    0.412896;    0.427934;    0.445458;    0.468550;    0.489971;    0.514837;    0.543446;    0.565732;    0.582527;    0.598741;    0.624085;    0.653817;    0.681666;    0.708705;    0.734705;    0.758836;    0.781699;    0.806239;    0.830689;    0.852504;    0.871676;    0.901738;    0.935934;    0.968956;    0.998214;    1.033611;    1.082031;    1.128219;    1.165611;    1.201892;    1.238153;    1.277079;    1.307634;    1.336460;    1.367046;    1.416297;    1.449324;    1.493249;    1.549140;    1.587906;    1.618852;    1.654587;    1.680011;    1.708401;    1.735510;    1.764177;    1.793261;    1.821881;    1.846412;    1.894676;    1.957273;    2.007907;    2.031090;    2.057682;    2.090698;    2.112461;    2.147826;    2.167517;    2.213161;    2.232219;    2.259683;    2.292451;    2.354946;    2.402729;    2.434029;    2.509785;    2.521298;    2.559608;    2.589708;    2.596884;    2.625508;    2.675630;    2.687163;    2.812870;    2.841396;    2.979213;    3.010942;    3.056192;    3.064344;    3.073556;    3.088174;    3.104000;    3.199270;    3.222105;    3.254169;    3.325973;    3.360040;    3.370588;    3.533396;    3.580539;    3.638574;    3.641207;
  1;  236.645969;  226.647514;    0.552174;    0.447941;    0.472104;    0.493768;    0.519379;    0.547278;    0.583020;    0.618615;    0.657259;    0.703204;    0.759147;    0.815487;    0.875157;    0.930419;    1.003877;    1.076695;    1.149879;    1.223658;    1.308969;    1.392952;    1.469384;    1.553186;    1.643473;    1.732800;    1.834616;    1.946148;    2.053630;    2.175608;    2.288461;    2.399923;    2.526362;    2.641955;    2.753954;    2.878557;    3.012650;    3.143778;    3.270819;    3.402957;    3.520286;    3.635494;    3.766449;    3.897968;    4.030821;    4.177425;    4.319183;    4.480595;    4.635910;    4.785118;    4.953896;    5.118033;    5.287422;    5.436584;    5.613294;    5.778509;    5.958171;    6.162950;    6.360958;    6.554465;    6.751896;    6.952053;    7.158569;    7.361269;    7.588381;    7.802228;    8.033881;    8.270180;    8.510976;    8.764329;    9.017807;    9.266715;    9.528879;    9.810690;   10.082594;   10.368912;   10.636348;   10.925844;   11.211488;   11.466296;   11.747411;   12.039520;   12.341510;   12.629743;   12.949278;   13.249262;   13.548978;   13.857143;   14.165256;   14.491548;   14.819063;   15.137865;   15.498257;   15.829538;   16.122828;   16.414579;   16.713196;   17.004196;   17.318496;   17.648370;   17.955464;   18.274840;   18.567292;   18.886800;   19.193004;   19.513269;   19.871894;   20.205690;   20.560043;   20.896830;   21.247187;   21.613514;   21.991019;   22.341150;   22.716852;   23.089146;   23.462554;   23.889226;   24.260252;   24.653804;   25.050560;   25.453501;   25.880831;   26.303029;   26.740114;   27.133235;   27.573018;   27.997880;   28.453350;   28.883433;   29.323796;   29.806252;   30.269106;   30.748685;   31.203147;   31.711147;   32.211864;   32.640880;   33.085614;   33.572706;   34.037298;   34.473614;   34.984391;   35.455490;   35.946271;   36.440513;   36.952258;   37.468704;   37.955383;   38.432908;   38.938336;   39.439533;   39.948510;   40.450945;   40.986241;   41.479067;   42.003457;   42.550070;   43.080470;   43.609436;   44.105431;   44.644806;   45.221491;   45.766802;   46.342393;   46.898037;   47.477258;   48.099033;   48.753099;   49.352058;   49.983935;   50.562025;   51.148973;   51.714505;   52.249655;   52.772254;   53.298543;   53.818932;   54.384955;   54.965958;   55.602406;   56.138054;   56.661878;


==> anc/LVM_v0.2/result_uvvis/Set1_Modelppca-mean-none_CVekf-ign.csv <==
Simulation;Time;PC  0;PC  1;PC  2;PC  3;PC  4;PC  5;PC  6;PC  7;PC  8;PC  9;PC 10;PC 11;PC 12;PC 13;PC 14;PC 15;PC 16;PC 17;PC 18;PC 19;PC 20;PC 21;PC 22;PC 23;PC 24;PC 25;PC 26;PC 27;PC 28;PC 29;PC 30;PC 31;PC 32;PC 33;PC 34;PC 35;PC 36;PC 37;PC 38;PC 39;PC 40;PC 41;PC 42;PC 43;PC 44;PC 45;PC 46;PC 47;PC 48;PC 49;PC 50;PC 51;PC 52;PC 53;PC 54;PC 55;PC 56;PC 57;PC 58;PC 59;PC 60;PC 61;PC 62;PC 63;PC 64;PC 65;PC 66;PC 67;PC 68;PC 69;PC 70;PC 71;PC 72;PC 73;PC 74;PC 75;PC 76;PC 77;PC 78;PC 79;PC 80;PC 81;PC 82;PC 83;PC 84;PC 85;PC 86;PC 87;PC 88;PC 89;PC 90;PC 91;PC 92;PC 93;PC 94;PC 95;PC 96;PC 97;PC 98;PC 99;PC100;PC101;PC102;PC103;PC104;PC105;PC106;PC107;PC108;PC109;PC110;PC111;PC112;PC113;PC114;PC115;PC116;PC117;PC118;PC119;PC120;PC121;PC122;PC123;PC124;PC125;PC126;PC127;PC128;PC129;PC130;PC131;PC132;PC133;PC134;PC135;PC136;PC137;PC138;PC139;PC140;PC141;PC142;PC143;PC144;PC145;PC146;PC147;PC148;PC149;PC150;PC151;PC152;PC153;PC154;PC155;PC156;PC157;PC158;PC159;PC160;PC161;PC162;PC163;PC164;PC165;PC166;PC167;PC168;PC169;PC170;PC171;PC172;PC173;PC174;PC175;PC176;PC177;PC178;PC179;PC180;PC181;
Nan;Nan;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  0; 1077.693381;    2.759137;    1.383427;    0.788387;    0.052649;    0.009196;   -0.050818;   -0.089352;   -0.126877;   -0.159064;   -0.190568;   -0.222722;   -0.246841;   -0.276145;   -0.299330;   -0.323720;   -0.342091;   -0.361203;   -0.379092;   -0.397121;   -0.409374;   -0.423423;   -0.436216;   -0.447591;   -0.456804;   -0.467672;   -0.483378;   -0.497070;   -0.505035;   -0.517534;   -0.525186;   -0.538980;   -0.551924;   -0.561957;   -0.569988;   -0.577752;   -0.585034;   -0.595691;   -0.608504;   -0.615745;   -0.624064;   -0.634759;   -0.644608;   -0.658330;   -0.669513;   -0.677809;   -0.687402;   -0.696857;   -0.705879;   -0.717218;   -0.730969;   -0.740183;   -0.754920;   -0.760092;   -0.773258;   -0.780097;   -0.788196;   -0.795486;   -0.805117;   -0.814248;   -0.824795;   -0.832549;   -0.837021;   -0.848443;   -0.853757;   -0.862964;   -0.876400;   -0.890218;   -0.897047;   -0.910222;   -0.917804;   -0.920353;   -0.925222;   -0.929093;   -0.935442;   -0.943362;   -0.953158;   -0.959396;   -0.968570;   -0.978511;   -0.988498;   -0.998340;   -1.002856;   -1.010312;   -1.013046;   -1.019976;   -1.024918;   -1.025176;   -1.029986;   -1.037341;   -1.041331;   -1.047536;   -1.052657;   -1.061834;   -1.064175;   -1.070081;   -1.076772;   -1.084236;   -1.088743;   -1.094405;   -1.099706;   -1.100310;   -1.103644;   -1.108896;   -1.117820;   -1.123209;   -1.128846;   -1.138356;   -1.140065;   -1.145845;   -1.156015;   -1.159349;   -1.164140;   -1.170551;   -1.179049;   -1.184123;   -1.192477;   -1.196270;   -1.203921;   -1.207570;   -1.212952;   -1.216710;   -1.222558;   -1.225032;   -1.231105;   -1.239670;   -1.249218;   -1.255628;   -1.260599;   -1.270034;   -1.273578;   -1.275365;   -1.280185;   -1.284932;   -1.292871;   -1.297362;   -1.304563;   -1.319911;   -1.342572;   -1.347150;   -1.352285;   -1.358610;   -1.367049;   -1.380415;   -1.395229;   -1.400638;   -1.425339;   -1.432567;   -1.439340;   -1.452764;   -1.460821;   -1.471914;   -1.485910;   -1.499564;   -1.516679;   -1.532225;   -1.551769;   -1.583772;   -1.596856;   -1.625869;   -1.650690;   -1.663151;   -1.678134;   -1.686697;   -1.705879;   -1.718708;   -1.719015;   -1.735771;   -1.761543;   -1.794411;   -1.813516;   -1.827540;   -1.833800;   -1.850178;   -1.866146;   -1.878164;   -1.893034;   -1.896381;   -1.896778;   -1.905010;   -1.908722;   -1.910014;   -1.910014;
  1; 1096.087135;    4.131703;    1.093952;    0.928401;    0.929333;    0.930271;    0.930994;    0.931709;    0.932468;    0.932981;    0.933541;    0.933827;    0.934719;    0.935441;    0.936133;    0.936920;    0.937522;    0.938071;    0.938542;    0.938944;    0.939399;    0.940150;    0.940959;    0.941617;    0.942304;    0.942898;    0.943435;    0.944191;    0.944838;    0.945701;    0.946301;    0.946947;    0.947588;    0.948310;    0.948928;    0.949729;    0.950469;    0.951201;    0.951873;    0.952438;    0.953160;    0.953797;    0.954412;    0.954903;    0.955456;    0.956030;    0.956633;    0.957481;    0.958355;    0.959141;    0.959812;    0.960405;    0.961088;    0.961732;    0.962445;    0.963039;    0.963750;    0.964312;    0.964942;    0.965831;    0.966654;    0.967422;    0.968191;    0.969016;    0.969834;    0.970655;    0.971414;    0.972206;    0.972876;    0.973619;    0.974398;    0.975119;    0.975723;    0.976304;    0.976841;    0.977522;    0.978112;    0.978831;    0.979876;    0.980984;    0.981750;    0.982429;    0.983257;    0.984160;    0.985051;    0.985794;    0.986564;    0.987394;    0.988229;    0.989012;    0.989556;    0.990285;    0.990903;    0.991527;    0.992309;    0.993036;    0.993854;    0.994565;    0.995221;    0.995819;    0.996600;    0.997633;    0.998608;    0.999446;    1.000472;    1.001381;    1.002272;    1.003145;    1.003872;    1.004437;    1.005035;    1.005865;    1.006649;    1.007424;    1.008216;    1.008990;    1.009884;    1.010467;    1.011112;    1.011949;    1.012511;    1.013413;    1.013947;    1.014522;    1.015243;    1.015904;    1.016599;    1.017235;    1.018006;    1.018732;    1.019364;    1.020212;    1.020865;    1.021558;    1.022137;    1.022746;    1.023073;    1.023604;    1.023982;    1.024465;    1.025083;    1.025538;    1.026050;    1.026274;    1.027100;    1.027696;    1.028362;    1.028822;    1.029236;    1.029873;    1.030316;    1.030796;    1.031478;    1.032144;    1.032507;    1.032970;    1.033375;    1.033865;    1.034152;    1.034622;    1.035077;    1.035233;    1.035695;    1.035941;    1.036100;    1.036578;    1.037052;    1.037282;    1.037449;    1.037680;    1.037901;    1.038173;    1.038359;    1.038749;    1.039048;    1.039200;    1.039359;    1.039354;    1.039465;    1.039376;    1.039489;    1.039514;    1.039514;


==> anc/LVM_v0.2/result_uvvis/Set1_Modelppca-mean-none_CVrkf-ign.csv <==
Simulation;Time;PC  0;PC  1;PC  2;PC  3;PC  4;PC  5;PC  6;PC  7;PC  8;PC  9;PC 10;PC 11;PC 12;PC 13;PC 14;PC 15;PC 16;PC 17;PC 18;PC 19;PC 20;PC 21;PC 22;PC 23;PC 24;PC 25;PC 26;PC 27;PC 28;PC 29;PC 30;PC 31;PC 32;PC 33;PC 34;PC 35;PC 36;PC 37;PC 38;PC 39;PC 40;PC 41;PC 42;PC 43;PC 44;PC 45;PC 46;PC 47;PC 48;PC 49;PC 50;PC 51;PC 52;PC 53;PC 54;PC 55;PC 56;PC 57;PC 58;PC 59;PC 60;PC 61;PC 62;PC 63;PC 64;PC 65;PC 66;PC 67;PC 68;PC 69;PC 70;PC 71;PC 72;PC 73;PC 74;PC 75;PC 76;PC 77;PC 78;PC 79;PC 80;PC 81;PC 82;PC 83;PC 84;PC 85;PC 86;PC 87;PC 88;PC 89;PC 90;PC 91;PC 92;PC 93;PC 94;PC 95;PC 96;PC 97;PC 98;PC 99;PC100;PC101;PC102;PC103;PC104;PC105;PC106;PC107;PC108;PC109;PC110;PC111;PC112;PC113;PC114;PC115;PC116;PC117;PC118;PC119;PC120;PC121;PC122;PC123;PC124;PC125;PC126;PC127;PC128;PC129;PC130;PC131;PC132;PC133;PC134;PC135;PC136;PC137;PC138;PC139;PC140;PC141;PC142;PC143;PC144;PC145;PC146;PC147;PC148;PC149;PC150;PC151;PC152;PC153;PC154;PC155;PC156;PC157;PC158;PC159;PC160;PC161;PC162;PC163;PC164;PC165;PC166;PC167;PC168;PC169;PC170;PC171;PC172;PC173;PC174;PC175;PC176;PC177;PC178;PC179;PC180;PC181;
Nan;Nan;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  0;    1.304543;    2.759137;    1.399717;    0.829142;    0.115369;    0.074967;    0.019378;   -0.014666;   -0.047045;   -0.074072;   -0.101152;   -0.129225;   -0.150107;   -0.174932;   -0.194463;   -0.215183;   -0.230745;   -0.246825;   -0.262117;   -0.276720;   -0.286545;   -0.297841;   -0.308275;   -0.317402;   -0.325066;   -0.333894;   -0.346051;   -0.356505;   -0.363155;   -0.372492;   -0.378905;   -0.389110;   -0.398419;   -0.405884;   -0.412070;   -0.418002;   -0.423621;   -0.431617;   -0.440410;   -0.445198;   -0.451106;   -0.458503;   -0.465313;   -0.474154;   -0.481028;   -0.486810;   -0.493501;   -0.499552;   -0.505110;   -0.511166;   -0.518229;   -0.523451;   -0.531905;   -0.535044;   -0.541924;   -0.546371;   -0.550732;   -0.554284;   -0.559143;   -0.563519;   -0.568374;   -0.572348;   -0.574827;   -0.580430;   -0.583283;   -0.587420;   -0.593913;   -0.598899;   -0.602071;   -0.606077;   -0.608793;   -0.609918;   -0.612392;   -0.614100;   -0.616167;   -0.618838;   -0.622826;   -0.625163;   -0.628977;   -0.632172;   -0.635519;   -0.639070;   -0.640872;   -0.643614;   -0.644587;   -0.647110;   -0.648542;   -0.648495;   -0.650230;   -0.652666;   -0.654017;   -0.655656;   -0.657004;   -0.660105;   -0.660685;   -0.662559;   -0.664943;   -0.667725;   -0.669212;   -0.671064;   -0.672369;   -0.672263;   -0.673231;   -0.674907;   -0.677990;   -0.679723;   -0.681368;   -0.684069;   -0.684210;   -0.686022;   -0.689449;   -0.690362;   -0.691848;   -0.693844;   -0.696628;   -0.698038;   -0.700246;   -0.701183;   -0.703366;   -0.704399;   -0.706162;   -0.707013;   -0.708478;   -0.709200;   -0.710951;   -0.713591;   -0.716583;   -0.718297;   -0.719922;   -0.723160;   -0.724158;   -0.724955;   -0.726489;   -0.727712;   -0.729775;   -0.730911;   -0.732494;   -0.735483;   -0.739384;   -0.740580;   -0.742258;   -0.743609;   -0.746023;   -0.749337;   -0.752440;   -0.753933;   -0.757008;   -0.758978;   -0.760336;   -0.763052;   -0.764640;   -0.766595;   -0.768576;   -0.771766;   -0.776140;   -0.779624;   -0.784024;   -0.787857;   -0.789993;   -0.792739;   -0.795782;   -0.797960;   -0.799806;   -0.801063;   -0.803357;   -0.804950;   -0.805963;   -0.807254;   -0.808757;   -0.810373;   -0.811430;   -0.812468;   -0.813344;   -0.814976;   -0.815563;   -0.816325;   -0.817005;   -0.817243;   -0.817251;   -0.817562;   -0.817677;   -0.817677;   -0.817677;
  1;    1.192825;    4.131703;    1.121587;    0.966779;    0.967431;    0.968083;    0.968594;    0.969089;    0.969609;    0.969971;    0.970359;    0.970575;    0.971168;    0.971642;    0.972093;    0.972603;    0.972995;    0.973361;    0.973666;    0.973935;    0.974231;    0.974701;    0.975199;    0.975605;    0.976027;    0.976393;    0.976722;    0.977180;    0.977566;    0.978071;    0.978423;    0.978803;    0.979177;    0.979592;    0.979950;    0.980405;    0.980824;    0.981236;    0.981620;    0.981933;    0.982332;    0.982679;    0.983016;    0.983283;    0.983579;    0.983886;    0.984203;    0.984649;    0.985104;    0.985516;    0.985864;    0.986168;    0.986519;    0.986845;    0.987207;    0.987504;    0.987860;    0.988132;    0.988438;    0.988873;    0.989280;    0.989654;    0.990022;    0.990419;    0.990814;    0.991200;    0.991559;    0.991934;    0.992242;    0.992581;    0.992936;    0.993265;    0.993533;    0.993790;    0.994024;    0.994326;    0.994584;    0.994901;    0.995366;    0.995859;    0.996191;    0.996478;    0.996833;    0.997219;    0.997595;    0.997903;    0.998219;    0.998566;    0.998918;    0.999240;    0.999450;    0.999743;    0.999988;    1.000232;    1.000539;    1.000824;    1.001149;    1.001420;    1.001669;    1.001893;    1.002192;    1.002594;    1.002977;    1.003297;    1.003691;    1.004035;    1.004371;    1.004692;    1.004955;    1.005144;    1.005349;    1.005648;    1.005928;    1.006202;    1.006483;    1.006751;    1.007061;    1.007250;    1.007460;    1.007747;    1.007923;    1.008227;    1.008394;    1.008573;    1.008806;    1.009014;    1.009235;    1.009428;    1.009677;    1.009902;    1.010093;    1.010361;    1.010565;    1.010775;    1.010946;    1.011123;    1.011197;    1.011344;    1.011437;    1.011570;    1.011747;    1.011871;    1.012014;    1.012060;    1.012304;    1.012472;    1.012659;    1.012779;    1.012882;    1.013057;    1.013173;    1.013300;    1.013488;    1.013671;    1.013760;    1.013875;    1.013975;    1.014100;    1.014165;    1.014283;    1.014394;    1.014419;    1.014535;    1.014587;    1.014615;    1.014734;    1.014853;    1.014902;    1.014936;    1.014987;    1.015036;    1.015098;    1.015140;    1.015233;    1.015303;    1.015334;    1.015367;    1.015360;    1.015381;    1.015355;    1.015380;    1.015384;    1.015384;


==> anc/LVM_v0.2/result_uvvis/Set1_Sim0_LoadingVectors.csv <==
PC;285nm;305nm;325nm;345nm;365nm;385nm;405nm;425nm;445nm;465nm;485nm;505nm;525nm;545nm;565nm;585nm;605nm;625nm;645nm;665nm;685nm;705nm;
725nm;.5nm;  330nm;332.5nm;  335nm;337.5nm;  340nm;342.5nm;  345nm;347.5nm;  350nm;352.5nm;  355nm;357.5nm;  360nm;362.5nm;  365nm;367.5nm;  370nm;372.5nm;  375nm;377.5nm;  380nm;382.5nm;  385nm;387.5nm;  390nm;392.5nm;  395nm;397.5nm;  400nm;402.5nm;  405nm;407.5nm;  410nm;412.5nm;  415nm;417.5nm;  420nm;422.5nm;  425nm;427.5nm;  430nm;432.5nm;  435nm;437.5nm;  440nm;442.5nm;  445nm;447.5nm;  450nm;452.5nm;  455nm;457.5nm;  460nm;462.5nm;  465nm;467.5nm;  470nm;472.5nm;  475nm;477.5nm;  480nm;482.5nm;  485nm;487.5nm;  490nm;492.5nm;  495nm;497.5nm;  500nm;502.5nm;  505nm;507.5nm;  510nm;512.5nm;  515nm;517.5nm;  520nm;522.5nm;  525nm;527.5nm;  530nm;532.5nm;  535nm;537.5nm;  540nm;542.5nm;  545nm;547.5nm;  550nm;552.5nm;  555nm;557.5nm;  560nm;562.5nm;  565nm;567.5nm;  570nm;572.5nm;  575nm;577.5nm;  580nm;582.5nm;  585nm;587.5nm;  590nm;592.5nm;  595nm;597.5nm;  600nm;602.5nm;  605nm;607.5nm;  610nm;612.5nm;  615nm;617.5nm;  620nm;622.5nm;  625nm;627.5nm;  630nm;632.5nm;  635nm;637.5nm;  640nm;642.5nm;  645nm;647.5nm;  650nm;652.5nm;  655nm;657.5nm;  660nm;662.5nm;  665nm;667.5nm;  670nm;672.5nm;  675nm;677.5nm;  680nm;682.5nm;  685nm;687.5nm;  690nm;692.5nm;  695nm;697.5nm;  700nm;702.5nm;  705nm;707.5nm;  710nm;712.5nm;  715nm;717.5nm;  720nm;722.5nm;  725nm;727.5nm;  730nm;732.5nm;  735nm;
  1;    0.091813;    0.093119;    0.094089;    0.094908;    0.095617;    0.095923;    0.096508;    0.097397;    0.098410;    0.100055;    0.102120;    0.104437;    0.107419;    0.111363;    0.116903;    0.124065;    0.130479;    0.138021;    0.147734;    0.157925;    0.168794;    0.179713;    0.191534;    0.202988;    0.212330;    0.220869;    0.227754;    0.231718;    0.233102;    0.231631;    0.226408;    0.218859;    0.208785;    0.194950;    0.178217;    0.159827;    0.140589;    0.122250;    0.105452;    0.087619;    0.070168;    0.056331;    0.044550;    0.033848;    0.025829;    0.019873;    0.014264;    0.010315;    0.008484;    0.006287;    0.004477;    0.003596;    0.003274;    0.002475;    0.002547;    0.002527;    0.001902;    0.002240;    0.002405;    0.001999;    0.002400;    0.002198;    0.002108;    0.002869;    0.002322;    0.002167;    0.001313;    0.001675;    0.002789;    0.001951;    0.001925;    0.002094;    0.001991;    0.002608;    0.002632;    0.002206;    0.001950;    0.001831;    0.001787;    0.001703;    0.002258;    0.002021;    0.001544;    0.001889;    0.002061;    0.001847;    0.001573;    0.002259;    0.002596;    0.002063;    0.002051;    0.002049;    0.001842;    0.001587;    0.001834;    0.002591;    0.002420;    0.001790;    0.002383;    0.001913;    0.001304;    0.002154;    0.002192;    0.001824;    0.001715;    0.002123;    0.001969;    0.000773;    0.001931;    0.003266;    0.002148;    0.001929;    0.002373;    0.001521;    0.001676;    0.002790;    0.002636;    0.002048;    0.002462;    0.002308;    0.001709;    0.001520;    0.001698;    0.001959;    0.001262;    0.000841;    0.001943;    0.002305;    0.001686;    0.002126;    0.001903;    0.001399;    0.002171;    0.002203;    0.001897;    0.002348;    0.002402;    0.001975;    0.001634;    0.002269;    0.002277;    0.000519;    0.000500;    0.002508;    0.003540;    0.003221;    0.002398;    0.002216;    0.002239;    0.001693;    0.001030;    0.001192;    0.001941;    0.002190;    0.002211;    0.001938;    0.002520;    0.003415;    0.002777;    0.001914;    0.001726;    0.001171;    0.001398;    0.003480;    0.004367;    0.002088;    0.001708;    0.002254;    0.001078;    0.001213;    0.002296;    0.003187;    0.001975;    0.000515;    0.001172;    0.002523;    0.003275;    0.003027;    0.002824;    0.002862;    0.002273;
  2;    0.177773;    0.200926;    0.224716;    0.249303;    0.270226;    0.281825;    0.286072;    0.287204;    0.282574;    0.266258;    0.244570;    0.216660;    0.182339;    0.144996;    0.107211;    0.069401;    0.033130;    0.003403;   -0.019822;   -0.041546;   -0.059122;   -0.072825;   -0.082504;   -0.089730;   -0.097234;   -0.103917;   -0.110036;   -0.111417;   -0.110444;   -0.106838;   -0.106072;   -0.108571;   -0.105617;   -0.095282;   -0.085295;   -0.073299;   -0.065710;   -0.056417;   -0.043070;   -0.035637;   -0.025386;   -0.017109;   -0.012279;   -0.004635;   -0.003008;    0.000798;    0.010619;    0.007544;    0.006014;    0.009359;    0.006732;    0.006378;    0.009036;    0.009762;    0.010802;    0.010088;    0.010105;    0.011099;    0.010553;    0.005076;    0.004352;    0.010271;    0.010467;    0.007351;    0.006194;    0.008210;    0.009610;    0.008795;    0.007220;    0.007312;    0.006574;    0.006111;    0.006340;    0.002988;    0.001706;    0.004927;    0.009584;    0.009776;    0.006177;    0.011145;    0.009756;    0.005152;    0.008451;    0.009059;    0.006899;    0.002096;    0.002569;    0.004567;    0.005429;    0.006243;    0.005636;    0.009186;    0.011602;    0.007530;    0.006153;    0.006332;    0.006948;    0.005094;    0.006932;    0.011261;    0.009421;    0.005340;    0.005867;    0.002368;    0.003726;    0.010580;    0.009690;    0.005924;    0.006103;    0.008725;    0.007251;    0.004467;    0.006101;    0.007544;    0.005155;    0.004242;    0.008690;    0.006751;    0.001256;    0.009712;    0.012889;    0.000616;   -0.003633;    0.003101;    0.008220;    0.006392;    0.004260;    0.007917;    0.012752;   -0.000067;   -0.003621;    0.009609;    0.009270;    0.004559;    0.003323;    0.005424;    0.010248;    0.009042;    0.003634;    0.003560;    0.006926;    0.005620;    0.003635;    0.007482;    0.005996;    0.003516;    0.006237;    0.005762;    0.007874;    0.008073;    0.006083;    0.008168;    0.006431;    0.005690;    0.003881;    0.006555;    0.011034;    0.007426;    0.005777;   -0.001606;    0.001854;    0.011810;    0.008949;    0.005524;    0.004229;    0.006768;    0.007507;    0.005863;    0.003551;   -0.000270;    0.005128;    0.012662;    0.013893;    0.011444;    0.009370;    0.002088;   -0.005763;    0.003178;    0.014652;    0.011159;    0.002526;
  3;   -0.016069;   -0.017132;   -0.022848;   -0.032995;   -0.038375;   -0.037961;   -0.034838;   -0.029333;   -0.025115;   -0.019445;   -0.011621;   -0.007521;   -0.007585;   -0.007179;   -0.003779;   -0.002317;    0.000260;    0.003018;    0.004935;    0.005378;    0.005178;    0.006243;    0.005920;    0.001608;   -0.004214;   -0.007677;   -0.010498;   -0.014054;   -0.021573;   -0.025907;   -0.025893;   -0.024103;   -0.016286;   -0.002111;    0.011581;    0.020673;    0.024275;    0.025882;    0.032714;    0.042160;    0.048498;    0.052290;    0.056097;    0.058172;    0.061920;    0.069822;    0.077436;    0.079529;    0.078838;    0.076301;    0.076432;    0.080120;    0.080881;    0.081171;    0.083931;    0.087055;    0.087751;    0.086567;    0.086476;    0.086945;    0.087785;    0.090283;    0.090657;    0.087936;    0.087133;    0.089149;    0.086896;    0.086172;    0.089232;    0.088877;    0.088768;    0.087560;    0.085969;    0.085880;    0.084426;    0.083586;    0.085308;    0.086202;    0.088547;    0.091558;    0.091320;    0.089101;    0.087099;    0.086283;    0.087618;    0.088739;    0.087216;    0.085441;    0.087703;    0.091782;    0.087723;    0.084791;    0.088994;    0.089789;    0.087879;    0.090119;    0.089596;    0.088772;    0.089990;    0.090128;    0.088154;    0.087644;    0.091205;    0.088823;    0.088014;    0.091322;    0.088218;    0.086066;    0.085812;    0.088837;    0.089022;    0.087115;    0.089413;    0.089618;    0.087558;    0.086780;    0.087026;    0.087768;    0.086958;    0.084014;    0.087110;    0.086586;    0.085614;    0.086567;    0.087416;    0.086461;    0.084981;    0.088066;    0.088027;    0.083551;    0.084201;    0.085916;    0.084576;    0.086949;    0.085711;    0.079767;    0.080329;    0.083159;    0.082967;    0.082599;    0.086662;    0.085633;    0.077937;    0.078642;    0.081228;    0.079210;    0.078346;    0.078699;    0.074946;    0.077564;    0.082246;    0.079526;    0.079134;    0.080986;    0.083171;    0.080897;    0.075562;    0.073459;    0.074491;    0.075314;    0.073608;    0.073921;    0.079255;    0.080719;    0.076388;    0.074422;    0.078404;    0.083513;    0.083226;    0.080187;    0.078002;    0.079433;    0.079580;    0.081689;    0.084063;    0.083642;    0.081968;    0.078117;    0.077285;    0.080535;    0.083704;
  4;   -0.015056;   -0.009235;   -0.010075;   -0.012571;   -0.007117;    0.000513;   -0.001442;    0.001631;    0.013796;    0.015891;    0.016503;    0.006246;    0.001504;    0.005045;    0.000492;   -0.007357;   -0.014033;   -0.009877;   -0.007168;    0.001626;    0.002134;   -0.001228;    0.010664;    0.012539;    0.008132;    0.006434;    0.009058;    0.006200;   -0.006356;   -0.007539;   -0.008280;   -0.010069;   -0.000313;    0.007197;    0.012350;    0.006640;    0.002333;    0.003523;   -0.009255;   -0.007401;   -0.004960;   -0.021025;   -0.027547;   -0.021653;   -0.016769;   -0.012738;   -0.011261;   -0.013905;   -0.012187;   -0.006889;   -0.002647;   -0.005781;   -0.003828;   -0.001233;   -0.008687;   -0.010277;   -0.008012;   -0.004943;    0.003177;    0.002586;    0.001230;   -0.000368;   -0.004031;   -0.002714;   -0.006743;   -0.009873;   -0.004439;   -0.007042;   -0.010134;   -0.000739;    0.000598;   -0.003167;    0.002432;    0.006927;    0.006518;    0.010074;    0.009504;    0.003442;    0.002436;   -0.001967;   -0.011158;   -0.014225;   -0.011383;   -0.004436;    0.002502;   -0.000098;    0.005859;    0.013422;    0.014535;    0.014662;    0.014982;    0.014851;    0.009764;   -0.000259;   -0.011174;   -0.020658;   -0.022024;   -0.019658;   -0.010883;   -0.006238;   -0.000098;    0.005790;    0.009646;    0.015914;    0.010223;    0.012689;    0.017483;    0.008239;   -0.003965;   -0.015933;   -0.025189;   -0.031922;   -0.031993;   -0.024173;   -0.019139;   -0.013851;    0.011931;    0.023210;    0.017667;    0.036072;    0.047906;    0.036174;    0.029983;    0.015643;   -0.006538;   -0.022931;   -0.037350;   -0.051681;   -0.058967;   -0.057789;   -0.027527;    0.017089;    0.039247;    0.043207;    0.060855;    0.084923;    0.095404;    0.077994;    0.034080;   -0.007648;   -0.056239;   -0.108803;   -0.129998;   -0.131126;   -0.130651;   -0.084768;    0.014042;    0.090204;    0.139576;    0.169216;    0.174538;    0.159788;    0.101207;    0.032314;   -0.054619;   -0.128383;   -0.180865;   -0.221950;   -0.212152;   -0.160025;   -0.068063;    0.028470;    0.102513;    0.148588;    0.178396;    0.214606;    0.213711;    0.131443;    0.015746;   -0.083855;   -0.165220;   -0.201582;   -0.223519;   -0.221595;   -0.175357;   -0.096067;    0.006652;    0.113565;    0.197400;    0.251425;    0.239483;
  5;    0.019641;    0.007349;    0.015063;    0.007210;   -0.003582;   -0.001258;    0.013294;    0.013860;   -0.017441;   -0.016709;   -0.019522;   -0.005716;    0.013117;   -0.002881;   -0.012832;    0.008597;    0.047521;    0.024593;   -0.006217;    0.000805;    0.002412;    0.001192;   -0.017434;   -0.017656;   -0.015733;   -0.013982;   -0.019000;   -0.011934;    0.006297;   -0.007717;    0.003811;    0.025479;    0.015865;   -0.011018;   -0.021340;   -0.024924;    0.004251;    0.008963;   -0.011434;    0.003591;   -0.002425;    0.024454;    0.054956;    0.032254;    0.027926;    0.035433;    0.022567;    0.021869;    0.031037;    0.002380;   -0.016376;   -0.013392;   -0.023408;   -0.053961;   -0.009759;    0.013144;   -0.029160;   -0.014113;    0.004599;   -0.001105;   -0.006655;   -0.017498;   -0.013567;   -0.000332;    0.007365;   -0.012198;   -0.058447;   -0.036766;    0.016448;   -0.022337;   -0.015397;    0.019324;   -0.012403;   -0.003539;    0.026221;    0.004243;   -0.017776;   -0.031845;   -0.036288;   -0.055421;   -0.041046;   -0.008037;   -0.010844;   -0.027301;   -0.030108;    0.023702;    0.022097;    0.010508;    0.029410;    0.009381;   -0.002175;   -0.027877;   -0.071504;   -0.056783;   -0.003577;    0.012918;   -0.026371;   -0.022322;   -0.006729;   -0.014326;    0.004381;    0.018949;   -0.003375;   -0.003484;    0.005021;   -0.015004;   -0.004405;   -0.009429;   -0.034485;   -0.032763;   -0.057193;   -0.021196;    0.018882;   -0.005435;    0.031829;    0.060613;    0.001632;    0.015855;    0.050667;   -0.026796;   -0.031746;    0.014098;   -0.014665;   -0.063650;   -0.081816;   -0.076537;   -0.050550;   -0.038546;   -0.021481;    0.098071;    0.120265;    0.014053;    0.008947;    0.067194;    0.044551;    0.007406;   -0.053508;   -0.120884;   -0.118874;   -0.124496;   -0.114598;   -0.081624;   -0.040941;    0.020328;    0.127773;    0.204189;    0.181134;    0.115002;    0.058224;    0.051503;    0.011934;   -0.077656;   -0.126987;   -0.155270;   -0.164138;   -0.137143;   -0.065717;    0.024894;    0.103133;    0.208617;    0.158625;    0.081615;    0.164502;    0.192653;    0.098051;   -0.062608;   -0.143307;   -0.160572;   -0.187232;   -0.136374;   -0.083972;   -0.086906;   -0.075906;   -0.011151;    0.118386;    0.283707;    0.360992;    0.277191;    0.117054;    0.031597;   -0.036238;
  6;   -0.015714;   -0.006870;   -0.001405;   -0.045980;   -0.105682;   -0.071491;    0.030213;    0.052609;    0.017074;    0.024483;    0.024382;    0.072075;    0.087089;    0.049137;   -0.005319;    0.001675;    0.048909;    0.010166;   -0.012328;   -0.001205;    0.004619;    0.031315;    0.026673;    0.018338;    0.008838;    0.031985;    0.010196;   -0.030090;   -0.049392;   -0.103993;   -0.088770;   -0.001391;    0.076951;    0.039998;    0.019401;    0.026004;    0.012477;   -0.021213;   -0.018387;   -0.005328;   -0.054346;   -0.024723;   -0.025047;   -0.073946;   -0.035810;   -0.016811;   -0.082645;   -0.050170;   -0.023042;   -0.024557;    0.001987;   -0.017712;   -0.016839;   -0.069460;   -0.061926;   -0.028958;   -0.052649;   -0.024483;    0.005678;    0.019657;    0.012777;   -0.037827;   -0.021780;    0.040294;    0.026544;   -0.027958;   -0.043012;    0.040337;    0.072918;   -0.050830;   -0.020145;    0.061142;    0.036671;    0.018271;    0.073716;    0.058208;   -0.001550;    0.010478;    0.002893;   -0.094049;   -0.105814;   -0.006388;    0.048135;    0.012158;   -0.007842;    0.087227;    0.063516;    0.044284;    0.058852;    0.010391;    0.027622;    0.006333;   -0.079435;   -0.056159;    0.062595;    0.049208;   -0.055236;   -0.018994;   -0.017570;   -0.063334;   -0.006322;    0.047346;   -0.018759;    0.015770;    0.040200;   -0.022784;    0.074162;    0.125836;    0.055597;   -0.001957;   -0.045994;    0.005076;    0.027263;   -0.041321;    0.044393;    0.131802;   -0.057956;   -0.042278;    0.107408;   -0.011783;   -0.021592;    0.148545;    0.127718;   -0.001495;   -0.068382;   -0.028689;    0.067658;   -0.003552;   -0.068112;    0.178618;    0.190728;   -0.111465;   -0.148896;   -0.017160;    0.036874;    0.148934;    0.120551;    0.006485;    0.055095;    0.029799;   -0.053392;    0.029513;    0.115561;   -0.025149;   -0.033034;    0.093230;    0.015690;   -0.113265;   -0.092884;   -0.061844;   -0.057831;    0.033924;    0.120398;    0.047966;   -0.036873;   -0.031661;    0.012256;    0.034451;    0.028232;    0.060614;   -0.159864;   -0.366953;   -0.222912;   -0.019359;    0.122466;    0.070752;   -0.017250;   -0.046494;    0.012365;    0.190035;    0.157761;   -0.032265;   -0.151433;   -0.191700;   -0.183533;   -0.032873;    0.136496;    0.086846;   -0.088380;   -0.104554;   -0.081391;
  7;    0.103605;    0.049445;    0.058664;    0.061998;    0.075702;    0.057312;    0.015845;   -0.014029;   -0.087191;   -0.087185;   -0.097012;   -0.094611;   -0.041103;   -0.040996;   -0.018048;    0.035201;    0.099379;    0.073275;    0.005007;    0.005545;   -0.000591;   -0.032369;   -0.067746;   -0.069606;   -0.070596;   -0.070725;   -0.073766;   -0.024186;    0.056696;    0.066684;    0.093196;    0.077650;   -0.025063;   -0.067834;   -0.080279;   -0.088497;    0.010305;    0.057843;    0.021419;    0.038844;    0.026686;    0.101036;    0.203728;    0.164469;    0.109311;    0.127761;    0.162876;    0.145173;    0.160867;    0.082706;   -0.001510;    0.003729;   -0.039879;   -0.085064;    0.025118;    0.057567;   -0.038613;   -0.030731;   -0.012006;   -0.013781;   -0.027216;   -0.000805;    0.032232;    0.003843;    0.012409;    0.015902;   -0.075875;   -0.095579;   -0.022524;   -0.051841;   -0.044905;   -0.025428;   -0.065541;   -0.034084;   -0.000790;   -0.015369;   -0.006794;   -0.030566;   -0.029422;   -0.019252;    0.008668;    0.004933;   -0.064960;   -0.106485;   -0.100100;   -0.075382;   -0.084425;   -0.062510;   -0.015780;    0.023643;    0.023747;   -0.010609;   -0.037815;   -0.028096;   -0.002758;    0.034357;   -0.004169;   -0.079183;   -0.051520;   -0.024148;   -0.035814;   -0.045892;   -0.054822;   -0.053081;   -0.003609;    0.006699;   -0.050440;   -0.067541;   -0.046978;    0.009745;   -0.009263;   -0.014767;   -0.002778;   -0.039781;   -0.028311;   -0.056626;   -0.091743;   -0.024705;    0.013342;   -0.068479;   -0.040888;    0.028091;    0.024763;    0.008053;    0.009029;   -0.030204;   -0.087689;   -0.072647;   -0.056439;   -0.004352;   -0.036077;   -0.109939;   -0.058409;    0.061303;    0.030369;   -0.078898;   -0.085282;   -0.008808;    0.042469;    0.023152;    0.087007;    0.002222;   -0.116607;   -0.064965;    0.022744;    0.044198;   -0.044673;   -0.073321;   -0.089091;    0.031414;    0.154166;    0.089411;    0.045499;    0.097965;    0.203557;    0.189412;    0.104424;    0.065839;    0.042876;    0.030073;   -0.121008;   -0.137050;    0.092631;    0.173144;    0.072598;   -0.038689;    0.068627;    0.209889;    0.137542;    0.111730;    0.126919;    0.046100;   -0.072267;   -0.134056;   -0.034046;    0.131896;    0.144678;   -0.033538;   -0.126710;   -0.028580;    0.119534;
  8;   -0.086612;   -0.042374;   -0.024956;   -0.046025;   -0.002473;    0.024421;    0.007315;    0.030238;    0.041835;    0.071687;    0.100939;    0.078500;    0.022059;   -0.066383;   -0.087267;   -0.074753;   -0.067525;   -0.068157;   -0.091381;   -0.050949;    0.008237;    0.050088;    0.094233;    0.084795;    0.083476;    0.079622;    0.068025;    0.079926;    0.038294;   -0.018393;   -0.026053;   -0.045093;   -0.051329;    0.010257;    0.028785;   -0.008242;    0.013601;   -0.029614;   -0.108616;   -0.065715;   -0.094522;   -0.127211;   -0.110258;   -0.159701;   -0.186946;   -0.135418;   -0.067176;   -0.073480;   -0.074933;   -0.119087;   -0.120188;   -0.064027;   -0.068107;   -0.058842;    0.013972;    0.022897;   -0.018581;    0.036531;    0.033995;   -0.063180;   -0.031332;    0.017864;    0.004668;    0.028891;    0.067294;    0.067243;   -0.051429;   -0.079907;    0.050262;    0.078668;    0.046785;   -0.003726;   -0.058073;    0.011563;    0.006260;   -0.051335;   -0.026558;   -0.051106;   -0.032444;    0.099922;    0.177741;    0.122980;    0.042448;   -0.003427;   -0.029941;    0.041727;    0.055200;   -0.012951;    0.003840;   -0.006641;    0.007534;    0.028855;   -0.017279;    0.002616;    0.044497;    0.041079;    0.050436;    0.093612;    0.133400;    0.069905;    0.058550;    0.078064;    0.083084;    0.076086;    0.049826;    0.065874;    0.014913;   -0.075905;   -0.012733;    0.047662;   -0.083692;   -0.038805;    0.089858;    0.046302;   -0.021430;   -0.039389;    0.068215;    0.071210;   -0.027478;   -0.044790;   -0.037922;   -0.066444;   -0.045136;    0.027315;    0.065215;   -0.000152;   -0.047461;    0.014353;    0.078193;    0.033905;   -0.009525;    0.029690;    0.039002;    0.020791;   -0.029492;   -0.051475;   -0.071084;   -0.052005;    0.017583;    0.078521;    0.126594;   -0.054388;   -0.168826;    0.015378;    0.107036;   -0.001884;   -0.071665;   -0.111002;   -0.175246;   -0.032644;    0.083651;   -0.025756;   -0.070327;    0.024980;    0.034092;    0.012069;    0.070923;    0.034910;   -0.149660;   -0.144994;   -0.048346;   -0.005187;    0.091866;    0.060410;   -0.103772;   -0.127750;    0.067131;    0.193801;    0.058945;   -0.029097;    0.019750;   -0.000128;   -0.091203;   -0.133174;   -0.017770;    0.196451;    0.246357;    0.074582;   -0.096247;   -0.120551;   -0.041601;
  9;    0.017620;   -0.002888;    0.016591;    0.037527;    0.061295;    0.038819;    0.000857;   -0.024953;   -0.016497;   -0.048231;   -0.062610;   -0.045350;   -0.035414;   -0.000733;    0.021464;    0.056145;    0.043994;    0.027242;    0.044178;    0.044738;    0.024446;   -0.009063;   -0.028400;   -0.047606;   -0.007957;   -0.027591;   -0.062572;   -0.023405;   -0.038022;   -0.003653;   -0.002382;   -0.031533;    0.035601;    0.017921;   -0.015896;    0.011307;    0.025290;    0.031787;    0.020010;    0.025042;    0.052948;    0.050829;    0.034433;    0.040177;    0.059945;   -0.008863;   -0.055807;    0.028200;   -0.006739;    0.002852;    0.135561;    0.169249;    0.194948;    0.157076;   -0.029810;   -0.088398;   -0.006044;    0.049104;    0.061601;   -0.016361;    0.017163;   -0.002455;   -0.082661;   -0.010521;    0.007242;   -0.027052;   -0.084412;   -0.072444;    0.029717;    0.068118;    0.024000;   -0.086676;   -0.046137;    0.077541;    0.090467;    0.065925;    0.037078;   -0.008508;   -0.023169;    0.007032;   -0.048787;   -0.109189;   -0.099706;   -0.103026;   -0.102310;    0.108106;    0.152094;    0.003634;    0.073217;    0.064905;    0.011587;   -0.003400;   -0.042003;   -0.018096;    0.018180;   -0.063920;   -0.078391;    0.067785;    0.013095;   -0.185020;   -0.167323;   -0.070814;   -0.008366;   -0.003994;   -0.145730;   -0.129997;   -0.023872;   -0.058985;   -0.001340;   -0.005743;   -0.146073;   -0.075725;    0.066991;    0.040438;   -0.040690;   -0.021539;    0.091002;    0.020382;   -0.098324;   -0.053569;   -0.021343;   -0.024434;    0.006264;    0.018541;   -0.006411;   -0.023996;    0.034377;    0.074993;    0.071890;    0.035311;    0.016318;   -0.018620;   -0.107434;   -0.131980;   -0.042540;    0.109211;    0.082585;    0.009356;    0.091161;    0.130583;    0.048347;    0.017137;    0.081127;    0.119510;    0.073380;    0.001230;    0.027939;   -0.021908;   -0.050795;    0.028100;    0.046379;    0.025715;    0.043657;    0.092777;   -0.076710;   -0.094607;    0.130255;    0.164935;   -0.021326;   -0.030696;    0.183478;    0.146870;   -0.006522;   -0.101072;   -0.189189;   -0.014541;    0.168807;    0.140966;    0.073421;   -0.022241;   -0.151145;   -0.235811;   -0.153868;   -0.021368;   -0.030858;   -0.010644;    0.047329;    0.059563;   -0.026743;   -0.088830;   -0.114701;
 10;   -0.007149;    0.011505;   -0.002909;    0.007905;    0.025120;    0.003548;   -0.014109;   -0.007393;   -0.020160;   -0.013912;    0.004450;    0.003722;   -0.003560;   -0.045408;   -0.025942;    0.011648;    0.019043;    0.012550;   -0.006471;    0.010451;    0.007778;   -0.022174;    0.006945;    0.006069;    0.002539;   -0.005248;   -0.018287;   -0.000570;    0.021945;    0.044740;    0.008989;    0.002565;    0.021613;   -0.025815;   -0.018177;   -0.021154;   -0.034527;   -0.004368;   -0.030178;   -0.030675;    0.003021;   -0.000665;    0.010818;    0.045844;    0.040592;    0.063690;    0.094425;    0.070688;    0.063011;    0.009901;   -0.042689;   -0.012468;    0.009668;   -0.011248;    0.030305;    0.054868;    0.014225;    0.026200;    0.034863;    0.008255;    0.017522;    0.013426;    0.028472;    0.076764;    0.032179;   -0.005658;   -0.023145;   -0.008146;    0.047809;    0.015129;   -0.025601;    0.005341;   -0.012174;    0.020176;    0.044872;   -0.008982;   -0.005674;    0.029380;    0.006009;    0.032040;    0.054948;   -0.001132;   -0.023653;   -0.023572;   -0.057320;   -0.019546;   -0.001923;   -0.013643;    0.022483;    0.002792;   -0.012472;   -0.013071;    0.026641;    0.026233;    0.025325;    0.084913;    0.021928;   -0.074222;   -0.021060;   -0.009496;   -0.025257;    0.035625;    0.045480;    0.015400;   -0.025613;    0.011297;    0.061161;    0.012226;    0.050001;    0.081278;   -0.060882;   -0.073248;   -0.040953;   -0.134284;   -0.139682;   -0.032021;    0.115493;    0.067597;   -0.024258;    0.092359;    0.122041;   -0.049264;   -0.098938;    0.069642;    0.090327;   -0.091956;   -0.116928;   -0.050147;   -0.058218;   -0.123798;   -0.043653;    0.121628;    0.123355;    0.043463;    0.042439;    0.225270;    0.246363;   -0.011003;   -0.116964;    0.006589;    0.064048;   -0.147196;   -0.292965;   -0.092760;    0.067883;    0.088915;    0.133353;    0.097340;    0.063642;    0.104066;    0.104667;    0.065713;    0.015338;   -0.034784;   -0.173433;   -0.121034;    0.073511;    0.111041;    0.025405;   -0.021696;    0.006900;   -0.067223;   -0.088656;    0.019780;    0.034416;   -0.054052;   -0.055469;   -0.052234;   -0.058101;   -0.031007;    0.041952;    0.154430;    0.152431;   -0.040872;   -0.243086;   -0.189801;   -0.080612;   -0.012873;   -0.085865;   -0.243121;   -0.266323;
 11;    0.036957;    0.017068;    0.025038;    0.001340;   -0.010658;   -0.001253;    0.002194;   -0.004233;   -0.005843;   -0.009893;    0.004701;   -0.006772;   -0.021397;   -0.004585;   -0.018853;    0.007345;    0.011091;    0.001132;    0.000390;   -0.003419;    0.012560;    0.023153;    0.006837;    0.006744;   -0.019824;   -0.035721;   -0.019859;   -0.001312;    0.001145;   -0.013292;    0.021193;    0.005210;   -0.035340;   -0.012877;   -0.010701;    0.008610;    0.025298;   -0.011008;    0.002698;    0.025763;    0.008416;    0.018947;    0.064157;    0.068737;    0.046873;    0.051708;    0.081838;    0.098585;    0.064219;    0.046202;    0.055790;    0.037697;    0.014003;    0.055149;    0.052765;    0.051529;    0.078755;    0.067615;    0.074108;    0.096967;    0.077265;    0.061924;    0.068685;    0.060788;    0.088019;    0.091387;    0.054867;    0.016052;    0.021583;    0.086835;    0.094601;    0.023530;    0.033413;    0.037560;    0.006544;    0.039037;    0.050900;    0.020111;    0.036362;    0.061923;    0.032016;    0.030666;    0.040677;    0.028872;    0.035227;   -0.009911;   -0.035843;   -0.015656;    0.012065;    0.057238;    0.082390;    0.075387;   -0.012358;   -0.034241;    0.019208;   -0.020206;   -0.019689;    0.071670;    0.059784;    0.010551;    0.002155;    0.003155;    0.016425;   -0.002369;    0.043235;    0.056480;    0.025052;    0.045111;    0.007534;   -0.041641;   -0.049791;   -0.038326;    0.001561;    0.041398;    0.051725;   -0.008671;   -0.091663;   -0.032368;    0.064518;    0.038538;    0.026871;    0.118423;    0.173466;    0.037466;   -0.132325;   -0.108003;   -0.026796;   -0.006121;   -0.003596;    0.052165;    0.068731;   -0.029481;   -0.074868;    0.074457;    0.163417;    0.014113;   -0.057782;    0.060227;    0.096478;   -0.064376;   -0.171613;   -0.109793;    0.004300;    0.012644;   -0.028940;   -0.013309;    0.073156;    0.102665;   -0.028671;   -0.018311;    0.031141;   -0.102772;   -0.187845;   -0.117982;   -0.038763;   -0.082295;   -0.165094;   -0.196518;   -0.162972;   -0.114438;   -0.102028;    0.003226;    0.088628;   -0.041474;   -0.179404;   -0.201907;   -0.100484;   -0.020585;   -0.055930;   -0.054018;   -0.057067;   -0.134520;   -0.174338;   -0.092204;    0.048562;    0.012649;   -0.135652;   -0.286072;   -0.316540;   -0.163595;   -0.046838;
 12;   -0.039989;   -0.045121;   -0.032440;   -0.015963;   -0.010860;    0.008564;    0.034313;    0.029498;    0.030121;    0.025389;    0.023283;    0.016534;   -0.000883;   -0.002048;   -0.017386;   -0.028343;   -0.026748;   -0.008235;    0.011656;    0.010975;    0.030800;    0.059712;    0.039444;    0.018984;    0.014458;   -0.002988;   -0.012798;   -0.021860;   -0.018456;   -0.017571;   -0.014571;   -0.010187;    0.007304;    0.040836;    0.049342;    0.036858;    0.007306;   -0.016713;   -0.026284;   -0.042182;   -0.059767;   -0.078046;   -0.082326;   -0.081155;   -0.069078;   -0.060728;   -0.056326;   -0.034747;   -0.033589;   -0.026175;   -0.015722;   -0.032776;   -0.050794;   -0.066088;   -0.078867;   -0.071721;   -0.062521;   -0.063598;   -0.051523;   -0.038719;   -0.037052;   -0.040359;   -0.042677;   -0.041672;   -0.028897;   -0.030685;   -0.036385;   -0.045575;   -0.056896;   -0.029129;   -0.022912;   -0.060010;   -0.045972;   -0.013487;   -0.020849;   -0.016397;    0.001696;    0.001430;    0.005961;   -0.005187;   -0.030369;   -0.011234;    0.010297;   -0.028470;   -0.040124;   -0.032750;   -0.045708;   -0.031120;   -0.005904;   -0.017091;   -0.020707;    0.016824;    0.015457;    0.047350;    0.075552;    0.016931;   -0.004646;    0.006023;   -0.028081;   -0.050913;   -0.052391;   -0.066251;   -0.075803;   -0.075149;   -0.012443;    0.012540;    0.010028;    0.061640;    0.096612;    0.064028;    0.031727;    0.036161;    0.008696;   -0.038558;   -0.068606;   -0.071960;   -0.110599;   -0.103953;   -0.030903;    0.003856;    0.063177;    0.137457;    0.188052;    0.112956;    0.052173;    0.071608;    0.023728;   -0.061896;   -0.127513;   -0.104340;   -0.092324;   -0.132926;   -0.110167;    0.027263;    0.126080;    0.125431;    0.125267;    0.169415;    0.172613;    0.053986;   -0.054803;   -0.032550;   -0.008984;   -0.103670;   -0.148944;   -0.109640;   -0.011243;    0.060244;    0.117113;    0.166104;    0.167149;    0.137384;    0.106636;    0.064741;   -0.003951;   -0.036435;   -0.055389;   -0.043108;    0.012179;    0.098007;    0.125246;    0.104167;    0.089620;    0.056396;    0.041197;    0.003201;   -0.010071;    0.022035;    0.060552;    0.050280;    0.010720;    0.019663;    0.120048;    0.249296;    0.298933;    0.234830;    0.092946;   -0.023161;   -0.146349;   -0.172212;   -0.160857;
 13;    0.020749;    0.006177;   -0.001890;    0.019694;    0.020472;    0.014403;    0.011148;   -0.009483;   -0.017187;   -0.032360;   -0.009934;   -0.007376;   -0.001430;   -0.017279;   -0.044140;    0.008228;   -0.009449;   -0.041755;    0.005668;    0.012801;    0.002121;   -0.023810;    0.002950;    0.005626;   -0.021906;   -0.021407;   -0.039592;   -0.038105;    0.005844;    0.049417;    0.034972;    0.011059;   -0.016983;   -0.037862;    0.000875;    0.022387;    0.010445;    0.037066;    0.019773;   -0.008638;    0.032935;    0.054660;    0.059423;    0.063250;    0.040524;    0.075252;    0.129396;    0.081381;    0.076332;    0.079033;    0.056515;    0.032726;    0.000094;    0.002654;    0.056031;    0.088054;    0.065586;    0.035016;   -0.003081;    0.028122;    0.066829;    0.031355;    0.040599;    0.079938;    0.034151;    0.029510;    0.035804;    0.015781;    0.006860;   -0.001259;    0.024171;    0.015142;   -0.013459;   -0.010647;   -0.043051;   -0.048451;    0.005406;    0.045366;    0.013784;    0.006701;    0.037043;    0.056064;    0.065242;    0.009746;   -0.037420;   -0.028627;   -0.016799;   -0.023243;   -0.053883;   -0.047357;   -0.041762;   -0.050301;    0.021806;    0.017199;    0.036249;    0.072381;   -0.062409;   -0.028105;    0.116208;    0.085857;    0.021172;    0.025967;   -0.033952;   -0.109019;   -0.085468;    0.043814;    0.093227;    0.034432;    0.035074;    0.039219;   -0.027343;    0.008661;    0.121564;    0.057579;    0.009214;    0.031697;   -0.040171;   -0.109211;   -0.123156;   -0.042159;   -0.004058;   -0.037304;    0.029260;    0.121283;    0.030689;   -0.006201;    0.125074;    0.147634;   -0.009377;   -0.111716;   -0.032005;   -0.027670;   -0.162008;   -0.196867;   -0.068466;    0.079585;    0.075977;   -0.011110;    0.039082;    0.106024;    0.056798;   -0.026019;   -0.073285;   -0.056097;   -0.106282;   -0.167268;   -0.047625;   -0.056312;   -0.242791;   -0.197883;   -0.062174;    0.033858;    0.105889;    0.030543;   -0.024946;    0.046284;   -0.011654;   -0.203060;   -0.179187;   -0.019136;   -0.058013;   -0.186474;   -0.085421;    0.042701;   -0.001311;   -0.079746;   -0.157441;   -0.082973;   -0.067599;   -0.215767;   -0.169975;   -0.032504;    0.060867;    0.084742;    0.044190;    0.059884;    0.107430;    0.197764;    0.249687;    0.047679;   -0.164557;
 14;   -0.026786;   -0.027249;   -0.021701;   -0.019120;    0.011359;    0.026085;    0.013965;   -0.012400;   -0.003406;    0.007218;    0.029030;    0.011781;    0.002155;    0.002524;   -0.029607;    0.008521;   -0.009899;   -0.026381;   -0.002965;    0.005021;    0.016174;    0.007020;    0.038028;    0.033902;    0.015311;    0.023907;    0.021312;    0.011785;    0.019036;    0.055878;    0.038775;   -0.011261;   -0.029428;   -0.046484;   -0.017073;   -0.004545;   -0.045638;   -0.029227;   -0.037904;   -0.077697;   -0.037223;   -0.029843;   -0.063742;   -0.049221;   -0.046946;   -0.041790;   -0.004509;   -0.039700;   -0.063020;   -0.034960;   -0.026845;   -0.078155;   -0.110179;   -0.063942;   -0.028305;   -0.000135;    0.004262;   -0.040441;   -0.053033;   -0.001817;    0.005841;   -0.053589;   -0.057099;   -0.001856;   -0.002510;   -0.023395;    0.034665;   -0.018711;   -0.093606;   -0.013259;    0.012607;   -0.029593;   -0.024229;   -0.054477;   -0.080821;    0.010701;    0.039797;   -0.003690;    0.005295;    0.000896;   -0.026372;   -0.004760;    0.010598;    0.002023;   -0.011324;   -0.057711;   -0.047905;   -0.015827;   -0.018940;    0.020165;    0.040586;    0.028836;    0.026357;   -0.009654;    0.029937;   -0.029822;   -0.176748;   -0.077877;    0.097699;    0.080527;    0.012036;    0.009528;   -0.054599;   -0.127084;   -0.055677;    0.080980;    0.130632;    0.055588;   -0.059788;   -0.144890;   -0.170423;   -0.084246;    0.036423;    0.070204;    0.062659;    0.049756;   -0.065800;   -0.086958;    0.001457;    0.106133;    0.082662;   -0.044021;    0.038974;    0.032987;   -0.200839;   -0.224508;   -0.011741;    0.089505;    0.023938;   -0.017257;    0.093331;    0.059463;   -0.106162;   -0.055221;    0.035387;    0.087385;    0.066206;   -0.038838;   -0.037781;   -0.040348;   -0.133131;   -0.097415;    0.064640;    0.144454;    0.078635;    0.029451;    0.229564;    0.216364;   -0.108099;   -0.146627;    0.008750;    0.043155;   -0.023452;   -0.066409;    0.006074;    0.128025;    0.145164;    0.032547;    0.025405;    0.161129;    0.083093;    0.001331;    0.124808;    0.106100;   -0.011462;   -0.018132;    0.132270;    0.283936;    0.230256;    0.068150;    0.043025;    0.074774;    0.089394;    0.049304;   -0.034393;   -0.100065;   -0.156804;   -0.015611;    0.098888;    0.087286;    0.007962;
 15;    0.001982;   -0.017748;   -0.009183;    0.018305;    0.018014;    0.024470;    0.028124;    0.012453;   -0.001006;   -0.017240;   -0.006543;   -0.000858;    0.005196;   -0.006031;   -0.035367;   -0.014413;   -0.017479;   -0.019410;    0.019028;   -0.007842;   -0.013174;   -0.006405;   -0.010503;   -0.043854;   -0.028368;    0.013522;    0.000920;    0.011004;    0.042562;    0.031682;    0.036944;    0.047486;   -0.003450;    0.013891;    0.019819;   -0.041919;   -0.029448;    0.004807;   -0.016059;   -0.013970;   -0.032365;   -0.025995;    0.005700;   -0.048634;   -0.082518;   -0.024626;    0.008919;   -0.067807;   -0.057249;   -0.002095;   -0.021296;   -0.025014;   -0.043797;   -0.077948;    0.003361;    0.033077;   -0.019748;   -0.010721;   -0.046723;   -0.043182;    0.032611;    0.043447;   -0.005425;   -0.037453;   -0.022297;    0.018784;    0.016322;    0.000000;   -0.024998;   -0.038326;    0.022143;    0.052069;   -0.003276;   -0.033059;   -0.022557;   -0.015334;   -0.003326;   -0.002610;   -0.012532;   -0.002603;    0.049015;    0.074910;    0.037183;   -0.023319;   -0.020774;   -0.014884;    0.015539;    0.042835;   -0.031055;   -0.067640;   -0.082657;   -0.042555;    0.021355;    0.024461;   -0.012876;   -0.029405;   -0.056348;   -0.093171;   -0.024420;    0.074342;    0.055375;   -0.031017;   -0.049956;   -0.031137;    0.022566;    0.035853;   -0.045728;   -0.094166;   -0.072146;   -0.044431;   -0.026270;    0.002046;    0.032258;   -0.016992;   -0.028723;    0.010927;    0.011427;    0.010364;   -0.015642;   -0.052428;   -0.071284;   -0.010565;    0.000617;   -0.028210;    0.052054;    0.136313;    0.092512;   -0.010727;   -0.069187;   -0.024065;    0.074828;    0.132774;    0.155852;    0.121498;    0.047100;   -0.012366;   -0.052742;    0.025089;    0.115823;    0.120640;    0.155062;    0.184594;    0.176258;    0.126230;    0.119394;    0.101130;    0.071169;    0.169719;    0.189638;    0.092209;    0.029716;    0.095936;    0.200388;    0.086914;    0.125589;    0.202655;    0.030955;   -0.147624;   -0.033178;    0.202957;    0.108134;   -0.074688;   -0.008842;    0.059108;   -0.026147;   -0.106994;   -0.236519;   -0.062781;    0.069017;   -0.145210;   -0.188045;   -0.189449;   -0.189178;   -0.145069;   -0.105072;   -0.111715;   -0.106766;   -0.017312;   -0.041590;   -0.165869;   -0.130835;
 16;   -0.016280;   -0.030230;   -0.014401;    0.021707;   -0.001613;   -0.010634;    0.024781;    0.019619;    0.003699;   -0.030559;   -0.009762;    0.035575;    0.023199;   -0.007498;   -0.011042;    0.022667;   -0.004919;   -0.019035;    0.051849;    0.021730;    0.001143;    0.003432;   -0.013216;   -0.034994;   -0.025200;    0.005923;   -0.034753;   -0.013546;    0.021413;    0.001888;   -0.005571;   -0.010670;    0.013597;    0.020584;   -0.000749;    0.029655;    0.018335;   -0.044632;   -0.014421;    0.024496;   -0.018013;    0.013923;    0.070372;    0.012865;   -0.020787;    0.015768;    0.036539;    0.004104;   -0.022685;    0.006287;    0.008742;    0.016789;    0.045292;   -0.009313;   -0.046560;   -0.011902;    0.023014;    0.029673;   -0.012030;   -0.026137;    0.061284;    0.077490;    0.024232;    0.006270;   -0.040090;    0.004485;   -0.017090;   -0.020278;    0.007194;   -0.033911;    0.003335;   -0.025311;   -0.004020;    0.015314;    0.035181;    0.024074;   -0.004661;   -0.009305;   -0.028079;    0.040530;    0.063674;    0.032607;    0.011541;   -0.057236;   -0.071755;    0.067846;    0.088603;    0.046543;    0.086152;    0.075717;   -0.012880;   -0.017047;    0.060503;    0.080550;    0.041867;    0.030321;   -0.003456;   -0.033763;   -0.009358;    0.017613;   -0.010102;    0.004219;    0.109956;    0.125478;    0.037102;    0.041134;    0.014585;   -0.044528;    0.060222;    0.088850;   -0.063283;   -0.054508;    0.026570;   -0.099882;   -0.091560;    0.059367;    0.152258;    0.126477;    0.010931;   -0.050830;   -0.015597;    0.020887;    0.008825;   -0.040536;   -0.020977;   -0.019091;   -0.087826;   -0.113438;   -0.183960;   -0.056206;    0.037327;    0.018684;    0.033342;    0.012656;    0.025882;   -0.039686;   -0.133730;   -0.154800;   -0.104747;   -0.072287;   -0.042456;   -0.028655;   -0.088983;   -0.106255;   -0.079630;   -0.071208;   -0.021409;   -0.035830;   -0.009424;   -0.031924;   -0.177000;   -0.117038;    0.061297;    0.002845;   -0.173245;   -0.068081;    0.015982;   -0.137267;   -0.097405;    0.086330;    0.104370;   -0.071060;   -0.115833;    0.030637;    0.045411;   -0.114497;   -0.200348;    0.097610;    0.436401;    0.292965;   -0.070437;   -0.176067;    0.006085;    0.208577;    0.128835;   -0.051256;   -0.035788;    0.022459;   -0.000129;    0.040199;    0.145336;
 17;    0.045938;    0.015706;    0.028124;    0.059351;    0.002147;   -0.002819;    0.025374;   -0.005645;   -0.018702;   -0.051887;   -0.023462;    0.001322;   -0.033651;   -0.040600;   -0.023250;   -0.023355;    0.028785;    0.044280;   -0.004802;   -0.001643;   -0.008165;   -0.005502;   -0.002149;    0.010259;    0.021185;    0.004104;   -0.006366;    0.015077;    0.022261;    0.000435;    0.036850;    0.038874;   -0.037564;   -0.044769;   -0.046321;   -0.056561;   -0.007441;    0.003504;   -0.019536;    0.027053;    0.025048;    0.006193;    0.020614;   -0.001582;   -0.029989;    0.001729;   -0.004612;    0.018686;   -0.058394;   -0.024960;    0.035090;   -0.007542;   -0.021915;    0.036045;    0.029682;   -0.007227;    0.035550;    0.091046;    0.023421;   -0.033610;    0.041223;    0.042466;    0.011516;    0.058738;    0.085662;    0.074018;   -0.037787;   -0.037407;    0.026393;    0.036874;    0.054283;    0.047251;   -0.015908;    0.044849;    0.029072;   -0.053904;   -0.005421;    0.029419;    0.012833;    0.069548;    0.105621;    0.059682;    0.063716;   -0.010552;    0.005184;    0.000017;   -0.022796;    0.061768;    0.035529;   -0.013029;    0.040290;    0.080109;    0.013301;   -0.054740;   -0.002095;    0.001637;   -0.012973;    0.100983;    0.099577;    0.006383;   -0.027607;    0.031677;    0.073154;    0.004041;    0.088654;    0.080871;   -0.065478;   -0.062624;   -0.079712;   -0.064055;   -0.099712;   -0.053342;    0.065918;   -0.018582;   -0.116531;    0.020928;    0.013804;   -0.109415;   -0.020792;    0.021251;   -0.002376;   -0.047919;   -0.073060;   -0.162179;   -0.202139;   -0.097961;   -0.013890;    0.019743;   -0.066619;   -0.110293;   -0.031220;   -0.017048;   -0.075184;   -0.060190;   -0.055482;   -0.052187;   -0.065309;    0.009972;    0.047490;   -0.108939;   -0.152399;   -0.100374;   -0.031279;   -0.000999;    0.026493;   -0.027781;   -0.086949;    0.048137;    0.080994;    0.013616;   -0.049178;   -0.129973;    0.030676;    0.318639;    0.229699;   -0.062517;   -0.090158;   -0.080758;   -0.020195;    0.137658;    0.251496;    0.066297;   -0.237659;   -0.129091;    0.223910;    0.305729;    0.061471;   -0.037827;   -0.000369;   -0.041449;    0.015454;    0.135192;    0.022344;   -0.106062;   -0.014706;    0.072653;    0.049878;   -0.038802;   -0.062670;   -0.031654;   -0.162436;
 18;   -0.015954;   -0.026249;   -0.011528;   -0.008248;    0.018903;    0.028890;    0.027783;    0.026364;    0.014347;    0.013320;    0.011468;    0.003492;   -0.018379;   -0.034644;   -0.029369;   -0.057930;   -0.038643;    0.002657;   -0.051479;   -0.019935;    0.036599;    0.037303;    0.021765;   -0.003152;    0.023332;    0.002102;   -0.021834;   -0.036313;   -0.028297;   -0.036063;   -0.027292;    0.000742;   -0.032665;    0.000862;    0.045635;    0.012608;    0.047570;    0.105001;    0.060072;    0.064876;    0.055279;   -0.010125;   -0.022725;   -0.048912;   -0.049932;    0.001040;   -0.004254;    0.044365;    0.029464;    0.046458;    0.110310;    0.109615;    0.069921;    0.031162;   -0.001599;   -0.034759;   -0.074052;   -0.041943;    0.019015;   -0.025690;   -0.021238;   -0.013274;   -0.053490;   -0.012319;    0.038527;    0.003953;   -0.037572;   -0.060849;   -0.046542;   -0.003963;   -0.013663;   -0.013965;   -0.097412;   -0.115601;   -0.039290;    0.005520;    0.002679;   -0.040215;    0.023482;    0.055678;    0.019578;   -0.025552;   -0.106031;   -0.105135;   -0.043288;   -0.052295;   -0.072007;   -0.052703;   -0.052783;   -0.085755;   -0.003015;    0.085715;    0.022690;    0.007386;    0.066238;    0.007639;   -0.028236;   -0.009721;   -0.054549;   -0.066074;   -0.035622;   -0.065898;   -0.079757;   -0.041856;    0.057901;    0.040716;    0.009392;    0.039145;    0.003052;    0.028607;    0.033494;    0.085907;    0.105168;   -0.009241;   -0.080269;   -0.064597;   -0.042388;   -0.038481;    0.057393;    0.162182;    0.103133;    0.039939;    0.074372;    0.061205;    0.078580;    0.094784;    0.013474;   -0.053537;   -0.095150;   -0.077024;    0.032199;    0.113407;    0.138293;    0.110542;   -0.014551;    0.000558;    0.099136;    0.114769;    0.101815;    0.055255;   -0.062951;   -0.119140;   -0.001799;    0.041528;    0.027950;   -0.026866;   -0.021282;    0.081831;    0.017833;   -0.096521;   -0.083961;   -0.063378;   -0.091147;   -0.031823;   -0.068547;   -0.010759;    0.073873;   -0.082329;   -0.030126;    0.143042;    0.142922;   -0.025067;   -0.190357;   -0.251338;   -0.202177;   -0.188383;   -0.072162;    0.000989;    0.004239;    0.051701;    0.014983;    0.212911;    0.009685;   -0.256351;   -0.099611;    0.074970;    0.177356;    0.034511;    0.039550;    0.217005;    0.243876;
 19;    0.006003;   -0.002209;   -0.013642;   -0.004617;    0.036843;    0.017768;   -0.024430;   -0.020663;    0.007651;    0.013432;   -0.030959;   -0.034797;   -0.000835;    0.005159;   -0.009901;    0.013309;    0.033401;    0.002834;    0.032838;    0.061249;    0.018717;    0.052237;    0.017284;   -0.010183;    0.003047;   -0.024965;   -0.063456;   -0.051304;   -0.038080;   -0.050113;   -0.022949;    0.007344;    0.022556;    0.036970;    0.019768;    0.033334;    0.042664;    0.009060;    0.014161;    0.006755;   -0.023441;   -0.032026;   -0.013055;   -0.006912;    0.008880;    0.006080;    0.026253;    0.038017;   -0.016809;    0.057851;    0.128973;    0.054645;   -0.001906;   -0.008780;   -0.011511;   -0.021026;    0.000972;    0.019654;   -0.004360;   -0.007705;    0.064968;    0.071334;   -0.005952;   -0.027371;    0.015917;    0.054463;    0.096691;    0.072176;   -0.026814;   -0.059383;   -0.004888;    0.021301;    0.035707;   -0.042173;    0.003420;    0.125745;    0.071766;   -0.005365;    0.003726;   -0.005492;   -0.008958;    0.002047;   -0.057666;   -0.015075;    0.041720;   -0.012711;    0.002762;    0.041539;    0.013721;    0.026052;    0.047901;    0.103113;    0.100471;    0.049257;    0.012405;   -0.091262;   -0.035406;    0.005638;   -0.038845;    0.024541;    0.025373;   -0.056121;   -0.005740;    0.029053;    0.048429;    0.053546;    0.050696;    0.017137;   -0.071359;   -0.092280;    0.055862;    0.065567;   -0.046269;   -0.003553;   -0.012218;   -0.086306;   -0.050524;    0.084378;    0.068011;   -0.013382;   -0.003836;    0.004541;    0.029524;   -0.097788;   -0.087030;    0.055401;    0.000329;   -0.097192;   -0.071166;   -0.063409;   -0.038167;    0.006639;    0.027998;    0.053604;    0.004301;   -0.093145;   -0.125426;   -0.006912;   -0.004686;   -0.126191;   -0.066130;    0.047611;    0.076122;   -0.025663;   -0.084702;   -0.108825;   -0.214963;   -0.132864;    0.093565;    0.017268;   -0.082699;    0.016606;    0.001723;   -0.018862;   -0.074050;   -0.068624;   -0.006983;   -0.027845;   -0.013698;    0.009016;   -0.013743;    0.056811;    0.185897;    0.095973;   -0.088944;   -0.177340;    0.089616;    0.192119;   -0.002872;    0.063075;    0.172993;    0.140335;   -0.046703;   -0.144360;   -0.093665;   -0.048893;   -0.028073;    0.228115;    0.266399;   -0.109066;   -0.463680;
 20;   -0.035679;   -0.042146;   -0.023524;    0.009643;    0.006140;    0.008526;    0.017124;    0.009391;    0.035236;    0.042609;    0.038596;    0.006211;   -0.003113;   -0.009900;   -0.049127;   -0.081694;   -0.050675;   -0.017341;   -0.045354;   -0.009722;    0.026304;    0.019819;    0.033905;    0.012652;    0.039258;    0.025655;   -0.016298;    0.012797;   -0.025481;   -0.007769;   -0.009147;   -0.046687;   -0.018716;   -0.025284;    0.012286;   -0.009045;   -0.002579;    0.072780;    0.068429;    0.083207;    0.080107;   -0.033031;   -0.042555;    0.031021;    0.012021;   -0.027211;    0.002437;   -0.007002;    0.025749;    0.046883;    0.007726;    0.012055;    0.007378;    0.052587;    0.134909;    0.086548;   -0.026189;   -0.041552;    0.017078;    0.026141;   -0.024676;   -0.010289;    0.030738;    0.019874;    0.008661;   -0.016220;    0.063581;    0.058984;   -0.008502;    0.059675;    0.034282;   -0.013780;   -0.028941;   -0.010865;   -0.004331;   -0.038547;   -0.044123;    0.025383;    0.094356;    0.107406;    0.030456;   -0.000239;    0.089155;    0.106058;    0.078979;    0.017533;   -0.143680;   -0.099209;    0.044214;    0.024666;   -0.024694;   -0.083047;   -0.047008;    0.041008;    0.084748;    0.146379;    0.144478;   -0.003420;   -0.015035;    0.046302;    0.017815;    0.014770;    0.004141;   -0.091668;   -0.050550;    0.005827;    0.024943;    0.092118;    0.081979;   -0.074436;   -0.133149;    0.025789;    0.016805;   -0.047260;    0.016099;    0.003169;   -0.032218;   -0.082874;   -0.117553;   -0.104213;   -0.037722;   -0.003250;   -0.029424;   -0.024450;   -0.011431;    0.037273;   -0.045327;   -0.196920;   -0.108542;    0.065592;    0.067499;   -0.042509;   -0.091035;   -0.054024;   -0.062405;   -0.245645;   -0.086920;    0.111690;   -0.018361;   -0.007003;    0.035404;    0.072194;   -0.013997;   -0.208388;   -0.220241;    0.032496;    0.189949;    0.017465;   -0.205047;   -0.048846;    0.106631;    0.047295;    0.046880;   -0.029443;   -0.008074;    0.025600;    0.007624;    0.059869;    0.076184;    0.079472;    0.200932;    0.231392;    0.103998;   -0.041803;   -0.107722;    0.071555;    0.001970;   -0.165019;    0.041234;    0.173778;    0.007225;   -0.071815;   -0.054016;   -0.096632;   -0.185773;   -0.145439;    0.021178;    0.086003;    0.025796;   -0.115085;    0.015542;
 21;    0.014267;   -0.006366;   -0.010967;   -0.037023;   -0.051424;   -0.020234;    0.012035;    0.014412;    0.015301;    0.021954;    0.047988;    0.023699;   -0.015636;   -0.020900;    0.006453;    0.027831;    0.008760;   -0.004494;   -0.024763;    0.036545;    0.005952;   -0.025311;    0.050567;    0.008569;   -0.006810;    0.076672;    0.007351;   -0.010337;   -0.007733;   -0.055952;    0.006373;   -0.027531;   -0.022137;   -0.004978;   -0.086913;    0.013435;    0.070179;   -0.047449;   -0.007522;    0.069016;   -0.014614;   -0.045092;    0.044270;    0.018653;   -0.021944;    0.037004;   -0.005844;   -0.004012;    0.029061;    0.055872;    0.032144;   -0.053686;   -0.090828;   -0.030348;   -0.047096;   -0.033485;   -0.005406;    0.009567;   -0.011984;   -0.044895;    0.045642;   -0.001974;   -0.025471;    0.076111;    0.038372;    0.004791;   -0.038555;   -0.003057;    0.049930;   -0.011553;    0.009700;   -0.048183;   -0.011914;   -0.014423;    0.021725;    0.054191;   -0.052081;   -0.156299;   -0.055237;    0.085509;    0.014506;   -0.040556;   -0.053517;   -0.088523;    0.016796;    0.103348;    0.018997;   -0.031108;   -0.008368;   -0.050269;   -0.051658;   -0.065401;   -0.109866;   -0.039378;    0.045839;    0.051089;    0.038264;   -0.011515;    0.005082;   -0.017156;   -0.118007;    0.024546;    0.114048;    0.048775;    0.009795;   -0.082872;   -0.147750;   -0.093221;    0.031157;    0.106049;    0.037987;    0.086692;    0.152668;    0.001717;   -0.063442;    0.066614;   -0.014931;   -0.012509;    0.049518;   -0.095110;   -0.093659;   -0.054658;    0.079727;    0.102191;   -0.039107;   -0.059921;    0.060078;    0.027068;   -0.106378;    0.000307;    0.107790;   -0.003688;   -0.067172;    0.006190;   -0.097761;   -0.131575;    0.009447;    0.089963;    0.097540;    0.045689;    0.106081;    0.114815;    0.117646;    0.095540;   -0.118735;   -0.176263;    0.028741;    0.268520;    0.097636;   -0.057296;    0.029115;   -0.133855;   -0.150499;    0.090238;   -0.011526;   -0.155227;    0.032880;    0.103584;   -0.049489;   -0.073303;   -0.030571;    0.001459;    0.110770;    0.221779;    0.164955;   -0.119022;   -0.055127;    0.020736;   -0.068334;    0.034238;    0.007660;    0.001923;    0.219116;    0.039046;   -0.253075;   -0.034440;    0.010682;   -0.149624;   -0.004367;    0.188588;   -0.101914;
 22;   -0.043200;   -0.036990;   -0.038521;    0.003076;   -0.003242;    0.012287;    0.040628;    0.022800;    0.019931;    0.020803;    0.025795;    0.001991;   -0.025470;   -0.034982;   -0.029375;   -0.066920;    0.013180;    0.063627;   -0.013957;    0.012544;    0.019034;   -0.001624;    0.012002;   -0.049819;   -0.034750;   -0.009427;   -0.044020;    0.015411;   -0.019193;   -0.004113;    0.041010;   -0.016599;    0.002345;    0.046988;    0.038262;    0.050759;    0.021711;   -0.003112;    0.023731;   -0.000550;   -0.003841;   -0.034843;   -0.047216;   -0.031438;   -0.008807;    0.020256;    0.041966;    0.060847;    0.055696;    0.056199;    0.015384;   -0.034276;   -0.062274;   -0.022128;   -0.024990;   -0.057653;   -0.056411;   -0.036298;   -0.039184;   -0.046580;   -0.017263;   -0.005553;    0.017137;    0.034419;    0.009430;   -0.031058;   -0.046831;   -0.040849;   -0.069804;   -0.069546;   -0.057065;   -0.111670;   -0.068844;    0.028163;    0.002326;   -0.041393;    0.002719;    0.055064;    0.079470;    0.086194;   -0.035199;   -0.116587;   -0.043465;   -0.093063;   -0.092906;   -0.106232;   -0.152374;   -0.044080;    0.088424;    0.097164;    0.054165;    0.080802;    0.057860;    0.009277;    0.015421;    0.003190;   -0.054151;   -0.141138;   -0.114894;   -0.071498;   -0.076681;    0.004593;    0.050798;   -0.038018;    0.062488;    0.102543;    0.008888;    0.071221;    0.049223;   -0.062383;   -0.195045;   -0.146520;   -0.018640;   -0.008447;   -0.006403;    0.130839;    0.153528;    0.030930;    0.045863;    0.115440;    0.180778;    0.085798;   -0.005384;   -0.050999;   -0.084471;   -0.048635;   -0.065803;   -0.029508;    0.115842;    0.117351;    0.087456;    0.121502;    0.148147;    0.194988;    0.040045;   -0.136542;   -0.031533;    0.068085;    0.000406;   -0.000159;    0.095586;    0.197858;    0.127482;   -0.026681;   -0.027883;    0.042257;    0.078838;   -0.028367;   -0.096910;    0.017986;    0.078673;   -0.081030;   -0.087329;    0.194841;    0.177942;   -0.072957;   -0.072452;    0.005594;   -0.095137;   -0.178584;   -0.165693;   -0.076937;   -0.069734;   -0.116013;   -0.029246;    0.018919;    0.012921;   -0.030704;   -0.042941;   -0.050647;   -0.093040;   -0.065827;    0.107120;    0.165991;    0.079517;    0.036290;    0.023250;    0.111449;    0.138153;   -0.035405;   -0.087006;
 23;    0.038158;    0.015850;   -0.015095;    0.005509;   -0.006670;   -0.023695;   -0.015923;   -0.036660;   -0.035224;   -0.015329;    0.002993;    0.033018;    0.058845;    0.048704;    0.044681;    0.010162;    0.042752;    0.015041;   -0.105380;   -0.128276;   -0.115419;   -0.066051;   -0.093882;   -0.044229;    0.072112;    0.061806;    0.056764;    0.076076;    0.083216;    0.078481;    0.020007;   -0.010289;   -0.042013;   -0.093800;   -0.064059;   -0.084872;   -0.085357;    0.022301;    0.056931;    0.091467;    0.162757;    0.113434;    0.057355;    0.057226;    0.047989;    0.027459;    0.000041;   -0.036478;   -0.078245;   -0.015368;    0.012286;   -0.020267;   -0.022553;   -0.030878;    0.068765;    0.076897;   -0.023569;   -0.025417;   -0.021905;   -0.022471;   -0.032118;   -0.056066;   -0.072237;   -0.061971;   -0.013229;   -0.006133;    0.002335;   -0.021174;   -0.064272;   -0.011069;    0.024829;   -0.004682;   -0.027086;   -0.023711;   -0.048132;   -0.056300;   -0.049269;   -0.073642;   -0.102912;   -0.092316;   -0.040109;   -0.004806;    0.011955;   -0.048663;   -0.045066;   -0.013409;   -0.021171;    0.028367;    0.025485;   -0.019148;   -0.078757;   -0.070439;   -0.039983;   -0.042261;   -0.001772;    0.012097;   -0.018081;    0.000750;    0.057963;    0.078675;    0.049617;   -0.009485;   -0.038748;   -0.105498;    0.007017;    0.063925;   -0.026476;   -0.056996;   -0.076077;   -0.062059;   -0.010409;    0.121969;    0.174528;    0.136648;    0.078166;    0.032248;    0.056940;    0.052046;    0.026965;    0.097164;    0.110920;    0.015200;   -0.036161;   -0.089415;    0.018969;    0.171165;    0.124346;    0.055229;    0.059523;    0.057519;    0.011798;   -0.038502;   -0.010184;    0.081130;    0.081319;    0.029925;    0.024503;    0.025657;   -0.022629;   -0.032735;    0.085603;    0.189333;    0.107770;   -0.004482;    0.035256;    0.046977;   -0.043334;   -0.153458;   -0.130054;    0.039942;    0.080393;    0.010601;   -0.016089;   -0.024526;   -0.251114;   -0.319431;   -0.161981;   -0.182755;   -0.132873;    0.042067;    0.107794;    0.022441;   -0.003741;    0.031279;    0.045632;    0.027056;    0.091557;    0.124193;    0.081194;    0.034253;    0.001310;    0.127901;    0.138412;    0.028821;   -0.065919;   -0.046836;    0.020794;   -0.034980;   -0.114437;   -0.148024;    0.021625;
 24;   -0.018962;   -0.022006;   -0.012015;   -0.035491;   -0.021586;   -0.012336;   -0.008655;    0.017199;    0.036171;    0.043618;    0.042451;    0.036582;    0.007721;   -0.017732;   -0.015989;   -0.036773;   -0.047183;   -0.064075;   -0.075205;   -0.056121;   -0.017001;    0.040015;    0.075780;    0.125985;    0.106992;    0.037662;   -0.004974;   -0.043916;   -0.034863;   -0.033379;   -0.072554;   -0.081907;   -0.097853;   -0.084418;    0.022372;    0.105055;    0.079396;    0.062142;    0.102655;    0.095187;    0.044786;   -0.026132;   -0.018923;   -0.009209;   -0.045494;   -0.027934;    0.010212;    0.062373;    0.101610;    0.077424;    0.032993;    0.062967;    0.089222;    0.016555;    0.010408;    0.026385;   -0.022244;   -0.064769;   -0.032213;   -0.012379;   -0.054638;   -0.019562;    0.044783;    0.041648;    0.029299;    0.061714;    0.075315;    0.053636;    0.001508;   -0.034603;   -0.028674;   -0.044636;   -0.032848;   -0.032405;   -0.077196;   -0.060002;    0.023432;    0.072369;    0.037755;    0.069684;    0.046390;    0.013532;    0.049170;   -0.004508;   -0.055221;   -0.098202;   -0.143290;   -0.113743;   -0.015652;   -0.001490;   -0.046559;    0.013059;    0.075851;    0.093574;    0.099095;    0.116967;    0.073291;   -0.018874;   -0.050527;   -0.047131;   -0.058167;   -0.044241;   -0.029704;   -0.051856;    0.029969;    0.038350;   -0.018530;    0.017599;    0.071825;    0.123354;    0.138267;    0.077370;   -0.033263;   -0.130268;   -0.113491;   -0.036915;   -0.006098;    0.009175;    0.045356;    0.060859;    0.060992;   -0.032376;   -0.041613;   -0.000826;    0.025510;    0.007536;   -0.029326;    0.000415;   -0.029535;   -0.096944;   -0.058697;   -0.038041;   -0.091685;    0.005517;    0.048710;   -0.046720;   -0.090318;   -0.048773;   -0.019382;   -0.044378;    0.014914;    0.067033;    0.070875;    0.109026;    0.146112;    0.069116;   -0.011122;   -0.020844;   -0.004194;   -0.128851;   -0.194818;   -0.056232;   -0.018391;   -0.080745;   -0.108024;   -0.065787;    0.000122;    0.086298;    0.184768;    0.118628;   -0.064442;   -0.115799;   -0.039793;    0.095454;    0.205786;    0.104723;    0.235600;    0.204203;   -0.035078;   -0.150409;   -0.236500;   -0.195315;   -0.105758;   -0.014723;    0.032889;    0.026008;   -0.077653;   -0.033935;   -0.111366;   -0.056771;   -0.065638;
 25;    0.003141;    0.010508;    0.019570;    0.069104;    0.067989;    0.013767;    0.004947;    0.008275;    0.009593;   -0.031544;   -0.025208;   -0.010460;   -0.047645;   -0.067275;   -0.062898;   -0.006932;   -0.043364;   -0.065426;    0.009931;   -0.019482;   -0.011850;    0.058840;    0.037456;    0.086410;    0.038186;   -0.030835;   -0.006952;    0.008932;    0.027905;   -0.008037;   -0.019437;    0.002370;   -0.003194;   -0.023984;   -0.049707;    0.030135;    0.048244;   -0.016124;    0.003576;   -0.003653;   -0.031788;   -0.057827;   -0.035911;    0.001014;   -0.040947;   -0.051315;    0.023440;    0.073143;   -0.039729;   -0.015147;    0.058327;    0.036933;    0.006782;    0.023708;    0.000775;   -0.027277;    0.026051;   -0.010027;   -0.074757;   -0.030942;    0.001342;    0.019476;   -0.000040;   -0.031450;    0.028641;    0.084962;    0.027689;   -0.057487;   -0.038666;    0.020265;   -0.042518;   -0.075712;   -0.063530;   -0.100617;   -0.050376;    0.022475;    0.000692;   -0.001327;   -0.034762;    0.015634;    0.112579;    0.040619;   -0.059065;   -0.009461;    0.009012;   -0.131288;   -0.152469;   -0.103202;   -0.131261;    0.002500;    0.065088;    0.044008;    0.012485;   -0.063038;   -0.082872;   -0.050736;    0.036787;    0.113031;    0.051885;   -0.010962;   -0.084617;   -0.120899;    0.030210;    0.042515;   -0.036746;    0.007979;    0.007066;   -0.089459;   -0.065888;    0.015789;    0.128686;    0.095926;   -0.005857;    0.039758;   -0.001860;   -0.140140;   -0.037227;    0.091961;    0.007217;    0.015321;    0.047177;    0.044952;    0.080046;    0.054086;   -0.063111;   -0.042807;    0.079808;    0.105176;    0.097131;    0.053642;   -0.057110;   -0.105842;   -0.099688;   -0.019282;    0.151522;    0.120360;    0.068366;    0.106766;    0.051978;    0.004278;   -0.048164;    0.068842;    0.014539;    0.014590;    0.162720;    0.082231;    0.017111;   -0.112938;   -0.046586;    0.156716;    0.048744;   -0.187730;   -0.175022;   -0.073570;    0.050319;    0.072795;    0.054563;    0.051158;   -0.056345;   -0.131325;    0.056943;    0.071746;   -0.064068;    0.079029;    0.179987;    0.103876;   -0.258087;   -0.177787;    0.156322;    0.134827;    0.069346;   -0.111985;   -0.033580;    0.059579;   -0.123897;   -0.204050;    0.028056;    0.170932;    0.136848;   -0.076984;    0.041322;
 26;   -0.009300;   -0.017049;   -0.035871;    0.004451;   -0.007016;    0.003048;    0.036433;    0.027291;    0.004116;    0.001978;    0.003801;   -0.008382;   -0.012826;   -0.035978;   -0.041377;   -0.044938;   -0.008030;    0.057379;    0.083311;    0.095718;    0.110650;    0.124901;    0.080319;    0.007329;   -0.002917;   -0.033634;   -0.085828;   -0.101118;   -0.081568;   -0.031596;   -0.007991;   -0.006605;    0.032025;    0.059329;    0.029991;    0.012247;    0.024009;    0.011092;   -0.048169;   -0.095406;   -0.101598;   -0.019893;   -0.053141;   -0.102163;   -0.034732;   -0.007101;    0.040877;    0.024570;    0.053197;    0.106792;    0.094196;    0.013904;   -0.059534;   -0.106455;   -0.021549;    0.015953;   -0.009356;    0.021109;   -0.042469;   -0.033843;    0.054601;    0.046397;    0.028018;    0.060084;    0.060103;    0.025240;   -0.000393;    0.028995;    0.024406;   -0.023935;    0.003043;   -0.007359;   -0.014094;    0.042631;    0.024139;   -0.017531;    0.020749;    0.030693;    0.058197;   -0.007002;    0.002523;    0.079837;    0.061999;   -0.055565;   -0.123975;    0.023577;    0.088964;    0.048794;    0.020431;    0.000087;   -0.009647;   -0.022392;    0.069916;    0.125829;    0.092234;    0.014675;   -0.045332;   -0.022040;    0.057345;    0.048368;   -0.003228;   -0.010010;   -0.045591;   -0.068967;   -0.032888;    0.036293;    0.047902;    0.036837;    0.024219;    0.025061;   -0.091209;   -0.139471;   -0.002454;    0.075146;    0.008290;   -0.034893;   -0.031154;   -0.039204;   -0.045870;   -0.033048;    0.029008;    0.078767;    0.029087;   -0.075244;   -0.051830;   -0.019340;   -0.068055;   -0.012629;    0.032874;   -0.029466;   -0.098065;   -0.097359;    0.013002;    0.058924;    0.005339;    0.077030;    0.054969;   -0.112568;   -0.160092;   -0.092410;    0.114921;    0.145583;    0.112874;    0.098424;   -0.029568;   -0.045980;   -0.205447;   -0.238221;   -0.164044;    0.069742;    0.220746;    0.050036;   -0.082143;    0.008044;   -0.050195;   -0.113199;    0.039579;    0.081537;    0.062939;    0.091071;    0.229275;    0.068173;   -0.042440;    0.134147;    0.093486;   -0.072175;   -0.126411;   -0.062584;   -0.146778;   -0.100128;    0.017204;    0.045141;   -0.064516;   -0.082590;   -0.029073;   -0.082081;   -0.107537;   -0.210380;   -0.040145;    0.174519;    0.170610;
 27;   -0.033123;   -0.032343;   -0.023429;    0.005740;    0.003885;   -0.006319;    0.004224;    0.013438;    0.011273;    0.014698;    0.020103;    0.025147;    0.032543;    0.008163;   -0.034715;   -0.033852;   -0.021692;   -0.067690;   -0.024697;    0.004412;   -0.018288;    0.041283;    0.078765;    0.043861;    0.022470;    0.037490;    0.019653;    0.051647;    0.024101;   -0.058993;   -0.051489;   -0.045241;   -0.087143;   -0.055205;   -0.009160;   -0.021686;    0.015610;    0.043877;    0.043356;    0.020615;    0.019269;    0.106696;    0.102180;   -0.009375;   -0.063734;   -0.044301;    0.034736;    0.031943;   -0.039681;   -0.057084;    0.016073;    0.100246;    0.101364;    0.033544;   -0.012517;   -0.014471;    0.004473;   -0.010643;   -0.063309;   -0.080351;   -0.018977;   -0.002845;   -0.028346;   -0.013151;   -0.021008;   -0.038475;   -0.094311;   -0.041179;    0.050296;    0.013068;    0.014742;    0.007698;   -0.044216;    0.041956;    0.023072;   -0.112317;   -0.083501;    0.004110;    0.043348;   -0.043316;   -0.073251;   -0.040863;   -0.033875;   -0.005180;   -0.043415;   -0.016895;   -0.013263;   -0.028854;    0.038872;    0.020575;   -0.027655;   -0.007504;   -0.025752;   -0.049469;    0.041551;    0.064114;    0.044331;    0.090650;    0.028752;   -0.044183;    0.017371;    0.035536;   -0.009401;   -0.105304;   -0.172897;   -0.114134;   -0.018991;    0.058921;    0.060742;    0.046174;   -0.110962;   -0.092007;    0.118175;    0.110593;    0.085522;    0.133345;    0.131014;   -0.062849;   -0.200099;   -0.175746;   -0.034353;    0.107464;    0.209125;    0.136084;    0.057167;   -0.001883;   -0.100953;   -0.006204;    0.010530;   -0.089475;   -0.041879;    0.119056;    0.105205;    0.006181;   -0.034574;   -0.065209;   -0.071342;    0.036526;    0.096253;    0.016725;    0.029002;   -0.059291;   -0.089924;    0.020442;    0.084959;    0.103277;    0.026012;   -0.140149;    0.114922;    0.188902;   -0.091164;   -0.167366;   -0.134570;   -0.022061;    0.034409;    0.064646;   -0.063549;   -0.161882;   -0.024079;    0.155911;   -0.003667;   -0.165484;    0.071699;    0.126814;    0.013565;    0.028035;    0.109570;   -0.017347;   -0.104587;    0.068532;    0.197333;    0.102209;   -0.084656;    0.016105;    0.081828;   -0.099378;   -0.191782;   -0.023449;    0.114848;    0.044275;   -0.071763;
 28;    0.016182;    0.001915;   -0.049136;   -0.063653;   -0.055141;   -0.050993;   -0.025678;   -0.003296;   -0.009148;    0.036602;    0.024863;    0.030188;    0.065063;    0.083973;    0.099143;    0.039623;   -0.000178;   -0.009766;   -0.056797;   -0.061829;   -0.031687;   -0.010232;   -0.021060;    0.047376;    0.083954;    0.078281;    0.079218;   -0.047996;   -0.050030;   -0.017705;   -0.077957;   -0.069343;   -0.068865;   -0.066919;   -0.015583;    0.000853;   -0.002159;    0.089664;    0.141764;    0.078634;    0.087283;    0.069649;   -0.014514;   -0.032294;   -0.016638;   -0.055679;   -0.097966;   -0.076546;    0.008822;    0.045507;    0.083474;    0.123747;    0.119859;    0.030014;   -0.051193;   -0.030127;   -0.017211;   -0.037916;   -0.042478;    0.010384;   -0.021611;   -0.064744;   -0.014767;    0.014156;    0.020068;   -0.013093;    0.028757;    0.069940;    0.013546;   -0.040011;   -0.050174;   -0.047914;    0.038003;    0.049208;   -0.038598;   -0.039329;    0.053620;    0.160350;    0.103943;   -0.099386;   -0.170189;   -0.052401;    0.044058;   -0.002098;   -0.111576;   -0.069679;    0.068449;    0.101365;    0.081293;    0.002719;   -0.007322;    0.090498;    0.048284;    0.017906;    0.056001;    0.020003;   -0.049655;   -0.064856;   -0.073222;   -0.108609;   -0.016044;    0.025101;   -0.086960;   -0.061884;   -0.011473;   -0.039992;   -0.017222;    0.042355;    0.104500;    0.024179;   -0.003777;   -0.037746;   -0.058252;    0.017710;   -0.012473;    0.033209;    0.051607;   -0.018837;   -0.018833;    0.076060;   -0.006183;   -0.093030;   -0.052793;    0.003575;    0.028013;   -0.028962;   -0.024746;    0.022537;    0.031961;   -0.037642;   -0.038331;    0.038809;    0.069995;   -0.013198;    0.027663;    0.058429;   -0.110662;   -0.124340;    0.009722;    0.063643;   -0.136192;   -0.126793;    0.005312;    0.035013;    0.084054;    0.011629;   -0.076741;   -0.017751;   -0.067478;   -0.096928;   -0.013401;    0.009167;    0.079880;    0.076930;    0.178460;    0.084832;   -0.055429;   -0.018746;   -0.146002;   -0.175466;    0.014247;    0.192538;    0.215864;    0.186991;    0.114150;   -0.029744;   -0.279258;   -0.111547;    0.139546;    0.033580;    0.025840;    0.040979;    0.130174;   -0.095995;   -0.183795;    0.105122;    0.057814;   -0.069649;   -0.065333;   -0.051820;   -0.014612;
 29;   -0.031684;   -0.002471;    0.039472;    0.030025;    0.034969;    0.024588;    0.006993;    0.015002;   -0.005866;    0.011645;   -0.005613;   -0.034976;   -0.045435;   -0.079776;   -0.068619;   -0.019589;    0.007859;    0.021044;    0.041974;    0.070910;    0.088391;    0.072354;    0.032909;    0.018044;   -0.021988;   -0.061452;   -0.042331;   -0.033340;    0.000024;    0.007350;   -0.014881;    0.030981;    0.012083;    0.009236;    0.065162;    0.051460;   -0.020949;   -0.072611;   -0.049786;   -0.076940;   -0.119583;   -0.114052;   -0.064129;   -0.011863;    0.007402;    0.063602;    0.133951;    0.119499;    0.100926;    0.039154;   -0.083183;   -0.097699;   -0.052103;   -0.074756;   -0.057817;   -0.022873;   -0.039256;   -0.061954;    0.005807;    0.053069;   -0.002834;    0.016366;    0.049892;    0.005159;   -0.028278;   -0.039605;    0.003309;   -0.022201;   -0.090174;   -0.073832;   -0.052006;    0.062163;    0.059623;   -0.020304;   -0.016379;    0.022579;    0.057737;    0.040444;   -0.027403;   -0.060332;   -0.064297;   -0.064255;   -0.053979;    0.016049;    0.007848;   -0.100766;   -0.086140;    0.027404;    0.105126;    0.095635;    0.052102;    0.006285;   -0.083375;   -0.103794;   -0.056695;   -0.031200;    0.042437;    0.016354;   -0.058273;   -0.003145;    0.063605;    0.060610;    0.042398;    0.034702;    0.002662;   -0.069631;   -0.028064;    0.027218;   -0.024616;   -0.022564;    0.043041;    0.063615;    0.030194;    0.004000;    0.038520;    0.042854;   -0.003002;   -0.012878;    0.057533;    0.012018;   -0.115196;   -0.052907;   -0.032265;    0.029809;    0.135927;    0.071292;   -0.006690;    0.018559;    0.028305;    0.007914;    0.028199;    0.043716;   -0.015527;   -0.047317;   -0.023986;   -0.131616;   -0.024739;    0.171595;    0.157326;    0.174516;    0.018353;   -0.143740;   -0.066524;    0.096899;    0.193873;    0.193961;    0.052361;   -0.063308;   -0.178851;   -0.133870;   -0.083166;   -0.017701;    0.226829;    0.168621;   -0.199315;   -0.231677;   -0.039109;   -0.052682;   -0.008120;   -0.082889;    0.092646;    0.171525;   -0.009090;    0.064444;    0.087397;    0.016658;   -0.057892;   -0.011200;    0.046129;    0.059853;    0.036501;    0.052206;   -0.085341;   -0.080428;    0.110942;    0.014178;   -0.123564;   -0.167157;    0.078944;    0.077162;   -0.070033;
 30;   -0.035082;   -0.004565;   -0.000528;    0.007017;    0.011652;    0.024420;    0.035404;    0.049866;    0.028127;   -0.035210;   -0.038837;   -0.042870;   -0.046307;   -0.000771;   -0.007427;   -0.022141;   -0.004796;    0.073477;    0.124884;    0.105404;    0.101742;    0.061049;    0.011936;    0.010352;   -0.052554;   -0.106459;   -0.075871;   -0.089741;   -0.062450;   -0.058094;   -0.031991;    0.032206;    0.079369;    0.114002;    0.117760;   -0.016285;   -0.046791;    0.050313;   -0.065380;   -0.109174;   -0.048408;   -0.087058;   -0.091347;    0.002699;    0.052802;    0.075828;    0.080770;    0.065848;    0.085517;    0.028430;   -0.024228;   -0.025563;   -0.079760;   -0.081403;   -0.059551;   -0.049791;   -0.062079;   -0.042146;   -0.006576;    0.027510;    0.044742;    0.006558;   -0.018045;   -0.015169;    0.005275;   -0.020503;   -0.109666;   -0.113848;   -0.004175;    0.032659;   -0.011728;    0.003583;    0.004923;    0.074051;    0.086423;    0.013782;    0.002760;    0.043293;    0.012890;   -0.125523;   -0.101415;   -0.029395;   -0.007261;    0.019470;    0.003230;    0.021749;    0.087100;    0.071333;   -0.005047;   -0.032023;    0.007250;    0.014852;    0.001775;   -0.003529;   -0.040558;    0.052349;    0.009286;   -0.034406;    0.010389;   -0.015042;    0.003332;    0.030969;   -0.004953;    0.027253;    0.010990;   -0.017515;   -0.057302;   -0.063811;    0.038371;    0.040105;    0.052260;    0.046872;   -0.040805;   -0.038277;    0.029202;    0.049076;    0.081614;    0.057327;   -0.005292;    0.055796;    0.050998;    0.020831;    0.024467;    0.092212;    0.064803;    0.038608;    0.101072;    0.021373;   -0.098748;   -0.006404;    0.041147;    0.037026;    0.064455;   -0.096088;   -0.006491;    0.058717;   -0.081178;   -0.055580;    0.034265;    0.073007;    0.067432;    0.087437;    0.023445;   -0.084101;   -0.071038;    0.005614;    0.017860;    0.016683;   -0.069106;   -0.150640;   -0.148872;   -0.171517;   -0.209099;   -0.219272;    0.114900;    0.188012;   -0.126875;   -0.187024;   -0.089988;    0.030071;    0.148969;    0.133115;    0.050460;    0.026725;    0.074670;    0.146921;    0.176310;    0.128346;   -0.009302;   -0.106292;   -0.031297;    0.084292;    0.079720;    0.013786;   -0.125270;   -0.136918;    0.098044;    0.098128;   -0.177030;   -0.185651;    0.059549;
 31;    0.023338;    0.019930;    0.003678;   -0.010246;   -0.011624;   -0.020147;   -0.016790;    0.007852;    0.007843;    0.009199;    0.018863;    0.023256;    0.020425;   -0.010456;   -0.024866;   -0.019870;   -0.042741;   -0.043495;   -0.032757;   -0.048249;    0.016229;    0.087701;    0.101183;    0.075078;    0.068035;    0.049577;   -0.003609;   -0.017513;   -0.049733;   -0.102168;   -0.074851;   -0.015282;   -0.011541;   -0.032900;   -0.005155;    0.009180;    0.054988;    0.095269;    0.051340;    0.003407;   -0.024079;   -0.077117;   -0.096506;   -0.074006;   -0.049355;   -0.000402;    0.043596;    0.059203;    0.058636;    0.109187;    0.108719;    0.072997;    0.047836;    0.002685;   -0.008625;   -0.018482;   -0.042962;   -0.042509;   -0.012636;    0.036367;    0.062486;    0.058054;    0.035309;    0.029484;    0.069408;    0.069558;    0.033800;   -0.037485;   -0.079277;   -0.038269;   -0.039373;    0.004090;   -0.023626;   -0.037842;    0.027440;    0.087920;    0.106441;    0.079656;    0.031059;    0.017446;    0.028737;   -0.047490;   -0.106177;   -0.015857;    0.027338;   -0.098325;   -0.064981;    0.065914;    0.073757;    0.122975;    0.126076;    0.094840;    0.013332;   -0.081344;   -0.092472;   -0.089046;   -0.069709;   -0.025820;   -0.017569;    0.029607;    0.071829;    0.023793;    0.041709;    0.030405;   -0.012060;    0.015445;    0.026897;   -0.052160;   -0.145849;   -0.170302;   -0.084197;    0.017666;   -0.012937;    0.008459;    0.081634;    0.003203;   -0.013750;    0.059190;   -0.002183;   -0.082947;   -0.098325;   -0.107032;   -0.068756;   -0.057411;   -0.020574;    0.015883;    0.022812;    0.014551;    0.028265;    0.093110;    0.050912;   -0.015535;   -0.077930;   -0.142432;   -0.140001;   -0.062077;   -0.070962;   -0.025313;    0.089996;    0.036837;   -0.021814;   -0.055654;   -0.108065;   -0.073778;    0.026426;    0.005148;   -0.029986;   -0.090059;    0.130615;    0.218371;    0.063596;    0.078091;    0.104563;    0.009305;   -0.090145;    0.025107;    0.039394;   -0.072987;   -0.035757;    0.202256;   -0.018879;   -0.173658;    0.037036;    0.008459;   -0.062331;   -0.060328;    0.053593;   -0.024610;   -0.122138;   -0.050726;   -0.067162;   -0.068703;    0.289544;    0.232862;   -0.173818;   -0.047573;    0.076247;   -0.006867;   -0.214205;    0.018514;    0.147564;
 32;   -0.005609;   -0.006194;    0.001990;    0.040067;    0.053621;    0.058415;    0.041827;    0.005452;   -0.014156;   -0.005938;   -0.049205;   -0.084106;   -0.067707;   -0.058655;   -0.057149;   -0.031642;    0.066121;    0.078028;    0.075111;    0.125436;    0.093237;    0.046741;   -0.019733;   -0.052916;   -0.064238;   -0.083090;   -0.102747;   -0.032456;   -0.012820;    0.021081;    0.070833;    0.087511;    0.078161;    0.009265;    0.006988;    0.026020;   -0.044479;   -0.108387;   -0.062227;   -0.053818;   -0.050373;   -0.022968;   -0.011112;    0.019445;    0.044236;    0.005043;   -0.043203;   -0.030346;   -0.031930;   -0.052903;   -0.054572;   -0.065996;   -0.019840;    0.018128;    0.008315;    0.041143;    0.058334;    0.027953;    0.008016;    0.011051;   -0.058375;   -0.073235;    0.006086;    0.022465;    0.016107;    0.002516;    0.035090;    0.086613;    0.042585;    0.019337;    0.049056;   -0.015509;    0.032117;    0.021095;   -0.097994;   -0.101285;   -0.010841;    0.044952;   -0.025124;   -0.003934;    0.032765;    0.061605;    0.147408;    0.084381;    0.025864;   -0.039931;   -0.115488;   -0.114230;   -0.109550;   -0.068446;   -0.050627;    0.015626;    0.043986;   -0.020574;    0.017417;    0.071800;    0.083386;    0.073372;    0.021597;   -0.028374;   -0.024339;   -0.008047;   -0.033527;   -0.062981;   -0.015604;   -0.005317;    0.033690;    0.113673;    0.082894;    0.056594;   -0.013351;   -0.115659;   -0.089941;   -0.010480;   -0.010101;   -0.006733;   -0.003280;   -0.061888;   -0.124979;   -0.089292;    0.076721;    0.153541;    0.030107;   -0.084411;   -0.016497;    0.042007;    0.030093;    0.037365;    0.100494;   -0.019537;   -0.088030;   -0.005907;   -0.019254;   -0.073386;   -0.069834;    0.067087;    0.020782;   -0.018510;   -0.009333;   -0.066565;   -0.002897;    0.077110;    0.074128;    0.043926;    0.131258;    0.103855;    0.037500;   -0.077051;    0.187345;    0.096605;   -0.265271;   -0.092625;    0.128789;    0.124486;   -0.046329;   -0.133461;   -0.079044;   -0.011077;   -0.079896;    0.024035;   -0.081189;   -0.010812;    0.200710;   -0.032364;   -0.137576;   -0.082976;    0.024521;    0.036538;    0.092344;    0.081113;   -0.051069;   -0.064091;    0.219262;   -0.038954;   -0.291999;    0.121430;    0.117421;    0.016411;   -0.089053;    0.102909;    0.069304;
 33;   -0.031078;   -0.003494;    0.013820;   -0.006323;    0.017852;    0.000331;   -0.039491;   -0.033342;    0.006545;    0.003019;    0.014673;    0.016165;    0.001420;    0.021202;    0.003975;    0.063826;    0.021727;   -0.044259;    0.011394;   -0.016448;   -0.043070;   -0.054136;   -0.059768;   -0.036337;   -0.032832;   -0.014284;    0.038215;    0.076289;    0.038032;    0.037274;    0.038715;   -0.001511;   -0.000491;   -0.025545;   -0.001762;    0.013154;   -0.015108;   -0.039731;   -0.015983;    0.001774;   -0.005180;   -0.014193;    0.016265;    0.058122;    0.021094;   -0.025924;    0.034316;    0.026019;   -0.040586;   -0.037913;   -0.032363;   -0.050499;   -0.039702;    0.019140;    0.028993;   -0.041266;   -0.022556;   -0.009521;   -0.025815;   -0.003347;   -0.022636;   -0.013306;    0.002284;   -0.019559;   -0.031571;   -0.024585;    0.072961;    0.045963;   -0.047322;   -0.027423;   -0.030547;   -0.081207;    0.012125;    0.019136;   -0.019383;    0.023376;   -0.002597;    0.028739;    0.022035;    0.028399;   -0.029353;   -0.064261;   -0.020102;    0.032780;    0.036882;   -0.072402;   -0.146321;   -0.053129;    0.088950;    0.088341;    0.002858;    0.033929;    0.097474;    0.009609;   -0.038782;   -0.031957;   -0.000561;   -0.074356;   -0.016783;    0.078513;    0.033224;    0.018402;    0.001139;   -0.101823;   -0.066436;    0.094723;    0.105905;    0.068373;    0.047145;   -0.043976;   -0.098433;   -0.034859;    0.000265;    0.028715;    0.139122;    0.100546;    0.050686;    0.022864;   -0.030330;    0.024367;    0.092898;    0.039126;    0.018246;    0.094526;   -0.005099;   -0.114522;   -0.064266;    0.055019;    0.077247;    0.095183;    0.087496;   -0.002218;   -0.071889;   -0.109119;   -0.000830;   -0.023250;   -0.083604;    0.014385;    0.058213;    0.052648;    0.163146;    0.051128;   -0.020113;   -0.018335;   -0.176334;   -0.140708;   -0.180537;    0.026755;    0.316322;    0.076643;   -0.218121;   -0.091287;    0.047157;   -0.083127;   -0.181792;    0.069274;    0.254153;    0.117822;   -0.066300;   -0.165020;    0.192800;    0.059490;   -0.154601;    0.120948;    0.126507;   -0.008105;   -0.039413;   -0.013507;   -0.048515;   -0.055341;   -0.035492;    0.103028;   -0.096181;   -0.203204;    0.047400;    0.101529;    0.099144;   -0.072393;   -0.059562;   -0.134120;    0.095384;
 34;    0.005571;    0.000822;    0.020846;    0.029309;    0.062867;    0.048074;   -0.004515;   -0.005690;   -0.012829;   -0.013281;   -0.008223;   -0.048531;   -0.050422;   -0.028631;   -0.030159;    0.027023;   -0.004339;   -0.037766;    0.013653;    0.020003;   -0.019806;   -0.029765;    0.017103;   -0.029917;   -0.052333;    0.000515;   -0.006629;   -0.011365;    0.100917;    0.066821;   -0.011985;    0.030657;   -0.015444;   -0.026505;   -0.017499;    0.016689;    0.026999;   -0.040228;   -0.034673;   -0.005628;   -0.004604;   -0.009949;    0.050973;    0.051668;   -0.042074;   -0.041491;    0.027544;   -0.038102;   -0.014277;    0.004757;   -0.010154;    0.023707;    0.002078;   -0.011141;    0.018054;    0.026339;    0.035834;    0.023539;   -0.011273;   -0.049732;   -0.028987;    0.008763;   -0.013742;   -0.018235;   -0.037225;   -0.005988;    0.070058;    0.041609;   -0.018211;   -0.024058;   -0.002823;    0.016671;   -0.007288;   -0.016794;    0.002272;    0.006261;   -0.024861;   -0.039049;    0.014860;    0.024803;   -0.014784;    0.024715;    0.034138;    0.003566;   -0.065473;   -0.016405;   -0.029082;   -0.072094;    0.018084;   -0.022643;    0.009805;   -0.065197;   -0.101353;    0.082328;    0.142261;    0.016893;   -0.040078;    0.035212;   -0.028922;   -0.074164;    0.015705;    0.050133;    0.042825;    0.036217;   -0.013579;   -0.023184;    0.024064;    0.016521;    0.036128;    0.016098;    0.091509;    0.025026;   -0.084721;   -0.034384;   -0.015508;   -0.029726;   -0.056937;    0.026588;    0.054025;   -0.030360;   -0.101268;    0.011221;    0.129547;    0.129722;   -0.000329;   -0.124483;   -0.085897;   -0.052411;   -0.053670;   -0.093473;    0.003377;    0.143787;    0.089444;    0.058126;    0.152007;   -0.087849;   -0.174382;   -0.046427;   -0.088064;   -0.078142;   -0.129324;   -0.030875;    0.191628;    0.228162;    0.073705;   -0.029534;   -0.004499;   -0.006923;   -0.079200;   -0.024503;    0.057473;    0.107856;    0.216152;   -0.001935;   -0.130867;    0.072835;    0.129581;   -0.090963;   -0.271779;   -0.114732;    0.134442;    0.014308;   -0.136905;   -0.040055;   -0.026503;    0.107109;    0.158589;   -0.049404;   -0.226223;   -0.059834;    0.251013;   -0.070104;    0.036850;    0.235951;   -0.137795;   -0.039104;    0.167018;    0.034541;   -0.058539;   -0.061810;    0.058872;
 35;    0.039788;    0.023520;    0.015084;    0.052343;    0.016516;    0.015723;    0.022079;   -0.027839;   -0.033777;   -0.023983;   -0.021231;   -0.060183;   -0.029778;    0.017645;    0.001282;   -0.014927;   -0.032805;    0.007260;    0.022106;    0.032146;    0.062276;    0.042166;   -0.009333;   -0.046618;   -0.034451;   -0.007947;    0.021663;    0.008893;   -0.019406;   -0.065281;   -0.017830;    0.033234;    0.034401;    0.075296;   -0.024317;   -0.048151;    0.022804;   -0.019828;   -0.006917;    0.010175;   -0.030953;    0.003013;    0.009668;   -0.030002;    0.007871;    0.018639;   -0.018845;   -0.020856;    0.008139;    0.030270;    0.066033;    0.064805;    0.041815;    0.069669;    0.001092;   -0.032706;    0.011614;    0.024888;    0.049174;    0.038490;   -0.038222;   -0.039866;    0.018689;    0.008290;    0.015105;   -0.017149;   -0.002893;    0.040531;    0.048964;    0.035998;    0.004074;    0.082124;    0.094489;    0.016521;   -0.029035;   -0.028706;    0.007073;    0.034352;    0.046350;   -0.011031;   -0.052874;   -0.047080;    0.006406;    0.097501;    0.104176;    0.000506;    0.034519;    0.031213;   -0.080807;   -0.087086;   -0.040757;    0.058059;    0.026909;   -0.009956;    0.007381;   -0.057158;    0.047141;    0.091878;   -0.013956;    0.028361;    0.095757;   -0.001369;   -0.092666;   -0.014885;   -0.029361;   -0.091081;    0.052476;    0.089564;   -0.048216;   -0.067876;   -0.040646;   -0.112581;   -0.071915;    0.114088;    0.094501;   -0.066988;   -0.076833;   -0.041466;   -0.061084;   -0.068373;   -0.053808;    0.021483;   -0.038368;   -0.086908;    0.050173;    0.098726;   -0.015342;   -0.087571;   -0.107089;   -0.097838;   -0.082126;   -0.004281;    0.183652;    0.111680;   -0.196918;   -0.202908;    0.021229;    0.106686;    0.048095;    0.027456;   -0.089077;   -0.120763;    0.141150;    0.158277;   -0.068153;   -0.046233;    0.144315;    0.033787;   -0.108461;    0.096107;    0.129837;   -0.071762;   -0.148903;   -0.084617;   -0.144675;   -0.056303;    0.163185;    0.122421;   -0.114951;   -0.086862;   -0.066593;   -0.185776;   -0.113935;    0.066281;    0.216928;    0.119026;   -0.085630;    0.124418;    0.200287;   -0.091734;   -0.166718;    0.068985;    0.100079;   -0.016432;    0.061808;    0.036768;    0.037502;    0.089792;   -0.057440;   -0.159747;    0.012932;
 36;    0.063327;    0.070074;    0.052048;   -0.013001;   -0.004607;   -0.011935;   -0.033074;   -0.045927;   -0.075534;   -0.051574;   -0.038450;    0.013371;    0.034302;    0.040801;    0.069130;    0.068200;    0.063601;    0.069235;    0.027937;   -0.048776;   -0.056786;   -0.095056;   -0.096595;   -0.103974;   -0.062989;    0.028488;    0.044194;    0.073902;    0.083977;    0.032149;    0.030001;    0.062295;    0.063145;   -0.001708;   -0.068781;   -0.078395;   -0.076212;   -0.056789;   -0.007123;   -0.019265;   -0.007868;    0.052671;    0.041462;   -0.013867;   -0.005218;   -0.012374;   -0.074897;   -0.090589;   -0.134186;   -0.133745;   -0.066070;   -0.027894;   -0.006140;   -0.012440;   -0.077269;   -0.038217;    0.044695;    0.024652;    0.010478;    0.022190;    0.024298;   -0.017500;   -0.044123;    0.007761;    0.035577;    0.024161;    0.017312;    0.020772;    0.031078;    0.007475;    0.028561;    0.033861;    0.000200;   -0.015943;    0.016418;    0.022661;   -0.022646;   -0.050531;    0.018499;    0.065754;    0.051246;    0.019458;   -0.031174;    0.037272;    0.050162;    0.005998;   -0.005421;   -0.039141;   -0.006420;    0.026903;    0.076735;    0.130370;    0.043618;   -0.013857;    0.041371;    0.018125;   -0.035134;   -0.001591;   -0.011467;   -0.040487;    0.003066;    0.004587;    0.027038;    0.080144;    0.060894;    0.053305;    0.085989;    0.055274;   -0.016655;   -0.032974;    0.003130;   -0.044326;   -0.081954;   -0.074640;   -0.097026;   -0.023594;    0.032051;    0.043692;    0.042977;    0.074228;    0.070995;    0.060454;    0.042266;    0.029808;    0.000080;   -0.101166;   -0.156024;   -0.090753;    0.013301;   -0.030896;   -0.009727;    0.093820;    0.105743;    0.036028;   -0.032474;   -0.039667;    0.086852;    0.249741;    0.270622;    0.181025;   -0.041824;   -0.043124;    0.002138;   -0.048957;    0.004926;   -0.050364;   -0.247418;   -0.199594;   -0.209491;   -0.167146;   -0.038733;   -0.081211;   -0.028565;   -0.060036;   -0.016878;    0.009762;    0.002558;    0.037781;    0.135585;    0.227304;    0.072919;   -0.034432;    0.146624;    0.203283;   -0.021918;    0.036163;    0.033053;   -0.114449;   -0.084962;   -0.051601;   -0.135932;   -0.144233;    0.058073;    0.079268;   -0.082068;   -0.078045;    0.016831;   -0.032541;    0.006409;    0.012252;    0.031836;
 37;   -0.018584;   -0.006767;   -0.008809;   -0.036488;   -0.056691;   -0.040002;   -0.014562;   -0.003586;    0.023014;    0.032589;    0.036387;    0.024896;   -0.000419;    0.036088;    0.047931;    0.000130;    0.035254;    0.063062;    0.016759;   -0.016789;   -0.005793;    0.006368;   -0.038679;    0.051363;    0.040784;   -0.071363;   -0.033227;    0.027476;    0.042494;   -0.025782;   -0.054247;   -0.022688;    0.014068;    0.026483;    0.046900;    0.029907;   -0.064188;   -0.072266;   -0.012473;   -0.009488;    0.019227;   -0.041262;   -0.044859;    0.068660;    0.063725;   -0.006216;    0.021166;    0.023402;   -0.095761;   -0.127131;   -0.088145;   -0.039865;   -0.018292;   -0.001574;   -0.014595;    0.006020;    0.038857;    0.009123;    0.033726;    0.072145;   -0.001215;   -0.042544;   -0.037325;   -0.048201;   -0.003635;    0.007932;   -0.030627;   -0.020864;    0.027352;    0.045600;    0.024105;   -0.024542;    0.016264;    0.084256;   -0.002753;   -0.058307;    0.003149;    0.067189;   -0.006293;   -0.038081;   -0.063427;   -0.070249;    0.065146;    0.104815;    0.069987;    0.009339;   -0.040841;    0.001809;    0.143585;    0.087728;   -0.003199;    0.027773;   -0.085620;   -0.116951;   -0.023492;    0.057366;    0.089023;    0.091800;   -0.036734;   -0.123839;   -0.049224;    0.010024;    0.044440;   -0.008884;   -0.015003;   -0.054145;   -0.056043;    0.005760;    0.088656;    0.067186;    0.099041;    0.083666;   -0.063753;   -0.040875;    0.004457;   -0.000641;    0.064811;   -0.001549;   -0.136235;   -0.047682;    0.043646;   -0.003780;   -0.053243;    0.000011;    0.009665;   -0.018739;    0.017247;    0.049704;    0.051507;   -0.009590;   -0.018451;   -0.012728;   -0.086848;   -0.002645;    0.221810;   -0.049710;   -0.230436;    0.062755;    0.084117;   -0.091127;   -0.184631;    0.013643;    0.019919;   -0.076875;   -0.010658;   -0.012904;   -0.024913;    0.041717;   -0.053996;    0.073313;    0.195700;    0.006363;    0.050694;    0.059629;    0.082430;   -0.012780;   -0.035827;    0.094238;    0.087067;    0.064020;    0.115436;   -0.127120;   -0.228863;    0.068790;   -0.046655;   -0.329632;   -0.114198;    0.246728;    0.018150;   -0.265760;   -0.033487;    0.094960;    0.057879;   -0.019225;   -0.072566;   -0.104172;   -0.035961;    0.094923;    0.106776;    0.029434;    0.108801;
 38;   -0.063037;   -0.048042;   -0.010127;   -0.029175;    0.013573;    0.016927;   -0.020596;    0.013804;    0.043121;    0.041241;    0.007302;    0.026699;    0.026741;   -0.022908;   -0.032212;    0.008475;   -0.005400;   -0.064145;   -0.006707;    0.020227;   -0.012076;   -0.017363;   -0.007893;   -0.011851;    0.005285;   -0.001661;   -0.022206;    0.013501;    0.010381;   -0.011194;   -0.010540;   -0.022888;    0.001391;    0.034485;   -0.001956;    0.086946;    0.103893;   -0.033918;   -0.033807;   -0.019285;   -0.014648;    0.014171;    0.026772;    0.007972;    0.016605;    0.000354;    0.003590;    0.055158;    0.014823;   -0.041381;   -0.018030;   -0.004600;   -0.005929;    0.005694;   -0.007773;   -0.034036;    0.002514;    0.035736;    0.027011;   -0.059714;   -0.005819;    0.084820;    0.025945;   -0.055826;   -0.080605;   -0.015169;   -0.020757;   -0.010235;    0.030432;   -0.023487;   -0.033978;   -0.004757;    0.025671;    0.050113;    0.064832;    0.030527;   -0.032675;   -0.044892;   -0.061377;   -0.000904;    0.008928;   -0.043907;   -0.061886;   -0.046382;    0.001249;    0.036773;    0.039374;    0.044750;    0.077010;    0.100641;    0.011141;   -0.083900;   -0.022962;    0.066947;    0.017573;   -0.065456;   -0.030805;    0.074095;   -0.020734;   -0.049031;   -0.002891;   -0.031475;    0.044792;    0.018684;   -0.071590;   -0.000285;    0.039871;   -0.030192;    0.002337;   -0.055904;    0.002689;    0.067363;    0.015351;    0.067598;    0.020869;   -0.020868;    0.027113;    0.119631;    0.052968;   -0.105068;    0.036938;    0.117177;   -0.014964;    0.005435;    0.014025;   -0.013051;   -0.021362;   -0.072355;    0.072096;   -0.027761;   -0.069978;   -0.019220;   -0.068879;    0.066152;    0.125738;   -0.050478;   -0.012047;    0.084995;   -0.038835;   -0.067363;   -0.044064;    0.093524;   -0.020966;   -0.112528;    0.031564;    0.053622;    0.073845;   -0.068886;   -0.073571;    0.005495;    0.019975;    0.033475;    0.038521;   -0.269300;   -0.027025;    0.217440;   -0.005889;   -0.016133;   -0.057992;    0.073263;    0.036717;   -0.066017;   -0.058338;   -0.075418;   -0.041273;    0.220058;   -0.006013;   -0.063784;    0.167270;   -0.116179;   -0.134183;   -0.000856;    0.233130;   -0.160343;   -0.204427;    0.343823;   -0.033731;   -0.321495;    0.145387;    0.128009;   -0.194908;
 39;    0.001330;    0.012755;    0.014593;    0.006332;    0.008252;   -0.011272;   -0.022054;   -0.018143;    0.010900;   -0.015413;   -0.008509;    0.010911;   -0.012120;   -0.007501;    0.014460;    0.031592;    0.013535;    0.028169;    0.050432;    0.021784;    0.006857;   -0.002268;   -0.020222;   -0.028869;   -0.029622;   -0.009252;    0.025971;    0.020588;    0.015725;    0.035169;    0.013720;   -0.022989;    0.018483;    0.011860;   -0.010042;   -0.061138;   -0.067245;   -0.016043;   -0.024883;   -0.021804;    0.002242;   -0.029156;   -0.022299;    0.030666;    0.013434;    0.011265;    0.022521;   -0.001057;    0.007978;    0.015786;   -0.028335;   -0.019325;   -0.020397;   -0.028251;    0.028527;    0.024642;   -0.011605;   -0.003556;   -0.014949;    0.010238;    0.006022;   -0.011135;   -0.011894;    0.002848;    0.014968;   -0.007656;    0.027125;    0.016490;   -0.006912;   -0.016281;   -0.058779;    0.003734;   -0.012061;   -0.032598;    0.006315;    0.011255;   -0.005594;    0.026726;    0.099447;    0.050990;   -0.024197;   -0.031847;   -0.011637;    0.054604;    0.027507;   -0.061352;   -0.088553;   -0.039628;    0.069760;    0.064080;   -0.008396;   -0.024673;    0.000956;   -0.001365;    0.024492;    0.148138;    0.097389;   -0.080352;   -0.035806;    0.041198;    0.022382;    0.059128;    0.062136;   -0.036019;   -0.045390;    0.014130;   -0.006427;   -0.022161;    0.047746;    0.045493;    0.035641;    0.003695;   -0.072247;   -0.048845;    0.028268;    0.084775;    0.044883;   -0.000234;   -0.007204;    0.021071;   -0.024387;   -0.091370;   -0.013857;    0.136105;    0.053523;   -0.091612;   -0.081062;   -0.045026;    0.020374;    0.091524;    0.023194;   -0.049336;   -0.048000;   -0.152274;   -0.211038;   -0.059416;    0.085426;   -0.009617;   -0.069584;    0.056313;    0.006159;   -0.094650;    0.105253;    0.360792;    0.158622;   -0.135686;   -0.206678;   -0.012836;    0.109680;    0.099375;    0.231822;    0.149014;   -0.159783;   -0.223891;    0.087881;   -0.026896;   -0.322153;   -0.151102;    0.090349;    0.045861;    0.030855;   -0.017495;   -0.144375;   -0.111427;   -0.036249;   -0.022990;   -0.019018;    0.036847;    0.159913;    0.172264;   -0.028182;   -0.082464;    0.002988;   -0.037385;   -0.052913;    0.089478;    0.078002;   -0.010298;    0.096245;   -0.039594;   -0.098920;
 40;    0.012853;   -0.002878;    0.000647;   -0.026676;   -0.038878;   -0.019878;   -0.042902;   -0.032873;   -0.000013;    0.048445;    0.051346;   -0.002976;    0.037378;    0.065598;    0.038268;    0.048123;   -0.003363;   -0.086786;   -0.050188;    0.003065;   -0.040929;   -0.031133;    0.039262;    0.044548;   -0.016902;    0.023052;    0.084097;    0.068312;    0.039471;   -0.045576;   -0.050135;   -0.031619;   -0.079838;   -0.039446;   -0.043852;    0.028361;    0.078747;   -0.038187;   -0.028006;    0.020449;   -0.005277;    0.047300;    0.059167;   -0.014446;   -0.036839;   -0.013324;    0.016531;    0.029831;    0.071572;    0.003464;   -0.021208;   -0.013877;   -0.055216;   -0.048047;    0.011504;    0.037373;   -0.006819;   -0.056152;   -0.023309;    0.015586;   -0.055833;   -0.051522;    0.041338;    0.042689;    0.000016;   -0.018480;   -0.031963;    0.003352;    0.018152;   -0.047166;   -0.035990;    0.020603;    0.003898;   -0.033749;   -0.006867;    0.040891;    0.040724;    0.014330;   -0.000163;   -0.074456;   -0.082463;   -0.032054;   -0.038399;   -0.018376;    0.018448;   -0.031231;   -0.038432;   -0.027627;   -0.030179;    0.104052;    0.143224;   -0.011604;   -0.006113;   -0.002618;   -0.087024;   -0.079611;   -0.021004;    0.011704;   -0.040470;    0.014105;    0.029065;    0.001466;    0.048055;    0.040869;   -0.076638;   -0.080649;    0.059406;    0.044215;   -0.069679;    0.039456;    0.122056;   -0.100170;   -0.083262;    0.165620;    0.184901;    0.059053;   -0.037347;    0.006853;    0.024800;   -0.107839;   -0.035074;    0.200025;    0.179864;    0.044530;    0.013845;    0.053296;    0.077098;    0.079188;   -0.003083;   -0.021702;   -0.058636;   -0.059859;    0.130278;    0.149332;   -0.044908;   -0.074613;    0.186242;    0.122419;   -0.268802;   -0.219208;    0.125475;   -0.076882;   -0.220009;    0.046488;   -0.005764;   -0.116595;   -0.087897;    0.086703;   -0.041156;   -0.154985;   -0.098443;   -0.046321;    0.073322;    0.152281;    0.159050;   -0.039567;   -0.086794;    0.052338;    0.083565;    0.085868;    0.160559;    0.098127;   -0.050271;   -0.057240;   -0.053317;   -0.042632;   -0.011684;    0.093938;    0.062738;   -0.079799;   -0.079884;   -0.135028;   -0.014177;    0.045244;   -0.122060;   -0.079805;    0.100956;    0.038705;   -0.059921;   -0.096752;   -0.017969;
 41;    0.017981;    0.040181;    0.052130;    0.073159;    0.037588;   -0.025254;   -0.045547;   -0.022569;   -0.024022;   -0.034638;   -0.053183;   -0.044154;    0.022136;    0.046146;    0.022537;    0.081785;   -0.000723;   -0.070873;    0.011974;   -0.054796;   -0.092216;   -0.067300;   -0.039292;   -0.013347;   -0.002767;    0.061310;    0.105539;    0.070107;    0.048299;    0.036960;    0.000965;    0.006395;    0.049233;   -0.022533;   -0.112712;   -0.117613;    0.011935;    0.033428;   -0.062192;   -0.001519;    0.028967;   -0.018438;   -0.025961;    0.007956;   -0.015270;   -0.063265;   -0.064851;   -0.067162;   -0.044709;    0.011208;    0.023801;    0.001189;    0.040525;    0.017158;    0.029586;    0.010956;   -0.024549;   -0.006705;   -0.039993;   -0.077099;    0.025193;    0.081660;    0.033483;   -0.016423;   -0.032406;    0.014796;    0.069765;    0.042502;   -0.021184;   -0.028295;   -0.086008;    0.053380;   -0.000498;   -0.076755;   -0.011791;   -0.012804;   -0.011254;    0.036558;    0.082022;   -0.043048;    0.044579;    0.103590;   -0.000417;    0.055367;   -0.028714;   -0.116384;   -0.035382;    0.039954;   -0.044113;    0.018069;   -0.000265;   -0.058532;    0.059317;    0.121897;    0.049053;   -0.013409;   -0.001418;   -0.020322;   -0.063735;   -0.019974;    0.026505;    0.000690;    0.044724;    0.055916;   -0.087669;   -0.028408;    0.103674;    0.070669;    0.024834;   -0.002159;    0.034003;   -0.025766;   -0.181709;   -0.113508;   -0.019004;   -0.073110;   -0.005264;    0.175141;    0.122557;   -0.145451;   -0.110275;    0.015906;    0.099397;    0.074246;    0.015650;    0.011248;   -0.009475;   -0.114519;   -0.146628;    0.122621;    0.130771;   -0.066882;   -0.078290;   -0.060267;   -0.071980;    0.139759;    0.063853;   -0.088369;    0.104911;    0.055384;    0.066100;    0.011340;    0.021302;   -0.014106;   -0.085340;    0.139804;    0.281217;   -0.150622;   -0.091839;    0.084449;   -0.073568;   -0.054693;   -0.139258;    0.141206;    0.140844;   -0.041146;   -0.072204;   -0.034672;   -0.068229;   -0.059605;    0.136940;    0.091376;   -0.082896;   -0.082717;    0.088326;   -0.177987;    0.021872;    0.206011;   -0.116749;   -0.103845;   -0.056402;    0.090357;    0.076651;   -0.048275;    0.019183;    0.095358;   -0.104655;   -0.002530;    0.008546;    0.133472;   -0.026353;
 42;   -0.059112;   -0.044311;   -0.043777;    0.010216;    0.046050;    0.024954;    0.002474;   -0.001239;    0.021490;    0.036792;    0.022679;   -0.000193;   -0.018896;   -0.032777;   -0.007705;    0.038286;   -0.032667;   -0.067528;    0.015490;    0.020055;   -0.003645;    0.009678;   -0.028108;   -0.031731;   -0.013363;   -0.041927;   -0.023190;   -0.038254;    0.031366;    0.087191;    0.031341;    0.040001;    0.004893;   -0.014849;    0.064104;    0.005806;   -0.011477;    0.018545;   -0.080404;   -0.046807;    0.030076;   -0.073769;   -0.028491;    0.092883;    0.047617;    0.060281;    0.094740;    0.032665;   -0.038918;   -0.040334;   -0.040207;   -0.052664;   -0.056186;   -0.047131;    0.024839;    0.044242;    0.014443;   -0.010213;   -0.012643;    0.020027;    0.037138;    0.032970;   -0.001184;   -0.048166;   -0.052208;   -0.011293;    0.081769;   -0.008912;   -0.121442;   -0.019698;   -0.005529;   -0.010610;   -0.005061;    0.008120;   -0.023080;   -0.025856;   -0.009869;   -0.006778;   -0.019817;   -0.052378;   -0.035240;    0.017255;    0.022937;   -0.026335;   -0.071961;   -0.066407;    0.011046;    0.113017;    0.122208;    0.002206;   -0.115585;   -0.080790;   -0.008628;    0.034899;    0.063053;   -0.009796;   -0.053561;   -0.036707;    0.031161;    0.077163;    0.066812;    0.029572;    0.001663;   -0.090643;   -0.050371;    0.065330;    0.037135;   -0.004335;    0.003241;   -0.004803;    0.008610;    0.101467;    0.099401;    0.048811;    0.060232;    0.043586;    0.002467;   -0.002734;    0.018818;    0.002177;   -0.058434;   -0.144070;    0.051932;    0.121628;    0.115711;    0.125334;    0.089400;    0.069966;   -0.055806;   -0.050658;    0.130482;    0.164752;    0.051622;    0.103919;    0.137802;    0.080614;   -0.067629;   -0.067224;    0.049834;   -0.036521;   -0.175796;   -0.223080;   -0.006827;    0.067549;   -0.141085;   -0.218176;   -0.026002;   -0.197906;   -0.044040;    0.176224;   -0.018016;   -0.162821;   -0.129369;    0.116698;    0.094081;   -0.096610;    0.045339;    0.280250;    0.138005;    0.088359;   -0.104642;   -0.003638;    0.104525;   -0.159527;    0.010064;    0.102109;    0.023428;   -0.075074;    0.020686;    0.027012;   -0.067528;   -0.178054;   -0.015477;   -0.035600;   -0.146725;    0.079247;   -0.064054;    0.062589;   -0.075523;    0.011287;   -0.000507;
 43;    0.001234;   -0.001414;    0.000976;    0.005094;   -0.036481;   -0.056560;   -0.025596;   -0.004524;    0.011458;   -0.007880;    0.030567;    0.049023;   -0.008683;    0.011395;    0.064529;    0.008875;    0.009006;    0.021585;    0.005895;    0.008462;   -0.020309;   -0.003633;   -0.031422;    0.044488;    0.015188;   -0.064297;    0.006089;    0.032428;    0.051032;    0.019041;   -0.052111;   -0.026730;   -0.022618;   -0.027745;    0.063084;    0.033268;   -0.079394;   -0.070061;    0.004573;    0.046838;    0.033847;   -0.034791;   -0.005879;    0.053457;   -0.023977;   -0.008245;    0.024481;    0.051164;   -0.051458;   -0.082664;   -0.035133;   -0.031001;   -0.013131;    0.026979;    0.041184;    0.031263;   -0.007003;   -0.072613;    0.053445;    0.107990;   -0.082920;   -0.081524;    0.019250;    0.008010;    0.026885;    0.001139;   -0.062284;   -0.076291;    0.046402;    0.119910;   -0.007786;   -0.035186;   -0.003996;   -0.027599;    0.017090;    0.079068;    0.079542;    0.015965;    0.009244;    0.007690;   -0.024538;   -0.053867;   -0.066163;    0.031095;    0.096982;   -0.018193;   -0.112371;   -0.091748;   -0.046084;    0.051867;    0.138946;    0.133574;    0.018015;   -0.101161;   -0.137218;   -0.039542;    0.123489;    0.037016;   -0.101881;   -0.056748;   -0.043479;   -0.054963;    0.054796;    0.089787;    0.114612;   -0.014889;   -0.085326;    0.005274;   -0.047800;    0.010391;    0.035322;   -0.029741;   -0.029985;    0.004699;    0.065293;    0.034044;    0.003023;   -0.053262;   -0.064239;    0.044613;    0.074519;   -0.100528;   -0.091599;   -0.020578;   -0.007012;    0.036245;    0.029573;    0.058349;    0.019067;   -0.149912;   -0.101723;    0.129534;    0.085396;    0.007321;    0.015055;    0.128117;    0.049408;   -0.162359;   -0.123002;    0.037532;    0.099496;    0.038520;    0.136828;    0.073289;   -0.212113;   -0.158884;    0.231074;   -0.138173;   -0.170170;    0.095820;   -0.016380;    0.060799;   -0.003272;    0.007058;   -0.004641;    0.091771;    0.091129;   -0.122132;   -0.098518;    0.137398;    0.104346;   -0.039852;    0.009481;    0.049830;    0.138623;   -0.114084;    0.037046;   -0.049749;   -0.107781;    0.210836;    0.017323;   -0.112922;   -0.076245;   -0.067565;    0.000833;    0.151466;   -0.006195;   -0.056601;   -0.097789;    0.159464;   -0.171996;
 44;   -0.025482;    0.002080;   -0.051602;   -0.072776;   -0.076303;   -0.065273;   -0.002758;    0.011848;    0.000547;    0.022282;    0.045415;    0.058541;    0.049634;    0.052543;    0.069478;   -0.001517;    0.031767;    0.093715;    0.021886;    0.021430;    0.035549;    0.058711;    0.004371;   -0.024781;    0.004155;    0.003051;    0.014138;    0.000463;   -0.030670;   -0.008666;   -0.045136;   -0.073087;   -0.013442;    0.003323;    0.046117;   -0.025585;   -0.098970;    0.000727;   -0.005715;   -0.070625;    0.005785;    0.060631;    0.022311;    0.005401;    0.018904;    0.068368;    0.079489;    0.060493;   -0.006928;   -0.037092;   -0.026566;   -0.040078;   -0.070959;   -0.057455;   -0.020864;   -0.000816;    0.023021;    0.015430;    0.006351;    0.039702;    0.069637;    0.022503;   -0.032927;   -0.046787;   -0.080652;   -0.067455;    0.031536;    0.029892;   -0.012896;    0.043506;    0.056761;    0.052383;    0.033532;    0.009731;    0.011632;   -0.009495;   -0.069247;   -0.111677;    0.016477;   -0.038377;   -0.102845;   -0.031593;   -0.040627;    0.067432;    0.088994;    0.054815;    0.099508;    0.069252;   -0.012804;   -0.013209;   -0.050212;   -0.057606;   -0.051950;    0.032215;    0.147331;    0.072055;    0.062459;    0.021097;   -0.019950;   -0.025766;   -0.021559;   -0.054396;   -0.083182;   -0.100833;   -0.032349;   -0.009808;   -0.005461;    0.075190;    0.047086;    0.026642;    0.101622;    0.149256;    0.055603;    0.001679;   -0.008408;   -0.039365;   -0.155928;   -0.084647;    0.109781;    0.137216;    0.071874;   -0.081049;    0.048367;   -0.019405;   -0.093490;   -0.074488;   -0.146596;   -0.016968;    0.120110;    0.078908;   -0.002141;   -0.042304;   -0.058022;    0.087397;   -0.114005;   -0.152759;    0.039183;    0.031568;    0.005954;   -0.107637;    0.052048;   -0.014052;   -0.182154;   -0.042554;    0.160787;    0.119361;   -0.056440;   -0.137188;    0.078962;    0.078150;   -0.020374;    0.071631;   -0.121289;    0.117299;    0.041968;    0.122467;    0.281267;   -0.112569;   -0.216562;   -0.023856;    0.071671;    0.070724;   -0.018312;   -0.120021;    0.102943;   -0.091976;    0.006246;    0.013745;   -0.030913;    0.087114;   -0.226052;   -0.115838;    0.033132;    0.047451;   -0.009006;   -0.048885;   -0.067952;    0.139942;   -0.112983;    0.105924;   -0.121751;
 45;    0.038101;    0.046731;    0.030177;   -0.036282;   -0.047406;   -0.044470;   -0.051246;   -0.037313;   -0.046693;   -0.005098;    0.019075;    0.017367;    0.047974;    0.082300;    0.077390;    0.023548;    0.055331;    0.054166;   -0.044968;   -0.054111;   -0.021465;   -0.062789;   -0.031187;    0.038780;    0.046757;    0.047319;    0.083979;    0.073153;    0.042761;    0.037576;   -0.013098;   -0.032550;   -0.084062;   -0.080763;    0.011010;   -0.048161;   -0.105304;    0.003874;   -0.017064;   -0.072209;   -0.002635;   -0.043010;   -0.045814;   -0.003218;   -0.063822;   -0.010502;    0.028362;    0.050270;    0.131535;    0.023625;   -0.079592;   -0.013114;   -0.016711;   -0.049548;   -0.012304;    0.057647;    0.000355;   -0.061422;    0.012078;    0.037955;   -0.003288;   -0.006303;    0.044424;    0.085066;    0.076299;   -0.032051;   -0.048914;   -0.046178;    0.022140;    0.075042;   -0.002288;    0.058787;    0.000395;   -0.010969;    0.058379;    0.099743;    0.107003;    0.059367;    0.023378;   -0.051337;   -0.039910;    0.048291;    0.006816;   -0.077510;   -0.047232;    0.055392;    0.119899;    0.018554;    0.000790;    0.040173;    0.071424;    0.031889;    0.031559;    0.039928;   -0.017693;    0.020730;   -0.101988;   -0.087155;    0.022233;    0.073859;    0.086621;    0.047821;   -0.056875;   -0.043919;    0.063430;    0.037240;   -0.007664;   -0.014471;    0.009768;    0.046137;    0.043115;   -0.044800;   -0.046364;    0.004813;   -0.019917;    0.105210;   -0.124115;   -0.225957;    0.075376;    0.095570;   -0.059542;   -0.038872;   -0.072401;    0.057885;    0.046089;   -0.092945;    0.015375;   -0.059911;   -0.156616;   -0.279457;   -0.116424;   -0.027470;   -0.130574;   -0.026441;   -0.022622;   -0.103982;    0.031638;    0.106688;   -0.039486;    0.105681;    0.030109;    0.163449;    0.131660;   -0.134827;    0.066072;    0.120736;    0.032326;   -0.060591;    0.081570;    0.216855;   -0.021123;   -0.276265;    0.006162;   -0.085973;   -0.025138;   -0.031963;   -0.065050;    0.186413;   -0.111047;   -0.075249;    0.067584;   -0.006929;   -0.034381;   -0.064783;   -0.182775;    0.006326;   -0.011889;    0.032156;    0.073077;   -0.076294;    0.144191;   -0.127573;   -0.037900;    0.037756;   -0.045731;    0.068502;   -0.031685;    0.055225;    0.082378;    0.054600;    0.027558;
 46;   -0.025196;   -0.035805;    0.006695;   -0.013233;   -0.019574;   -0.009162;   -0.000249;    0.027239;    0.030277;   -0.001709;    0.015319;    0.022178;    0.010730;   -0.006917;   -0.008979;   -0.032340;   -0.025461;    0.013914;   -0.018485;   -0.016574;    0.005702;    0.039476;    0.037681;    0.056539;    0.047533;   -0.034545;   -0.006565;    0.041038;   -0.013853;   -0.049981;   -0.011810;   -0.015169;   -0.002461;   -0.002276;    0.006806;   -0.050175;   -0.041881;    0.019432;   -0.019708;    0.020938;    0.030115;   -0.011418;    0.036702;    0.051191;    0.026140;    0.040420;   -0.009241;    0.021957;    0.015825;   -0.008956;   -0.034895;   -0.039328;    0.027934;    0.033575;    0.048360;    0.034958;   -0.063139;   -0.047964;    0.073656;    0.055245;    0.002011;   -0.042790;   -0.035388;    0.057925;    0.083777;   -0.002243;   -0.135708;   -0.148179;    0.016421;    0.102946;    0.005333;    0.053357;   -0.094380;   -0.136084;    0.024365;    0.042046;   -0.026174;   -0.094305;   -0.021522;    0.019596;    0.038532;    0.011632;   -0.081213;   -0.014116;    0.047322;   -0.010769;   -0.022702;   -0.063533;   -0.062903;    0.011361;    0.012036;   -0.009508;   -0.020371;   -0.063471;   -0.039543;    0.114604;    0.079516;   -0.015076;   -0.069046;   -0.007082;    0.002235;   -0.015708;    0.079261;    0.049012;   -0.035013;   -0.029209;    0.015188;    0.009511;    0.012509;    0.032534;   -0.074329;   -0.039569;    0.037184;   -0.066567;   -0.054858;    0.064891;    0.075561;    0.025532;    0.040072;   -0.008142;   -0.002647;    0.039211;   -0.006863;    0.057408;    0.038359;    0.034284;    0.113909;   -0.069748;   -0.233122;    0.047716;    0.254709;    0.074992;   -0.059572;   -0.082322;   -0.055243;    0.037161;    0.170377;    0.079501;   -0.192864;   -0.257357;   -0.243625;    0.022111;    0.171492;    0.068016;    0.097822;   -0.002066;   -0.177841;   -0.189068;    0.001298;    0.068898;   -0.018966;   -0.001252;    0.172609;    0.053451;    0.032313;    0.126931;    0.112486;    0.029123;   -0.114490;   -0.080345;   -0.052190;    0.060459;    0.168358;    0.088653;   -0.031760;    0.014287;   -0.005778;   -0.040013;    0.007519;   -0.117241;   -0.183855;    0.138638;    0.061024;   -0.063980;    0.147078;   -0.013171;   -0.122101;   -0.051961;    0.052865;   -0.098295;    0.074975;
 47;    0.036835;    0.010213;    0.004567;    0.019403;    0.054061;    0.072016;    0.060542;    0.029930;    0.012848;   -0.008565;   -0.028732;   -0.031523;   -0.058463;   -0.060258;   -0.084044;   -0.130441;   -0.091228;   -0.064952;   -0.076950;   -0.025046;    0.030444;   -0.007063;    0.015062;    0.007420;   -0.006049;   -0.020727;   -0.054332;   -0.084287;   -0.062189;    0.024208;    0.039882;    0.055654;    0.079056;    0.037543;    0.031107;    0.013625;    0.048034;    0.136153;    0.096080;    0.022622;    0.022605;    0.025282;   -0.001985;    0.016394;    0.034242;   -0.012600;   -0.042880;   -0.058664;    0.012747;    0.077962;    0.079709;    0.050467;   -0.021055;    0.022290;    0.054993;    0.002192;   -0.006110;   -0.000475;    0.001333;   -0.027162;   -0.025388;   -0.014845;   -0.058259;   -0.019207;    0.045321;   -0.019507;   -0.010097;    0.025310;    0.026066;    0.010818;   -0.014530;    0.047304;   -0.023632;    0.010017;    0.039948;   -0.026304;   -0.064390;   -0.118396;   -0.023335;    0.034889;   -0.006563;   -0.018511;    0.026239;    0.032965;    0.041227;    0.065440;   -0.013870;   -0.097721;   -0.071146;   -0.047397;   -0.007935;   -0.057337;   -0.105649;   -0.062411;   -0.056708;    0.011768;    0.025894;    0.000498;    0.027733;   -0.011542;    0.017169;    0.057992;   -0.008659;   -0.022047;    0.095882;    0.076702;   -0.049147;   -0.073959;   -0.052882;   -0.023885;    0.002912;   -0.016392;   -0.040835;    0.008878;    0.048045;    0.084081;   -0.064358;   -0.084215;    0.026890;    0.012413;    0.023299;    0.000187;   -0.076794;    0.113894;    0.127766;   -0.069832;   -0.066758;   -0.055981;    0.230592;    0.185358;    0.051775;    0.113717;    0.089101;    0.064311;   -0.120445;    0.011856;    0.158566;   -0.001380;   -0.024306;    0.066269;   -0.172979;   -0.006807;    0.012678;   -0.224365;   -0.018137;   -0.061276;   -0.041727;   -0.097596;    0.066958;   -0.050927;   -0.111696;    0.061851;    0.059481;   -0.070436;    0.053365;   -0.030046;   -0.098388;    0.149077;   -0.146995;    0.080257;    0.139843;    0.015887;   -0.031959;   -0.024788;    0.201209;   -0.090613;   -0.116808;    0.219077;    0.045964;   -0.140754;    0.232823;   -0.169736;   -0.062306;    0.108469;   -0.037427;    0.128154;   -0.191524;   -0.007486;   -0.013885;   -0.016088;   -0.038284;
 48;   -0.019669;   -0.008049;    0.025499;    0.040710;    0.036892;    0.020133;   -0.014386;   -0.023059;   -0.006197;   -0.011020;   -0.006454;    0.004467;   -0.015571;   -0.045073;   -0.013096;   -0.009059;    0.014071;    0.029761;    0.013997;    0.005730;   -0.028458;   -0.041015;   -0.034711;   -0.076022;   -0.023464;    0.000207;   -0.012358;    0.055398;    0.071679;    0.072589;    0.026411;   -0.023781;   -0.039987;    0.008666;    0.024279;    0.057332;    0.013487;   -0.079609;   -0.044495;   -0.010631;    0.004437;    0.005850;   -0.005054;   -0.028711;   -0.022799;   -0.025867;   -0.037001;    0.035530;   -0.005614;   -0.083285;   -0.064995;    0.001927;    0.048132;    0.002646;   -0.013790;    0.011760;    0.005072;   -0.011191;    0.041950;   -0.032210;   -0.028009;    0.047918;    0.027004;    0.022793;   -0.011182;    0.009930;   -0.012179;   -0.037206;   -0.030014;    0.005600;    0.022727;    0.009894;   -0.060965;    0.033448;    0.061268;   -0.009198;    0.055734;    0.051014;    0.042418;    0.027077;   -0.000911;   -0.002101;   -0.002137;   -0.034499;   -0.066282;   -0.012558;   -0.019124;    0.021167;    0.175475;    0.211121;    0.066915;   -0.039713;   -0.026222;    0.098592;    0.113557;   -0.052563;   -0.053875;    0.079145;   -0.030728;   -0.073374;    0.032423;    0.022585;    0.096728;   -0.003262;   -0.019546;   -0.017444;   -0.063285;   -0.001423;   -0.041413;   -0.055224;   -0.099060;   -0.039683;    0.067067;    0.038520;   -0.056147;    0.015368;    0.065122;    0.000969;    0.000039;   -0.077257;   -0.039225;   -0.091717;    0.049640;   -0.001997;   -0.043983;    0.060845;   -0.007790;   -0.038941;    0.015506;   -0.157029;   -0.107839;    0.023032;   -0.154778;    0.029299;   -0.045297;   -0.055723;    0.141579;    0.146358;    0.067902;   -0.090829;   -0.010451;    0.168423;    0.043794;    0.026399;    0.127808;   -0.164854;    0.081159;   -0.019240;    0.036624;   -0.114013;   -0.151236;    0.235525;   -0.029860;   -0.159374;   -0.020339;    0.023502;   -0.070956;    0.016367;    0.019274;    0.009557;   -0.149035;    0.073373;    0.118526;   -0.138250;    0.237572;   -0.055980;   -0.187308;   -0.008640;   -0.038940;   -0.063690;    0.082479;    0.127775;   -0.022698;   -0.068471;   -0.005043;   -0.022044;   -0.100478;    0.316704;   -0.245026;    0.045817;    0.118032;
 49;    0.010444;   -0.001257;    0.018644;   -0.030023;   -0.039222;    0.020998;    0.040751;    0.026083;    0.000631;    0.008445;   -0.012032;   -0.028262;   -0.000164;    0.011417;   -0.025135;   -0.036843;    0.030955;   -0.018020;   -0.055277;    0.046810;    0.050816;   -0.045403;   -0.022652;    0.035285;   -0.060730;   -0.054983;    0.028566;    0.031859;    0.027056;   -0.038551;    0.006068;    0.055643;   -0.039589;   -0.002261;    0.038059;   -0.039531;   -0.018781;    0.032526;    0.009041;    0.024084;    0.029928;    0.038883;    0.052841;    0.021042;   -0.030437;   -0.033120;   -0.070213;   -0.025307;    0.034076;   -0.026662;   -0.000162;    0.032859;    0.012667;   -0.012883;    0.024361;    0.049247;   -0.035482;   -0.032609;    0.044070;    0.042862;   -0.104384;   -0.096352;    0.027734;    0.031046;    0.035698;    0.029965;   -0.087284;   -0.069017;    0.108608;    0.051581;    0.007064;    0.028072;    0.003252;   -0.048735;   -0.060171;   -0.025253;    0.008780;    0.012887;    0.006650;   -0.037093;    0.022418;    0.119406;    0.038563;   -0.048997;   -0.024403;    0.067303;   -0.005068;   -0.145674;   -0.110419;   -0.026820;    0.055535;    0.089099;    0.004956;   -0.048449;   -0.002332;    0.009769;   -0.036041;   -0.047384;   -0.009998;   -0.048864;    0.001928;    0.049083;   -0.047419;    0.035736;    0.087171;    0.009408;   -0.045101;   -0.020671;    0.034317;    0.051547;   -0.083028;   -0.142843;   -0.009615;    0.028702;    0.089715;    0.079213;   -0.086392;   -0.078885;    0.021151;   -0.052565;   -0.034434;    0.075599;    0.104316;   -0.001888;   -0.133675;   -0.052654;    0.124282;    0.103438;   -0.146505;    0.031259;    0.172746;    0.049969;    0.039799;    0.086366;    0.123960;   -0.035372;   -0.231782;   -0.110201;    0.143692;    0.134309;    0.106201;   -0.056779;   -0.124815;   -0.022229;    0.044780;   -0.002938;   -0.107776;   -0.147616;    0.026019;    0.082654;    0.048552;    0.166570;    0.023581;   -0.154817;   -0.175125;    0.033227;    0.024499;   -0.005276;    0.200805;   -0.092682;   -0.065111;    0.231483;   -0.040645;   -0.247858;    0.147423;    0.040159;   -0.085469;    0.095576;    0.050179;   -0.052362;   -0.098769;    0.034866;    0.106386;    0.079481;   -0.067825;   -0.093850;   -0.029220;    0.004129;    0.029610;    0.152280;   -0.152542;
 50;   -0.029853;    0.005995;    0.039322;    0.024308;   -0.014191;    0.006432;   -0.005692;   -0.035297;   -0.010626;   -0.006490;   -0.033255;   -0.056161;   -0.024814;    0.012952;    0.054689;    0.078183;    0.123559;    0.106176;    0.026740;    0.048796;    0.014681;   -0.038722;   -0.081198;   -0.090903;   -0.031676;   -0.050829;   -0.012741;    0.073045;   -0.029153;   -0.004787;    0.057204;   -0.003640;    0.013633;    0.049902;    0.021521;   -0.041356;   -0.015404;   -0.039932;   -0.068831;    0.024460;    0.073293;   -0.064844;   -0.096464;   -0.020956;   -0.008601;   -0.013319;   -0.032968;   -0.107141;   -0.064108;   -0.000413;   -0.017966;    0.027986;    0.050634;    0.057761;    0.038775;   -0.020038;   -0.076186;   -0.037302;    0.022234;    0.037748;   -0.017407;   -0.043327;   -0.055491;   -0.061506;    0.049482;    0.057482;   -0.043278;   -0.084761;   -0.008692;    0.053058;    0.004454;   -0.098636;   -0.034380;    0.019089;   -0.041062;    0.007940;    0.068943;    0.068621;    0.006996;    0.060991;    0.009847;   -0.033201;    0.056802;   -0.049609;   -0.055360;    0.019031;    0.037930;    0.036688;    0.028157;   -0.014833;   -0.012250;    0.143729;    0.152389;    0.028479;   -0.017126;    0.044982;    0.104011;    0.015728;   -0.007727;    0.018326;   -0.029470;   -0.091790;   -0.053620;   -0.015996;    0.061983;    0.057284;    0.024851;    0.010076;    0.030972;   -0.018959;   -0.075835;    0.031798;    0.037130;    0.013563;   -0.021492;   -0.071427;   -0.053986;   -0.011071;    0.021203;    0.062072;    0.047344;    0.115434;    0.050108;   -0.001977;    0.103968;    0.193176;    0.174210;   -0.122253;   -0.083123;    0.167128;    0.079989;   -0.129066;   -0.131807;    0.021158;    0.031817;   -0.107898;   -0.139112;   -0.027464;   -0.119798;    0.006140;    0.131028;   -0.134736;   -0.253736;    0.106938;    0.204373;   -0.130219;    0.035180;    0.098710;   -0.026919;   -0.061379;   -0.018150;    0.009605;    0.023880;   -0.084792;    0.052409;   -0.022122;   -0.036436;    0.158467;   -0.255800;    0.069616;    0.089607;   -0.164040;    0.015990;    0.051582;    0.064074;    0.041084;    0.024984;   -0.090488;   -0.123684;   -0.020596;    0.132386;   -0.075529;    0.019194;    0.051312;   -0.031818;    0.036934;   -0.234360;    0.012349;    0.071967;    0.041511;   -0.013763;
 51;    0.022889;    0.002811;    0.009634;    0.002375;    0.007248;    0.057842;    0.045464;    0.003499;   -0.015691;    0.001946;    0.000293;   -0.020482;   -0.038707;   -0.059493;   -0.026112;   -0.069629;   -0.019645;    0.041387;   -0.046579;   -0.040921;   -0.011995;   -0.054608;   -0.083121;   -0.096240;   -0.005188;    0.049093;   -0.020441;   -0.044812;   -0.014515;    0.007800;    0.051317;    0.085653;    0.067785;    0.040051;   -0.008929;    0.039993;    0.042428;   -0.008347;    0.072169;    0.088578;   -0.011149;    0.015411;    0.043414;   -0.045130;   -0.014708;   -0.004136;   -0.101000;   -0.113324;    0.083170;    0.070581;   -0.079794;   -0.048921;    0.052304;   -0.027480;   -0.031306;    0.054802;   -0.004518;   -0.021899;    0.021910;    0.005206;   -0.089270;   -0.054466;    0.061626;    0.085128;    0.022094;    0.007494;    0.005991;    0.086098;    0.021370;   -0.163256;   -0.035875;    0.062875;    0.011258;   -0.027914;   -0.058319;   -0.063499;    0.049323;    0.115911;    0.055506;   -0.001329;   -0.045337;    0.008765;    0.130889;    0.071395;   -0.061048;   -0.059109;   -0.080160;   -0.014483;    0.140407;    0.147551;    0.072072;   -0.119138;   -0.236002;   -0.074005;    0.089701;    0.075955;   -0.008840;   -0.054229;   -0.041216;   -0.037115;    0.051497;    0.143347;    0.090117;    0.073715;    0.072276;   -0.038097;   -0.060665;    0.008885;    0.023260;   -0.016739;   -0.098819;   -0.033460;    0.025660;   -0.075139;   -0.062804;    0.009305;   -0.029828;   -0.046176;    0.044905;   -0.044249;   -0.095598;   -0.005975;   -0.128363;   -0.201719;    0.033440;    0.204940;    0.098744;    0.056870;    0.056370;    0.018079;   -0.047971;   -0.144730;   -0.062936;    0.122060;    0.129924;    0.130482;    0.159552;    0.044092;   -0.003012;    0.032999;   -0.018541;   -0.104296;   -0.033512;    0.046418;   -0.020347;   -0.058570;   -0.121724;    0.026509;    0.057029;    0.071214;    0.006808;   -0.205467;   -0.177601;   -0.089629;   -0.014365;    0.183542;    0.208210;   -0.088228;   -0.130606;    0.011516;    0.084934;    0.035889;    0.010034;    0.026027;   -0.075063;   -0.026102;    0.100357;    0.053608;   -0.022644;    0.025925;   -0.030815;   -0.007533;   -0.019929;    0.052777;    0.029947;   -0.087830;   -0.004328;   -0.022579;    0.080916;    0.061268;   -0.082036;
 52;   -0.116350;   -0.082590;   -0.100601;   -0.081347;   -0.072201;   -0.041164;   -0.008791;    0.037564;    0.071929;    0.051163;    0.056969;    0.029686;    0.026012;    0.030453;    0.061665;    0.057303;    0.064814;    0.114908;    0.134314;    0.176859;    0.066764;   -0.072846;   -0.016187;   -0.032135;   -0.064033;    0.048011;    0.073032;    0.012675;   -0.026068;   -0.032053;   -0.042795;   -0.050111;   -0.049321;   -0.057355;   -0.053162;   -0.026490;   -0.026352;   -0.053146;   -0.082442;    0.020277;    0.067219;    0.027700;    0.060751;    0.047743;    0.040137;    0.092297;    0.019914;   -0.145590;   -0.037259;    0.053669;   -0.006912;   -0.080274;   -0.091168;    0.010388;    0.054965;    0.018116;   -0.029232;    0.006299;   -0.028483;   -0.073264;   -0.020310;   -0.034752;   -0.022069;    0.022179;   -0.037607;   -0.030006;   -0.009279;    0.051347;    0.027347;   -0.065591;   -0.039379;   -0.011938;   -0.012335;   -0.047693;   -0.071847;   -0.067164;   -0.033821;    0.026062;    0.081068;    0.169308;    0.078757;   -0.070643;   -0.036597;   -0.059096;   -0.061751;   -0.056698;   -0.012965;    0.045987;   -0.051879;    0.026869;    0.183160;    0.042891;    0.066508;    0.165888;    0.042172;    0.060156;   -0.001253;   -0.107274;   -0.093290;   -0.066331;   -0.058933;   -0.005723;    0.003204;   -0.031361;   -0.020856;    0.056769;   -0.022696;   -0.048662;    0.043740;    0.123701;    0.113688;   -0.012704;    0.021409;    0.090681;    0.053702;   -0.050396;   -0.010557;    0.147782;    0.002934;   -0.084785;    0.081874;    0.009649;   -0.122029;   -0.040571;   -0.022486;    0.039034;    0.160862;    0.084961;    0.051687;    0.039955;   -0.005380;    0.039052;    0.038226;   -0.166299;   -0.194181;   -0.027621;    0.025196;    0.027315;    0.110058;   -0.046105;   -0.170353;   -0.008987;   -0.028708;   -0.084393;    0.002736;    0.027424;    0.049438;    0.005730;   -0.050600;    0.070483;    0.110359;   -0.116045;    0.014835;    0.012636;   -0.138897;    0.027478;    0.090345;   -0.069866;   -0.026035;    0.122450;   -0.072520;    0.023859;    0.085520;   -0.114048;    0.020931;    0.076562;   -0.098226;    0.071384;    0.044535;   -0.177283;    0.208885;   -0.008788;   -0.229267;    0.042789;    0.003537;   -0.044180;    0.086774;   -0.085221;   -0.056880;    0.019930;   -0.046945;
 53;    0.022371;   -0.003758;   -0.018097;   -0.012881;   -0.089680;   -0.085372;   -0.009552;   -0.013085;    0.018328;   -0.008717;    0.034286;    0.097153;    0.060544;    0.028068;    0.027476;    0.023198;    0.015576;   -0.009619;   -0.007641;   -0.035892;   -0.090184;   -0.017203;    0.006854;   -0.054902;   -0.023508;    0.047816;    0.006288;    0.018765;   -0.005479;   -0.017076;    0.016544;   -0.025407;   -0.051843;    0.037962;    0.080537;    0.035056;   -0.005237;   -0.051278;    0.021987;    0.054442;   -0.034411;    0.001036;    0.076784;    0.006252;   -0.031634;    0.068942;    0.104114;    0.034804;   -0.037318;    0.026301;    0.041776;   -0.041485;   -0.091527;   -0.052115;   -0.000084;   -0.025102;   -0.035010;    0.028785;    0.019356;   -0.009912;   -0.002930;    0.065714;    0.059941;   -0.045385;   -0.060578;    0.013541;   -0.030635;   -0.003287;    0.038789;   -0.053974;    0.003459;    0.000316;    0.063420;    0.055603;    0.027480;    0.012945;   -0.009547;   -0.005465;    0.036522;    0.167770;    0.058236;   -0.071340;   -0.032740;   -0.084183;    0.027603;    0.079691;   -0.012722;    0.059582;    0.061589;   -0.027149;   -0.058071;   -0.006367;    0.074102;    0.020345;   -0.119101;   -0.089624;    0.096906;   -0.031940;   -0.046713;    0.132036;    0.068591;   -0.052853;   -0.097927;   -0.095432;    0.081125;    0.114250;   -0.084160;   -0.088177;   -0.020524;   -0.030650;   -0.112765;   -0.033274;    0.126859;    0.069529;    0.024607;    0.007550;   -0.081270;   -0.130396;   -0.167064;   -0.132421;    0.069807;    0.081040;   -0.036450;   -0.074418;    0.066864;    0.163247;   -0.070115;   -0.253722;   -0.079097;    0.007918;   -0.051717;    0.028027;    0.004886;   -0.079200;    0.020314;    0.228148;    0.067465;    0.026656;    0.159206;   -0.123513;   -0.139095;   -0.080627;    0.017486;    0.128305;    0.081899;    0.120477;    0.037564;   -0.064688;   -0.029657;   -0.057299;   -0.116975;    0.011407;    0.025152;   -0.096305;    0.079218;    0.088864;   -0.033796;    0.047615;    0.094252;   -0.235474;   -0.000371;    0.134228;   -0.135747;    0.042188;    0.059001;   -0.117162;    0.063636;    0.095003;   -0.110622;    0.044567;   -0.005630;   -0.104937;    0.028727;    0.145750;   -0.100141;   -0.077463;    0.140642;   -0.044887;    0.046932;    0.033841;   -0.004521;
 54;   -0.071286;   -0.051495;   -0.019937;   -0.056633;   -0.047048;   -0.037994;   -0.015077;    0.040755;    0.040634;    0.042951;    0.005033;    0.054558;    0.058208;   -0.013010;   -0.006596;    0.026182;    0.025159;    0.010715;    0.074388;    0.118392;    0.136108;    0.065606;    0.090838;   -0.040596;   -0.104337;   -0.011781;   -0.004037;   -0.002521;   -0.057392;   -0.077947;   -0.075775;   -0.033327;   -0.023419;   -0.019783;   -0.002285;    0.070433;    0.033288;   -0.082500;   -0.005037;    0.016063;    0.033509;    0.065865;    0.015527;   -0.012850;    0.076889;    0.060261;   -0.048410;    0.059135;    0.033665;   -0.077998;   -0.072469;   -0.042384;    0.099078;    0.129334;    0.028641;   -0.002967;   -0.000734;   -0.010360;    0.076975;    0.069561;   -0.073812;   -0.055380;    0.017511;   -0.026390;   -0.077570;   -0.046831;    0.052921;    0.056203;    0.019904;    0.006671;    0.033338;    0.140564;    0.018850;   -0.154169;   -0.050351;    0.015641;   -0.063518;   -0.062660;    0.005082;    0.046940;    0.048002;   -0.038636;   -0.116176;    0.012801;    0.147642;    0.120874;   -0.061271;   -0.128653;    0.009535;    0.096738;   -0.023506;   -0.110712;    0.061856;    0.141252;    0.059514;   -0.000769;    0.004928;    0.045879;   -0.024695;   -0.047332;   -0.034858;   -0.110359;   -0.086191;   -0.033980;   -0.146551;   -0.053451;    0.111712;    0.093445;   -0.059370;   -0.174172;   -0.076363;    0.028255;    0.093485;    0.066091;   -0.055296;   -0.069716;   -0.103155;   -0.045594;    0.069933;   -0.020384;   -0.110519;   -0.167599;   -0.164674;   -0.090205;   -0.101585;   -0.063839;    0.000799;   -0.074459;   -0.071734;   -0.012424;    0.084229;    0.072672;    0.028010;    0.089573;    0.187388;    0.120594;    0.042778;   -0.068527;   -0.063312;    0.244920;    0.128015;    0.025486;   -0.040874;   -0.013192;    0.108746;   -0.107017;   -0.088848;    0.013893;   -0.020981;    0.054702;   -0.021491;   -0.174261;    0.038176;    0.045147;    0.105076;   -0.001428;   -0.194601;   -0.059020;    0.004891;    0.009590;   -0.011027;    0.009497;   -0.044438;    0.060485;    0.062610;   -0.027051;   -0.014421;    0.075011;   -0.019064;   -0.056535;    0.105633;   -0.005881;    0.053023;    0.046877;    0.007970;    0.039568;    0.032823;   -0.009174;    0.011879;   -0.110715;    0.111019;
 55;    0.047049;    0.023622;    0.010430;   -0.001458;   -0.033066;   -0.039407;   -0.022308;    0.007147;    0.023521;    0.001458;    0.005707;    0.045388;    0.010672;   -0.037963;    0.011474;   -0.021522;   -0.033520;   -0.017678;   -0.047285;   -0.080383;   -0.048549;    0.065444;    0.076149;    0.019859;    0.057378;    0.056930;    0.028402;    0.035675;    0.016918;    0.000057;   -0.011627;   -0.045088;   -0.090177;   -0.025006;   -0.021386;   -0.032831;    0.023167;   -0.029222;   -0.048296;    0.015880;    0.023596;    0.000744;    0.046319;    0.032904;   -0.000512;    0.051164;    0.082733;    0.041111;    0.069133;    0.045137;   -0.039705;   -0.023657;   -0.062334;   -0.054720;    0.050688;   -0.000594;   -0.079272;   -0.018415;    0.057988;    0.024525;   -0.021853;    0.026824;    0.029876;   -0.052030;   -0.016806;   -0.008252;   -0.077195;   -0.122260;   -0.054514;    0.100772;    0.042472;    0.027146;   -0.006415;    0.113813;    0.057822;   -0.114906;   -0.057945;   -0.043854;   -0.094276;   -0.001229;    0.063104;   -0.022576;   -0.039529;   -0.012346;    0.025414;   -0.077697;    0.006733;    0.167586;    0.026642;   -0.064712;   -0.001354;    0.014723;   -0.075076;   -0.014326;    0.021724;    0.034067;    0.116372;    0.104614;   -0.049114;   -0.061551;    0.060034;    0.035464;   -0.010450;    0.003329;    0.036062;   -0.047388;   -0.094606;    0.021028;    0.068617;   -0.034187;   -0.063063;   -0.005207;   -0.032393;   -0.037388;    0.015326;   -0.015693;   -0.012954;    0.051374;    0.132060;    0.121139;    0.069834;    0.144002;    0.083534;   -0.038560;   -0.079354;   -0.056848;   -0.132732;   -0.208149;    0.087760;    0.137980;   -0.190523;   -0.201569;   -0.045940;   -0.011151;    0.003983;    0.064400;    0.013662;   -0.158237;   -0.045162;    0.256755;    0.060022;   -0.112304;    0.123749;    0.179476;   -0.095682;   -0.195357;    0.048056;   -0.000163;    0.016891;    0.059162;   -0.102399;   -0.108381;    0.128068;    0.088557;   -0.095152;    0.046212;    0.061163;   -0.047782;    0.072116;    0.116108;   -0.090936;    0.073591;    0.132267;   -0.115235;   -0.041180;    0.050461;   -0.119013;    0.030087;    0.059770;   -0.212591;    0.053124;    0.031784;    0.000730;    0.031557;   -0.078772;   -0.084846;   -0.025772;    0.052739;    0.129360;   -0.048828;    0.029115;
 56;   -0.026989;   -0.000893;    0.037057;    0.030142;    0.008783;    0.022927;    0.041968;    0.030342;   -0.020398;    0.001330;   -0.049427;   -0.028433;    0.007026;   -0.046754;   -0.041337;   -0.066500;    0.009006;    0.027629;   -0.025485;    0.019341;    0.042524;    0.009428;   -0.003341;   -0.053224;    0.011662;    0.006850;   -0.098750;   -0.062482;    0.034057;    0.015239;   -0.019113;    0.017610;    0.028914;    0.066249;    0.013787;    0.050673;    0.044244;   -0.061655;   -0.035074;    0.009660;    0.037309;    0.106985;    0.070574;   -0.049861;   -0.034208;    0.040016;   -0.022043;   -0.059879;   -0.045084;   -0.031208;   -0.030337;    0.009307;    0.065227;    0.022642;    0.023818;    0.055186;   -0.010633;   -0.031308;    0.041605;   -0.023010;   -0.071461;   -0.058925;   -0.026773;    0.005176;   -0.007319;    0.003780;   -0.006379;   -0.050967;   -0.026715;    0.059715;    0.058959;    0.019471;   -0.065718;   -0.051477;   -0.056067;   -0.054859;    0.038594;    0.017787;   -0.110691;   -0.037640;    0.055436;    0.041274;   -0.019502;   -0.063463;   -0.019576;    0.013741;    0.068376;    0.044450;   -0.061773;   -0.120865;   -0.021665;    0.039840;    0.006807;    0.101860;    0.125820;   -0.058391;   -0.198289;    0.005840;    0.006660;   -0.083958;    0.047804;    0.060024;   -0.027950;    0.012734;    0.062898;    0.006692;    0.063291;    0.117074;    0.009115;   -0.134876;   -0.039654;    0.144693;    0.096654;   -0.048321;   -0.051126;    0.072422;    0.128876;    0.083521;    0.125267;    0.148987;    0.064303;    0.078608;    0.041804;   -0.020405;    0.044330;    0.093176;    0.047331;    0.092280;    0.125597;   -0.058983;   -0.029417;    0.036635;   -0.120093;   -0.130670;   -0.143075;   -0.242881;    0.016795;    0.087806;   -0.155940;   -0.011670;   -0.028915;   -0.150381;   -0.020481;    0.026690;   -0.120383;    0.011821;    0.131886;   -0.058866;   -0.009031;    0.199815;    0.002310;   -0.087472;    0.108447;   -0.072657;    0.080068;    0.152145;   -0.135379;   -0.028690;    0.214933;   -0.164274;   -0.001457;    0.095778;   -0.161771;    0.203103;    0.064543;   -0.161346;   -0.000451;    0.040006;   -0.071455;    0.028875;   -0.003530;   -0.070994;   -0.019945;    0.037603;   -0.044060;   -0.063822;    0.050189;   -0.064997;   -0.073814;    0.024107;   -0.060820;
 57;    0.035139;    0.021756;    0.004910;    0.041766;    0.000385;   -0.018776;   -0.013832;    0.005070;    0.019275;    0.026487;   -0.037971;   -0.065718;    0.034175;    0.048076;    0.006150;   -0.053319;   -0.077531;   -0.073772;   -0.083988;   -0.051942;    0.002468;   -0.006686;    0.020520;    0.149044;    0.141614;   -0.008238;   -0.013616;    0.017202;   -0.027469;   -0.000792;   -0.017076;   -0.024068;    0.002678;   -0.040334;   -0.016033;   -0.074567;   -0.002443;    0.122946;   -0.026907;   -0.047319;    0.117284;   -0.088231;   -0.141697;    0.118933;    0.076435;    0.018165;    0.058638;    0.047713;    0.027924;    0.010176;   -0.021194;   -0.046719;   -0.025878;    0.080130;    0.004938;   -0.028645;    0.060340;    0.055192;   -0.002609;    0.021138;    0.064834;    0.021462;    0.013754;   -0.004019;   -0.023206;   -0.020894;    0.022029;   -0.039702;   -0.056009;    0.066969;   -0.011737;    0.005940;    0.065867;    0.125501;    0.020931;   -0.105736;   -0.060370;    0.074520;   -0.014269;   -0.064118;   -0.005706;   -0.012683;    0.033991;    0.027170;    0.013839;   -0.014996;    0.052629;    0.083184;   -0.055602;   -0.141154;   -0.107403;   -0.068530;   -0.012397;   -0.037315;   -0.081538;   -0.022622;   -0.031479;   -0.014966;    0.021541;   -0.027693;   -0.015008;    0.038896;   -0.012315;   -0.047410;   -0.150686;   -0.072085;    0.083010;    0.076581;    0.015348;   -0.141314;   -0.068439;   -0.040839;   -0.181570;   -0.113927;   -0.055773;   -0.011765;    0.102077;    0.066095;   -0.048769;    0.026456;    0.076963;    0.073465;   -0.129695;   -0.166869;   -0.055093;    0.004316;    0.091831;   -0.055074;   -0.141797;    0.003236;    0.104556;    0.097020;    0.039731;   -0.051150;    0.114747;   -0.007065;    0.050518;    0.310216;    0.016391;   -0.080975;    0.127890;    0.087158;   -0.068671;    0.105652;    0.101162;   -0.138360;   -0.102320;    0.013754;   -0.007428;   -0.033433;    0.014295;   -0.032755;   -0.046206;   -0.006330;   -0.065914;    0.071853;    0.065261;   -0.062395;    0.032807;    0.000930;   -0.046351;    0.009781;    0.011535;   -0.012484;    0.064853;   -0.043680;   -0.067856;    0.064769;    0.013922;    0.035747;    0.208672;   -0.104750;   -0.134358;    0.120864;   -0.003775;    0.093397;    0.123546;   -0.048307;   -0.104063;    0.228568;   -0.101051;
 58;   -0.039152;   -0.056707;   -0.025109;   -0.082796;   -0.042962;    0.007577;    0.014602;    0.053483;    0.036125;    0.026928;    0.018184;    0.027208;    0.044955;    0.004239;    0.009090;   -0.009200;   -0.048682;   -0.060256;   -0.039253;    0.027820;    0.053178;    0.019831;    0.004723;    0.076142;    0.020301;   -0.030062;    0.006226;   -0.011043;   -0.031255;   -0.039987;   -0.015772;   -0.050282;   -0.018764;   -0.007639;   -0.023209;    0.085338;    0.069764;   -0.058961;   -0.009640;    0.054918;   -0.041835;    0.067244;    0.201867;    0.030798;   -0.078276;    0.048345;    0.060548;    0.038697;    0.097618;    0.041057;   -0.049233;   -0.071766;    0.004273;   -0.029840;   -0.071062;   -0.026269;   -0.001050;    0.049889;    0.080274;    0.011446;   -0.041831;   -0.029503;    0.042010;    0.096826;    0.010858;   -0.011521;   -0.077087;   -0.008048;    0.121923;   -0.008786;   -0.074655;   -0.018666;    0.042338;    0.005086;   -0.073156;   -0.070272;   -0.026754;   -0.069972;   -0.089828;    0.019635;    0.055974;    0.029883;   -0.040252;   -0.063556;   -0.012474;   -0.023138;    0.096390;    0.086031;   -0.133910;   -0.105497;   -0.086615;    0.009821;    0.036996;   -0.062482;   -0.017889;   -0.001652;   -0.066416;   -0.181468;   -0.081398;    0.073019;    0.064891;    0.045150;    0.033679;   -0.037081;   -0.099845;    0.001774;    0.061827;   -0.031820;    0.007189;    0.161343;    0.110347;   -0.116754;   -0.094759;    0.031136;   -0.014682;    0.006118;    0.035198;    0.118171;    0.060627;   -0.067513;    0.045683;    0.058133;   -0.200531;   -0.219911;   -0.062110;   -0.072722;    0.002768;    0.090483;    0.081406;   -0.019241;    0.032760;   -0.007557;   -0.132651;    0.038144;    0.081379;   -0.046064;   -0.048694;    0.133135;    0.207888;    0.052915;   -0.017509;   -0.097806;    0.019100;    0.136286;   -0.077113;   -0.085135;    0.092227;   -0.083158;    0.016472;    0.002097;   -0.046115;    0.151749;   -0.008844;   -0.071582;    0.086253;   -0.035191;   -0.084104;    0.064376;   -0.129179;    0.044841;    0.180295;    0.011887;   -0.006415;   -0.014398;   -0.059084;   -0.039687;    0.089469;   -0.092171;   -0.084546;    0.132410;    0.037686;   -0.006141;    0.074391;   -0.059927;    0.009520;    0.063727;   -0.191778;    0.183786;    0.013706;   -0.145547;    0.129834;
 59;    0.020108;   -0.002407;   -0.042950;   -0.063711;   -0.023140;    0.011805;   -0.008439;   -0.010076;    0.013993;    0.022965;    0.030974;    0.038759;    0.004266;    0.006664;   -0.005859;    0.053787;    0.020293;   -0.091852;    0.006868;    0.071320;   -0.067143;   -0.069386;    0.026081;    0.008473;   -0.070362;   -0.016224;   -0.094904;   -0.131240;   -0.054788;    0.005318;    0.066218;    0.042322;    0.016913;    0.024434;    0.015884;    0.135401;    0.080303;   -0.038023;    0.149155;    0.121204;   -0.015141;    0.005583;    0.054806;    0.002131;   -0.019985;    0.003632;   -0.046727;   -0.077234;   -0.065508;   -0.004932;    0.024472;    0.004715;   -0.019598;   -0.040164;   -0.074909;   -0.003245;    0.079559;   -0.011419;   -0.102572;   -0.004628;    0.102894;    0.044178;   -0.038767;   -0.032460;    0.025854;    0.060104;    0.083652;    0.138077;    0.024896;   -0.085620;    0.060395;   -0.095986;    0.035302;    0.050879;   -0.017500;    0.049851;    0.003655;   -0.005069;   -0.028772;   -0.052360;   -0.101083;    0.001302;    0.125574;    0.057849;    0.012753;    0.006037;   -0.035927;    0.016685;    0.068283;   -0.003809;   -0.104050;    0.030282;    0.087107;   -0.138189;   -0.186145;   -0.068868;   -0.020353;   -0.031633;    0.034369;    0.069281;   -0.096750;   -0.097488;    0.008396;    0.003500;    0.095931;    0.042329;   -0.099624;   -0.036972;    0.079501;    0.040433;    0.082624;    0.127583;    0.052030;   -0.107693;   -0.145824;    0.109469;    0.066954;   -0.056863;   -0.046397;   -0.041739;   -0.025831;   -0.034509;    0.064770;    0.000862;   -0.200824;   -0.153524;   -0.000814;   -0.048125;   -0.082950;    0.036695;    0.041943;   -0.003242;    0.060911;    0.046299;   -0.121553;   -0.036026;    0.136811;    0.101890;   -0.039828;   -0.000611;    0.163442;   -0.037758;   -0.133454;    0.134967;    0.061027;   -0.053846;    0.108201;   -0.116745;   -0.194245;    0.206499;    0.082131;   -0.172979;    0.176328;   -0.089965;   -0.066256;    0.107938;   -0.027203;   -0.004871;   -0.028246;    0.020773;   -0.028713;    0.072869;    0.054886;   -0.110307;   -0.028547;    0.010234;    0.017379;    0.066107;   -0.005935;   -0.120347;    0.042157;    0.088017;    0.002000;   -0.067035;    0.056573;    0.060042;   -0.031681;    0.068677;   -0.057703;   -0.046670;    0.092653;
 60;   -0.034753;   -0.003648;    0.052863;    0.100915;    0.016840;   -0.018084;    0.020545;   -0.008523;   -0.015252;   -0.002078;   -0.000665;   -0.062488;   -0.052956;    0.005283;    0.020243;   -0.080101;    0.006501;    0.103363;   -0.013367;   -0.008817;   -0.034363;   -0.076159;   -0.095097;   -0.097057;   -0.021647;   -0.021016;    0.010316;    0.090245;   -0.011042;    0.079462;    0.072734;   -0.060743;   -0.004798;    0.034007;    0.065214;    0.049145;    0.008459;    0.037933;    0.043116;   -0.018141;    0.014272;   -0.088444;   -0.065646;    0.023602;   -0.156261;   -0.155472;   -0.030213;    0.034766;    0.006605;    0.022999;    0.037328;    0.054636;    0.050080;    0.110735;   -0.015637;   -0.096584;    0.012260;    0.008301;   -0.018549;   -0.082309;   -0.063248;    0.054142;    0.090621;    0.012174;   -0.085549;   -0.051053;    0.038216;   -0.000209;    0.017893;    0.069118;   -0.054841;   -0.101567;    0.027891;    0.105861;    0.101978;    0.085338;    0.046819;    0.011349;    0.033155;    0.201727;    0.103435;   -0.027575;   -0.036313;   -0.099773;   -0.036581;    0.110161;    0.156161;   -0.041023;   -0.066608;    0.003981;   -0.066490;   -0.076773;    0.047082;    0.084492;   -0.053039;   -0.075540;    0.000732;   -0.098420;   -0.066831;    0.029279;    0.033494;    0.018350;   -0.061388;    0.020639;    0.028351;   -0.063901;   -0.065510;   -0.002186;    0.049346;    0.027239;    0.068854;    0.011799;   -0.108211;   -0.018611;    0.061560;    0.014890;   -0.199311;   -0.180530;    0.010725;   -0.061998;   -0.018782;    0.040326;   -0.152192;    0.075758;    0.169852;   -0.102199;   -0.071883;    0.083285;    0.160961;    0.106807;    0.147240;    0.064009;   -0.145750;    0.029092;    0.167687;   -0.045574;    0.023239;    0.086122;   -0.097978;   -0.089127;    0.024497;   -0.083395;   -0.020400;    0.103071;   -0.061626;   -0.006588;    0.003671;   -0.066137;   -0.065370;    0.066275;   -0.005555;   -0.145273;    0.015854;    0.124200;   -0.069963;    0.014860;   -0.037754;   -0.231186;    0.078522;    0.123513;   -0.064367;   -0.024549;    0.086249;    0.051536;    0.053123;    0.012029;   -0.023965;    0.018328;    0.060163;   -0.022956;   -0.050730;    0.166871;    0.046793;   -0.052570;   -0.018452;   -0.099796;    0.040651;    0.059340;   -0.051993;   -0.025558;   -0.011475;
 61;    0.060977;    0.025003;    0.020016;   -0.101277;   -0.064614;    0.032800;   -0.012867;   -0.063169;   -0.043940;    0.049959;    0.027426;    0.034104;    0.067496;    0.036538;    0.021807;    0.010709;    0.088503;   -0.055471;   -0.168240;   -0.047352;   -0.040024;   -0.039831;    0.023937;   -0.013046;    0.027607;    0.044724;   -0.049067;   -0.058534;   -0.044731;   -0.021117;   -0.018603;    0.035798;    0.101770;   -0.033793;   -0.040404;    0.150493;    0.150996;   -0.041004;   -0.033667;    0.025566;    0.019923;    0.028601;    0.008417;   -0.030338;    0.035297;    0.025995;   -0.018468;    0.060360;    0.023812;   -0.061745;   -0.021424;   -0.057110;   -0.054856;   -0.042536;   -0.042772;   -0.024244;   -0.011219;    0.013499;    0.111166;    0.106946;   -0.024818;   -0.082955;   -0.024933;    0.057798;    0.010603;    0.021182;    0.037231;    0.011612;   -0.048190;   -0.110743;    0.052007;    0.060712;    0.045544;    0.045536;   -0.023971;    0.049080;    0.110993;   -0.036146;   -0.110715;    0.059019;   -0.012967;   -0.100319;    0.015298;    0.022755;    0.074193;    0.146472;   -0.023329;   -0.121467;    0.076346;    0.055826;   -0.038753;    0.004152;   -0.029899;   -0.155459;   -0.024858;    0.056255;   -0.151739;   -0.086723;    0.100447;    0.010672;   -0.036352;    0.015348;    0.011756;   -0.030863;   -0.054728;    0.059427;    0.148615;    0.036027;   -0.117207;   -0.045739;    0.008293;   -0.055209;   -0.001646;   -0.025678;   -0.128730;   -0.235495;   -0.050957;    0.128638;   -0.107864;   -0.082170;    0.223984;    0.154599;   -0.075537;    0.183424;    0.288991;   -0.008291;   -0.063029;   -0.016914;   -0.063921;   -0.036404;    0.040524;   -0.029085;   -0.061818;    0.007551;   -0.071863;   -0.071144;   -0.101665;   -0.167714;   -0.023409;    0.040237;    0.017173;    0.004130;    0.083122;    0.086211;   -0.003200;    0.056572;    0.020314;   -0.041642;    0.029439;    0.050240;    0.024044;   -0.025594;   -0.049860;    0.045738;    0.095336;   -0.014878;   -0.013924;   -0.048257;   -0.062623;    0.038914;    0.000631;    0.076219;    0.052845;   -0.086992;    0.024382;    0.094711;   -0.080032;   -0.039189;    0.063250;   -0.057093;    0.027071;    0.084045;   -0.084691;    0.023060;    0.054670;   -0.122363;    0.025957;    0.055957;   -0.115915;    0.149046;   -0.069536;
 62;   -0.002652;   -0.032836;   -0.070496;   -0.058578;   -0.012548;    0.032980;    0.000791;   -0.027159;    0.039213;    0.033552;    0.099079;    0.042532;   -0.045170;    0.048385;    0.036548;   -0.024469;   -0.119300;   -0.083951;   -0.055000;   -0.035629;    0.103064;    0.057324;   -0.095931;   -0.055178;    0.048665;    0.030431;    0.050675;   -0.079917;   -0.046772;    0.038578;    0.015740;   -0.008987;    0.006301;    0.078987;    0.057530;   -0.037329;   -0.044645;    0.047960;   -0.015491;   -0.026323;    0.049340;    0.089912;   -0.070569;   -0.056546;    0.166831;    0.112638;   -0.023370;   -0.169168;   -0.004505;    0.098746;    0.011659;   -0.028500;   -0.060740;   -0.022314;    0.128553;    0.119893;    0.009343;    0.001946;    0.031438;    0.046129;    0.035449;   -0.008550;   -0.044093;   -0.017718;    0.009603;    0.002949;   -0.007582;   -0.042102;   -0.053759;    0.067758;    0.077595;   -0.022190;   -0.004995;    0.052833;   -0.048283;   -0.051742;    0.076193;    0.048794;   -0.037112;   -0.069523;   -0.063477;   -0.046463;    0.048377;    0.048339;   -0.049657;    0.094693;    0.102308;   -0.073033;   -0.002840;    0.065521;    0.130526;   -0.033362;   -0.066978;    0.072754;   -0.047049;   -0.077838;   -0.052874;   -0.015890;    0.101096;   -0.034364;   -0.144238;   -0.017468;    0.007947;    0.019277;    0.031758;    0.074747;   -0.029708;   -0.159740;   -0.031832;    0.126146;   -0.114214;   -0.232929;   -0.067996;    0.024499;    0.056975;   -0.223370;   -0.093324;    0.117004;    0.010963;    0.034165;   -0.011689;   -0.099411;    0.010601;    0.151922;    0.065263;   -0.037126;   -0.059159;   -0.014318;   -0.040491;   -0.003999;   -0.009983;   -0.089197;   -0.005220;    0.023275;    0.020801;   -0.062698;   -0.012912;    0.132799;    0.073926;   -0.074162;   -0.002005;    0.063611;   -0.019034;    0.079233;    0.054905;   -0.027389;    0.037331;    0.008838;   -0.014075;    0.054682;   -0.076143;   -0.143391;    0.077300;    0.093109;   -0.084221;    0.072271;    0.008740;   -0.162738;    0.154491;    0.023556;   -0.069947;    0.012778;   -0.084398;    0.013685;    0.113722;   -0.079172;    0.051217;   -0.021472;   -0.140382;    0.155456;   -0.005435;   -0.028091;    0.096289;   -0.067795;   -0.051544;    0.146091;   -0.079901;    0.024298;    0.157854;   -0.157044;    0.087111;
 63;   -0.017846;   -0.029198;   -0.024101;    0.058602;    0.094806;    0.031713;   -0.000211;   -0.008975;   -0.018856;   -0.019978;   -0.001640;   -0.019500;   -0.017161;    0.011605;   -0.038497;   -0.002525;   -0.035755;   -0.109563;   -0.022585;    0.055367;    0.011845;   -0.012314;   -0.016417;    0.066818;    0.067481;   -0.001292;    0.010950;   -0.031342;    0.007780;    0.137447;   -0.006842;   -0.038018;    0.055425;   -0.094603;   -0.028177;   -0.031728;   -0.069088;    0.090986;    0.013285;   -0.086283;   -0.023840;   -0.081649;   -0.104516;    0.071968;    0.102910;   -0.042256;   -0.067781;    0.024776;    0.008430;    0.005125;    0.077339;   -0.001830;   -0.053064;    0.048606;    0.013868;   -0.049040;    0.024452;    0.014500;   -0.064113;   -0.058310;   -0.025423;   -0.009907;   -0.038127;   -0.054125;   -0.097767;   -0.128259;    0.014049;    0.051666;   -0.027483;   -0.051976;   -0.058948;   -0.097206;    0.013541;    0.066627;    0.030701;    0.021856;   -0.033451;   -0.048476;   -0.020549;    0.016262;   -0.015584;   -0.023404;    0.038007;   -0.007946;   -0.062634;    0.144602;    0.037339;   -0.161389;    0.068859;    0.190618;    0.045422;   -0.145151;    0.013533;    0.069643;   -0.050451;    0.048481;    0.140204;    0.094198;    0.143162;    0.012728;   -0.156590;   -0.047156;    0.083861;    0.090428;    0.010927;    0.064181;    0.063022;   -0.054929;    0.000155;    0.082640;    0.036525;   -0.000743;    0.051850;    0.126221;    0.092737;    0.084573;    0.011166;   -0.002234;    0.116874;    0.133119;    0.151008;    0.079014;   -0.099075;   -0.198963;   -0.109188;    0.024384;    0.072669;    0.012406;   -0.190229;   -0.146344;    0.007315;   -0.081418;   -0.042045;    0.103265;   -0.078519;   -0.121786;    0.026029;    0.001620;    0.034790;    0.152237;   -0.002511;   -0.254914;    0.038352;    0.114382;   -0.103606;    0.157072;    0.042242;   -0.146420;    0.086346;    0.008607;   -0.084645;    0.124669;    0.015515;   -0.027820;    0.119248;    0.045897;   -0.034955;    0.010560;   -0.030377;   -0.000774;   -0.022539;   -0.080451;    0.058784;    0.048549;   -0.019925;   -0.075885;   -0.062583;   -0.017509;   -0.062306;   -0.083876;   -0.010832;    0.043915;   -0.031113;    0.047452;   -0.017973;   -0.103368;    0.084548;   -0.064389;    0.005096;   -0.029102;    0.026081;
 64;    0.028599;    0.031427;    0.043811;    0.056649;    0.017633;    0.014157;    0.041757;    0.044197;   -0.005085;   -0.066879;   -0.065846;   -0.024809;   -0.021881;   -0.040510;    0.010785;   -0.049937;   -0.049365;    0.011886;   -0.055106;   -0.027325;   -0.032504;   -0.104642;   -0.131785;   -0.106720;   -0.013055;    0.091078;    0.094491;    0.041436;   -0.020062;    0.015552;    0.066194;    0.042959;    0.027439;    0.018549;    0.010315;    0.033701;    0.008187;   -0.010896;    0.060902;    0.067928;   -0.000089;   -0.040239;   -0.073934;   -0.116051;   -0.052164;    0.004021;   -0.073413;    0.045563;    0.127183;    0.098202;    0.029150;   -0.084041;   -0.004825;    0.040405;   -0.152829;   -0.170271;   -0.030962;    0.033535;    0.039534;   -0.005506;   -0.025380;    0.008946;    0.108758;    0.105016;   -0.045139;   -0.063831;   -0.027961;    0.047990;    0.001197;   -0.130171;   -0.090182;    0.069377;    0.101499;    0.049495;    0.070288;   -0.058996;   -0.140409;   -0.025940;    0.077460;    0.036423;    0.003648;   -0.007288;   -0.014983;    0.011798;    0.048323;    0.003281;    0.003798;    0.037782;   -0.039545;    0.016549;   -0.065168;   -0.095183;   -0.055265;   -0.096315;   -0.074796;   -0.049039;    0.060224;    0.100022;   -0.028570;    0.016054;    0.089401;    0.058664;    0.080388;    0.054435;   -0.046624;   -0.067434;    0.022460;    0.145369;    0.049816;   -0.016236;   -0.005686;    0.010049;    0.088379;    0.093096;   -0.036549;   -0.102086;   -0.063339;   -0.001180;    0.093807;    0.153654;    0.220444;    0.065657;    0.101297;    0.064595;   -0.073987;   -0.004151;    0.077195;    0.094937;   -0.075809;   -0.171159;    0.003269;    0.111487;   -0.006715;   -0.169306;   -0.101968;    0.016551;   -0.148857;   -0.144755;    0.026398;   -0.078364;   -0.029812;    0.137560;   -0.098291;   -0.065560;    0.171880;   -0.134070;    0.036687;   -0.012046;   -0.069883;    0.090424;    0.096540;   -0.004954;    0.033936;    0.021110;   -0.008508;    0.032661;   -0.001470;    0.040760;    0.022178;    0.094668;   -0.022968;    0.041690;    0.046168;   -0.068538;    0.076023;   -0.124117;    0.009284;    0.048092;   -0.093340;    0.083427;   -0.014421;   -0.090573;   -0.036381;   -0.043850;   -0.035017;    0.031182;   -0.006960;   -0.090485;    0.143702;   -0.201072;    0.103289;
 65;    0.028746;    0.048478;    0.028579;    0.004942;    0.012145;    0.008203;   -0.016953;   -0.051205;   -0.050893;   -0.076852;   -0.025371;   -0.022284;   -0.016374;    0.030464;    0.042458;    0.118849;    0.091916;    0.109387;    0.060194;    0.002791;   -0.000406;   -0.042735;   -0.007654;   -0.030849;   -0.025014;    0.046313;    0.044055;    0.040358;    0.028298;   -0.076681;   -0.076847;    0.003519;    0.032191;    0.024885;   -0.069022;   -0.074071;    0.042273;   -0.024102;   -0.101170;    0.029006;    0.042893;   -0.073514;   -0.077657;   -0.108751;   -0.112519;    0.008344;    0.013559;   -0.046872;    0.002928;    0.093497;    0.125791;    0.036470;   -0.048410;   -0.030000;    0.022636;   -0.033536;   -0.105975;   -0.021506;    0.068523;    0.059531;    0.061456;   -0.018361;   -0.035502;    0.098396;    0.129213;    0.047117;   -0.010952;   -0.056606;   -0.042904;    0.040529;   -0.010225;   -0.062966;   -0.041354;    0.025629;    0.057525;    0.105206;    0.068689;   -0.075100;   -0.002084;    0.078664;    0.037460;   -0.046468;   -0.028849;    0.054806;    0.017512;   -0.094603;   -0.015562;    0.154792;    0.080750;   -0.057755;   -0.093709;   -0.065513;   -0.139375;   -0.078770;    0.105887;    0.137503;    0.070944;   -0.016616;    0.025537;    0.036769;   -0.023664;    0.016548;    0.033948;   -0.104641;   -0.121283;   -0.015170;    0.053852;    0.026636;    0.052316;    0.050723;   -0.021863;   -0.041432;    0.032070;    0.029548;   -0.121768;   -0.197645;   -0.052337;   -0.021435;   -0.151012;    0.029837;   -0.021401;   -0.186161;   -0.035708;    0.007797;   -0.102277;   -0.089370;    0.073088;    0.204497;    0.031984;    0.063149;   -0.011084;   -0.069436;    0.177827;    0.200836;    0.099881;   -0.066399;    0.010843;    0.111416;   -0.038698;   -0.046390;    0.021355;   -0.029805;   -0.006836;   -0.015290;   -0.093322;    0.026073;    0.132503;   -0.174224;    0.058659;    0.050102;   -0.245436;    0.062232;    0.149214;   -0.138975;    0.029270;    0.060568;   -0.139764;    0.027032;    0.031532;   -0.019865;   -0.026949;   -0.005396;    0.010002;   -0.033222;    0.045869;   -0.023154;   -0.014339;    0.061544;    0.017976;    0.008321;   -0.002437;    0.013069;   -0.063423;    0.058338;    0.046714;   -0.044121;    0.123136;   -0.149132;    0.088281;   -0.007175;    0.009064;
 66;   -0.065509;   -0.085928;   -0.067214;   -0.013223;    0.018374;    0.044487;    0.001378;    0.023771;    0.103492;    0.130596;    0.059218;   -0.081878;   -0.067872;    0.006597;   -0.025197;   -0.089522;   -0.078347;   -0.042163;   -0.035260;    0.069142;    0.037912;   -0.013900;   -0.000156;   -0.084650;   -0.016829;    0.048721;   -0.023971;    0.004070;    0.045324;    0.025472;    0.022512;   -0.010754;   -0.086211;   -0.005185;   -0.011162;    0.018145;    0.090930;    0.015079;   -0.020901;    0.093865;    0.089770;    0.027496;    0.069927;    0.052807;    0.005442;    0.005696;   -0.013540;   -0.091221;    0.121681;    0.104040;   -0.092189;   -0.079384;   -0.055008;   -0.002485;    0.107750;    0.092461;   -0.056648;   -0.075112;    0.001354;   -0.005571;   -0.062962;   -0.035829;    0.044612;   -0.012444;   -0.099649;   -0.025555;    0.050586;   -0.003586;   -0.027276;    0.067265;    0.043544;   -0.099975;    0.024674;    0.079384;   -0.015722;   -0.007627;    0.059210;    0.071480;    0.016971;   -0.091307;   -0.133191;    0.007889;    0.084649;    0.028510;    0.000123;    0.048630;    0.092968;    0.048125;   -0.083117;   -0.066880;    0.120281;    0.039626;   -0.067995;    0.055309;   -0.008126;   -0.054055;    0.092035;   -0.005471;   -0.056888;   -0.020532;   -0.017993;    0.043852;    0.003597;    0.072042;    0.133116;   -0.045405;   -0.097790;    0.020747;   -0.036473;   -0.177319;   -0.038826;    0.073180;    0.011408;    0.018236;   -0.040314;   -0.168120;   -0.060156;    0.057191;    0.039312;    0.008985;   -0.035160;   -0.036743;    0.059926;    0.060960;   -0.082624;   -0.116904;   -0.092925;   -0.048059;    0.021896;   -0.040899;    0.034085;    0.160328;   -0.027894;   -0.133650;    0.017824;    0.116070;   -0.004541;    0.036756;    0.117839;   -0.067484;    0.084311;    0.048309;   -0.053886;    0.064721;    0.024253;   -0.009420;    0.002170;   -0.135284;    0.050062;    0.039335;   -0.077280;    0.065527;   -0.004505;   -0.065655;    0.116068;   -0.105864;   -0.139761;    0.225668;   -0.146739;    0.044644;    0.106156;   -0.185142;    0.018094;    0.042023;   -0.056266;    0.013993;   -0.023329;   -0.050183;    0.111335;    0.005290;   -0.145790;    0.140803;   -0.061846;    0.035370;    0.127271;   -0.198474;    0.182225;   -0.080497;    0.017891;    0.062390;   -0.046267;
 67;    0.079138;    0.069386;   -0.012610;    0.026363;   -0.042508;   -0.081283;   -0.069053;   -0.041328;   -0.032748;   -0.037356;    0.049410;    0.064068;    0.032630;    0.009335;    0.057666;    0.123717;   -0.031693;   -0.037048;    0.060704;   -0.032325;   -0.052473;   -0.057305;    0.124945;    0.037463;   -0.041377;    0.141034;    0.102467;    0.073848;    0.000099;   -0.016816;    0.027796;   -0.027090;   -0.099263;   -0.107253;   -0.121602;    0.002989;    0.012850;   -0.133558;   -0.034367;   -0.024695;   -0.094619;   -0.055541;   -0.036537;   -0.011648;    0.040055;    0.075940;    0.079290;    0.022067;    0.188326;    0.158273;   -0.096277;   -0.099444;   -0.047523;    0.042993;   -0.064132;   -0.062950;    0.079600;    0.049188;   -0.048101;   -0.030598;    0.060699;    0.034551;    0.021160;    0.035054;   -0.024871;   -0.057458;   -0.003256;    0.007276;   -0.081781;   -0.031859;    0.049673;    0.002304;    0.020196;    0.068104;   -0.049998;   -0.133089;   -0.016307;    0.096010;   -0.013941;   -0.001511;    0.011212;   -0.098840;    0.051792;   -0.003311;   -0.071899;    0.004983;   -0.024306;   -0.036644;   -0.050276;   -0.049215;   -0.003880;   -0.056030;    0.059655;    0.091589;   -0.056901;    0.007453;    0.055463;    0.086373;    0.119851;   -0.038742;   -0.258172;   -0.128610;    0.048070;    0.084767;    0.038533;   -0.048140;   -0.045494;    0.014603;   -0.022444;   -0.042299;   -0.087840;   -0.116074;    0.040698;   -0.006666;   -0.189274;   -0.069439;   -0.074985;   -0.134448;    0.056722;    0.052280;   -0.125469;    0.090783;    0.104786;   -0.045135;    0.090602;    0.126921;    0.049677;    0.098492;    0.152609;    0.123914;    0.116687;    0.134012;    0.129947;   -0.058591;    0.012465;   -0.026507;   -0.057773;    0.010216;   -0.092508;    0.076444;   -0.107361;   -0.050946;    0.082957;   -0.088111;   -0.070402;    0.014803;   -0.058062;   -0.063381;    0.013253;    0.034937;    0.049325;    0.038073;    0.053563;   -0.146343;   -0.034570;    0.060898;   -0.043239;    0.002722;    0.027847;   -0.001756;    0.087490;    0.005437;   -0.057091;    0.051429;   -0.039462;   -0.010078;    0.052924;    0.005110;    0.038661;    0.047455;   -0.023009;    0.045840;    0.054935;   -0.106035;    0.011176;    0.035359;   -0.091365;    0.197546;   -0.114983;    0.065438;   -0.043590;
 68;   -0.080293;   -0.026224;   -0.014202;    0.060205;    0.061405;    0.037919;    0.041740;    0.029751;    0.024640;   -0.019631;   -0.001146;   -0.010603;   -0.060421;   -0.054581;   -0.047786;   -0.066427;   -0.101995;    0.024571;    0.099550;    0.002042;    0.044413;   -0.032782;    0.017423;   -0.074062;   -0.131880;    0.034645;    0.067238;    0.068204;   -0.031079;   -0.079484;    0.020820;    0.044661;   -0.010750;    0.007353;   -0.044226;   -0.018457;    0.054229;    0.030775;    0.068461;    0.128951;    0.086780;   -0.011384;   -0.030171;   -0.034937;    0.002936;    0.038603;   -0.073374;   -0.082591;    0.093058;    0.021272;   -0.109617;    0.011712;    0.086074;    0.047480;   -0.038973;   -0.065211;   -0.051678;   -0.048843;    0.000249;    0.027975;   -0.003803;   -0.011107;    0.001309;   -0.026316;    0.004346;    0.015374;   -0.059199;   -0.067122;   -0.005797;    0.032165;   -0.003529;    0.018859;   -0.014771;   -0.002317;    0.025000;    0.037309;   -0.002436;   -0.009176;   -0.030447;   -0.036356;    0.041578;    0.036258;    0.071236;    0.050167;    0.028289;   -0.041436;   -0.003134;    0.045453;    0.015616;    0.094115;   -0.121513;   -0.150419;    0.077325;    0.051733;   -0.090994;    0.013814;    0.060113;   -0.030097;    0.014589;    0.182636;    0.104260;   -0.081783;   -0.049658;   -0.095373;   -0.108816;    0.027388;   -0.028565;   -0.105804;   -0.068177;    0.046113;    0.060641;   -0.095626;   -0.050453;    0.144508;    0.098057;    0.052613;    0.135925;    0.125214;    0.044508;    0.066137;    0.100545;    0.000200;   -0.002439;    0.111275;   -0.044589;   -0.135318;   -0.017832;   -0.037904;   -0.033402;    0.028914;   -0.119312;   -0.173359;    0.048435;    0.032028;    0.067017;   -0.012548;   -0.035039;    0.021011;   -0.013461;    0.104706;   -0.172126;   -0.022982;    0.086972;   -0.076426;    0.058162;    0.017982;   -0.093863;    0.102833;   -0.087708;    0.012406;    0.068046;   -0.136820;    0.200931;   -0.003059;   -0.013187;    0.048876;   -0.043495;    0.087472;   -0.032199;   -0.014762;    0.000190;   -0.038365;   -0.015586;   -0.010578;    0.028177;   -0.112832;    0.074876;   -0.038886;   -0.099257;    0.133881;   -0.103706;    0.067677;   -0.025266;   -0.031833;    0.023650;   -0.087798;    0.035365;    0.118125;   -0.222931;    0.275501;   -0.211248;
 69;    0.025100;    0.000191;    0.000408;    0.031143;   -0.043802;   -0.043933;    0.017015;   -0.000903;   -0.045685;   -0.042065;   -0.028932;   -0.003976;    0.040240;    0.057655;    0.019414;   -0.038216;    0.070802;    0.166769;    0.060263;    0.032509;    0.162772;    0.057311;   -0.024938;   -0.020038;    0.074133;    0.132105;   -0.002717;   -0.012169;   -0.064258;   -0.076032;   -0.019183;   -0.030387;   -0.021769;   -0.042851;   -0.106758;   -0.166202;   -0.084231;    0.001009;    0.052164;    0.048687;   -0.033897;   -0.060885;   -0.003137;    0.025763;   -0.061463;   -0.032318;    0.035636;   -0.075183;   -0.029416;    0.104337;    0.048664;    0.006563;    0.001691;   -0.022255;   -0.012741;   -0.000785;   -0.016292;   -0.025864;   -0.124318;   -0.087204;   -0.039291;   -0.006440;    0.015710;   -0.025517;   -0.034407;    0.000169;    0.002927;   -0.023466;   -0.038286;   -0.088530;    0.013290;    0.077729;    0.011488;   -0.117338;   -0.027801;    0.078243;    0.050648;    0.063624;   -0.036088;   -0.135069;    0.007362;    0.078431;    0.008923;   -0.047844;    0.005282;    0.090735;   -0.003090;   -0.013119;    0.003100;    0.019896;    0.092940;   -0.000081;    0.000906;   -0.014537;    0.005996;    0.199872;    0.088721;    0.003997;    0.114388;    0.048457;   -0.017239;   -0.016142;   -0.052592;    0.066568;    0.039725;   -0.042716;   -0.028130;   -0.027057;   -0.071786;   -0.188611;   -0.028957;    0.185683;    0.096934;   -0.014822;    0.001065;    0.000981;    0.091725;    0.109350;   -0.100886;   -0.132073;    0.032160;    0.225320;   -0.071552;   -0.013617;    0.109306;   -0.170095;   -0.153553;    0.094996;    0.046579;   -0.114258;   -0.044976;    0.078799;    0.012883;   -0.098868;    0.153534;    0.043718;   -0.024950;    0.120450;   -0.052228;   -0.028207;    0.075199;   -0.090106;    0.024770;    0.095290;   -0.152318;    0.065470;   -0.053910;    0.066373;   -0.008156;   -0.052818;    0.021338;   -0.041925;    0.050597;   -0.035228;    0.007605;    0.018328;    0.017332;    0.081221;   -0.071934;    0.020815;   -0.107929;    0.049526;    0.058634;   -0.257237;    0.137441;   -0.065313;   -0.050290;    0.075902;   -0.119899;    0.056028;   -0.055954;   -0.087859;    0.048445;   -0.039541;    0.023281;    0.098853;   -0.093584;    0.041515;    0.046124;   -0.080819;    0.053645;
 70;    0.038767;    0.045168;   -0.027151;    0.029441;    0.008823;    0.010325;    0.029580;   -0.068380;   -0.080574;    0.045460;    0.053556;   -0.036916;   -0.019981;   -0.047779;   -0.058547;    0.024553;    0.116225;    0.059921;   -0.085230;    0.030949;    0.029874;   -0.032981;    0.142153;    0.102497;    0.017673;    0.036844;   -0.059201;   -0.040907;   -0.019286;    0.007152;    0.057101;    0.055340;    0.028563;   -0.061257;   -0.188612;   -0.055251;    0.065080;   -0.053845;   -0.054477;   -0.061665;   -0.086059;   -0.135552;   -0.020974;    0.144774;    0.046629;   -0.036598;   -0.030725;    0.003581;   -0.085184;   -0.000056;    0.093399;    0.023151;   -0.030390;    0.057377;   -0.037881;   -0.030883;    0.092500;    0.041152;   -0.014502;    0.002730;   -0.038445;   -0.107383;   -0.003365;    0.074375;    0.001579;   -0.065575;    0.088555;    0.147671;   -0.014627;   -0.001969;   -0.004132;   -0.088021;    0.123025;    0.035168;   -0.155054;   -0.049935;    0.034776;   -0.019909;   -0.162224;    0.014071;    0.018401;   -0.101383;   -0.000884;   -0.085296;   -0.001501;   -0.049059;   -0.079274;    0.101292;    0.036489;   -0.169586;   -0.090663;    0.191448;    0.055156;   -0.033810;    0.076376;   -0.013062;   -0.011212;    0.000437;    0.007707;   -0.015906;    0.014673;    0.059358;   -0.012371;    0.079154;    0.110236;   -0.142710;   -0.132600;    0.043530;    0.157834;    0.058896;   -0.094198;   -0.095511;    0.074200;    0.267112;    0.193037;    0.051546;    0.000072;    0.144139;    0.114168;    0.014999;   -0.064899;   -0.146976;   -0.083454;    0.086319;    0.122320;   -0.035484;   -0.063722;   -0.141856;   -0.098105;   -0.039905;    0.006883;   -0.035561;   -0.100888;    0.035875;    0.071514;    0.036834;    0.060440;    0.050461;   -0.082670;    0.022336;   -0.036190;    0.090959;   -0.003640;   -0.147772;    0.099858;   -0.021265;   -0.014832;   -0.035765;   -0.002545;    0.005003;    0.004674;    0.009688;    0.016339;   -0.038294;    0.055530;    0.108481;   -0.018559;   -0.051284;   -0.001576;    0.094107;    0.010324;    0.032819;   -0.034781;   -0.087913;    0.032354;   -0.055476;    0.043506;    0.014429;   -0.072332;    0.049820;   -0.085586;   -0.016717;   -0.027538;   -0.020406;    0.065593;   -0.074568;    0.046067;   -0.000552;    0.014734;   -0.027868;    0.002402;
 71;   -0.057913;   -0.045722;    0.014628;    0.016521;    0.041843;    0.047823;   -0.003798;    0.021966;    0.040866;    0.007722;   -0.013257;   -0.069882;   -0.069627;   -0.040132;    0.026360;    0.036275;   -0.074620;   -0.045032;    0.092369;    0.112872;    0.085346;    0.089726;    0.122631;    0.026612;   -0.084583;   -0.110879;   -0.009068;    0.035489;    0.096564;    0.106181;   -0.058984;   -0.061337;   -0.007061;   -0.118154;   -0.098399;   -0.055117;   -0.036101;   -0.023637;   -0.062914;    0.041426;    0.131369;    0.032424;   -0.021756;    0.041915;   -0.022716;   -0.065641;   -0.120490;   -0.146557;    0.010289;    0.049050;   -0.029562;    0.008754;    0.099781;    0.058138;   -0.002213;   -0.029165;   -0.053856;   -0.017351;    0.073966;    0.020533;   -0.037905;   -0.088732;   -0.042408;    0.098491;    0.018451;   -0.014041;    0.055484;   -0.063691;   -0.128933;    0.033048;   -0.029375;   -0.028771;    0.025502;    0.082785;   -0.065869;   -0.038762;    0.184280;    0.066696;   -0.123576;    0.050596;    0.082775;   -0.042146;    0.015224;    0.006361;   -0.015995;   -0.102786;    0.040537;    0.173731;    0.099087;    0.087367;    0.081223;    0.009658;   -0.145915;   -0.122419;   -0.010480;   -0.062944;   -0.127976;   -0.053618;    0.095104;    0.081050;    0.028989;    0.069856;    0.089859;   -0.026403;   -0.072102;   -0.015716;    0.008444;   -0.047594;   -0.008036;    0.131402;    0.233388;    0.143773;    0.064758;    0.089909;   -0.051872;   -0.062811;   -0.095833;   -0.184573;   -0.122499;    0.002165;    0.073884;    0.194307;    0.053689;   -0.169114;   -0.032080;   -0.014265;   -0.152355;   -0.195338;   -0.073126;    0.053822;    0.121206;    0.166172;    0.034388;   -0.031411;   -0.058323;    0.034615;    0.049801;   -0.080529;   -0.045935;    0.054523;    0.062270;    0.064752;    0.029950;   -0.092319;    0.004887;    0.029339;   -0.056217;    0.006412;   -0.002588;   -0.031600;    0.024620;   -0.001253;   -0.058449;    0.000877;   -0.007616;    0.033026;    0.031086;   -0.050028;    0.071460;   -0.061118;   -0.061160;    0.004446;   -0.067929;    0.040349;    0.048837;   -0.035546;    0.017068;   -0.011681;   -0.022771;    0.014136;   -0.040967;   -0.026379;    0.034257;   -0.009669;   -0.028462;    0.083625;   -0.067488;    0.031155;    0.020793;   -0.045716;   -0.002116;
 72;   -0.007748;   -0.051708;   -0.032442;   -0.039455;    0.068696;    0.082729;   -0.004269;   -0.014490;   -0.024367;    0.012881;    0.050867;   -0.009106;   -0.033054;   -0.037695;   -0.051963;   -0.019611;   -0.020032;    0.047724;    0.027728;   -0.004981;    0.146005;    0.190847;   -0.111037;   -0.097721;    0.058970;   -0.002478;    0.047664;    0.064834;   -0.014044;    0.020371;    0.030843;   -0.067510;   -0.067357;   -0.003870;    0.051629;   -0.032724;   -0.274267;   -0.137257;    0.181061;    0.078718;   -0.101924;    0.104817;    0.121284;   -0.101345;   -0.163672;   -0.164824;    0.158301;    0.117601;   -0.082519;   -0.044918;    0.036310;    0.087073;    0.074725;    0.030895;    0.036145;    0.011996;    0.003061;    0.077350;    0.021827;   -0.040526;    0.019257;    0.051222;    0.012845;    0.023422;    0.032072;   -0.028297;    0.018815;    0.082585;    0.017817;   -0.004730;    0.005380;   -0.032649;    0.085811;   -0.045188;   -0.138480;   -0.003719;   -0.006764;   -0.061883;   -0.125720;   -0.017463;    0.028340;   -0.024406;   -0.006396;    0.050417;   -0.059981;   -0.072020;    0.019403;   -0.010194;    0.061545;    0.068308;    0.053948;   -0.050524;   -0.121360;   -0.137898;   -0.112379;   -0.076547;    0.042502;    0.000720;    0.011475;    0.101567;   -0.028300;   -0.080478;   -0.025349;   -0.021022;   -0.040746;   -0.105459;   -0.015318;    0.113735;    0.149343;    0.087617;   -0.117003;   -0.079261;    0.029492;   -0.020705;    0.001643;   -0.142102;   -0.050134;    0.116730;    0.161488;    0.177787;   -0.016961;   -0.046090;   -0.025140;    0.023531;    0.055802;    0.039033;   -0.007885;   -0.009167;   -0.088190;    0.025298;    0.095398;   -0.003438;    0.024680;   -0.056293;   -0.065372;    0.062051;   -0.017960;   -0.004795;    0.056506;   -0.133677;    0.079620;    0.032547;   -0.003499;    0.035794;   -0.161845;    0.073640;   -0.056826;    0.030198;   -0.002181;   -0.042057;    0.029316;   -0.041442;    0.056763;   -0.076530;    0.067326;    0.029535;   -0.083506;    0.045356;    0.031434;    0.007345;    0.006955;   -0.025511;   -0.011524;    0.007717;   -0.022806;    0.095579;   -0.039314;    0.029305;    0.042360;   -0.136739;    0.114027;   -0.045290;    0.007765;    0.061359;   -0.038040;    0.027633;    0.004698;    0.068284;   -0.106659;    0.132608;   -0.074755;
 73;   -0.008716;    0.024016;   -0.008968;    0.018021;    0.003194;   -0.056703;   -0.023996;    0.050796;    0.023242;    0.027625;    0.015587;   -0.018606;   -0.049465;   -0.030646;    0.040508;   -0.016236;   -0.060077;    0.055293;    0.033378;   -0.014429;    0.041279;    0.035895;    0.122861;   -0.011218;   -0.107235;   -0.037579;    0.011465;    0.045390;    0.008290;   -0.069651;    0.037981;    0.054222;   -0.029265;    0.030740;   -0.094028;    0.019853;    0.069663;   -0.120358;   -0.086138;   -0.023049;    0.029176;    0.067227;    0.029445;   -0.009175;    0.060585;   -0.038207;   -0.143437;   -0.066690;    0.059677;    0.040099;   -0.050899;   -0.065576;   -0.000673;    0.073945;   -0.009114;   -0.045432;   -0.026712;   -0.014873;    0.012924;    0.128075;   -0.052679;   -0.079197;    0.088247;    0.032722;    0.055352;    0.016601;    0.079488;    0.139500;    0.067759;    0.035869;    0.008839;   -0.102571;    0.008418;    0.050645;    0.067048;    0.011463;   -0.118690;    0.082206;    0.206584;    0.113039;   -0.015674;   -0.016650;   -0.015452;   -0.034886;   -0.003440;    0.031557;   -0.042295;    0.004046;    0.038118;   -0.127444;   -0.038126;   -0.020922;   -0.039971;   -0.010756;   -0.054838;   -0.049650;    0.032478;   -0.038252;   -0.077167;    0.046492;    0.073524;    0.039314;   -0.038175;   -0.028673;    0.010094;   -0.071616;   -0.195565;   -0.141707;   -0.121872;   -0.157874;   -0.060706;    0.085512;    0.083071;   -0.000043;    0.022471;   -0.052021;    0.113153;    0.086716;   -0.022637;    0.139849;    0.115373;   -0.046221;    0.069961;    0.130443;    0.000039;   -0.035329;   -0.018786;    0.136229;   -0.190204;   -0.080957;    0.029863;   -0.136285;   -0.019924;    0.008367;    0.052092;   -0.011008;    0.034041;    0.033278;   -0.031127;   -0.053551;    0.065500;   -0.086350;   -0.003847;    0.041454;   -0.124775;    0.232827;   -0.052582;   -0.147540;    0.046241;   -0.073540;   -0.028878;    0.098794;   -0.089491;    0.080947;   -0.023206;   -0.016739;    0.090678;   -0.114587;    0.068584;   -0.002941;    0.026951;   -0.009560;   -0.043628;    0.079866;   -0.107404;    0.023912;   -0.037943;    0.004461;    0.086720;   -0.129248;    0.145131;   -0.112802;    0.035310;    0.021894;   -0.073742;    0.180006;   -0.155012;    0.131482;   -0.015829;    0.003762;    0.033769;
 74;    0.001513;   -0.015560;   -0.064005;    0.007051;   -0.018611;   -0.034389;    0.026361;   -0.008891;    0.021951;    0.043447;    0.054102;   -0.026108;   -0.018826;    0.026967;   -0.021097;   -0.058491;    0.024215;    0.099284;    0.030302;   -0.018848;   -0.023786;    0.043135;    0.089974;   -0.041949;   -0.007128;    0.074943;   -0.002086;   -0.001266;   -0.052501;   -0.069238;   -0.023690;   -0.023635;    0.038374;    0.018920;   -0.088476;   -0.081820;    0.008373;    0.091068;    0.064505;    0.042293;   -0.026676;   -0.105064;    0.022752;    0.109364;    0.016766;    0.062604;    0.085749;   -0.185141;   -0.219301;    0.106657;    0.166740;    0.008118;   -0.073934;    0.013220;    0.033366;    0.002231;    0.007662;    0.024272;    0.002612;    0.000642;    0.102170;   -0.001934;   -0.118852;   -0.016260;    0.009995;   -0.023550;    0.023704;    0.038611;   -0.022068;   -0.011442;    0.010381;   -0.012762;   -0.045607;   -0.060542;    0.019658;    0.119327;    0.028340;   -0.107245;    0.005965;    0.206818;    0.017091;   -0.159639;   -0.045058;    0.027646;    0.116413;    0.053063;   -0.037258;   -0.002260;   -0.008856;   -0.056962;    0.036553;   -0.131039;   -0.245780;   -0.017309;    0.062221;    0.025386;   -0.015342;   -0.101551;   -0.016427;    0.058998;   -0.013808;    0.040483;    0.104384;    0.018251;   -0.038032;   -0.034407;    0.021769;   -0.013989;   -0.045775;   -0.014010;   -0.044387;   -0.086008;   -0.183431;   -0.132956;    0.110381;    0.146568;   -0.088441;   -0.002532;    0.104340;    0.025786;    0.073701;    0.076421;    0.144404;   -0.039658;   -0.045173;    0.121025;    0.083374;    0.000553;    0.062138;   -0.217980;   -0.161810;    0.116294;   -0.054452;   -0.061249;    0.089230;    0.072526;   -0.108559;   -0.078267;    0.004772;    0.063825;    0.096185;    0.002200;   -0.124753;    0.023344;    0.140497;   -0.020916;    0.019610;   -0.057795;   -0.045880;    0.011428;   -0.004506;   -0.043457;    0.034560;   -0.013071;    0.017379;    0.001751;   -0.065354;    0.048309;    0.057405;   -0.081627;    0.002225;    0.010454;   -0.064687;    0.098324;   -0.061670;    0.046645;    0.003822;   -0.064149;    0.091920;   -0.042852;   -0.042270;    0.069117;    0.018854;   -0.080763;    0.068700;    0.084571;   -0.087024;    0.134788;   -0.121033;    0.044833;    0.022210;
 75;    0.051916;    0.056136;    0.033189;   -0.024558;    0.014876;    0.008796;   -0.015825;   -0.036845;   -0.058351;    0.038454;   -0.051976;   -0.036868;    0.058483;    0.006509;    0.026598;    0.035482;    0.012065;   -0.027474;   -0.091862;   -0.077608;   -0.003081;    0.046511;    0.077634;   -0.072886;   -0.061412;    0.036882;   -0.020556;   -0.069155;    0.044488;    0.138336;    0.016758;   -0.001323;   -0.049176;   -0.062491;    0.083387;    0.129256;   -0.027211;   -0.033523;   -0.013850;   -0.068785;   -0.009165;   -0.072114;   -0.063725;   -0.007591;   -0.106741;   -0.089379;    0.141400;    0.096343;   -0.061759;   -0.034606;    0.036890;    0.074575;    0.044197;   -0.018811;    0.028694;    0.094551;    0.006386;   -0.065397;   -0.023890;    0.214352;   -0.008627;   -0.145340;    0.052949;    0.029917;   -0.055412;   -0.108534;    0.143436;    0.054321;   -0.180015;    0.050306;    0.104875;   -0.112243;    0.018670;    0.007771;    0.006901;    0.084212;   -0.039945;   -0.012216;   -0.005809;   -0.009768;    0.016686;    0.086821;   -0.018603;   -0.129017;    0.010926;    0.233380;    0.077270;   -0.115323;   -0.007095;    0.045316;   -0.038214;   -0.059777;    0.044340;   -0.017657;   -0.002872;    0.132308;    0.027470;   -0.186310;   -0.160629;   -0.008961;    0.160954;    0.084181;   -0.009279;    0.038323;   -0.063740;   -0.056048;   -0.098677;   -0.118396;    0.041918;    0.054385;   -0.011122;   -0.084333;   -0.037252;   -0.002480;   -0.027286;   -0.146131;    0.040787;    0.153355;   -0.108661;    0.008402;   -0.016576;    0.013597;    0.241439;   -0.162689;   -0.216360;    0.118546;    0.044522;    0.023620;    0.068088;    0.077474;   -0.033822;    0.035298;    0.067019;   -0.136313;   -0.027471;   -0.020196;    0.054598;    0.062156;   -0.042627;    0.103025;   -0.102087;   -0.052427;    0.039586;   -0.094710;    0.025144;    0.044588;   -0.050746;    0.051917;   -0.011771;   -0.009921;    0.050163;   -0.083681;   -0.016708;   -0.004528;    0.029881;    0.020917;   -0.004468;    0.042269;   -0.065480;    0.050164;   -0.008423;   -0.027181;   -0.024681;   -0.048481;    0.121612;   -0.010467;    0.024378;    0.021378;   -0.041907;   -0.000433;    0.005987;    0.039121;    0.024236;   -0.047232;    0.019371;    0.064355;   -0.002023;   -0.036310;    0.027920;   -0.020940;   -0.005814;
 76;   -0.015618;   -0.052814;   -0.101781;   -0.023217;   -0.042078;   -0.035113;    0.050928;    0.054381;    0.053417;    0.020427;    0.005820;    0.033568;    0.061413;    0.041689;    0.030840;   -0.027568;   -0.118526;   -0.112522;   -0.001654;    0.013841;   -0.021625;    0.036044;   -0.050194;   -0.175413;   -0.006344;    0.079456;   -0.017700;   -0.019429;   -0.004546;    0.114328;    0.033331;   -0.073799;    0.045810;    0.085504;   -0.010485;    0.012726;    0.025988;    0.012927;   -0.003737;   -0.001044;    0.072449;   -0.022364;    0.050384;    0.111231;   -0.086590;   -0.055014;    0.122211;    0.087993;   -0.127489;   -0.034914;    0.094078;   -0.048063;   -0.149120;    0.020180;    0.046252;   -0.014700;    0.031758;    0.128170;    0.122757;   -0.064501;   -0.030929;    0.074184;    0.087539;    0.012050;   -0.095247;   -0.035084;    0.034106;   -0.012593;   -0.018285;    0.035034;   -0.016657;    0.051308;    0.104052;    0.013802;   -0.039716;    0.004136;    0.023426;   -0.003141;   -0.001915;    0.066633;    0.057510;   -0.001462;    0.030682;    0.051594;    0.011248;   -0.157293;    0.015983;    0.130003;   -0.124904;    0.011727;    0.201771;    0.025102;   -0.095151;    0.010917;   -0.047018;   -0.127345;   -0.104733;    0.021542;   -0.049453;   -0.091922;   -0.022651;   -0.018133;   -0.018783;   -0.035876;    0.011200;   -0.009127;   -0.085184;    0.040293;    0.158960;   -0.098403;   -0.055028;    0.038119;   -0.025653;   -0.037106;   -0.126864;    0.014788;    0.074450;   -0.044388;   -0.171242;   -0.074673;    0.025484;    0.036531;   -0.047425;    0.166336;   -0.034335;   -0.089854;    0.278023;    0.026365;   -0.110741;   -0.000341;   -0.054906;   -0.113259;    0.026205;    0.089549;    0.032988;   -0.123459;    0.049441;   -0.051416;   -0.184417;    0.231434;   -0.025246;   -0.067742;    0.056928;   -0.048733;    0.056311;    0.184304;   -0.142884;   -0.023226;    0.072254;   -0.084015;    0.040672;    0.012748;   -0.018046;   -0.038671;    0.006420;   -0.060890;   -0.006322;    0.065960;   -0.039839;    0.051616;   -0.007265;   -0.009582;    0.033106;   -0.001391;    0.071615;   -0.054241;    0.061012;    0.029590;   -0.086734;    0.107035;   -0.046386;   -0.001733;    0.033138;   -0.045027;    0.019872;    0.007790;   -0.019734;    0.033814;   -0.019982;   -0.021558;    0.060058;
 77;   -0.053298;   -0.070091;   -0.111370;   -0.071048;   -0.033990;   -0.016842;    0.011549;    0.004689;    0.005497;    0.118750;    0.069936;    0.051864;    0.084265;   -0.067606;   -0.020956;   -0.036513;    0.146553;    0.130711;   -0.103813;    0.048273;    0.056212;    0.049536;   -0.048374;    0.013492;    0.134432;    0.002512;   -0.061839;   -0.018291;   -0.069881;   -0.000837;    0.098923;    0.048508;   -0.031678;   -0.123839;   -0.029827;   -0.081321;   -0.066423;    0.054142;   -0.022719;   -0.026620;    0.073946;   -0.078721;   -0.113387;    0.039247;    0.107577;    0.081976;   -0.047991;    0.032032;    0.005381;   -0.113097;   -0.088867;    0.004889;    0.104653;    0.092133;   -0.012586;   -0.004308;    0.087491;    0.050012;   -0.035800;    0.016070;    0.053187;    0.040119;    0.028920;   -0.000266;    0.075937;    0.103784;   -0.008707;    0.002126;    0.024360;   -0.029559;    0.026238;   -0.062014;   -0.039771;    0.124038;    0.086208;   -0.154193;   -0.211705;   -0.013012;   -0.013851;    0.011186;    0.080526;    0.048895;   -0.021219;   -0.161469;   -0.168935;   -0.060145;   -0.009492;    0.035922;    0.161648;    0.105278;   -0.037539;    0.057760;   -0.002647;   -0.096758;    0.025538;   -0.017050;    0.020205;    0.052958;   -0.044653;    0.007881;    0.131902;   -0.005408;   -0.058318;   -0.032915;    0.000021;   -0.017394;   -0.074398;   -0.020247;   -0.051200;   -0.084630;    0.015383;    0.072872;   -0.145746;   -0.118925;    0.079341;   -0.138820;   -0.267705;    0.050766;    0.073607;   -0.200543;    0.036283;    0.077356;    0.036688;    0.071228;   -0.076403;   -0.069155;    0.122814;    0.111458;    0.018166;   -0.061885;    0.016287;    0.085811;    0.089673;    0.118119;   -0.165613;   -0.017532;    0.126755;   -0.104406;    0.006616;    0.045880;    0.006163;   -0.004743;    0.044913;    0.024211;   -0.075142;    0.032826;   -0.019657;    0.042251;   -0.005786;   -0.035149;   -0.024752;   -0.040093;    0.105161;   -0.092731;   -0.007761;    0.043599;   -0.063863;    0.023603;    0.007460;   -0.086196;    0.061013;    0.001706;   -0.068200;    0.083089;   -0.001240;   -0.026974;    0.043146;   -0.026054;   -0.001842;    0.107361;   -0.054247;    0.000452;    0.026122;    0.009213;    0.071357;   -0.028137;   -0.031870;    0.040606;    0.027981;   -0.008770;    0.014045;
 78;   -0.056789;   -0.010418;    0.004156;   -0.019815;    0.104614;    0.089476;   -0.051206;   -0.031351;   -0.007239;   -0.016486;   -0.077224;   -0.021279;    0.035947;   -0.028825;    0.039914;    0.101215;    0.038033;   -0.097853;    0.002692;    0.186099;   -0.013443;   -0.228438;   -0.192757;    0.075868;    0.083032;   -0.009970;    0.055419;    0.003888;   -0.008050;   -0.002569;   -0.013727;    0.003942;    0.042592;   -0.023803;    0.048783;   -0.029626;   -0.033393;    0.130673;   -0.004403;    0.018440;    0.077752;   -0.105369;   -0.188901;   -0.039323;    0.029476;   -0.042552;   -0.078815;    0.023928;    0.108186;    0.088063;    0.019988;   -0.064178;   -0.067547;   -0.056152;    0.071316;    0.046508;   -0.067851;    0.020033;    0.050207;   -0.045086;    0.003838;    0.041372;    0.038172;    0.089915;    0.066236;   -0.049566;   -0.007197;    0.031252;    0.005101;   -0.013837;   -0.078747;    0.006120;    0.008815;   -0.014150;    0.031041;    0.039531;   -0.009289;   -0.041983;   -0.065517;   -0.082750;    0.020075;    0.063309;   -0.062918;    0.005063;    0.113980;    0.081385;    0.010311;   -0.071914;   -0.096128;   -0.035948;    0.055226;    0.080015;   -0.018727;   -0.078227;   -0.036861;    0.025900;   -0.001094;   -0.107632;   -0.103885;   -0.042669;   -0.006242;    0.031860;    0.022699;    0.003208;   -0.005476;    0.027342;    0.019045;    0.075982;    0.244965;    0.015753;   -0.169925;    0.160902;    0.279256;    0.074190;    0.032528;   -0.058780;   -0.065922;    0.113976;   -0.005836;   -0.146134;   -0.018332;    0.003516;    0.003495;   -0.008132;   -0.083942;   -0.058269;   -0.021431;   -0.113065;    0.089921;    0.010335;   -0.176613;   -0.009816;    0.111887;   -0.002181;    0.042026;    0.033814;   -0.015345;    0.000680;   -0.008839;   -0.019017;   -0.058276;   -0.032135;    0.021296;    0.073129;    0.019368;    0.013200;   -0.034926;   -0.000594;    0.016890;   -0.017881;    0.002165;   -0.023339;    0.001032;    0.062554;    0.002392;    0.005189;   -0.006613;   -0.085952;    0.105558;   -0.064762;    0.024339;   -0.019475;   -0.117488;    0.150577;   -0.101803;    0.047041;    0.017713;   -0.056715;    0.074450;   -0.061004;    0.013193;   -0.035761;    0.026833;   -0.001546;    0.026031;    0.052564;   -0.166251;    0.185372;   -0.178684;    0.075090;   -0.000447;
 79;    0.075998;    0.095265;    0.067731;    0.006237;   -0.002444;   -0.028264;   -0.020364;   -0.002013;   -0.025333;   -0.032979;   -0.002236;   -0.020668;   -0.061293;   -0.008357;    0.028876;    0.061868;   -0.024314;   -0.048581;   -0.071860;   -0.123972;   -0.082249;    0.077048;    0.032878;    0.111278;    0.131475;   -0.050525;   -0.094280;   -0.108408;    0.053545;    0.067153;    0.077509;    0.080174;   -0.043391;    0.005904;    0.034342;   -0.024900;   -0.039563;   -0.028658;   -0.063683;   -0.132877;   -0.168657;    0.097375;    0.151978;   -0.081535;   -0.008303;    0.102473;    0.030759;   -0.131334;   -0.112145;    0.054532;    0.164238;    0.017980;   -0.134651;   -0.126155;    0.010856;    0.044268;   -0.067181;   -0.093638;   -0.025578;    0.069899;   -0.015604;   -0.055893;    0.009361;   -0.020031;   -0.010956;    0.013465;   -0.014343;    0.014520;    0.086814;    0.054537;   -0.006955;   -0.117305;   -0.098542;    0.051154;    0.107193;    0.011631;   -0.034752;    0.036520;    0.152594;    0.096200;    0.010067;    0.067951;    0.054458;    0.001861;   -0.124737;   -0.067715;    0.005848;   -0.025641;   -0.017699;   -0.004024;    0.046510;   -0.098738;   -0.064462;    0.116618;   -0.013909;   -0.058807;    0.057345;    0.084208;   -0.172972;   -0.155770;    0.028760;    0.025580;    0.056487;    0.122444;   -0.072213;   -0.088317;    0.152720;    0.110620;    0.023684;   -0.064218;    0.066349;    0.127436;    0.116021;    0.173649;    0.067441;   -0.066484;   -0.056836;   -0.013156;   -0.102593;   -0.003551;    0.113677;    0.010610;   -0.186695;   -0.055642;    0.030061;   -0.086386;   -0.047185;    0.014975;   -0.089805;    0.043824;    0.118797;   -0.002295;    0.049833;    0.016045;   -0.026693;    0.016328;   -0.013399;   -0.046125;    0.062158;    0.035586;    0.003851;    0.051264;   -0.025140;   -0.004937;    0.025513;   -0.029938;   -0.082097;    0.128926;   -0.007662;    0.022613;    0.030260;   -0.165215;    0.134431;   -0.062431;   -0.025730;    0.032907;   -0.119755;    0.042618;   -0.014219;   -0.042327;    0.004591;   -0.016536;    0.007804;   -0.033795;   -0.024064;    0.014952;    0.040543;   -0.011852;    0.000861;    0.064746;   -0.048019;    0.009490;    0.028067;   -0.049488;    0.051518;    0.013675;   -0.104424;    0.124758;   -0.103094;    0.092090;   -0.060505;
 80;    0.023738;    0.052557;    0.012775;    0.008120;   -0.056975;   -0.056535;    0.059722;    0.065460;    0.010001;   -0.036851;   -0.048309;    0.015543;    0.076043;   -0.032779;   -0.125267;   -0.064397;   -0.025732;   -0.006755;    0.044378;    0.062492;    0.083054;    0.097468;    0.056556;   -0.020621;   -0.001552;    0.081227;    0.050234;   -0.005709;    0.015754;    0.055800;   -0.044601;   -0.063904;    0.058758;    0.010276;   -0.051174;   -0.175762;   -0.200032;   -0.007842;   -0.029176;   -0.108112;    0.038000;    0.097537;   -0.011794;   -0.012648;   -0.027009;    0.024926;    0.092101;   -0.025497;   -0.101288;    0.043209;    0.059568;   -0.015651;    0.046068;    0.032658;   -0.067632;   -0.048947;    0.055503;    0.109202;   -0.028340;   -0.041716;    0.000355;    0.010262;    0.067489;    0.055037;   -0.061761;   -0.030129;    0.052253;    0.049402;   -0.002962;   -0.115164;   -0.057656;    0.039248;    0.026156;    0.021305;   -0.038371;   -0.206658;   -0.102941;    0.190102;    0.273450;    0.038475;   -0.068972;   -0.027136;   -0.096727;   -0.078388;   -0.003349;    0.136395;    0.077926;   -0.158238;   -0.156211;    0.044237;    0.077943;    0.129048;    0.011610;   -0.218918;   -0.092802;    0.030291;   -0.051060;   -0.082218;    0.041586;    0.007268;    0.030474;    0.122123;    0.054498;   -0.025946;   -0.048403;    0.017752;    0.023642;   -0.084507;   -0.113388;    0.036111;    0.087019;    0.100252;    0.106400;   -0.018763;   -0.068736;   -0.016985;    0.040247;    0.040257;   -0.032283;    0.031265;   -0.015825;   -0.071308;    0.058294;    0.047809;    0.035469;    0.008018;   -0.019932;   -0.108171;   -0.000582;    0.108611;   -0.037908;   -0.102338;   -0.077721;    0.178048;    0.115341;   -0.052901;    0.010000;   -0.017656;   -0.063467;    0.002836;   -0.050135;    0.059493;    0.016769;   -0.002141;    0.047735;   -0.224443;    0.150752;   -0.030192;   -0.014231;    0.059110;   -0.126393;    0.016346;    0.096022;   -0.012201;   -0.028657;    0.027094;   -0.043503;    0.090138;    0.023289;   -0.051042;    0.029737;    0.005916;    0.011024;    0.033653;   -0.082645;    0.028323;    0.040672;   -0.013009;    0.022258;   -0.031328;   -0.064984;    0.056477;   -0.017182;   -0.040087;    0.029260;   -0.039981;    0.074572;   -0.023936;   -0.060597;    0.068885;   -0.050061;
 81;   -0.109779;   -0.079315;   -0.056427;   -0.029057;    0.076280;    0.052145;    0.015981;    0.044425;    0.063921;    0.049523;   -0.016044;   -0.015345;   -0.018623;   -0.036406;   -0.096625;    0.016004;   -0.030713;   -0.086301;    0.090609;    0.164954;    0.066501;   -0.056440;   -0.074046;    0.265848;    0.184621;   -0.132928;   -0.036144;    0.072807;    0.112877;    0.010939;   -0.041337;   -0.001772;   -0.045771;   -0.148329;   -0.143261;   -0.070793;    0.033364;   -0.040150;   -0.156473;   -0.053719;   -0.058887;    0.085057;    0.245798;    0.120023;   -0.071389;   -0.166555;   -0.107536;    0.030358;   -0.040102;   -0.020495;    0.105706;    0.004072;   -0.028463;    0.018325;    0.052326;    0.018691;   -0.032282;   -0.015287;    0.031024;    0.006788;   -0.019656;    0.042319;    0.061942;   -0.015162;   -0.105858;   -0.101332;    0.072245;    0.082727;   -0.018340;   -0.020096;   -0.050070;   -0.015899;    0.004148;   -0.014639;    0.055889;    0.145303;    0.117174;   -0.008590;    0.044178;   -0.051981;   -0.116191;    0.009410;   -0.000195;   -0.000088;    0.038600;    0.080860;    0.071714;    0.121503;    0.050804;   -0.011634;   -0.107738;    0.005082;    0.078578;   -0.076785;   -0.025314;    0.078752;    0.180978;   -0.025645;   -0.085821;   -0.003239;    0.001349;    0.033057;    0.040371;   -0.043933;    0.005302;    0.065201;    0.025706;   -0.045416;   -0.141296;   -0.108627;   -0.150713;   -0.121257;   -0.016523;   -0.145470;   -0.192759;    0.008481;   -0.076028;   -0.094528;    0.079492;    0.068231;    0.059890;    0.032588;    0.032698;    0.087010;    0.095412;    0.065284;    0.089043;    0.078235;    0.082917;    0.042228;   -0.082110;   -0.086194;    0.038347;    0.068958;   -0.077279;   -0.012520;   -0.019356;   -0.029692;    0.069318;   -0.007511;   -0.049391;    0.045684;    0.014707;   -0.058717;    0.057241;   -0.027077;   -0.038282;    0.083776;   -0.088007;    0.003813;    0.042641;   -0.099094;    0.027334;   -0.019725;   -0.032236;    0.029206;   -0.006090;   -0.045850;    0.037144;    0.002080;   -0.036043;    0.021981;   -0.016740;   -0.022914;    0.040172;   -0.042806;    0.008159;    0.021199;   -0.089022;    0.041146;   -0.020126;   -0.017711;    0.043395;    0.009309;    0.000206;   -0.012321;    0.020956;    0.009063;    0.010744;   -0.017133;    0.046861;
 82;   -0.025937;   -0.005317;   -0.017565;    0.058421;   -0.056073;   -0.098134;   -0.001477;   -0.027079;   -0.020826;   -0.001611;    0.052387;    0.053777;   -0.018372;   -0.007311;    0.004102;    0.024890;    0.142693;    0.233814;    0.123884;   -0.083309;   -0.060649;    0.005516;   -0.013343;    0.026884;    0.035977;   -0.033101;   -0.064107;   -0.016252;    0.027660;    0.029246;    0.002919;   -0.066906;   -0.070753;    0.025890;   -0.079093;    0.031128;    0.107903;   -0.044742;   -0.037303;   -0.000558;    0.021562;   -0.083921;   -0.070404;    0.029576;   -0.110374;   -0.203001;   -0.002581;    0.132997;   -0.012175;    0.015105;    0.065153;   -0.009425;   -0.028102;   -0.013083;    0.037289;    0.110630;    0.074701;    0.016284;   -0.013569;   -0.031900;   -0.006862;    0.111618;    0.151782;    0.050043;    0.037145;    0.025582;   -0.040451;   -0.032585;    0.024555;    0.004684;    0.005086;    0.062653;    0.052140;   -0.138432;   -0.116036;    0.037823;    0.124341;    0.195117;    0.027507;   -0.181676;   -0.073157;    0.064892;    0.044040;   -0.004109;   -0.017276;    0.064661;    0.010591;   -0.062394;   -0.041879;   -0.034810;   -0.061131;   -0.262797;   -0.248208;    0.016222;    0.042425;   -0.016068;   -0.003725;    0.042514;   -0.025110;   -0.019042;   -0.049349;   -0.146137;   -0.130249;   -0.044872;    0.108528;    0.036908;   -0.087249;   -0.042771;   -0.037474;    0.000181;    0.045933;   -0.030985;   -0.037004;    0.104411;    0.043729;   -0.021817;    0.090940;    0.115071;   -0.037644;   -0.028322;    0.197212;    0.064490;   -0.068973;    0.031880;   -0.059428;   -0.049391;    0.002557;   -0.078443;   -0.036349;    0.062606;    0.115767;    0.077370;    0.019656;    0.067899;   -0.140488;   -0.061871;    0.065464;   -0.074531;    0.099413;    0.101964;   -0.101674;    0.004741;   -0.078378;   -0.034235;    0.079129;   -0.210464;    0.039406;   -0.013033;    0.007606;    0.040620;   -0.077006;    0.041881;   -0.010755;    0.034311;   -0.013694;    0.003633;    0.035137;   -0.023034;    0.075191;   -0.045034;    0.022113;    0.006524;   -0.050640;    0.123124;   -0.102265;    0.042587;    0.069952;   -0.056305;    0.029819;   -0.015367;    0.035414;    0.004210;    0.006620;    0.010728;    0.025592;    0.032045;   -0.027058;   -0.008712;    0.012917;   -0.027709;    0.013424;
 83;    0.012888;   -0.009612;    0.044980;   -0.002222;   -0.014366;   -0.019059;   -0.027582;   -0.003862;   -0.008186;   -0.046156;    0.016093;    0.077008;    0.019551;    0.018026;    0.032002;    0.105745;   -0.177467;   -0.192190;    0.131859;   -0.067574;   -0.112196;   -0.073352;    0.168528;    0.081581;   -0.158357;   -0.050613;    0.038049;   -0.062310;   -0.042880;    0.042768;    0.048225;    0.039469;    0.025359;    0.096857;    0.036110;   -0.014360;    0.028458;    0.071528;    0.068204;   -0.053796;   -0.197091;   -0.138026;    0.077216;    0.215173;    0.080337;   -0.096962;   -0.007149;   -0.043378;   -0.054958;   -0.090630;   -0.064126;    0.112888;    0.139224;    0.017821;   -0.033568;   -0.065048;   -0.013566;    0.102272;    0.048053;   -0.068955;   -0.033587;    0.065993;   -0.020319;   -0.051644;   -0.032391;    0.041367;   -0.044057;   -0.033122;    0.119239;   -0.083486;   -0.069573;    0.135783;    0.074744;   -0.029800;    0.041547;    0.013783;   -0.108148;   -0.004729;   -0.000913;   -0.117683;   -0.020286;    0.058611;   -0.004541;    0.042042;   -0.036021;   -0.044376;   -0.044648;   -0.003458;    0.114019;    0.020486;    0.165086;    0.129410;   -0.106885;    0.019915;    0.213105;    0.152959;    0.007821;   -0.120465;   -0.033927;    0.048830;    0.092407;   -0.017972;   -0.147941;    0.010035;    0.013211;   -0.032366;   -0.078974;   -0.155955;   -0.016762;    0.031113;   -0.108723;   -0.028236;    0.095012;    0.015935;    0.012270;   -0.194514;   -0.168273;   -0.015588;   -0.021982;    0.134237;    0.153557;    0.065448;   -0.086000;   -0.025305;   -0.007616;   -0.031933;    0.073522;    0.035828;    0.017299;    0.045390;    0.007968;    0.050987;    0.024508;   -0.110763;   -0.003181;   -0.073058;   -0.033268;    0.101548;   -0.091835;   -0.063081;    0.071400;    0.048126;   -0.017252;    0.027698;   -0.007678;   -0.059928;    0.076043;    0.001344;   -0.026715;    0.064919;   -0.046658;   -0.028243;    0.036798;    0.038855;    0.023345;   -0.066183;   -0.062577;    0.015020;    0.018569;   -0.015685;   -0.004219;   -0.020703;    0.028057;    0.030405;   -0.016846;   -0.018093;   -0.007064;   -0.003877;    0.007823;    0.012865;   -0.018602;    0.020047;    0.012293;    0.001951;    0.005597;   -0.014718;    0.007855;   -0.002588;   -0.029175;    0.048200;   -0.010946;
 84;    0.058034;    0.052953;   -0.016686;   -0.053333;    0.013294;    0.035187;   -0.014067;   -0.025618;   -0.066011;   -0.051905;   -0.052532;    0.038054;    0.041592;    0.014176;    0.137849;    0.000120;   -0.036201;    0.005366;   -0.035090;    0.039443;    0.120917;    0.058018;    0.028436;    0.062993;    0.126823;    0.117371;   -0.037599;   -0.085203;   -0.053575;   -0.032471;   -0.020122;    0.003146;   -0.005755;   -0.068134;   -0.024529;   -0.070983;   -0.132780;   -0.014788;   -0.012186;   -0.084489;   -0.006782;   -0.021006;   -0.061114;    0.034399;    0.083450;    0.040042;   -0.108872;    0.025607;    0.078532;    0.008066;   -0.016600;   -0.058697;    0.064145;    0.109238;   -0.084927;   -0.115461;    0.017275;    0.055625;    0.114442;    0.048351;   -0.060476;   -0.025895;    0.085657;    0.105907;   -0.035502;   -0.055904;    0.095186;    0.073290;   -0.064041;    0.004914;    0.044577;    0.013348;    0.011357;   -0.053088;   -0.034977;    0.043455;    0.000024;   -0.118734;   -0.201621;   -0.044062;    0.175696;    0.171276;    0.018638;   -0.031022;    0.051452;   -0.063712;   -0.044809;   -0.002794;   -0.061491;    0.089592;    0.085587;   -0.115834;   -0.025505;    0.178064;    0.089909;   -0.039151;   -0.140822;   -0.112743;   -0.100182;   -0.035782;   -0.011538;   -0.065757;    0.025601;    0.119482;    0.013319;   -0.066363;   -0.133961;   -0.055910;   -0.023703;   -0.078192;    0.007691;    0.003599;   -0.041343;   -0.043759;    0.032733;    0.181568;    0.100373;   -0.196332;   -0.194424;    0.066293;    0.142238;   -0.065378;    0.069059;    0.124666;    0.032778;    0.074029;   -0.014551;   -0.041619;    0.019983;    0.149557;   -0.043245;   -0.122665;    0.074309;    0.086038;   -0.041350;    0.035443;   -0.088909;   -0.048192;    0.206822;   -0.202187;    0.023984;    0.019193;   -0.110028;    0.122197;   -0.022803;   -0.046828;    0.062195;   -0.017192;   -0.058987;    0.033840;   -0.014885;   -0.019303;    0.055082;   -0.056260;    0.005690;    0.015412;   -0.048901;    0.060843;   -0.081033;    0.019073;    0.042454;   -0.045234;   -0.016469;    0.020469;   -0.013030;    0.040858;   -0.010134;   -0.023109;    0.024145;   -0.028212;    0.024125;    0.040083;   -0.014438;   -0.035635;    0.024335;   -0.027432;    0.038061;   -0.003064;    0.040999;   -0.010660;   -0.023469;
 85;    0.025387;   -0.031760;   -0.067478;    0.000921;   -0.064465;   -0.083826;    0.029014;    0.051951;    0.051804;    0.021662;    0.065357;    0.080451;    0.021156;    0.004867;   -0.034867;   -0.096961;   -0.120785;   -0.031767;    0.061247;    0.039232;   -0.020775;    0.076882;   -0.144328;   -0.067262;    0.140529;    0.083937;   -0.008650;   -0.085865;    0.001956;    0.015184;    0.001889;    0.063279;    0.082535;    0.027633;   -0.049981;   -0.145050;   -0.033223;    0.074154;    0.008172;   -0.013671;   -0.051306;    0.036296;   -0.017818;   -0.040015;    0.137292;    0.188561;   -0.100139;   -0.062105;   -0.134353;   -0.058686;    0.063338;   -0.063492;    0.067428;   -0.009953;   -0.043762;    0.076667;    0.059666;   -0.024812;    0.008275;    0.049550;    0.065369;    0.018825;    0.018246;    0.061480;    0.016131;   -0.007404;    0.004031;    0.038684;    0.057019;    0.094083;    0.015571;    0.004787;   -0.011788;   -0.092781;    0.039506;    0.117707;    0.087284;    0.044348;    0.075063;   -0.138002;    0.008627;    0.192444;   -0.103583;   -0.106479;    0.104146;   -0.134968;   -0.177073;    0.108322;    0.053795;    0.078339;   -0.198041;   -0.114556;    0.105974;   -0.022927;   -0.110811;   -0.100013;    0.016769;   -0.058636;   -0.133319;    0.003436;    0.019148;   -0.076426;    0.050391;    0.054948;    0.023661;   -0.029563;   -0.104404;   -0.006756;    0.086070;    0.137415;   -0.027156;   -0.131902;    0.086078;    0.130988;   -0.141443;   -0.100128;   -0.074533;   -0.055708;    0.019172;   -0.038031;    0.038243;    0.098860;    0.082403;   -0.039302;    0.052938;    0.006015;   -0.136239;    0.060712;    0.089195;   -0.037499;    0.083327;    0.086225;   -0.100598;   -0.085349;    0.097664;   -0.123641;   -0.049567;    0.064217;   -0.164285;    0.133249;    0.015071;   -0.053424;    0.010118;   -0.012995;    0.019087;   -0.019275;    0.063833;   -0.028000;    0.044946;   -0.059822;   -0.024922;    0.081058;   -0.082712;    0.002639;    0.010311;   -0.032232;    0.031521;    0.011486;   -0.030924;    0.016209;    0.000802;   -0.012630;   -0.003288;    0.012119;   -0.030691;    0.078047;    0.011843;    0.042308;    0.040246;   -0.097656;    0.077464;   -0.002554;   -0.034135;    0.042982;   -0.004661;   -0.047927;    0.104249;   -0.017857;   -0.019059;    0.020562;   -0.034402;
 86;   -0.036531;   -0.002261;    0.079927;    0.081616;    0.004723;   -0.019694;   -0.011831;   -0.028802;   -0.024956;    0.004894;    0.015181;   -0.012016;   -0.020265;    0.004733;   -0.005585;   -0.060474;   -0.085708;    0.049673;    0.118673;    0.078112;   -0.031717;   -0.250427;   -0.292129;    0.146575;    0.279022;    0.038454;   -0.018863;   -0.104851;   -0.076536;   -0.003446;   -0.032189;    0.000700;    0.035767;    0.084461;    0.023729;    0.116193;    0.035245;   -0.169286;    0.048081;    0.153278;   -0.008690;   -0.012077;   -0.066987;   -0.182539;   -0.062189;    0.159683;    0.178939;    0.024416;   -0.099549;   -0.024322;    0.076222;    0.038964;    0.046899;   -0.025304;   -0.042609;   -0.036262;   -0.052926;    0.016408;    0.078595;    0.098795;   -0.018933;   -0.023520;    0.018725;   -0.058816;   -0.115580;   -0.043313;    0.012172;    0.001686;    0.058821;    0.063829;   -0.010715;   -0.066753;    0.130125;    0.084526;   -0.114955;   -0.097711;   -0.042666;   -0.084842;   -0.056813;    0.051152;   -0.016862;    0.037736;    0.116241;    0.009631;   -0.057007;   -0.074514;   -0.029375;    0.030450;   -0.037946;    0.032945;    0.094268;    0.078451;    0.026107;    0.008957;    0.181367;    0.156314;    0.073667;   -0.094614;    0.009836;    0.060716;   -0.047079;   -0.004912;    0.028411;   -0.003545;   -0.090813;   -0.083763;   -0.027874;   -0.179048;   -0.243554;   -0.101515;    0.034371;    0.000946;   -0.049049;    0.073739;    0.063270;   -0.009038;    0.037899;   -0.058015;   -0.014334;    0.067528;   -0.117731;    0.074699;    0.081662;    0.026476;   -0.015462;   -0.068852;   -0.014899;   -0.071068;   -0.061047;   -0.020366;    0.088493;    0.063171;   -0.035890;    0.032209;   -0.011095;    0.012356;    0.070252;   -0.025980;   -0.062758;    0.074990;    0.003081;    0.022338;   -0.007303;   -0.064750;    0.022782;    0.005343;   -0.013588;   -0.033920;    0.025888;    0.025563;   -0.016413;    0.024646;   -0.024137;    0.035209;    0.016381;   -0.013048;    0.037852;   -0.034676;    0.062176;   -0.042243;   -0.010011;   -0.001720;   -0.014708;    0.036796;   -0.073974;    0.026199;   -0.013573;    0.017500;   -0.003994;   -0.034808;    0.026169;    0.010202;    0.010958;    0.000231;    0.001568;    0.035761;    0.011529;    0.012286;   -0.022792;    0.008313;    0.007972;
 87;   -0.019356;    0.006822;   -0.005639;   -0.013870;   -0.044819;   -0.006837;    0.031005;    0.050025;   -0.004741;    0.030317;    0.018982;   -0.056074;    0.012223;    0.017779;   -0.012793;   -0.044908;    0.097336;   -0.088079;   -0.217800;    0.137946;    0.078829;    0.062776;    0.090636;   -0.153478;   -0.188338;    0.086268;    0.059119;   -0.087819;   -0.102735;    0.153394;    0.120691;   -0.028699;    0.006997;   -0.070362;   -0.005694;   -0.007439;    0.039059;    0.047209;   -0.016899;    0.068408;    0.122729;   -0.102944;   -0.062220;    0.043626;   -0.134765;    0.025270;    0.072512;    0.014127;   -0.112470;   -0.093024;    0.030590;    0.000522;   -0.064848;   -0.045397;    0.002353;    0.065576;    0.039682;   -0.005631;    0.044588;   -0.066792;    0.009988;    0.014827;   -0.058112;    0.068299;    0.081131;    0.028201;   -0.015971;   -0.021323;    0.039098;    0.048665;    0.046118;    0.122804;   -0.041290;   -0.056307;    0.070478;    0.116600;    0.040833;   -0.095852;    0.029033;   -0.050327;   -0.145842;    0.042008;    0.196664;    0.009925;   -0.200643;   -0.086846;    0.026012;    0.000093;   -0.003313;    0.058429;   -0.017965;    0.041873;    0.164264;   -0.011453;   -0.057092;    0.152967;    0.096128;   -0.004713;   -0.046254;   -0.015451;   -0.013324;   -0.038222;    0.088214;    0.085626;   -0.152895;   -0.245122;   -0.046639;    0.048329;   -0.157884;   -0.122395;    0.096420;   -0.061009;    0.029445;    0.151226;   -0.145138;    0.048494;   -0.015876;   -0.062931;    0.107008;    0.057283;    0.065766;    0.011009;   -0.112285;    0.032726;    0.040123;   -0.038191;    0.062132;   -0.096383;    0.050301;    0.083184;   -0.077871;   -0.033257;    0.032223;   -0.029824;    0.004868;    0.058462;   -0.086486;    0.026452;    0.098278;   -0.070721;   -0.017651;   -0.001120;   -0.007160;   -0.023239;   -0.044063;   -0.029265;    0.040756;   -0.006173;    0.020337;    0.018408;   -0.056120;    0.055516;   -0.054278;    0.011662;   -0.036193;    0.019640;    0.076868;   -0.098056;    0.132829;   -0.072691;   -0.007823;    0.009299;   -0.095012;    0.090793;   -0.065786;    0.013995;    0.005217;   -0.013509;    0.034965;   -0.029013;    0.011130;   -0.039761;    0.015801;    0.025745;   -0.004649;    0.045844;   -0.030631;    0.012199;    0.013005;   -0.029997;    0.033003;
 88;   -0.068708;   -0.042387;    0.038892;    0.027430;   -0.028276;   -0.000695;   -0.005029;   -0.007633;    0.030199;    0.032409;    0.048314;   -0.039646;   -0.050924;    0.018154;    0.083189;    0.060842;   -0.155493;   -0.113910;    0.085427;    0.041242;   -0.085386;   -0.037351;    0.107009;    0.065427;   -0.068625;   -0.053829;    0.118831;    0.058710;   -0.060176;    0.012242;    0.079626;   -0.025708;   -0.036854;    0.048490;    0.002951;   -0.067341;   -0.104900;   -0.062995;    0.019889;    0.069067;    0.072291;   -0.144521;   -0.151051;    0.083736;    0.094426;    0.118609;    0.181757;   -0.080849;   -0.049679;    0.068232;   -0.080235;   -0.001301;    0.149635;   -0.006500;   -0.102330;    0.057869;    0.052061;   -0.047690;    0.009602;    0.092090;    0.050622;    0.010670;   -0.021564;   -0.030748;    0.052154;    0.034471;   -0.000660;    0.025131;    0.064860;    0.054654;    0.003065;   -0.055285;    0.032308;   -0.154589;   -0.183294;    0.075189;    0.094847;   -0.008970;   -0.086582;    0.063133;   -0.068883;   -0.098919;    0.026319;   -0.079122;   -0.169262;    0.009802;    0.128460;   -0.092764;   -0.050205;   -0.046777;   -0.074605;   -0.046411;   -0.046618;    0.013411;   -0.053890;   -0.115914;    0.087788;    0.033429;   -0.124014;    0.074754;    0.148429;    0.016267;   -0.023219;    0.137016;    0.045148;   -0.078892;    0.147600;    0.106404;    0.005261;   -0.015207;   -0.164516;    0.082850;    0.112450;   -0.162801;   -0.027370;   -0.002422;    0.074899;   -0.002957;   -0.088353;   -0.032558;   -0.003384;    0.118658;    0.011425;   -0.026896;    0.040029;   -0.095134;   -0.084464;    0.130455;    0.086469;   -0.078611;   -0.015951;   -0.115608;   -0.088871;    0.237007;   -0.106957;   -0.056189;    0.049292;   -0.126334;    0.109428;    0.002922;   -0.083242;    0.080449;    0.017431;   -0.048910;    0.049124;   -0.003901;   -0.023358;   -0.013659;    0.014832;   -0.011166;    0.002393;    0.026065;   -0.027459;    0.013626;    0.049436;    0.021207;   -0.010682;   -0.042647;    0.010850;    0.042292;    0.021180;    0.029771;    0.012374;   -0.046233;    0.039589;    0.044177;   -0.027102;    0.050377;   -0.040775;   -0.015361;    0.048252;    0.003898;   -0.010967;   -0.000989;   -0.028883;   -0.021248;    0.089294;   -0.051682;    0.027681;   -0.034580;    0.000422;
 89;   -0.009961;    0.047025;   -0.017707;   -0.064947;   -0.012992;    0.048017;    0.015122;   -0.024864;   -0.050899;    0.026392;    0.020760;    0.025534;    0.058078;    0.051836;    0.006219;   -0.115788;   -0.162435;   -0.022523;    0.156253;    0.091999;    0.012743;   -0.050354;    0.006148;   -0.157515;   -0.205040;    0.067529;    0.161815;    0.177995;    0.068388;   -0.104514;   -0.050710;    0.023466;   -0.068931;    0.001248;    0.063917;    0.028022;   -0.049693;   -0.011701;    0.030817;   -0.095182;   -0.041068;    0.131815;    0.047644;   -0.123922;   -0.064109;   -0.023573;    0.036354;   -0.024630;    0.070693;    0.119447;    0.111641;    0.091627;   -0.064645;   -0.002447;    0.122481;    0.052038;   -0.018285;   -0.068120;   -0.096602;    0.030877;    0.071846;    0.072640;    0.057900;   -0.029512;   -0.080052;   -0.028116;    0.121232;    0.052693;   -0.131628;    0.001907;    0.141129;   -0.076159;   -0.106358;    0.097751;    0.102335;   -0.004348;   -0.040446;   -0.089281;   -0.186618;   -0.159474;    0.034330;    0.108055;    0.018026;   -0.042185;    0.016579;   -0.010069;   -0.137748;   -0.003726;    0.104508;   -0.054902;   -0.062602;    0.142344;    0.078018;   -0.089564;    0.053033;    0.079172;   -0.018615;    0.024040;    0.032883;   -0.077057;   -0.053971;    0.001962;    0.046170;    0.117949;   -0.013331;   -0.106719;   -0.045522;   -0.011291;    0.034808;   -0.037879;   -0.026573;    0.056903;   -0.082196;   -0.115758;    0.121642;    0.047685;   -0.077445;    0.010579;   -0.083088;   -0.055687;    0.138206;    0.078287;   -0.190966;   -0.067846;    0.102911;   -0.041014;    0.032698;    0.090513;   -0.119174;   -0.044761;    0.068302;   -0.030833;   -0.073103;    0.086135;   -0.018881;   -0.017107;    0.072988;   -0.050174;    0.010172;    0.059191;   -0.112102;    0.026709;   -0.006437;   -0.036840;    0.162451;   -0.136703;    0.060120;   -0.014283;   -0.018488;    0.016294;   -0.033679;    0.058538;   -0.070187;    0.034418;    0.020524;   -0.013093;    0.022936;    0.003977;    0.033280;   -0.054839;    0.014450;    0.030124;   -0.037879;    0.074619;   -0.049116;   -0.004622;    0.052754;   -0.034431;    0.013640;   -0.014476;    0.031277;    0.005620;   -0.027543;   -0.004947;   -0.007712;    0.030824;    0.006302;   -0.013245;   -0.008839;    0.010143;   -0.008624;
 90;    0.017040;   -0.004315;    0.036250;    0.111102;    0.036072;   -0.004306;    0.039956;    0.004118;   -0.000273;   -0.004938;   -0.045993;   -0.033287;   -0.011795;   -0.042938;   -0.131926;   -0.162711;   -0.019809;    0.165714;    0.033356;   -0.195041;   -0.027393;    0.082762;    0.054512;    0.013464;    0.079510;    0.065745;   -0.070026;   -0.077661;   -0.007726;    0.053969;    0.014697;    0.009269;   -0.005238;   -0.042896;   -0.161861;   -0.068599;    0.084982;    0.049876;    0.168955;    0.148844;   -0.071203;   -0.032516;    0.030006;    0.010340;    0.064791;    0.070629;    0.065219;   -0.023448;   -0.062587;   -0.042631;   -0.047657;   -0.091515;   -0.087867;    0.031596;    0.083442;   -0.034600;   -0.110732;   -0.091337;   -0.055571;    0.034609;   -0.132859;   -0.102886;    0.027179;   -0.095883;   -0.133556;   -0.075988;   -0.022209;   -0.057991;   -0.127116;   -0.130468;   -0.022758;    0.067991;    0.030363;   -0.055379;   -0.037571;    0.007349;    0.033576;    0.021329;   -0.129358;    0.009601;    0.080138;   -0.055950;   -0.017479;    0.032559;    0.063633;    0.159903;    0.129710;    0.091716;    0.149161;    0.088080;    0.075120;    0.113312;    0.185609;    0.124811;   -0.061090;   -0.020258;    0.057096;    0.060620;   -0.003553;   -0.011020;    0.116294;    0.085104;   -0.082371;    0.056019;    0.011605;   -0.027331;    0.061181;    0.069651;    0.103499;    0.139259;    0.033716;   -0.044030;    0.060852;   -0.062009;   -0.098052;   -0.038090;   -0.039237;   -0.072908;   -0.075185;   -0.034373;   -0.048739;    0.001464;   -0.018392;    0.078229;   -0.080873;   -0.153260;    0.095344;    0.162035;   -0.069665;    0.071006;    0.021392;   -0.079295;    0.139305;    0.022037;   -0.040905;    0.011097;    0.001040;    0.024804;    0.038217;   -0.047080;   -0.020820;    0.054238;    0.001005;    0.003445;    0.064077;   -0.097538;    0.065932;   -0.049127;   -0.011416;    0.029418;   -0.063595;    0.101290;   -0.116415;    0.012447;   -0.005937;   -0.022793;    0.028836;   -0.063390;    0.033760;   -0.070027;    0.034701;    0.009046;   -0.067810;    0.095289;   -0.131862;    0.027171;    0.027772;   -0.073044;    0.033403;   -0.077370;    0.038531;   -0.049213;   -0.005425;   -0.011497;   -0.067785;    0.060813;   -0.072453;    0.044000;   -0.044278;    0.019803;   -0.026408;
 91;    0.027564;   -0.004461;    0.009800;   -0.001057;   -0.047766;    0.001823;    0.034752;   -0.001554;    0.020920;   -0.014873;   -0.003866;   -0.015604;   -0.016694;    0.063336;    0.001031;   -0.014019;   -0.080954;   -0.105664;    0.040998;    0.094901;    0.017237;   -0.019230;    0.010148;   -0.118136;   -0.021868;    0.103493;    0.057380;    0.018677;    0.039398;    0.006503;   -0.069578;    0.018800;   -0.001416;    0.016516;    0.008695;   -0.129296;    0.018846;    0.054169;   -0.134873;    0.059925;    0.168892;   -0.092884;   -0.166361;    0.061987;    0.041195;   -0.061094;    0.127047;    0.096009;   -0.048655;    0.036497;    0.146144;    0.036755;   -0.073636;   -0.080236;   -0.014518;   -0.077582;   -0.148477;    0.049187;    0.216258;    0.005181;   -0.170865;    0.025818;    0.053899;   -0.091865;   -0.053371;   -0.023657;    0.045110;    0.050645;   -0.007793;   -0.031210;    0.015972;    0.139373;    0.042300;   -0.006582;   -0.010863;   -0.033227;    0.001453;   -0.051943;    0.024232;   -0.003958;   -0.023305;    0.068272;    0.014901;   -0.098363;    0.002299;    0.085245;   -0.175100;   -0.051078;    0.180729;   -0.099878;   -0.115041;    0.059579;   -0.011820;   -0.023597;    0.060901;   -0.080818;    0.002391;    0.179605;   -0.061667;   -0.210932;    0.020681;    0.069673;   -0.082335;   -0.092965;    0.137968;    0.103804;    0.024346;   -0.002063;   -0.153958;    0.174690;    0.127117;   -0.145917;   -0.002518;    0.024182;   -0.026823;    0.001203;    0.105099;    0.003880;    0.013261;    0.030522;   -0.096983;   -0.005272;    0.012069;   -0.089750;   -0.002432;   -0.053301;   -0.086980;    0.123540;    0.021067;   -0.014820;    0.091658;    0.011975;   -0.094197;   -0.021555;   -0.068867;    0.064643;    0.073256;   -0.026467;    0.048616;   -0.119061;    0.118764;    0.008451;   -0.048583;    0.028783;   -0.083182;    0.083634;   -0.078198;    0.079007;   -0.061292;    0.021358;    0.070564;   -0.112763;    0.106303;   -0.090601;   -0.002560;    0.082026;   -0.055395;    0.027618;   -0.039022;   -0.012337;    0.007970;   -0.028382;    0.051563;    0.059573;   -0.059774;    0.004440;    0.008391;   -0.057675;    0.053080;    0.016551;   -0.007862;    0.001363;    0.013196;    0.027934;    0.022603;    0.009657;   -0.108681;    0.078901;   -0.025179;    0.029647;   -0.001660;
 92;    0.086509;    0.087342;    0.067782;   -0.023861;   -0.049163;   -0.032478;   -0.010518;    0.007359;   -0.050381;   -0.135723;   -0.099826;    0.064654;    0.009577;   -0.058285;    0.081018;    0.209146;    0.033311;   -0.075271;    0.206593;    0.261007;    0.025653;    0.025410;    0.018526;    0.056761;    0.050680;   -0.058848;   -0.026253;   -0.130847;   -0.047577;   -0.086494;   -0.141865;    0.017403;   -0.122843;   -0.163697;    0.113427;    0.107581;   -0.042021;   -0.006217;    0.054601;    0.103822;    0.103690;   -0.001955;   -0.059927;   -0.009997;   -0.032784;   -0.026617;   -0.082188;   -0.041839;   -0.028206;   -0.040447;    0.081591;    0.071442;   -0.027682;   -0.147026;    0.082357;    0.137515;   -0.014345;   -0.027457;   -0.036662;    0.072210;   -0.056572;   -0.110529;   -0.035277;   -0.050161;   -0.030699;    0.086576;    0.058010;    0.007818;   -0.018093;   -0.167279;    0.001354;    0.116725;   -0.019253;   -0.058379;   -0.054718;   -0.126228;   -0.129749;   -0.112664;    0.017009;    0.133075;    0.106938;    0.018880;   -0.004910;   -0.010300;   -0.175384;   -0.007498;    0.124625;    0.059661;    0.068924;   -0.007244;    0.003945;   -0.151933;   -0.046804;   -0.008928;   -0.209075;   -0.070071;    0.002872;    0.122602;    0.034412;   -0.032412;    0.124391;    0.061669;    0.010292;    0.033158;    0.086354;    0.036298;   -0.088859;    0.060534;    0.034745;   -0.073908;   -0.045531;   -0.129475;   -0.085958;   -0.037241;    0.020718;    0.038917;   -0.031896;    0.014130;    0.033685;    0.045978;    0.068310;    0.011721;   -0.018170;    0.107227;    0.076198;   -0.051105;   -0.006619;   -0.008110;   -0.013087;    0.034738;   -0.021479;    0.021645;   -0.026218;   -0.093302;    0.119246;   -0.075924;   -0.015227;    0.155096;   -0.072192;    0.050014;    0.009284;    0.032750;    0.006332;   -0.034431;    0.025391;   -0.043759;    0.068127;   -0.023417;    0.035090;    0.019808;   -0.036174;    0.078521;   -0.111941;    0.029778;    0.051669;   -0.048398;    0.061601;    0.014367;   -0.025198;   -0.016183;    0.014213;   -0.043368;    0.015825;    0.016626;   -0.043505;    0.001873;    0.010656;   -0.008426;    0.012872;    0.030978;   -0.080787;    0.048805;    0.019826;   -0.030718;    0.039692;   -0.023278;    0.036822;    0.008820;   -0.002160;   -0.001263;   -0.025959;
 93;    0.059625;   -0.026055;   -0.075998;    0.037344;    0.005059;   -0.028415;    0.069603;    0.034488;   -0.024857;   -0.010058;   -0.062118;   -0.064302;    0.024079;    0.034461;    0.044975;    0.150962;   -0.031003;   -0.218395;   -0.096331;    0.017510;    0.191433;    0.208751;   -0.068058;   -0.224773;   -0.016532;    0.089869;   -0.017130;    0.029814;    0.103740;   -0.040364;   -0.103971;   -0.002998;    0.014361;   -0.067301;   -0.150346;    0.070397;    0.162474;   -0.028661;   -0.023330;    0.012555;    0.081364;    0.070431;    0.001583;   -0.004048;    0.034067;    0.040748;    0.037950;    0.056991;   -0.066232;    0.011280;    0.023007;   -0.067968;    0.014367;   -0.057903;   -0.241022;   -0.111097;    0.043371;   -0.021658;   -0.078614;   -0.030232;   -0.025901;   -0.058299;   -0.042397;   -0.025194;    0.042156;   -0.026943;   -0.100850;    0.020199;    0.166103;    0.075068;   -0.147010;   -0.218072;    0.065489;    0.059099;   -0.013958;    0.029046;    0.007771;    0.025888;   -0.083149;   -0.079733;    0.043175;    0.115963;   -0.000793;   -0.148802;   -0.034711;    0.052159;    0.002172;   -0.001692;    0.002785;    0.058347;    0.068586;   -0.016399;   -0.121461;   -0.027246;    0.098733;    0.104198;    0.198189;    0.051289;   -0.024670;    0.126944;    0.054927;   -0.059097;   -0.047032;    0.007422;    0.158100;    0.197189;    0.153103;    0.029194;    0.043145;   -0.077870;   -0.043800;    0.056390;   -0.121255;   -0.051914;    0.087185;    0.010231;   -0.028900;   -0.054374;   -0.080123;    0.045941;   -0.064296;   -0.096582;   -0.034305;    0.015722;    0.028755;    0.012773;    0.018613;    0.009387;   -0.010961;    0.023332;    0.012219;    0.006488;    0.065340;   -0.092284;   -0.006723;    0.006148;   -0.001337;    0.070181;   -0.055703;    0.020708;   -0.062494;    0.071572;   -0.003081;   -0.030140;    0.083650;   -0.081116;    0.067158;   -0.000379;    0.018441;    0.008810;    0.007771;    0.005345;   -0.038618;    0.058895;   -0.002200;    0.001706;    0.034051;   -0.094089;    0.059058;   -0.025204;   -0.023401;    0.050471;   -0.032146;    0.008049;   -0.068383;    0.019252;    0.010836;   -0.004751;   -0.005133;   -0.077173;    0.001267;    0.016164;   -0.026644;   -0.024480;    0.008441;   -0.008708;   -0.059522;    0.034008;   -0.044369;    0.028186;   -0.016266;
 94;    0.063569;    0.067258;    0.110255;    0.064324;   -0.007365;   -0.014099;    0.005420;   -0.016673;    0.004292;   -0.064156;   -0.117534;   -0.098418;   -0.067503;    0.073851;    0.177731;    0.033171;   -0.105067;   -0.047825;   -0.054626;   -0.140311;   -0.028635;    0.193705;    0.070130;   -0.018010;   -0.035291;   -0.106428;   -0.013204;    0.005317;   -0.038374;    0.124589;    0.107991;   -0.077850;   -0.017315;   -0.045246;    0.085671;    0.071314;   -0.037596;   -0.015423;   -0.046179;   -0.019296;   -0.047606;   -0.001278;   -0.029339;   -0.025275;    0.047655;   -0.000939;   -0.266592;   -0.077271;    0.007171;    0.126790;    0.160555;   -0.116709;   -0.080316;   -0.098739;   -0.002014;    0.045708;   -0.042177;   -0.029165;    0.041154;    0.064165;    0.026754;   -0.015213;    0.022842;    0.044073;    0.027041;   -0.026879;    0.012026;    0.038501;   -0.038552;   -0.004727;   -0.033023;    0.060971;    0.093547;   -0.011157;   -0.075706;   -0.066079;   -0.025583;   -0.116040;   -0.012985;    0.020859;    0.010199;    0.026734;   -0.048402;   -0.020794;    0.094339;   -0.001107;    0.062995;    0.110989;   -0.061145;    0.175918;    0.116908;    0.125649;    0.087268;   -0.058257;    0.059800;    0.109585;    0.158092;    0.063399;    0.006314;    0.060254;   -0.040313;   -0.141666;   -0.119905;   -0.246419;   -0.096574;   -0.011918;   -0.167579;   -0.033612;    0.047423;   -0.010355;   -0.059174;    0.000003;   -0.041470;   -0.041885;   -0.080695;    0.060767;    0.129441;    0.109060;    0.122543;   -0.134090;   -0.068110;    0.060931;   -0.015533;    0.029000;    0.040813;   -0.009580;    0.015205;    0.052874;    0.105221;   -0.145965;    0.083871;    0.158407;   -0.141453;    0.156490;   -0.005653;   -0.025525;    0.043718;   -0.084503;    0.039895;   -0.019884;   -0.006163;   -0.004110;   -0.059464;   -0.025527;   -0.004308;   -0.030579;    0.003353;    0.036300;   -0.041503;    0.011471;    0.007491;   -0.032591;    0.032500;   -0.028047;   -0.032396;    0.026056;   -0.010270;   -0.017755;    0.029013;   -0.054554;    0.019939;   -0.035628;   -0.057263;    0.018703;   -0.062768;    0.050853;   -0.005477;   -0.006325;    0.002552;    0.007920;    0.027803;    0.012516;   -0.033693;    0.021376;    0.002789;   -0.042661;    0.084141;   -0.000085;   -0.015290;    0.031256;   -0.026246;
 95;   -0.033418;    0.032704;    0.033826;   -0.034043;    0.040890;    0.017844;   -0.063930;   -0.045419;   -0.012963;    0.038494;    0.006529;    0.059262;    0.109824;   -0.047243;   -0.174685;    0.036424;    0.079965;   -0.105922;   -0.055196;    0.056557;    0.065463;   -0.089747;   -0.154100;   -0.106301;    0.134299;    0.170943;   -0.016489;    0.009422;   -0.003927;    0.015606;    0.090154;    0.028781;   -0.018118;    0.077741;   -0.102545;    0.030972;    0.182637;   -0.111487;   -0.153012;   -0.087531;   -0.160808;   -0.092568;    0.024299;   -0.013836;    0.010889;   -0.018728;   -0.051991;   -0.151905;    0.051060;    0.171630;    0.006032;   -0.035327;    0.015847;    0.073553;    0.093084;    0.062982;    0.030297;    0.046332;    0.056143;    0.062814;    0.063877;    0.078030;   -0.006503;   -0.049372;    0.103522;    0.139203;    0.054316;    0.000818;   -0.005446;    0.052261;    0.107757;    0.014468;   -0.001304;   -0.130995;   -0.075755;    0.050860;   -0.046756;   -0.033773;   -0.016502;   -0.020447;   -0.098705;   -0.082435;   -0.054876;   -0.119084;   -0.073345;    0.035432;    0.020267;   -0.092005;   -0.022795;    0.108903;    0.115670;    0.033965;   -0.011368;   -0.016181;   -0.045510;   -0.108550;    0.025805;    0.184976;   -0.027060;   -0.034509;    0.139246;    0.065487;   -0.151532;   -0.237155;   -0.186766;   -0.081460;   -0.055373;   -0.078217;    0.070359;    0.146351;    0.064754;    0.070166;   -0.015809;   -0.176983;    0.032242;    0.141780;    0.042357;   -0.096915;   -0.013859;    0.153908;    0.043714;    0.048918;   -0.078467;   -0.096891;    0.025970;   -0.004935;   -0.061679;   -0.007591;   -0.059143;    0.046289;    0.019981;    0.004030;    0.124982;   -0.101390;    0.053105;    0.031860;   -0.069333;    0.017791;   -0.022940;    0.007900;   -0.008567;    0.033407;    0.002395;   -0.031014;   -0.015234;   -0.018686;    0.020105;   -0.027134;   -0.028123;    0.013299;   -0.005785;    0.059767;   -0.047592;    0.020364;    0.071919;   -0.002952;    0.010476;   -0.023466;   -0.005945;    0.046122;   -0.001898;   -0.011651;    0.022526;   -0.015926;    0.047951;    0.009700;   -0.010744;    0.005286;   -0.006126;    0.025388;   -0.029737;    0.010366;    0.015138;    0.001335;    0.034796;   -0.054207;    0.028351;    0.015027;   -0.016209;    0.014787;   -0.009951;
 96;   -0.088587;   -0.041796;   -0.013227;   -0.035683;   -0.035409;    0.023226;    0.014223;    0.002349;    0.031482;    0.096376;    0.019971;   -0.014797;   -0.003120;   -0.038661;   -0.002551;   -0.071470;   -0.018971;    0.158149;    0.218639;    0.052147;   -0.247117;   -0.191294;    0.233837;    0.102280;   -0.080681;    0.062423;   -0.015202;   -0.099279;   -0.104613;    0.058626;    0.158073;    0.065244;   -0.073228;   -0.136486;   -0.049889;   -0.048203;    0.034969;    0.120895;   -0.027968;   -0.085331;    0.055173;    0.109169;   -0.001249;   -0.084752;   -0.044896;    0.083975;    0.043916;   -0.041195;   -0.106234;    0.008280;    0.061109;   -0.044816;    0.055303;   -0.017620;   -0.136414;   -0.032709;   -0.038135;   -0.087216;    0.060227;    0.067996;   -0.120778;   -0.028085;    0.125396;    0.003221;   -0.044028;   -0.084479;   -0.022417;    0.054758;    0.017998;    0.091599;    0.076923;   -0.038035;    0.011577;    0.137470;    0.126335;    0.060630;    0.018736;   -0.012750;   -0.046917;   -0.009315;    0.058593;    0.160276;    0.116988;   -0.137703;   -0.019828;    0.037003;   -0.046213;   -0.039975;   -0.083056;    0.124666;    0.136725;   -0.006493;   -0.145198;   -0.196072;   -0.054566;   -0.033027;   -0.046603;    0.088983;    0.034420;    0.028364;   -0.012060;   -0.187976;   -0.104402;   -0.108716;   -0.069061;    0.077038;    0.112549;    0.121889;    0.064338;    0.037529;   -0.003710;   -0.012246;   -0.008440;   -0.088312;   -0.000028;    0.023571;    0.036882;    0.072703;    0.106374;    0.052948;   -0.126454;   -0.077868;   -0.060346;    0.031143;    0.074025;    0.072790;    0.008551;   -0.067996;    0.003274;    0.022537;   -0.049759;   -0.016711;    0.074069;   -0.083899;    0.036781;   -0.020706;   -0.068059;    0.064302;    0.003462;   -0.051399;    0.009107;   -0.004810;    0.009625;    0.059086;   -0.046425;   -0.004126;    0.005995;   -0.008042;    0.035849;   -0.013194;   -0.007966;    0.042032;   -0.063162;   -0.010604;    0.021568;   -0.040447;    0.025394;   -0.012201;   -0.025802;    0.022352;   -0.018464;    0.011406;   -0.031911;   -0.007121;    0.040822;   -0.004482;   -0.042413;    0.040495;   -0.019757;    0.021775;   -0.011905;   -0.022225;    0.049689;   -0.016622;   -0.003686;   -0.005273;    0.006062;   -0.013432;    0.051891;   -0.049070;    0.010953;
 97;   -0.090112;   -0.078445;   -0.083925;   -0.059848;    0.055216;    0.059612;   -0.025379;   -0.036470;   -0.001021;    0.011572;    0.072428;    0.070573;   -0.029533;   -0.060956;    0.036316;    0.107367;    0.160857;    0.089394;   -0.006179;   -0.031187;   -0.115674;    0.051679;    0.038345;   -0.173079;    0.060224;    0.129648;   -0.114454;   -0.061996;    0.027477;    0.089157;   -0.014271;   -0.061814;   -0.045373;   -0.000236;    0.164848;   -0.056317;   -0.113471;    0.184716;    0.021296;   -0.202546;   -0.066654;    0.022336;    0.085183;   -0.023563;   -0.084489;    0.043042;   -0.120534;   -0.096438;    0.210473;    0.082786;   -0.039703;    0.094955;    0.133587;    0.016867;   -0.167467;   -0.059639;    0.069593;    0.029888;    0.053139;   -0.022737;   -0.001490;    0.059482;    0.024230;   -0.023054;   -0.089084;   -0.033991;    0.065377;    0.040249;   -0.072041;   -0.030264;    0.078575;    0.043569;    0.012483;   -0.020067;   -0.087625;   -0.023088;    0.064690;   -0.067627;   -0.163368;    0.053074;   -0.031619;   -0.137648;    0.071881;    0.117215;    0.009484;   -0.120845;    0.032067;    0.027397;   -0.102730;   -0.082472;   -0.031446;    0.040059;   -0.004660;   -0.064750;   -0.059273;    0.102971;    0.207309;    0.103204;   -0.201303;   -0.124563;    0.110995;    0.028166;    0.034237;    0.036389;    0.046767;    0.177912;    0.167472;   -0.144427;   -0.162978;   -0.000301;   -0.008309;   -0.073933;    0.041261;    0.073967;   -0.004047;    0.017563;    0.043472;    0.014802;   -0.060873;   -0.051376;   -0.018776;    0.024770;    0.038281;    0.044376;   -0.065843;   -0.089028;    0.058146;    0.011118;   -0.059998;   -0.036404;    0.071534;   -0.004239;   -0.059060;   -0.028893;    0.070808;   -0.003989;    0.009626;    0.063579;   -0.085301;    0.027534;    0.041132;    0.022665;   -0.006335;   -0.014988;   -0.034782;   -0.015864;    0.028703;   -0.011420;   -0.006552;    0.006404;    0.007080;    0.017858;   -0.056311;    0.018202;    0.031848;   -0.042968;    0.032966;   -0.032380;    0.067904;   -0.010675;   -0.018290;    0.040196;   -0.065305;    0.043745;   -0.007522;    0.012749;   -0.021956;    0.001801;    0.016742;   -0.043839;    0.053220;   -0.015110;    0.000412;   -0.005724;   -0.021657;    0.019681;   -0.003381;    0.010666;   -0.043751;    0.035232;   -0.012326;
 98;   -0.149037;   -0.059643;   -0.001652;   -0.061650;   -0.011649;   -0.029393;   -0.040675;    0.101163;    0.079390;    0.036047;   -0.071136;   -0.042457;    0.045037;    0.018672;    0.061510;    0.103566;    0.094911;    0.108573;    0.013621;   -0.035212;    0.087678;   -0.013053;   -0.137840;   -0.061126;    0.006660;    0.021936;    0.003702;   -0.052916;   -0.030681;    0.007633;    0.015718;   -0.083954;   -0.167026;   -0.050676;    0.023124;    0.105516;    0.190877;    0.111164;    0.045938;    0.105759;   -0.099835;   -0.173796;    0.113834;    0.185092;    0.048811;    0.034430;   -0.037214;   -0.054650;   -0.043080;   -0.020250;   -0.014284;   -0.071295;    0.040026;    0.026156;   -0.040373;   -0.114463;   -0.099619;   -0.013455;    0.046410;    0.091402;    0.067912;    0.079457;    0.039253;   -0.080203;   -0.119680;   -0.005076;    0.060271;   -0.109442;   -0.215172;   -0.056204;    0.025798;   -0.012154;   -0.067138;   -0.078391;    0.045916;    0.038022;   -0.135848;   -0.045883;    0.158240;   -0.058226;   -0.040709;    0.177131;    0.030681;    0.002224;   -0.049902;   -0.059041;    0.049898;   -0.009154;   -0.165499;   -0.077328;    0.072554;    0.105311;   -0.041819;   -0.137960;    0.003823;    0.015529;   -0.027794;    0.081536;    0.176699;    0.093607;    0.014522;   -0.001144;    0.103510;    0.142826;   -0.014199;   -0.009202;    0.012184;    0.109893;    0.063985;    0.047804;   -0.034059;   -0.118047;   -0.030924;    0.054827;    0.050993;   -0.047462;    0.041935;   -0.047047;   -0.115831;    0.016977;    0.076029;   -0.158269;    0.024486;   -0.061709;    0.050737;    0.142392;   -0.209946;    0.037919;   -0.000631;   -0.014372;    0.072130;   -0.035355;   -0.112780;    0.117254;   -0.021036;   -0.042027;    0.094475;   -0.037848;   -0.007348;    0.007459;    0.024871;    0.001711;    0.065170;   -0.019762;    0.002961;    0.043675;   -0.024933;    0.032452;    0.017180;   -0.011130;    0.027520;   -0.021770;    0.041103;    0.001524;   -0.061044;    0.069686;   -0.078096;   -0.013671;    0.049508;   -0.048061;    0.044850;   -0.029502;   -0.028133;    0.011280;   -0.006913;    0.027905;   -0.026346;    0.039172;   -0.015950;   -0.056988;    0.050006;   -0.030298;    0.018047;    0.019015;   -0.058248;    0.002371;   -0.012181;    0.016636;   -0.032160;    0.014702;   -0.037601;
 99;    0.067322;    0.022467;   -0.010210;    0.025916;    0.099042;    0.067745;    0.007211;    0.033018;    0.001101;   -0.041417;   -0.038603;    0.002593;   -0.025639;   -0.102034;   -0.178812;   -0.146481;    0.000779;    0.018849;    0.061188;    0.048132;   -0.104438;   -0.072925;    0.109184;    0.081237;    0.036859;    0.130509;    0.018246;    0.017280;    0.020021;   -0.054544;    0.017289;    0.010206;   -0.036019;   -0.002310;   -0.046156;   -0.054131;   -0.104076;   -0.104730;    0.041395;    0.041916;    0.077524;    0.067866;   -0.054214;   -0.036775;    0.065426;   -0.037563;   -0.012459;    0.001388;    0.076469;    0.060719;   -0.089706;   -0.065093;   -0.068268;   -0.023044;    0.076919;    0.076125;    0.014891;   -0.029655;   -0.091008;   -0.087725;    0.068703;    0.070176;   -0.044344;    0.037900;    0.120075;    0.065866;    0.026496;    0.102727;    0.102467;   -0.052394;   -0.122840;   -0.037030;    0.035054;   -0.038578;    0.081693;    0.095314;   -0.139439;   -0.196136;   -0.085183;   -0.092938;   -0.137486;   -0.061145;   -0.047395;   -0.024084;   -0.049637;    0.058586;    0.142241;    0.031912;    0.026288;    0.017100;    0.122039;    0.147624;   -0.031275;    0.028978;    0.083098;   -0.024200;    0.031387;    0.046930;   -0.119597;    0.062861;    0.058857;   -0.099074;   -0.021375;    0.010155;    0.074686;    0.010505;    0.043282;    0.144821;   -0.037437;   -0.008105;    0.139812;   -0.137781;   -0.135670;    0.106493;   -0.086361;   -0.097226;    0.086965;   -0.032331;   -0.282612;   -0.011153;    0.153183;   -0.154535;    0.048343;    0.022012;   -0.055610;    0.163450;    0.041254;   -0.092319;    0.060357;    0.013056;    0.122376;    0.098445;   -0.220213;    0.008034;    0.111108;   -0.061168;    0.015703;   -0.035827;   -0.041165;    0.097326;    0.021113;   -0.082664;   -0.000577;    0.043698;   -0.049728;    0.049695;   -0.046392;    0.050845;    0.022557;    0.000078;    0.010291;   -0.073267;    0.018201;   -0.007502;   -0.004405;    0.025526;    0.011717;   -0.043082;    0.034121;   -0.007201;   -0.036514;    0.023359;   -0.026652;   -0.043607;    0.032773;    0.004607;   -0.002200;    0.000789;    0.004109;   -0.009947;   -0.019964;   -0.033819;    0.016007;   -0.003938;    0.007599;    0.028934;   -0.012819;    0.008850;   -0.018525;    0.000502;    0.030324;
100;    0.003692;   -0.061196;   -0.068979;   -0.111096;    0.010862;    0.093326;    0.070764;    0.037688;    0.035199;   -0.009350;    0.064884;    0.059665;   -0.087685;   -0.044997;    0.039669;   -0.050335;   -0.223601;   -0.068049;    0.125330;    0.085106;    0.001520;   -0.026855;   -0.173460;   -0.059121;    0.116499;    0.073643;    0.040992;    0.045343;    0.059031;    0.089273;    0.143346;    0.040689;   -0.075732;   -0.099728;   -0.081834;   -0.121308;   -0.112789;    0.039202;    0.122023;    0.030292;   -0.180913;   -0.169816;    0.120446;    0.137784;   -0.022423;   -0.047133;   -0.045663;    0.080577;    0.111774;   -0.026440;    0.010466;    0.091682;   -0.016935;   -0.224537;   -0.262426;    0.008095;    0.082672;   -0.049878;    0.058597;    0.090140;   -0.064025;   -0.138657;   -0.035183;    0.119123;    0.154482;    0.006459;   -0.092804;   -0.059186;   -0.035001;    0.043455;    0.086115;    0.017957;   -0.075724;   -0.005516;    0.013831;    0.015065;    0.049470;   -0.064012;    0.132159;    0.179705;   -0.073443;   -0.116066;    0.016454;    0.032940;    0.063756;    0.097486;    0.032450;   -0.022948;    0.048597;    0.001294;   -0.068094;    0.023161;    0.082023;    0.085212;    0.061962;    0.026212;   -0.144488;    0.077068;    0.131241;   -0.026611;   -0.031930;   -0.032747;   -0.087733;   -0.060629;    0.040227;   -0.030599;   -0.050140;    0.065558;    0.028555;   -0.152414;    0.101262;    0.104462;   -0.125669;    0.027596;    0.044256;   -0.046130;    0.055736;    0.141379;   -0.054575;   -0.075276;   -0.017059;   -0.019099;    0.009576;   -0.052382;   -0.022684;    0.071220;    0.000465;   -0.013154;   -0.021780;    0.091927;    0.030102;   -0.047576;    0.042243;   -0.032630;    0.022647;    0.019782;    0.023340;   -0.018402;   -0.042640;    0.012237;   -0.004358;    0.013160;   -0.051354;   -0.012433;    0.029731;   -0.031530;    0.052924;   -0.035810;    0.013509;    0.031400;   -0.072242;    0.013806;    0.014751;    0.021101;    0.009025;   -0.040115;    0.006022;   -0.041090;    0.023177;   -0.014782;   -0.029379;    0.010139;   -0.080246;    0.019538;    0.000407;    0.005567;    0.010294;   -0.039080;    0.002510;   -0.024310;    0.034343;   -0.006372;    0.006123;   -0.008681;    0.001386;    0.006822;   -0.011772;   -0.024603;    0.038790;    0.001766;   -0.015876;
101;    0.152052;    0.101346;    0.153297;    0.068735;   -0.018543;    0.005382;   -0.059483;   -0.124454;   -0.072137;   -0.088402;   -0.053633;   -0.087663;   -0.011342;    0.160008;    0.049116;   -0.039817;   -0.095503;   -0.005098;    0.156489;    0.077480;   -0.011926;    0.087460;    0.057952;   -0.059166;    0.141988;    0.148282;   -0.015329;   -0.019365;   -0.130686;   -0.171545;   -0.032672;   -0.162739;   -0.042014;    0.163529;   -0.075991;   -0.080386;    0.144018;    0.091593;   -0.084100;   -0.070672;   -0.102382;   -0.009738;    0.123337;    0.099403;    0.008195;   -0.124952;    0.005536;   -0.003376;    0.021090;    0.042988;   -0.121600;   -0.105923;    0.046154;   -0.007168;    0.028940;    0.022192;   -0.069988;    0.049056;    0.089944;   -0.052887;   -0.042906;    0.022853;    0.003880;   -0.038890;   -0.071267;    0.050016;   -0.005881;   -0.081655;   -0.001687;    0.090420;    0.112948;   -0.150601;   -0.147123;   -0.017872;   -0.126778;   -0.154721;    0.002914;   -0.033555;    0.011988;    0.052958;   -0.047337;    0.066796;    0.144205;    0.083602;   -0.047031;    0.042854;    0.088467;   -0.115834;    0.111048;    0.191327;   -0.205332;    0.045420;    0.061143;   -0.179165;   -0.008375;   -0.062874;   -0.039021;   -0.131035;   -0.132136;    0.037168;   -0.007307;   -0.061804;    0.099404;    0.010439;    0.044294;    0.044197;    0.022710;    0.119887;   -0.010139;   -0.000443;    0.044808;    0.055822;    0.028064;    0.067655;    0.037554;   -0.005348;   -0.057335;    0.005608;    0.069804;   -0.023777;    0.043197;   -0.078782;   -0.019714;    0.086013;   -0.078579;   -0.000437;    0.146150;   -0.072967;    0.047477;   -0.043767;   -0.080087;    0.115139;    0.012384;    0.000973;   -0.019111;    0.032940;    0.027546;   -0.004230;   -0.005226;    0.014371;   -0.013408;   -0.014967;    0.000188;   -0.025033;   -0.023570;    0.076491;   -0.024875;   -0.004840;    0.018683;   -0.041677;    0.019521;   -0.001634;   -0.009237;    0.029114;   -0.042162;    0.000476;    0.021002;   -0.037926;    0.017642;    0.014812;   -0.012708;    0.006893;   -0.014227;   -0.024786;    0.015941;    0.019693;   -0.021038;    0.007925;   -0.011349;    0.013334;    0.039468;   -0.033646;    0.010600;   -0.006079;   -0.021719;    0.008052;    0.020230;   -0.028763;    0.030195;   -0.027208;   -0.002428;
102;    0.047054;    0.037861;    0.018104;    0.015775;    0.094164;    0.058257;    0.014474;   -0.025938;   -0.054165;   -0.053062;   -0.025539;    0.014814;    0.005110;   -0.024409;   -0.108121;   -0.000483;   -0.100067;   -0.115655;    0.127093;    0.013322;   -0.101992;    0.086611;   -0.013198;   -0.146436;    0.061448;    0.199672;    0.162940;   -0.056085;   -0.155541;   -0.054314;    0.002091;    0.062577;    0.077174;   -0.069701;   -0.049145;    0.023343;    0.101652;    0.026824;   -0.115154;   -0.018684;   -0.046385;   -0.009763;   -0.020900;   -0.085575;    0.097005;    0.100521;   -0.016521;    0.186310;   -0.023325;   -0.376757;   -0.166862;    0.064436;    0.074940;    0.053862;    0.140997;    0.067055;   -0.033328;   -0.061572;   -0.071360;   -0.002218;    0.034049;   -0.047788;    0.009618;    0.096299;    0.012199;   -0.006211;    0.096514;    0.036536;   -0.121187;   -0.067572;   -0.024860;   -0.031561;   -0.011444;    0.020205;    0.072679;    0.103895;    0.118972;    0.083824;    0.054645;    0.103931;    0.080236;   -0.068448;   -0.011351;    0.080238;   -0.095864;   -0.054683;    0.182841;    0.097331;   -0.169541;   -0.122320;    0.076231;    0.018498;   -0.126943;   -0.075822;   -0.021294;    0.095439;    0.127872;   -0.082734;   -0.051170;   -0.095571;   -0.141797;   -0.029473;   -0.090597;   -0.125396;    0.052878;    0.061052;   -0.081795;    0.030791;   -0.016659;   -0.002407;    0.026054;    0.007402;    0.060719;    0.014364;    0.077438;    0.129270;   -0.026423;    0.020841;    0.056629;   -0.066193;    0.042832;    0.035273;   -0.003229;   -0.089196;    0.009445;    0.013611;   -0.116795;    0.073156;   -0.050298;   -0.055360;    0.060457;   -0.011936;   -0.008574;    0.047525;   -0.012877;    0.004209;   -0.021153;   -0.035130;    0.043996;   -0.060369;    0.035369;    0.032411;   -0.001563;   -0.009505;    0.013110;   -0.045277;   -0.044399;    0.050007;   -0.065249;    0.036724;    0.005957;   -0.003469;    0.062672;   -0.058585;   -0.001556;   -0.004407;   -0.025639;   -0.003580;   -0.013068;   -0.015041;    0.013330;    0.033373;   -0.010262;   -0.009344;    0.009269;   -0.025546;    0.012594;    0.008835;   -0.001783;   -0.008574;    0.013020;    0.011079;    0.010664;    0.023364;   -0.006110;    0.016958;   -0.039912;    0.003563;    0.028495;   -0.009338;    0.015270;
103;    0.038020;    0.051198;    0.031150;   -0.013069;   -0.060204;    0.006553;    0.019097;   -0.040734;    0.001303;   -0.007346;    0.001663;    0.061747;    0.055537;    0.048185;    0.018113;   -0.198520;   -0.150250;    0.047770;   -0.097849;   -0.114297;    0.111510;    0.040815;   -0.092919;    0.064765;    0.012716;   -0.041715;    0.099665;    0.080076;   -0.168042;   -0.063679;    0.184854;    0.131931;   -0.031470;   -0.042601;    0.203971;    0.132864;   -0.142045;   -0.257360;   -0.158511;   -0.022510;   -0.028375;   -0.103093;    0.086034;    0.209404;   -0.001716;   -0.030369;   -0.060510;   -0.083596;   -0.051454;    0.112654;    0.088228;   -0.008067;    0.106845;    0.192621;    0.125767;   -0.050427;   -0.065944;    0.059567;    0.069056;    0.031485;   -0.031379;   -0.018195;    0.013062;    0.014424;    0.009639;   -0.028174;    0.006364;    0.021577;   -0.051713;   -0.081461;   -0.060522;    0.067842;   -0.050287;   -0.024317;    0.110335;    0.046307;   -0.031682;   -0.021747;   -0.048739;   -0.046828;   -0.042054;   -0.068638;    0.029768;   -0.119258;   -0.162891;   -0.040284;   -0.003316;    0.072522;    0.026716;   -0.040401;   -0.032337;   -0.067945;   -0.066262;   -0.045018;   -0.031854;    0.081641;    0.001903;   -0.055869;    0.003852;   -0.016706;   -0.076553;   -0.100082;    0.014164;    0.004567;    0.128281;    0.233098;    0.145926;    0.139580;   -0.038732;   -0.000659;    0.124843;    0.026246;    0.028890;    0.084903;   -0.008153;    0.003133;    0.042356;    0.027178;   -0.026516;   -0.103934;   -0.126428;   -0.036222;    0.072001;    0.010369;   -0.056496;   -0.083581;   -0.025332;   -0.015172;   -0.038363;    0.023621;   -0.098217;   -0.040776;    0.097933;   -0.087213;    0.006550;   -0.002056;   -0.036164;    0.066875;   -0.061119;    0.069985;    0.018465;    0.007732;   -0.011204;   -0.032540;    0.071343;   -0.024089;    0.046389;   -0.012362;   -0.002916;    0.024851;   -0.030398;    0.059843;   -0.081812;    0.016325;    0.042677;   -0.005162;    0.040253;   -0.043514;    0.042587;    0.003583;    0.014765;   -0.001532;    0.012546;    0.065341;   -0.021727;    0.025719;   -0.011505;    0.019917;    0.005812;   -0.031639;   -0.013302;    0.019257;    0.015404;   -0.005012;   -0.003950;   -0.040269;    0.008188;   -0.002183;   -0.033905;    0.020614;   -0.016117;
104;   -0.132546;    0.007326;    0.039964;    0.004924;    0.132706;    0.066033;   -0.048631;    0.045532;    0.050226;   -0.044307;   -0.054976;   -0.078668;   -0.132416;   -0.088546;    0.070753;    0.127258;    0.008463;    0.029792;    0.066692;   -0.068449;   -0.056812;    0.175891;    0.167245;   -0.035380;    0.056610;    0.118553;   -0.083211;   -0.038629;    0.046182;    0.059239;    0.049678;   -0.042790;   -0.068927;   -0.115066;   -0.162650;    0.034714;   -0.087281;   -0.213385;    0.080340;    0.168608;    0.038487;   -0.134229;   -0.079078;   -0.067986;   -0.092972;    0.080048;    0.059967;   -0.002807;   -0.080395;   -0.033999;   -0.004718;    0.013689;    0.066592;    0.058738;    0.077051;   -0.020827;   -0.108328;    0.034317;    0.115750;    0.030786;    0.092396;    0.086271;    0.038605;    0.072779;    0.045706;    0.029330;    0.013309;    0.013312;    0.058134;    0.059417;   -0.002927;   -0.021265;   -0.062610;    0.042176;    0.085307;   -0.076545;   -0.179040;   -0.109027;    0.050429;   -0.178127;   -0.244382;   -0.013838;    0.020613;    0.098039;    0.128898;    0.060249;    0.001849;   -0.053402;   -0.075233;    0.013440;   -0.041761;    0.005036;    0.072313;    0.031701;    0.050065;   -0.052525;   -0.183412;   -0.059777;   -0.112638;   -0.097743;   -0.028371;    0.031549;    0.140742;   -0.068348;    0.072184;    0.244907;   -0.004281;   -0.125398;    0.075240;   -0.022315;   -0.047527;    0.023999;   -0.031138;    0.050273;    0.040114;    0.046734;   -0.104234;   -0.039589;    0.061221;   -0.070830;   -0.021093;    0.129427;   -0.106478;   -0.044716;    0.157769;   -0.017938;   -0.020862;    0.095608;   -0.068752;   -0.023286;   -0.010795;   -0.085564;    0.069194;   -0.045937;    0.020110;    0.026505;   -0.018517;    0.030650;   -0.014968;    0.017277;    0.005279;   -0.007699;   -0.041487;   -0.009688;    0.041628;   -0.000679;    0.010093;   -0.011707;   -0.007909;   -0.004869;    0.001311;    0.025627;   -0.033837;    0.004875;    0.013932;    0.006282;    0.025108;   -0.011463;    0.031858;    0.012032;   -0.020775;   -0.006935;    0.033611;   -0.031196;    0.022512;   -0.017634;   -0.017774;    0.016965;   -0.011405;    0.018498;   -0.016071;    0.008265;   -0.016974;    0.015472;    0.020505;   -0.034168;    0.037480;   -0.022683;    0.037476;    0.000406;    0.009895;
105;   -0.024057;   -0.046697;   -0.041030;   -0.122498;   -0.094433;    0.002831;    0.066518;    0.086715;   -0.000413;   -0.013074;    0.002608;    0.059013;    0.089609;    0.093175;    0.046863;   -0.138127;   -0.154101;    0.191004;    0.226039;   -0.128662;   -0.083318;   -0.062294;   -0.026986;   -0.045448;   -0.045753;   -0.076091;   -0.102233;   -0.005435;    0.054512;    0.038569;   -0.072179;   -0.044758;    0.134338;    0.100059;   -0.076522;    0.047878;    0.148361;    0.086640;    0.057285;   -0.074358;    0.105729;    0.013909;   -0.059761;    0.138309;   -0.007410;   -0.206696;   -0.047067;    0.079585;    0.011175;   -0.007858;    0.008559;   -0.041384;   -0.124159;   -0.003100;    0.005024;    0.015821;    0.135657;    0.072606;   -0.061678;    0.067993;    0.069662;   -0.063715;   -0.027279;    0.082190;    0.164265;    0.169435;    0.144321;   -0.011413;    0.010012;    0.082710;   -0.082726;   -0.084908;   -0.011191;   -0.016273;   -0.077033;   -0.092020;   -0.130461;   -0.167211;   -0.119263;   -0.036794;    0.007026;   -0.018053;   -0.063542;   -0.021632;   -0.093350;   -0.062781;    0.064669;   -0.017630;   -0.006022;    0.093387;    0.092001;   -0.038896;    0.059230;    0.023425;   -0.144784;    0.089193;    0.087546;   -0.049826;   -0.062284;   -0.119047;   -0.008286;    0.130834;    0.013028;   -0.007867;   -0.036691;    0.056655;    0.081588;    0.012131;   -0.013440;   -0.117154;   -0.010685;   -0.006310;    0.053374;    0.150072;   -0.052852;   -0.021749;   -0.009366;   -0.077230;    0.058180;    0.062256;   -0.161325;    0.034938;    0.076624;   -0.096525;    0.140978;    0.053612;   -0.159662;    0.079617;   -0.085445;   -0.037059;   -0.020264;   -0.081505;    0.065358;   -0.043369;   -0.033702;    0.044860;   -0.045880;   -0.028212;    0.054622;   -0.025165;    0.018270;    0.004371;   -0.009560;    0.040139;    0.035288;   -0.016242;    0.071672;    0.036162;    0.012799;    0.012059;   -0.009184;   -0.027339;    0.061976;   -0.008496;   -0.043599;    0.051763;   -0.041232;    0.032853;    0.014938;   -0.038709;    0.017170;   -0.008866;    0.008660;   -0.028389;    0.003966;    0.026427;   -0.005344;    0.031325;   -0.014827;    0.019631;    0.001006;   -0.005389;    0.019808;   -0.035183;    0.020424;   -0.019753;   -0.007494;    0.027989;   -0.003681;    0.010672;   -0.030696;
106;   -0.003635;    0.017659;    0.008207;   -0.017647;   -0.043084;   -0.009902;    0.036222;    0.065497;    0.030365;    0.074626;   -0.027542;   -0.050504;   -0.033164;   -0.066945;    0.094838;   -0.064264;   -0.154866;   -0.025592;    0.099097;   -0.010500;   -0.150470;   -0.066635;   -0.000460;   -0.087726;    0.065411;    0.096896;   -0.112924;    0.073035;   -0.007432;    0.021452;    0.122310;    0.004129;   -0.007916;    0.008416;    0.054695;    0.118775;    0.041844;   -0.139610;   -0.108791;   -0.120455;    0.096842;    0.105940;   -0.079423;   -0.017683;    0.079144;    0.081909;   -0.033180;    0.054974;   -0.012671;   -0.049761;    0.086183;    0.155750;    0.073052;   -0.017948;   -0.055189;    0.046957;    0.041078;   -0.104971;   -0.086219;    0.007198;    0.018169;    0.000305;    0.008129;   -0.055442;   -0.036035;    0.046341;    0.037385;   -0.057967;   -0.072870;   -0.038725;   -0.003163;   -0.001225;   -0.062976;   -0.177479;   -0.157020;   -0.054695;    0.036290;    0.114718;    0.033675;   -0.058192;   -0.072177;   -0.111827;   -0.233152;   -0.137603;    0.097720;    0.052252;    0.018260;    0.028137;   -0.056365;   -0.019609;   -0.062750;   -0.000500;   -0.030844;   -0.071890;    0.135008;    0.157274;    0.001512;    0.119296;    0.143848;    0.104797;    0.113056;    0.066005;    0.179677;    0.127337;    0.019749;    0.017244;   -0.045417;   -0.010920;    0.127585;    0.006422;    0.007616;   -0.087408;   -0.090710;    0.112927;   -0.088432;    0.034889;   -0.076510;   -0.102507;    0.054342;   -0.037627;    0.072275;   -0.003171;   -0.145055;    0.066933;   -0.061923;   -0.110017;    0.157444;   -0.119136;   -0.003985;    0.085322;   -0.072683;   -0.001109;    0.067857;   -0.003715;   -0.022038;    0.076945;   -0.069802;    0.013119;    0.093313;   -0.113075;    0.098222;   -0.018871;   -0.033091;    0.066447;   -0.123563;    0.135033;   -0.033517;   -0.012009;    0.018407;   -0.042539;    0.052580;   -0.015093;    0.054015;    0.015780;   -0.037512;    0.041646;   -0.029486;    0.030040;    0.010682;   -0.005581;    0.031899;   -0.034505;    0.018047;    0.015033;   -0.015988;    0.033393;   -0.050438;    0.039300;   -0.030980;    0.011094;    0.024207;   -0.046708;    0.004312;   -0.053598;    0.013770;    0.016466;   -0.024384;    0.036606;   -0.065003;    0.003040;   -0.015621;
107;   -0.048337;   -0.052897;   -0.054690;    0.000448;    0.071817;    0.027059;   -0.046414;   -0.053694;   -0.023323;    0.009555;    0.048237;    0.076381;    0.011452;    0.021997;    0.059374;   -0.064828;   -0.086908;    0.170695;    0.054984;   -0.203322;    0.029898;    0.124068;   -0.108695;   -0.090714;   -0.050671;   -0.019667;    0.099114;   -0.026568;    0.082203;    0.058139;   -0.040446;    0.055249;    0.026199;   -0.040772;   -0.067202;    0.042852;    0.085027;   -0.009314;   -0.112398;   -0.013776;    0.032685;   -0.104808;   -0.079551;    0.037598;    0.029669;   -0.030154;    0.022072;    0.136208;    0.103243;    0.009139;    0.044099;    0.085636;    0.027946;   -0.100920;    0.008971;    0.133431;   -0.025202;   -0.093549;    0.064232;    0.062717;   -0.079753;   -0.105614;   -0.033250;    0.021431;    0.039471;   -0.094958;   -0.032947;    0.237382;    0.158209;   -0.107946;   -0.109974;   -0.028978;   -0.102122;   -0.143517;   -0.050135;   -0.064844;   -0.125158;    0.009043;    0.040027;    0.016667;    0.014257;    0.086692;    0.165875;    0.030693;    0.005844;    0.058709;    0.072602;    0.166233;    0.065275;   -0.127321;    0.019916;    0.147283;    0.005931;   -0.040454;   -0.053994;   -0.142652;   -0.047557;    0.075053;    0.004955;   -0.006682;   -0.102169;   -0.143907;    0.088036;    0.114403;   -0.200523;   -0.055253;    0.164492;   -0.180266;   -0.089899;    0.105808;   -0.091066;    0.048846;    0.087110;   -0.152246;    0.046468;    0.109795;   -0.082701;   -0.053647;   -0.011250;   -0.027633;    0.098458;   -0.010223;   -0.006262;    0.077149;   -0.055107;    0.012761;    0.023009;   -0.161529;    0.106253;    0.019275;   -0.023472;    0.070822;   -0.002619;   -0.038813;    0.044325;   -0.041937;   -0.033582;    0.056843;   -0.041625;    0.025830;    0.001853;    0.001389;    0.002340;    0.035352;   -0.033884;    0.014010;    0.000429;   -0.010260;    0.033637;   -0.007714;   -0.002323;   -0.016737;    0.020984;   -0.006297;    0.006036;    0.013908;   -0.020509;   -0.013212;   -0.010240;    0.003904;   -0.016774;    0.003829;    0.041579;   -0.037721;    0.027257;    0.026798;   -0.027221;    0.063861;   -0.035812;    0.017394;   -0.005711;   -0.003324;    0.024102;   -0.015085;    0.061755;   -0.054224;    0.029422;   -0.025862;   -0.016178;    0.018823;   -0.019288;
108;   -0.013758;    0.043155;   -0.011694;    0.015355;    0.085294;    0.046500;   -0.017176;   -0.048312;   -0.003812;    0.052713;   -0.061266;   -0.017108;    0.084622;   -0.085237;   -0.137010;   -0.072343;    0.123298;   -0.020717;   -0.052937;    0.151077;   -0.121726;   -0.132580;    0.082663;   -0.063123;   -0.127725;    0.063013;    0.176216;    0.132569;   -0.082140;   -0.095044;   -0.057492;   -0.011865;    0.013585;   -0.033678;    0.072553;    0.125656;   -0.056018;    0.005084;    0.251360;   -0.001221;   -0.261578;   -0.156887;    0.077088;    0.120698;    0.033749;    0.062419;    0.008828;    0.009854;   -0.111521;    0.018283;    0.118740;   -0.044099;   -0.050817;    0.035721;    0.018854;   -0.003506;   -0.004693;   -0.006462;    0.033706;    0.056107;   -0.001439;   -0.170453;   -0.119203;    0.098521;    0.090692;   -0.016285;   -0.046301;   -0.024010;    0.031455;    0.067119;   -0.015134;   -0.006385;   -0.033685;   -0.015552;   -0.141248;   -0.180149;    0.065493;    0.181983;    0.017361;   -0.146903;    0.083531;    0.173414;   -0.050290;   -0.074610;    0.078485;    0.056955;    0.102457;    0.163067;    0.032704;    0.020936;   -0.011993;   -0.098719;   -0.016132;    0.044363;   -0.062652;   -0.002351;    0.058186;    0.075844;   -0.110209;   -0.153678;   -0.028407;    0.006369;    0.106601;   -0.080201;   -0.086516;    0.164391;    0.061223;   -0.128734;   -0.006047;   -0.098662;    0.013291;    0.065562;   -0.085763;    0.029986;   -0.018622;   -0.072176;    0.011326;   -0.052107;   -0.032488;    0.092981;   -0.027950;   -0.006832;    0.006771;    0.081935;    0.023944;   -0.026277;   -0.003701;   -0.057972;    0.022554;   -0.028568;    0.036615;    0.014307;   -0.061737;    0.099371;   -0.043552;   -0.009618;    0.028064;   -0.039805;    0.032171;   -0.066966;    0.055298;    0.004541;    0.006785;    0.038548;   -0.078387;    0.056374;   -0.019478;   -0.003823;    0.028089;   -0.058318;    0.035545;   -0.022676;   -0.018242;    0.028677;   -0.060260;    0.035929;   -0.015485;   -0.016762;    0.010646;    0.003264;    0.000294;   -0.020237;    0.013852;   -0.003391;    0.006535;   -0.011100;    0.015573;   -0.018928;    0.011221;    0.028849;   -0.004307;   -0.000816;   -0.022872;    0.038337;   -0.006725;    0.018420;   -0.004726;   -0.013130;    0.014621;   -0.008382;    0.026216;
109;    0.110651;    0.043209;   -0.016006;   -0.086936;   -0.008916;    0.020493;   -0.031973;    0.002003;    0.047671;   -0.059162;   -0.096365;    0.055194;    0.049389;   -0.050250;    0.033576;    0.027524;   -0.072521;    0.057414;    0.161620;    0.001500;   -0.006364;    0.078166;   -0.050758;   -0.051410;    0.052212;    0.028022;    0.048579;   -0.097238;   -0.054752;    0.102868;   -0.062812;   -0.198186;   -0.020925;    0.017839;    0.071070;    0.016643;   -0.088864;    0.004042;    0.139598;    0.069386;   -0.051385;    0.005772;    0.039957;    0.030727;   -0.021855;   -0.035521;    0.029865;   -0.023157;   -0.058028;    0.060447;   -0.075672;   -0.274270;   -0.063857;    0.102394;    0.046642;   -0.029805;    0.028079;   -0.003206;    0.035692;    0.075237;   -0.157615;   -0.155518;   -0.036232;    0.007072;    0.085932;    0.157424;    0.114706;    0.014395;    0.056709;   -0.072109;   -0.129850;   -0.080649;    0.034101;    0.191770;    0.222304;    0.179035;    0.166630;    0.115494;   -0.100591;   -0.093442;   -0.022957;   -0.036272;   -0.085745;   -0.030102;   -0.109666;   -0.091939;   -0.065274;   -0.186256;   -0.082414;   -0.151471;   -0.150625;    0.055662;    0.001927;    0.051655;    0.173745;   -0.048879;    0.012888;    0.187341;    0.104377;   -0.001738;    0.113757;    0.047803;    0.018983;   -0.000324;   -0.140877;    0.000752;    0.012580;   -0.112411;   -0.061654;    0.019861;   -0.050585;   -0.048412;    0.059695;   -0.028822;   -0.047628;    0.088937;   -0.048310;    0.053028;    0.119975;   -0.108738;    0.041008;   -0.009733;    0.000264;    0.042953;   -0.050999;    0.012553;    0.072089;   -0.092482;   -0.003685;    0.051783;   -0.022575;    0.064397;    0.023820;    0.023193;   -0.016466;   -0.027136;    0.014227;    0.006759;    0.006082;    0.002169;   -0.019691;   -0.004507;   -0.048189;   -0.033394;   -0.012083;    0.031679;   -0.015702;    0.002090;    0.013267;   -0.013389;    0.037645;   -0.017062;   -0.010791;    0.046430;   -0.005015;    0.043217;   -0.016840;   -0.014184;    0.013969;   -0.005035;    0.041081;   -0.049159;    0.023969;   -0.061091;   -0.014567;    0.006136;   -0.036706;    0.023961;   -0.013425;    0.001235;   -0.026515;    0.024551;   -0.021794;    0.013384;    0.020881;   -0.018453;   -0.001729;   -0.004347;    0.022432;    0.019198;    0.012376;
110;    0.034407;    0.019040;   -0.053219;   -0.022857;    0.020101;   -0.010263;   -0.038095;   -0.039227;   -0.086171;    0.024869;   -0.009017;   -0.006003;    0.105050;    0.071528;    0.066619;   -0.062385;    0.062016;    0.065798;   -0.026590;    0.098867;    0.117172;   -0.076396;    0.063971;   -0.052726;    0.014137;    0.122576;   -0.018365;    0.090351;   -0.070711;   -0.000625;    0.034420;   -0.084332;   -0.057998;   -0.028353;   -0.118371;    0.033284;    0.046642;   -0.020696;    0.026314;   -0.296509;   -0.126618;    0.041175;   -0.102707;   -0.008252;    0.107378;    0.003894;    0.082752;    0.036387;   -0.000090;   -0.000048;    0.071011;    0.237763;    0.082909;    0.014032;    0.078160;    0.026975;   -0.071805;   -0.059401;    0.072831;    0.072657;   -0.173632;   -0.115864;   -0.013153;   -0.115679;   -0.067418;   -0.039854;   -0.106625;   -0.028338;    0.185483;    0.021819;   -0.161691;   -0.118453;   -0.009507;   -0.016939;    0.083277;    0.101470;   -0.097437;   -0.098964;   -0.020582;   -0.012387;   -0.085320;   -0.042733;    0.102559;    0.202462;    0.017244;   -0.173440;   -0.076882;    0.000997;   -0.028220;   -0.034548;    0.081087;   -0.092315;    0.009975;    0.084541;   -0.156648;   -0.054420;   -0.043503;   -0.018757;    0.166032;    0.129035;    0.102410;    0.164381;    0.006549;   -0.055709;    0.076845;    0.099626;   -0.084884;   -0.041094;    0.106575;   -0.029432;    0.021522;    0.029562;    0.029919;    0.007176;   -0.253336;   -0.065497;    0.070389;    0.045037;    0.058727;   -0.082490;   -0.022688;    0.044472;    0.051743;   -0.035863;   -0.018443;    0.027502;   -0.012006;    0.004377;    0.026772;   -0.008483;    0.051411;    0.083624;   -0.085051;    0.084354;    0.003815;   -0.016001;    0.023724;   -0.059232;    0.075285;   -0.028530;   -0.028420;    0.002326;    0.018961;    0.004599;    0.034520;   -0.083916;   -0.013304;    0.054141;   -0.058990;    0.046725;   -0.028449;   -0.001534;   -0.001285;    0.056701;   -0.025640;    0.014297;    0.015477;   -0.033463;    0.048471;   -0.025501;    0.030925;   -0.018727;   -0.009633;    0.009171;   -0.007600;   -0.013898;    0.002144;   -0.020035;    0.002294;    0.018514;   -0.014527;   -0.005982;   -0.028349;    0.009055;   -0.012292;    0.004466;   -0.001555;   -0.001437;   -0.012885;    0.005650;   -0.004078;
111;    0.078223;    0.014676;   -0.048167;   -0.006971;    0.045443;    0.050444;    0.017050;   -0.073694;   -0.029937;   -0.072046;   -0.009851;    0.024555;    0.006629;    0.105643;    0.046115;   -0.086163;   -0.027031;   -0.018448;   -0.080101;    0.055850;   -0.077545;   -0.005190;    0.003016;    0.089737;   -0.011670;   -0.175441;    0.002606;    0.143778;   -0.015945;   -0.218134;   -0.008885;    0.177525;    0.068420;   -0.016040;    0.050774;   -0.079017;    0.017281;    0.121082;   -0.108585;    0.031144;    0.130519;   -0.021937;    0.060642;   -0.029871;   -0.240963;    0.077606;    0.175089;    0.128610;   -0.053193;    0.039708;    0.021095;   -0.215540;    0.035556;    0.184966;   -0.141605;   -0.142676;    0.093520;   -0.022527;   -0.088223;    0.089824;    0.063462;   -0.113667;   -0.072844;   -0.008873;   -0.064745;   -0.070970;    0.033677;    0.109891;   -0.024623;   -0.057708;    0.053173;   -0.046704;   -0.185343;   -0.156109;   -0.043479;    0.022665;    0.012223;   -0.044378;    0.023658;   -0.012828;   -0.115106;   -0.015161;    0.130644;    0.118085;   -0.028199;   -0.065098;    0.114682;    0.018916;   -0.104427;    0.168793;    0.080767;   -0.001608;    0.010952;    0.070019;    0.122628;   -0.054050;   -0.019769;    0.181144;    0.042924;   -0.051572;    0.111765;    0.082892;   -0.029011;   -0.073762;    0.061862;    0.060932;   -0.148023;   -0.160320;    0.094341;    0.053802;   -0.047419;   -0.031135;    0.031040;    0.027730;   -0.072659;   -0.025379;   -0.080849;    0.070454;    0.039235;   -0.090576;    0.115627;   -0.015967;   -0.046414;   -0.031153;    0.021631;    0.016221;   -0.083777;   -0.018902;   -0.009757;    0.025486;    0.066295;    0.011815;    0.006526;   -0.054057;    0.015393;    0.017411;    0.021332;    0.005988;   -0.064653;    0.037311;    0.053042;   -0.005032;    0.004931;    0.030465;   -0.030129;   -0.010690;    0.033289;    0.008932;    0.003500;   -0.010838;    0.009518;    0.006943;    0.033156;    0.000237;   -0.010280;   -0.001729;   -0.032828;    0.017932;    0.046015;   -0.028050;   -0.024437;   -0.002959;   -0.022009;    0.031652;   -0.035945;    0.007867;   -0.003019;   -0.032788;    0.016199;   -0.021058;    0.018677;   -0.011355;    0.012370;   -0.018717;   -0.017361;    0.019922;   -0.005935;    0.002222;    0.002445;    0.000100;   -0.007484;
112;    0.019888;    0.062543;    0.091628;    0.209113;    0.012044;   -0.102499;    0.002029;   -0.039546;   -0.047399;   -0.030439;    0.027647;   -0.046662;   -0.035039;    0.003320;   -0.107037;   -0.154144;    0.033211;    0.059927;    0.025892;    0.103740;   -0.069956;    0.052588;   -0.025226;   -0.082802;    0.132047;    0.158829;   -0.021737;   -0.019889;    0.061644;   -0.064299;   -0.223097;   -0.113175;   -0.045948;   -0.086139;    0.203330;    0.211501;   -0.084365;   -0.074857;   -0.046133;    0.020555;    0.106677;   -0.048155;    0.017811;    0.299254;    0.123221;   -0.100243;   -0.120399;    0.011493;    0.022153;    0.012301;   -0.038332;   -0.027089;   -0.022992;   -0.053982;   -0.115644;    0.001159;    0.053068;   -0.169440;   -0.186349;   -0.035222;    0.171771;    0.057168;   -0.126856;   -0.039038;   -0.004511;   -0.163185;   -0.064249;    0.117769;    0.063217;    0.132733;    0.066489;    0.040014;   -0.015938;    0.069791;    0.080178;    0.025615;    0.025326;   -0.028080;    0.037176;    0.088958;    0.007189;    0.028117;    0.091623;    0.003239;    0.036462;   -0.045771;   -0.105371;   -0.030715;   -0.048303;   -0.047549;    0.108034;    0.071413;   -0.062322;   -0.003042;    0.020711;   -0.031769;   -0.171968;    0.004999;   -0.031798;    0.069534;    0.133670;   -0.025375;   -0.018609;   -0.043192;   -0.063973;   -0.038493;    0.021061;   -0.058054;   -0.014230;    0.065817;   -0.063945;   -0.048984;    0.102175;    0.024428;   -0.101664;   -0.097672;   -0.001340;    0.045089;    0.067749;    0.016110;   -0.076549;    0.084155;   -0.066308;   -0.022559;    0.062341;   -0.032113;   -0.010903;    0.071356;   -0.037350;    0.048500;    0.034207;   -0.115911;    0.115534;    0.040755;   -0.056184;    0.036940;   -0.033276;   -0.035942;    0.037106;   -0.003831;    0.004706;   -0.003597;   -0.041352;    0.009552;    0.011879;   -0.045324;   -0.002815;    0.006760;   -0.003854;    0.007183;    0.000931;    0.012694;    0.020506;   -0.047028;    0.042779;   -0.007228;   -0.009403;    0.029322;   -0.018435;    0.010284;   -0.035934;    0.036950;   -0.036820;    0.004326;    0.010103;   -0.029475;    0.035767;   -0.023523;   -0.003320;    0.008219;   -0.023155;    0.002079;    0.024002;   -0.008128;    0.001955;    0.031345;   -0.016713;   -0.012886;    0.029774;   -0.014331;    0.010110;
113;    0.006584;    0.045330;    0.079438;   -0.028050;   -0.093336;    0.011149;    0.003074;   -0.047444;    0.074174;    0.125984;    0.079884;   -0.097060;   -0.094645;   -0.042272;   -0.124408;   -0.072006;    0.114153;    0.114038;   -0.033667;    0.008054;   -0.126235;    0.122968;   -0.022513;   -0.032156;   -0.065424;   -0.084822;    0.226223;    0.111576;    0.075795;   -0.092781;   -0.160288;   -0.022129;    0.043618;    0.014794;    0.023021;   -0.125524;    0.049025;    0.148120;   -0.101368;    0.042216;   -0.118044;   -0.063917;    0.065056;    0.012384;    0.055986;    0.039832;   -0.143795;    0.092313;   -0.053415;   -0.122546;    0.132170;    0.059009;    0.099042;   -0.136111;    0.017958;    0.119066;   -0.127294;   -0.058073;    0.120920;    0.137400;    0.080587;    0.021305;    0.068672;    0.069346;   -0.059533;    0.050689;    0.053288;    0.041596;    0.008581;   -0.100641;   -0.053797;    0.017364;    0.185856;    0.205492;   -0.052734;   -0.122522;   -0.001666;   -0.141095;   -0.087307;   -0.036817;   -0.131754;   -0.104669;   -0.030801;   -0.111260;   -0.121313;   -0.088458;   -0.012462;   -0.137870;   -0.202698;    0.144182;   -0.028307;   -0.072102;    0.040394;    0.138643;    0.096768;   -0.098601;    0.014374;   -0.021093;    0.097219;    0.117742;   -0.006769;    0.000890;    0.061076;    0.041393;    0.098216;    0.002612;   -0.030036;    0.006943;   -0.002811;   -0.009700;   -0.036839;    0.092634;    0.017778;   -0.052256;   -0.072721;   -0.002862;    0.062825;   -0.048395;   -0.085118;    0.007261;    0.036863;   -0.018684;   -0.025066;   -0.006162;   -0.028900;   -0.053106;    0.043934;    0.007686;    0.007384;    0.041326;   -0.024881;   -0.015473;    0.072757;   -0.109563;   -0.001076;    0.045206;   -0.039059;    0.095274;   -0.045190;    0.012198;   -0.007707;   -0.037646;    0.027911;    0.006360;   -0.004066;   -0.020059;    0.027208;   -0.000896;    0.015473;   -0.008252;    0.038357;   -0.035468;    0.027963;    0.003661;    0.012848;    0.030379;    0.009959;    0.000248;   -0.010845;    0.021891;    0.006353;    0.014046;   -0.000177;    0.005977;   -0.021335;    0.002727;   -0.017181;    0.005746;   -0.008477;    0.008731;    0.029639;   -0.044326;    0.030923;   -0.021767;    0.029838;    0.016320;   -0.048178;    0.038517;   -0.007218;    0.010387;    0.011824;
114;   -0.004544;    0.033887;    0.006275;   -0.046542;    0.050496;    0.050698;   -0.009599;   -0.013216;   -0.021101;   -0.038410;    0.004438;    0.016152;   -0.047620;    0.015787;    0.046173;   -0.082671;   -0.038253;    0.117298;    0.012982;   -0.066764;    0.014857;   -0.017170;    0.106932;    0.063639;    0.020983;    0.071726;    0.071767;   -0.067766;   -0.266217;   -0.055049;    0.047123;    0.012889;    0.103613;   -0.001180;   -0.120413;    0.059654;   -0.014018;   -0.162604;   -0.078359;    0.087971;    0.179732;    0.135968;    0.093683;    0.062817;    0.044655;   -0.110639;   -0.106851;    0.047086;   -0.000239;   -0.086807;    0.029800;    0.070776;   -0.089728;   -0.237203;   -0.143319;   -0.086034;   -0.070079;    0.137985;    0.121434;   -0.070561;    0.048573;    0.096325;   -0.033326;   -0.014008;   -0.000133;   -0.115397;   -0.099073;    0.026573;   -0.055158;   -0.007776;    0.112381;    0.111938;   -0.002353;   -0.035013;    0.033315;    0.074457;    0.138162;    0.087425;   -0.042903;   -0.071456;   -0.011187;    0.004606;   -0.003352;   -0.039012;   -0.138258;   -0.086235;   -0.037505;   -0.131876;   -0.070877;   -0.022888;   -0.005187;   -0.011753;    0.140905;    0.120486;   -0.145603;    0.006842;    0.129407;    0.078434;    0.012076;   -0.017348;    0.075034;    0.196541;    0.141163;   -0.037204;   -0.104994;    0.063954;   -0.011501;   -0.122889;    0.162661;    0.000685;   -0.101563;    0.135213;   -0.074852;   -0.091150;    0.186616;   -0.109031;   -0.109423;   -0.016829;   -0.091185;    0.061437;   -0.004383;   -0.077920;    0.049745;   -0.041712;   -0.054469;    0.057019;    0.000584;   -0.024656;    0.030784;   -0.034057;    0.062464;    0.126797;   -0.057508;    0.044687;    0.026379;   -0.050018;    0.039494;    0.011059;   -0.021027;    0.047485;   -0.001771;   -0.004365;   -0.018951;    0.010352;   -0.004507;    0.001056;    0.004964;    0.016529;   -0.021901;    0.016921;   -0.012652;   -0.003955;    0.018228;   -0.013649;    0.024957;   -0.030909;    0.013015;    0.005267;   -0.007311;    0.012277;   -0.023853;   -0.002628;   -0.040376;    0.024446;   -0.012858;   -0.006220;    0.015098;   -0.033060;    0.023411;   -0.010046;   -0.021599;    0.012636;   -0.046841;    0.033244;   -0.014959;    0.008386;    0.002973;    0.001537;   -0.009634;    0.010164;   -0.004519;
115;   -0.021934;   -0.091188;   -0.040024;   -0.003619;    0.087501;    0.061898;   -0.049014;    0.000979;    0.084720;    0.127312;    0.003958;   -0.114835;   -0.137523;   -0.107983;   -0.037534;    0.185971;    0.117343;    0.005011;   -0.017438;   -0.107552;   -0.108228;   -0.001845;    0.027483;    0.006557;    0.050383;    0.126530;    0.141235;   -0.132646;   -0.197517;   -0.061864;   -0.011535;   -0.016361;    0.017274;    0.138110;    0.159566;   -0.095670;   -0.097327;    0.083276;   -0.045933;   -0.081879;    0.071644;    0.184380;    0.072021;   -0.008083;    0.006141;   -0.125604;   -0.000168;    0.165426;    0.093878;   -0.003048;   -0.054353;   -0.153503;   -0.075205;    0.081925;    0.065954;   -0.032356;   -0.019510;    0.069822;    0.050513;    0.039399;   -0.043625;   -0.160031;   -0.111389;   -0.004009;    0.004159;   -0.022756;    0.049795;    0.038876;   -0.008919;    0.005245;   -0.000124;   -0.046409;    0.008547;   -0.150618;   -0.068126;    0.117693;   -0.080229;   -0.099398;    0.185363;    0.054696;   -0.038926;    0.104288;   -0.019318;   -0.101284;   -0.037385;    0.019310;   -0.050447;    0.064559;    0.183416;   -0.049178;   -0.011203;    0.043225;   -0.038357;   -0.004332;    0.043333;   -0.067784;   -0.002621;   -0.002855;    0.117112;    0.124189;   -0.057332;   -0.031032;    0.024712;    0.073579;    0.013374;    0.000039;   -0.039976;   -0.071116;    0.107188;   -0.070103;    0.030151;    0.048673;   -0.125705;    0.058122;   -0.031155;   -0.034857;    0.093302;   -0.048622;   -0.068713;    0.054942;   -0.158579;    0.233495;   -0.032859;   -0.090384;    0.093619;   -0.115906;    0.034852;    0.021116;    0.002834;   -0.005406;   -0.042169;   -0.006505;    0.016000;    0.006276;   -0.044464;    0.029141;   -0.034417;    0.010084;    0.007020;    0.028217;   -0.039994;    0.017418;    0.017385;   -0.053443;    0.093222;   -0.108025;    0.093228;   -0.027712;   -0.025431;    0.039772;   -0.037312;    0.009291;    0.002748;    0.034020;   -0.039542;    0.032733;   -0.003821;   -0.033267;    0.037578;    0.003358;    0.000746;   -0.032986;   -0.015966;    0.023283;    0.024932;   -0.010581;   -0.019970;    0.010140;   -0.026905;    0.017612;   -0.025620;   -0.026296;    0.041090;   -0.041386;    0.039259;   -0.050986;    0.006709;    0.023750;   -0.033841;    0.019173;   -0.022942;
116;   -0.084608;   -0.000655;   -0.062076;    0.066184;   -0.003345;   -0.079676;    0.047220;    0.062048;    0.024552;   -0.056768;    0.028530;    0.163824;    0.076880;   -0.113214;   -0.141092;   -0.030303;    0.030122;   -0.069695;   -0.001783;   -0.003079;   -0.222756;   -0.028120;    0.111393;   -0.051058;    0.011111;    0.083958;   -0.076521;   -0.046141;    0.268057;    0.131967;   -0.226244;   -0.021248;    0.197963;    0.100414;    0.008728;   -0.033059;   -0.095256;   -0.162113;   -0.088532;    0.042434;    0.002730;   -0.003265;   -0.019735;   -0.000237;    0.039410;    0.023243;   -0.056415;    0.062403;    0.112410;    0.168528;    0.162837;   -0.002307;    0.011284;    0.113093;    0.059122;   -0.099550;   -0.038401;    0.095809;    0.091767;    0.091902;   -0.077830;   -0.188719;   -0.089995;   -0.055319;   -0.116180;    0.062726;   -0.069251;   -0.153038;    0.038210;    0.013294;    0.036799;    0.068917;    0.030637;   -0.072414;   -0.012225;    0.034083;    0.026942;    0.014900;    0.026259;    0.003859;   -0.025980;    0.036860;    0.136694;    0.041407;   -0.181008;   -0.034451;    0.073835;   -0.005435;   -0.035288;    0.032911;   -0.042789;    0.009480;    0.084191;   -0.086885;   -0.036275;    0.071944;   -0.008835;   -0.083140;    0.057572;    0.089805;   -0.010385;   -0.155700;   -0.002283;    0.055846;   -0.010937;   -0.009792;   -0.074569;    0.061077;    0.138964;   -0.096721;   -0.034692;    0.056323;   -0.097611;   -0.047214;    0.095284;    0.040265;   -0.117339;    0.055107;    0.062181;   -0.123257;    0.069765;   -0.125299;    0.033713;   -0.015543;   -0.018961;    0.034314;   -0.125980;    0.089335;    0.011895;   -0.024826;   -0.028385;    0.019265;    0.014152;    0.013252;   -0.033747;   -0.015139;    0.006135;    0.045968;    0.062020;   -0.059720;    0.043524;    0.000648;   -0.011936;   -0.023996;    0.008371;    0.017876;   -0.072035;    0.074458;   -0.013213;   -0.000006;   -0.003934;   -0.037323;    0.009248;   -0.016642;    0.046067;   -0.036651;    0.026598;   -0.003338;   -0.014975;    0.052865;   -0.042348;    0.050393;   -0.011406;    0.018420;   -0.018969;    0.009231;    0.018612;   -0.025107;    0.026216;   -0.048612;    0.048599;    0.004537;   -0.012701;    0.006212;   -0.018317;    0.032967;   -0.032129;    0.000153;    0.003910;    0.014528;    0.011481;
117;   -0.009061;    0.054141;   -0.007573;   -0.054479;   -0.135516;   -0.121053;    0.001573;    0.034773;    0.023219;    0.081366;    0.030557;    0.058166;    0.069828;   -0.025898;    0.026860;    0.105064;    0.005356;   -0.123734;   -0.045721;    0.035589;    0.066431;   -0.008158;    0.047425;   -0.034911;    0.006047;    0.027526;   -0.193210;    0.050932;   -0.033658;   -0.115864;    0.089534;    0.121403;    0.176322;    0.247917;   -0.142345;   -0.274102;   -0.140022;   -0.171023;    0.117238;    0.191151;    0.004580;   -0.101147;    0.041392;    0.087213;   -0.069865;   -0.105541;   -0.123446;    0.134076;    0.177457;   -0.064188;   -0.030017;    0.126271;   -0.036041;   -0.014759;    0.070656;    0.007481;   -0.085185;   -0.186576;   -0.100373;    0.181928;    0.116471;   -0.013762;   -0.002743;   -0.110012;   -0.076833;   -0.014703;    0.069042;    0.006602;   -0.120322;   -0.060728;    0.001559;   -0.086673;   -0.054805;    0.135822;    0.091488;   -0.005156;   -0.003746;    0.018995;   -0.002811;    0.030617;    0.067121;    0.078646;    0.100643;   -0.041678;   -0.007009;   -0.000233;   -0.020308;    0.003693;   -0.121201;    0.002199;    0.087780;   -0.046586;   -0.066589;    0.003461;   -0.002854;   -0.001630;   -0.025951;    0.058161;   -0.024721;   -0.040295;    0.042719;   -0.032071;   -0.027438;   -0.023840;   -0.071260;    0.045879;    0.133648;   -0.071791;    0.019495;    0.080194;   -0.003036;   -0.047255;    0.022239;    0.095586;   -0.066227;    0.010243;    0.053419;   -0.004579;    0.031348;    0.064675;   -0.090575;    0.018988;   -0.064648;    0.022812;    0.025986;   -0.030980;    0.093450;   -0.077905;    0.098945;   -0.064443;   -0.059200;    0.137922;   -0.086420;    0.050621;   -0.034608;   -0.014637;   -0.009153;   -0.028675;    0.028826;   -0.043505;   -0.022062;   -0.012964;   -0.016798;    0.011483;    0.014668;   -0.014228;    0.016918;   -0.008938;    0.018523;   -0.015201;   -0.009815;    0.027085;   -0.046800;    0.056531;   -0.031075;    0.013333;    0.013162;   -0.050826;    0.040240;   -0.027464;    0.020844;   -0.005703;   -0.003054;    0.011475;   -0.014065;    0.048605;   -0.023603;    0.045282;   -0.028688;   -0.001130;    0.031786;   -0.022379;    0.027254;   -0.039562;    0.036533;   -0.016670;    0.012772;   -0.011129;    0.004153;   -0.006756;   -0.000529;
118;   -0.021604;    0.024491;    0.038003;    0.012280;    0.040298;   -0.009969;   -0.097743;   -0.035050;    0.026656;    0.027818;   -0.102707;   -0.040739;    0.182231;    0.134733;   -0.031559;   -0.158237;   -0.011762;    0.022149;   -0.060630;    0.015164;   -0.012804;    0.008061;    0.048778;    0.026661;    0.025792;   -0.157677;   -0.196398;    0.197875;    0.207612;    0.009625;   -0.079139;   -0.131443;   -0.019034;    0.058185;   -0.046127;    0.020024;   -0.020165;    0.022311;    0.180990;    0.004229;   -0.058817;   -0.013693;   -0.041307;   -0.067177;    0.127681;    0.184732;    0.026108;   -0.069999;    0.063398;   -0.081982;   -0.187212;    0.063377;   -0.063989;   -0.146627;   -0.021954;   -0.129207;   -0.195409;    0.103898;    0.171819;   -0.084980;   -0.025947;    0.031021;   -0.033144;    0.031372;    0.046740;   -0.067847;    0.241045;    0.290363;    0.004593;    0.048334;    0.040507;    0.056122;   -0.086425;   -0.141027;    0.032939;    0.124431;    0.040964;    0.018187;    0.080451;    0.070639;    0.008195;    0.029004;   -0.023875;   -0.111217;   -0.186047;   -0.072807;    0.099661;   -0.020984;   -0.019826;   -0.015782;   -0.058124;   -0.024959;   -0.055171;   -0.108383;   -0.005507;    0.061723;   -0.014355;    0.083170;    0.053123;    0.010377;   -0.082264;   -0.062084;   -0.007774;   -0.034113;    0.063185;    0.005929;   -0.074460;   -0.043017;    0.066665;   -0.022558;   -0.024314;   -0.027110;   -0.057458;    0.081891;    0.056710;   -0.043935;    0.028808;    0.035568;   -0.038658;    0.037330;   -0.084324;    0.105264;   -0.038799;    0.014506;   -0.003333;   -0.060371;    0.099539;   -0.031727;    0.006683;    0.018483;   -0.021638;    0.001557;    0.060975;   -0.064228;   -0.013379;    0.019859;   -0.025743;    0.002014;   -0.005747;    0.016026;   -0.021462;   -0.021354;   -0.012592;   -0.012895;    0.012841;   -0.075361;    0.043368;    0.018180;   -0.015321;    0.049082;   -0.044124;    0.002980;   -0.020751;    0.025503;    0.013121;    0.012210;    0.013240;   -0.016485;    0.012749;    0.004406;    0.018138;   -0.012338;    0.004641;   -0.008924;    0.035788;    0.013595;   -0.004201;    0.012455;   -0.022079;    0.034785;   -0.038127;    0.008579;    0.012401;   -0.000916;    0.025627;   -0.003400;   -0.010056;   -0.007255;    0.004901;   -0.005014;    0.007259;
119;   -0.019965;    0.099797;    0.059732;   -0.156085;   -0.060951;    0.098047;    0.059331;    0.070634;    0.062361;    0.051636;   -0.148502;   -0.192865;    0.070114;    0.120228;   -0.087936;   -0.162157;    0.035744;    0.023400;   -0.055944;    0.041660;    0.059862;   -0.040583;    0.055665;    0.068909;   -0.088679;    0.088022;    0.131677;   -0.084334;    0.005020;    0.146064;    0.104205;   -0.054686;   -0.179910;   -0.053805;   -0.008034;   -0.062698;   -0.055913;   -0.085183;    0.007738;    0.029925;    0.003398;    0.058129;   -0.018460;   -0.059144;    0.079961;   -0.038628;   -0.099048;    0.100562;    0.090328;   -0.029798;    0.024464;   -0.029697;   -0.121204;    0.033550;   -0.005313;   -0.102862;    0.008798;   -0.084304;   -0.107372;    0.167337;    0.174546;    0.119571;    0.004634;   -0.208762;   -0.079755;    0.110220;   -0.051039;   -0.067824;    0.173990;    0.052708;   -0.129977;   -0.026226;    0.185606;   -0.106045;   -0.173975;    0.096386;    0.067820;   -0.013875;    0.048127;    0.150179;    0.079071;    0.010710;    0.038327;    0.115171;   -0.006860;   -0.105551;    0.070806;    0.052080;    0.030199;    0.092553;   -0.160173;   -0.040809;   -0.026274;   -0.107964;    0.095780;    0.051657;   -0.117496;    0.024443;   -0.005727;   -0.224117;   -0.040002;    0.017289;   -0.064989;    0.078161;    0.035386;    0.058278;    0.037994;   -0.125310;   -0.009080;    0.032603;   -0.074554;    0.013429;    0.053445;   -0.034264;    0.091575;    0.011061;   -0.038514;    0.023081;   -0.025407;   -0.034925;    0.037614;    0.004082;    0.021605;    0.004564;    0.002488;    0.066436;   -0.037651;    0.002442;   -0.002273;    0.006036;   -0.035007;    0.010515;    0.074035;   -0.089901;    0.023905;   -0.002700;    0.027427;    0.052846;   -0.093260;   -0.003367;    0.016724;   -0.009039;    0.029242;   -0.005170;   -0.024866;   -0.027843;    0.023122;   -0.036535;    0.016707;    0.006102;   -0.024304;   -0.001458;   -0.012223;    0.034372;   -0.031615;    0.010766;   -0.043357;    0.040230;   -0.001319;   -0.005886;    0.036187;   -0.039623;   -0.008233;    0.014889;   -0.003304;    0.009524;    0.014893;   -0.021895;   -0.018713;    0.015207;   -0.008608;    0.027484;   -0.014235;   -0.004865;    0.001065;   -0.002208;    0.000430;    0.026344;   -0.014172;   -0.013203;    0.009392;
120;   -0.020316;   -0.057819;    0.043071;    0.065830;   -0.070591;   -0.066760;    0.073549;    0.067606;    0.033408;   -0.046090;    0.046686;    0.104074;   -0.059874;   -0.119563;   -0.154689;    0.046658;   -0.007995;    0.054668;    0.068952;   -0.164368;    0.076340;    0.099325;   -0.093412;    0.035881;   -0.015494;   -0.114802;    0.206356;    0.162517;    0.022532;   -0.018522;   -0.069050;    0.000537;    0.018709;   -0.186105;   -0.131933;    0.094410;    0.066473;   -0.017260;   -0.000654;   -0.053363;   -0.048159;    0.075584;   -0.073866;   -0.068056;    0.107049;    0.084581;    0.038545;   -0.052855;    0.021545;    0.104104;   -0.000877;   -0.003155;    0.107280;   -0.012712;   -0.126296;   -0.007141;    0.166254;    0.084830;   -0.054028;    0.083515;    0.094600;   -0.030128;   -0.099863;   -0.100531;   -0.082913;    0.056309;    0.044416;   -0.136627;   -0.125656;   -0.060017;   -0.020420;    0.060256;    0.050193;    0.000761;    0.059714;    0.159650;    0.056761;   -0.155708;    0.026881;    0.046588;    0.010537;    0.159673;    0.170485;    0.073799;   -0.070878;    0.074241;   -0.014052;   -0.113380;    0.018710;   -0.071381;   -0.021108;    0.054160;   -0.019054;   -0.047115;   -0.007593;   -0.046719;   -0.031755;   -0.077880;   -0.151060;   -0.171656;   -0.010365;    0.108641;    0.005126;   -0.110246;    0.007679;    0.054385;   -0.098582;    0.027048;    0.117507;   -0.044223;    0.004877;   -0.005692;    0.003273;    0.127025;    0.002494;   -0.051538;    0.064894;   -0.000721;   -0.036384;    0.063574;   -0.097389;    0.083954;   -0.105742;    0.052491;   -0.000058;   -0.058654;    0.198882;   -0.167343;    0.029911;    0.014479;   -0.110902;    0.114598;   -0.060735;    0.032399;   -0.036317;   -0.013566;    0.027380;   -0.038118;    0.023938;   -0.083359;    0.080080;   -0.028365;   -0.053851;    0.052292;   -0.084186;    0.035838;   -0.004903;   -0.024554;    0.007569;    0.005781;   -0.012163;    0.000386;   -0.017892;   -0.007924;    0.014963;    0.013924;   -0.005123;    0.006647;    0.025506;   -0.010926;    0.030072;   -0.029078;    0.035815;   -0.007274;   -0.008584;    0.043822;   -0.033225;    0.059760;   -0.031662;    0.021129;   -0.010861;   -0.011495;    0.029998;   -0.038600;    0.028406;   -0.023922;    0.018423;    0.004476;    0.009347;   -0.019722;    0.003409;
121;   -0.039499;   -0.164343;   -0.120828;   -0.062940;   -0.070191;    0.040210;    0.136204;    0.173868;    0.154162;   -0.003430;   -0.065630;   -0.123985;   -0.146447;   -0.018146;    0.185631;    0.084899;    0.106176;    0.027630;   -0.070403;   -0.083918;   -0.209262;    0.047534;    0.023175;   -0.005156;    0.089551;    0.046767;    0.036426;    0.132568;   -0.046779;   -0.204817;    0.014921;    0.064298;    0.047545;    0.059157;    0.037581;    0.055941;   -0.109141;   -0.153179;   -0.000542;   -0.030791;   -0.036890;   -0.084863;   -0.028986;    0.111533;    0.105239;    0.096633;    0.043055;   -0.004732;    0.059753;    0.063900;    0.035974;    0.111216;   -0.006773;   -0.126446;    0.066931;    0.104179;    0.010932;    0.076371;   -0.018602;   -0.215532;   -0.107424;    0.036202;   -0.021396;   -0.073318;   -0.071011;    0.010563;    0.063496;    0.063224;    0.062409;   -0.041125;   -0.129845;   -0.093099;   -0.057305;   -0.001539;    0.013958;    0.052441;    0.121209;    0.039358;   -0.108540;    0.002135;    0.190117;    0.140551;    0.068964;    0.083461;    0.008965;    0.067337;    0.080776;   -0.098816;   -0.031543;    0.136513;   -0.044849;    0.059671;    0.043428;   -0.130429;    0.038901;   -0.048693;   -0.032403;    0.012612;    0.022829;   -0.052766;    0.002331;    0.120822;   -0.038360;   -0.152276;   -0.076114;   -0.123744;   -0.090322;    0.059469;   -0.115162;   -0.050751;    0.034194;   -0.035450;    0.018957;    0.025303;   -0.067758;    0.024327;   -0.005295;   -0.022145;    0.045437;    0.033192;    0.075965;   -0.083633;    0.069943;   -0.027570;    0.001922;    0.033156;   -0.107853;    0.040549;   -0.082887;    0.029495;    0.034695;   -0.041971;    0.117561;   -0.066758;   -0.005043;   -0.003384;    0.007702;    0.062049;   -0.070460;    0.082826;   -0.039267;   -0.015925;    0.017467;   -0.041050;    0.031075;   -0.056415;    0.039646;   -0.041328;    0.010426;   -0.041436;   -0.000531;    0.011746;   -0.034845;    0.049065;   -0.041184;    0.075036;   -0.040243;    0.004283;    0.002186;   -0.021578;    0.042749;   -0.020394;    0.010946;   -0.003371;    0.006664;   -0.002951;    0.001710;   -0.017504;   -0.006475;   -0.001041;   -0.005895;   -0.000916;   -0.010545;    0.004455;    0.008010;    0.015018;   -0.013819;   -0.010616;   -0.002169;   -0.007087;    0.019068;
122;    0.350560;    0.042505;   -0.182559;   -0.145482;    0.022611;    0.030945;   -0.035921;   -0.099155;   -0.030566;   -0.038887;    0.131053;    0.048928;   -0.059053;    0.145813;   -0.066052;   -0.101785;    0.061019;    0.013073;    0.060315;    0.127315;   -0.162286;    0.142681;    0.034221;   -0.068493;   -0.021420;   -0.151792;   -0.069880;    0.018216;    0.010872;    0.012291;    0.097951;    0.086071;   -0.025545;   -0.111563;   -0.020193;    0.023654;   -0.011122;    0.005595;    0.087414;    0.164616;   -0.043158;   -0.125742;   -0.130367;   -0.106221;    0.002757;   -0.043508;   -0.134061;    0.018803;    0.127925;    0.014402;   -0.037803;   -0.051049;    0.033739;    0.033779;    0.038905;    0.079485;    0.088700;    0.149552;    0.044276;   -0.051359;   -0.056814;    0.036262;   -0.006693;   -0.188721;   -0.236373;   -0.083713;   -0.086212;   -0.086817;    0.077669;    0.089781;    0.111224;   -0.064807;    0.067981;   -0.012130;   -0.075883;    0.059377;    0.033645;   -0.033830;    0.113878;   -0.002250;   -0.034800;    0.087764;   -0.117486;   -0.124904;   -0.017494;    0.003212;   -0.028325;    0.047292;    0.005315;   -0.119272;    0.088204;    0.067533;   -0.065831;    0.017968;    0.058581;   -0.010084;    0.042576;   -0.086262;   -0.004591;    0.053134;   -0.019239;    0.124264;    0.176704;   -0.063104;   -0.134783;    0.045587;    0.076020;    0.040305;   -0.004694;   -0.018460;    0.045713;    0.029832;    0.011985;   -0.001481;   -0.021275;    0.017301;    0.041262;    0.002484;    0.009868;   -0.001737;    0.022004;   -0.006554;   -0.019652;    0.010548;    0.019346;    0.042220;   -0.040784;    0.050164;   -0.020897;    0.017667;    0.021668;   -0.094958;    0.038427;   -0.008904;   -0.007258;    0.012694;   -0.012606;    0.006127;   -0.003063;    0.010749;   -0.045698;    0.003413;    0.001360;   -0.029254;    0.034496;   -0.006818;   -0.009406;    0.040522;   -0.072966;    0.061943;   -0.058727;   -0.005165;    0.026642;   -0.026511;    0.021701;   -0.014165;    0.018934;   -0.033778;    0.053233;   -0.043970;    0.050566;   -0.066588;    0.028262;   -0.004359;    0.008052;    0.065746;   -0.095422;    0.090628;   -0.086675;    0.022254;    0.015323;   -0.053354;    0.040265;   -0.046041;    0.027547;   -0.014089;   -0.016036;    0.005191;   -0.013735;   -0.005494;   -0.007908;
123;    0.054753;    0.030962;   -0.038949;    0.074313;   -0.038142;   -0.148793;    0.008078;    0.151706;    0.117157;   -0.014373;   -0.014746;   -0.029463;   -0.077088;   -0.126809;   -0.004712;   -0.006151;    0.023382;   -0.019292;   -0.010749;    0.060662;   -0.076916;    0.037804;   -0.098072;   -0.065519;    0.107855;   -0.013711;   -0.019738;    0.068522;   -0.117041;    0.025286;    0.139493;    0.073291;    0.066810;   -0.135132;   -0.123495;    0.043666;    0.088756;    0.088880;    0.008543;   -0.167643;    0.046587;    0.024584;   -0.001453;    0.040330;   -0.231201;   -0.147142;    0.146814;   -0.081352;    0.085947;    0.096662;   -0.138507;    0.068206;    0.006515;   -0.067121;    0.012093;   -0.062922;   -0.166476;   -0.055260;    0.026270;    0.152069;    0.133620;   -0.135172;   -0.250133;   -0.125811;   -0.013176;   -0.028297;    0.072437;    0.155415;    0.147243;    0.114006;    0.131140;    0.247432;    0.152886;    0.035321;    0.026944;   -0.068073;   -0.019530;    0.088038;   -0.065152;   -0.062439;    0.099029;   -0.030345;   -0.179924;    0.048678;   -0.043250;   -0.055350;    0.019226;   -0.052288;    0.037597;    0.052439;    0.004154;    0.009683;    0.012168;    0.012004;    0.042449;   -0.041368;   -0.002645;   -0.084350;   -0.020579;    0.011260;   -0.102271;   -0.124043;    0.051920;    0.056535;    0.033103;    0.049483;   -0.028726;    0.033961;   -0.010496;    0.025298;   -0.011003;   -0.000842;    0.061068;   -0.020024;    0.032538;    0.031757;    0.007946;    0.013072;   -0.040975;   -0.074025;    0.076433;   -0.058430;    0.026018;   -0.007783;   -0.004831;    0.015324;   -0.012626;    0.046811;   -0.027669;   -0.011473;   -0.027293;   -0.004252;   -0.029080;    0.037903;   -0.004634;   -0.006299;   -0.002616;    0.017640;    0.001320;   -0.045809;    0.010392;   -0.034930;    0.041575;   -0.029660;    0.020828;   -0.030619;   -0.000073;    0.019487;   -0.024986;   -0.005704;   -0.008397;    0.010959;   -0.036780;    0.048635;   -0.056896;    0.072039;   -0.071526;    0.015477;    0.058082;   -0.118331;    0.096641;   -0.093295;    0.071878;   -0.047762;   -0.005293;    0.020639;   -0.020453;    0.020873;   -0.018567;    0.021663;   -0.029839;    0.046873;   -0.045468;    0.067670;   -0.042440;    0.035551;    0.005636;   -0.014019;    0.021635;   -0.019733;    0.026432;
124;    0.029913;    0.202239;    0.164587;    0.023405;   -0.118867;   -0.128684;   -0.013348;    0.021485;    0.035190;   -0.017476;    0.064218;    0.042996;   -0.142885;   -0.153947;   -0.019165;    0.013734;   -0.021584;    0.003552;   -0.018801;    0.002671;    0.038543;   -0.005446;   -0.004961;    0.026934;   -0.034891;    0.007873;    0.035692;   -0.086678;   -0.005658;    0.130999;   -0.051698;   -0.167429;    0.037243;    0.154798;    0.052352;   -0.092159;    0.044399;    0.030394;   -0.107359;    0.110058;   -0.000904;   -0.134510;    0.071169;    0.012936;   -0.150500;    0.135682;    0.020799;   -0.091454;    0.066688;   -0.008770;   -0.109540;    0.006395;    0.156086;    0.037692;   -0.010839;    0.128516;    0.117267;   -0.077707;   -0.113102;   -0.049082;   -0.047520;    0.001021;    0.134265;    0.075294;   -0.164969;   -0.145784;    0.009947;    0.143099;    0.189352;    0.057185;   -0.027216;   -0.004568;   -0.065361;   -0.112960;    0.030906;    0.081351;    0.019618;   -0.140829;   -0.093427;   -0.022865;    0.009797;    0.014581;   -0.076054;   -0.092925;   -0.000882;   -0.022386;   -0.050477;    0.081234;    0.092587;    0.023716;   -0.010252;    0.040729;    0.021958;   -0.063538;   -0.140579;    0.041843;   -0.004971;    0.015927;    0.206644;   -0.149346;   -0.149437;    0.176963;   -0.072223;   -0.121477;   -0.010086;    0.115439;    0.063570;   -0.037432;    0.111058;   -0.122524;   -0.030419;    0.042926;   -0.140183;    0.046349;    0.033450;   -0.059112;   -0.027060;    0.026832;   -0.052306;    0.025760;    0.063775;   -0.046203;    0.057817;   -0.003761;   -0.031553;    0.080751;    0.024649;   -0.013392;   -0.017904;   -0.013134;    0.011162;   -0.026235;    0.038842;    0.042531;   -0.042185;    0.007501;   -0.018947;   -0.030343;    0.044468;   -0.035323;   -0.023822;    0.043237;   -0.008411;    0.025804;   -0.014330;    0.024838;   -0.027242;   -0.013648;    0.037909;   -0.065546;    0.048363;   -0.019204;   -0.002676;    0.068878;   -0.069328;    0.077946;   -0.063760;    0.019911;    0.008355;   -0.024185;    0.062887;   -0.047353;    0.050900;   -0.005346;    0.001040;   -0.000052;    0.009511;   -0.023412;    0.033136;   -0.002022;   -0.031190;    0.056610;   -0.040715;    0.044936;   -0.018953;    0.031302;   -0.044138;    0.036955;   -0.014606;    0.005009;    0.006634;
125;    0.046783;    0.066073;    0.030012;    0.029876;    0.043854;    0.099645;    0.028775;   -0.041199;   -0.014327;   -0.008684;   -0.089634;    0.012010;    0.006854;   -0.209681;   -0.049699;   -0.029355;   -0.005263;   -0.016758;   -0.063405;   -0.016577;    0.025531;    0.035475;    0.053995;   -0.073064;    0.084575;    0.093831;   -0.169291;    0.214690;    0.054691;   -0.320497;    0.012560;    0.143175;   -0.156698;   -0.004871;    0.108736;   -0.021983;    0.020331;    0.060268;    0.021054;   -0.045966;    0.156118;   -0.001108;   -0.050850;    0.114667;   -0.038940;   -0.023069;    0.020832;   -0.114813;   -0.123311;   -0.004748;   -0.055584;   -0.049923;   -0.028770;   -0.141912;   -0.095966;    0.123604;    0.134289;    0.044149;    0.041271;    0.020797;   -0.212856;   -0.033192;    0.208987;   -0.037073;   -0.089422;    0.176273;    0.095318;   -0.113137;    0.048712;   -0.026818;   -0.034588;    0.059555;    0.189371;    0.046730;    0.030814;    0.138920;   -0.036276;    0.001954;    0.055642;    0.033095;   -0.091943;   -0.087461;    0.015670;    0.014128;    0.021143;   -0.070658;    0.043470;    0.078491;   -0.010234;    0.023737;   -0.005423;   -0.022617;    0.077488;    0.019915;   -0.049634;    0.118595;   -0.071756;   -0.084242;    0.029182;   -0.068748;   -0.169659;   -0.154188;   -0.012757;    0.090676;   -0.145887;   -0.009215;    0.092171;   -0.162870;    0.126215;    0.075768;   -0.063417;    0.049514;    0.027393;   -0.002820;    0.063179;   -0.006745;   -0.057368;   -0.015888;    0.009087;    0.094951;   -0.026691;   -0.001821;    0.039863;   -0.057512;    0.007999;    0.010664;   -0.036258;    0.029574;    0.019370;   -0.026801;    0.019611;    0.041450;   -0.035941;    0.042420;   -0.098116;   -0.018014;    0.059186;   -0.047069;    0.017030;   -0.001735;   -0.028669;    0.016384;    0.021979;   -0.015499;   -0.028845;    0.002032;    0.014047;   -0.010244;    0.008189;   -0.018034;   -0.003926;    0.010061;    0.003651;    0.008643;   -0.006012;   -0.013056;   -0.018284;   -0.004860;    0.006315;   -0.019650;    0.024917;   -0.003911;    0.000387;    0.005942;   -0.022125;    0.018428;   -0.029642;    0.019018;   -0.034668;   -0.000143;    0.030206;   -0.010454;    0.020406;   -0.025983;    0.032333;   -0.008406;    0.000279;   -0.004021;    0.010506;   -0.014108;    0.027424;
126;   -0.158863;   -0.047946;    0.003063;    0.105379;    0.052629;   -0.008970;   -0.022678;   -0.069963;   -0.027773;    0.090831;    0.039258;   -0.040839;   -0.035045;   -0.048957;    0.092763;    0.166103;   -0.084341;   -0.049585;    0.126621;   -0.056662;    0.003583;    0.108676;   -0.059035;   -0.067120;    0.050591;   -0.054036;   -0.020730;    0.140305;   -0.015312;   -0.116247;    0.062921;    0.040425;   -0.091896;   -0.054058;   -0.043386;   -0.026791;    0.065502;    0.072985;    0.123739;   -0.002887;   -0.081172;    0.005536;   -0.069632;   -0.097428;    0.056531;    0.060069;   -0.147273;    0.118977;   -0.028384;   -0.062442;    0.170531;   -0.147329;   -0.244197;    0.154323;    0.162768;   -0.022367;    0.063962;    0.007023;   -0.019766;    0.041529;    0.040626;    0.052440;    0.066143;   -0.018464;   -0.085539;   -0.092399;   -0.153835;    0.101810;    0.210831;    0.003628;    0.139114;    0.197923;   -0.105167;   -0.015351;    0.044331;   -0.056484;    0.086777;    0.048147;   -0.114100;    0.041853;    0.007171;   -0.141624;    0.047907;   -0.054883;   -0.199245;   -0.011536;   -0.019139;   -0.114271;    0.024960;   -0.034841;   -0.015040;    0.059575;   -0.014823;   -0.116125;   -0.027100;    0.136169;   -0.117594;   -0.105883;   -0.025796;   -0.009127;    0.141363;    0.050002;   -0.108623;    0.115830;   -0.018923;   -0.027112;    0.087395;   -0.100295;    0.075837;   -0.051150;    0.087750;    0.076670;   -0.088014;    0.089330;   -0.114391;   -0.021161;    0.078818;   -0.047949;    0.000227;    0.037325;   -0.018970;   -0.068726;    0.096974;   -0.005583;   -0.051876;    0.070488;   -0.053781;   -0.046056;    0.057001;   -0.006853;    0.019061;   -0.024884;   -0.029208;   -0.009733;    0.006247;    0.018068;   -0.027705;    0.011652;   -0.017752;   -0.002549;    0.025773;   -0.005449;    0.001043;    0.022799;   -0.032240;    0.010329;    0.011162;   -0.009678;   -0.000722;    0.006919;   -0.003785;    0.001889;    0.014108;   -0.006084;   -0.023625;    0.027601;   -0.017495;    0.029490;   -0.017277;    0.007076;    0.010405;   -0.008242;    0.031228;   -0.033414;    0.060033;   -0.039218;    0.013404;   -0.005024;    0.004663;    0.024926;   -0.034089;    0.039599;   -0.056663;    0.061026;   -0.029970;    0.013006;    0.001023;   -0.012541;    0.006971;   -0.005324;    0.010002;
127;   -0.120312;   -0.125382;   -0.028279;    0.138169;    0.077875;    0.068733;    0.169470;    0.041788;   -0.186486;   -0.073473;   -0.008554;   -0.129995;   -0.083961;    0.128052;    0.230398;   -0.086553;   -0.031161;    0.064168;   -0.167752;    0.055189;    0.098342;   -0.101816;    0.050710;    0.130589;   -0.005341;   -0.009139;    0.132965;    0.012907;   -0.066473;    0.016577;   -0.122326;   -0.131796;    0.101884;    0.110333;   -0.143702;    0.002582;    0.031370;   -0.088633;    0.072991;    0.016682;   -0.095341;   -0.034184;    0.011243;   -0.047697;   -0.023047;    0.020255;    0.011205;   -0.005821;    0.073805;   -0.013759;   -0.033778;    0.034946;    0.001577;   -0.076592;    0.028503;    0.229583;    0.199085;    0.064907;   -0.078309;   -0.023173;   -0.066042;   -0.146713;   -0.043140;   -0.027031;   -0.088075;    0.042926;    0.070614;   -0.064032;   -0.111844;   -0.001240;    0.230520;    0.105504;    0.123176;    0.077586;    0.083026;    0.037327;   -0.097345;   -0.032698;    0.134088;    0.039080;   -0.047794;    0.003612;   -0.127314;   -0.106591;   -0.045978;   -0.098173;   -0.029136;    0.025747;    0.000256;    0.029745;   -0.027386;    0.045804;   -0.099580;   -0.102476;    0.064090;   -0.106413;    0.042218;    0.053815;   -0.077175;   -0.011199;    0.049615;   -0.134753;   -0.068083;    0.094020;   -0.017551;    0.172391;    0.119915;   -0.108017;    0.072311;    0.035770;   -0.027278;    0.002091;    0.000067;    0.029570;   -0.105656;    0.065948;    0.010149;   -0.050043;    0.038813;   -0.081833;    0.069981;   -0.037785;   -0.016499;    0.014949;    0.002104;    0.029380;   -0.022933;    0.019412;   -0.040636;    0.058337;    0.018134;   -0.044662;    0.026299;   -0.082999;    0.015761;    0.021489;   -0.014406;   -0.012694;   -0.003659;   -0.000171;    0.025108;    0.010238;   -0.002872;    0.009798;   -0.017993;   -0.010319;   -0.018528;    0.022252;   -0.013127;    0.028345;   -0.038180;   -0.002396;    0.024144;   -0.035006;    0.015962;   -0.016478;   -0.016534;    0.011402;    0.011075;    0.009855;   -0.001871;   -0.005426;   -0.008034;    0.012521;   -0.001894;   -0.013618;    0.028284;   -0.043469;    0.021298;   -0.021912;   -0.016491;    0.053983;   -0.044519;    0.026311;   -0.036884;    0.031618;   -0.025963;    0.016019;   -0.006780;    0.015507;   -0.004646;
128;   -0.134829;    0.024638;    0.130076;    0.049834;   -0.044160;   -0.096210;   -0.139060;   -0.059323;    0.043118;    0.310371;    0.030598;   -0.257413;   -0.024106;    0.123195;    0.150672;    0.006190;   -0.101586;   -0.017738;    0.046962;   -0.021765;   -0.005950;   -0.043596;    0.063998;   -0.116027;    0.033651;    0.109526;   -0.156898;   -0.072187;    0.099073;   -0.095515;   -0.157859;    0.275886;    0.230339;   -0.176055;   -0.036804;    0.092855;   -0.118736;    0.032195;    0.136064;   -0.021669;   -0.112918;    0.025176;    0.025854;   -0.049102;   -0.018187;   -0.156532;    0.078426;   -0.033926;   -0.018384;    0.097315;   -0.094945;   -0.117997;    0.087887;    0.054249;    0.041032;    0.131460;    0.079609;    0.064386;    0.011329;    0.037090;    0.037889;    0.034499;    0.048175;    0.029293;    0.049302;   -0.122294;   -0.147447;   -0.086046;   -0.042522;    0.006428;   -0.098589;    0.027166;    0.107140;   -0.038684;   -0.007956;    0.098338;   -0.045025;   -0.077423;    0.067744;    0.041616;    0.012800;    0.030537;   -0.063344;   -0.041100;   -0.127507;   -0.085254;    0.020464;    0.024769;   -0.003323;   -0.029949;   -0.045565;   -0.020892;    0.104036;   -0.007185;   -0.002855;    0.008780;    0.019499;    0.098172;    0.097270;   -0.091787;   -0.080795;    0.095320;    0.006345;   -0.093642;    0.039719;    0.034757;   -0.055466;    0.053774;   -0.108324;    0.048296;    0.001564;   -0.010611;    0.067080;   -0.041874;    0.074117;   -0.014191;   -0.013433;    0.006860;   -0.030834;   -0.030889;    0.093961;   -0.050593;    0.001205;    0.025185;   -0.047778;   -0.016102;    0.044321;   -0.086357;    0.019637;    0.049033;   -0.030757;   -0.005800;   -0.023896;    0.039746;    0.016086;   -0.012864;   -0.016255;   -0.002813;    0.012548;   -0.008394;    0.025115;   -0.010955;    0.005402;    0.012285;   -0.005366;   -0.019655;   -0.001818;    0.024414;   -0.000301;   -0.004760;   -0.002302;   -0.005654;    0.023861;   -0.034281;    0.022597;   -0.003879;    0.009619;   -0.016002;    0.003261;    0.013159;   -0.028176;    0.038797;   -0.025124;    0.004143;    0.009249;    0.000916;   -0.002424;    0.002811;    0.019538;    0.003186;   -0.012966;   -0.005072;    0.006339;   -0.009493;    0.011149;    0.004672;   -0.005741;    0.016307;   -0.000867;   -0.019362;    0.004252;
129;   -0.116728;   -0.109966;   -0.039013;   -0.024829;    0.105132;    0.138063;    0.034747;   -0.061418;   -0.103559;   -0.187438;    0.014522;    0.135354;    0.084577;    0.161629;    0.033652;   -0.044094;    0.015941;    0.031195;    0.025062;   -0.020803;   -0.118556;    0.164851;   -0.018155;   -0.010901;    0.007125;   -0.001671;    0.087020;   -0.111927;   -0.080545;   -0.035957;   -0.087968;    0.164790;    0.204185;   -0.180578;   -0.032039;    0.041351;   -0.020365;    0.014086;   -0.043833;   -0.052737;    0.035614;   -0.097739;    0.116664;    0.095987;   -0.246825;    0.165993;   -0.011185;   -0.145536;    0.115427;    0.002808;   -0.095335;    0.003080;   -0.038382;    0.022382;    0.101168;    0.035542;   -0.085933;   -0.106386;    0.069700;    0.019635;    0.041979;    0.170654;    0.027157;   -0.103778;   -0.047217;    0.076940;    0.076005;   -0.011694;    0.103085;    0.096925;   -0.204659;   -0.120969;    0.102331;    0.051680;   -0.093169;   -0.044948;    0.026809;    0.015952;    0.089194;    0.030229;   -0.008166;   -0.000361;   -0.095984;   -0.084147;    0.034288;    0.080836;   -0.075886;   -0.080678;    0.035251;    0.017405;   -0.040347;   -0.033566;    0.014231;   -0.054518;   -0.042453;    0.073499;   -0.102486;    0.080591;    0.108920;   -0.032621;    0.054717;   -0.030532;   -0.088706;    0.101098;    0.019477;   -0.107756;   -0.010245;   -0.021837;    0.116164;   -0.072785;   -0.022818;   -0.016747;   -0.064291;    0.100287;   -0.056359;   -0.021409;    0.065226;   -0.019140;   -0.030603;    0.112980;   -0.071898;    0.018815;    0.045086;   -0.011391;    0.007168;   -0.039945;    0.071143;   -0.037103;    0.029876;    0.025545;   -0.051154;    0.073024;   -0.062763;    0.046153;   -0.030916;   -0.033719;    0.042966;   -0.042082;    0.053265;   -0.066193;    0.004703;    0.035189;   -0.015142;    0.000596;   -0.020237;    0.008170;   -0.054935;    0.060206;   -0.036852;    0.032812;   -0.018580;    0.006736;    0.012054;   -0.022651;    0.051918;   -0.076139;    0.048655;   -0.029990;    0.013276;    0.024133;   -0.037492;    0.042031;   -0.036904;    0.010860;    0.035128;   -0.051916;    0.052849;   -0.050815;    0.044405;   -0.024713;   -0.017021;    0.066970;   -0.067780;    0.064049;   -0.053940;    0.051691;   -0.035609;    0.009385;    0.007604;   -0.003942;    0.005944;
130;   -0.123349;   -0.103015;   -0.005840;   -0.114044;    0.149552;    0.240086;   -0.049128;   -0.143525;   -0.094384;   -0.052742;    0.053495;    0.108028;    0.078616;    0.066110;   -0.093952;    0.146837;   -0.043177;    0.032366;    0.085143;   -0.231291;    0.114970;   -0.048252;    0.046339;   -0.010736;   -0.036327;    0.060632;   -0.058294;   -0.047533;    0.071702;   -0.048994;   -0.017771;    0.050912;   -0.085701;    0.075714;    0.066478;   -0.022415;    0.027144;   -0.046999;   -0.099985;    0.091780;    0.030576;   -0.096656;   -0.004273;    0.064476;    0.049838;    0.039445;    0.051936;    0.002733;    0.006362;    0.036937;    0.090584;    0.001421;    0.011133;    0.015548;    0.012174;   -0.047250;   -0.094388;   -0.114529;   -0.237874;   -0.157060;   -0.061259;   -0.144380;   -0.120930;    0.038389;    0.011197;   -0.079511;   -0.013714;    0.066164;    0.095950;    0.164050;    0.187279;    0.127180;    0.224632;    0.135644;    0.000559;    0.028628;    0.002228;   -0.019802;    0.093170;   -0.009057;    0.050231;    0.055189;   -0.144365;    0.009880;   -0.029245;   -0.113665;    0.034113;   -0.008972;   -0.101300;    0.162785;   -0.076269;   -0.096981;    0.084592;   -0.089780;   -0.012046;   -0.006706;   -0.014268;   -0.021164;    0.046284;   -0.063558;   -0.007203;    0.128282;    0.025776;   -0.028862;    0.107359;   -0.008781;   -0.066774;    0.097808;   -0.083738;   -0.007825;    0.039437;   -0.002927;    0.012195;   -0.051693;   -0.041709;   -0.015338;   -0.010152;    0.006440;   -0.022157;   -0.013593;    0.050402;    0.011934;   -0.032922;    0.012760;   -0.025130;    0.006380;    0.080130;   -0.068160;    0.024637;   -0.001351;   -0.000618;    0.009787;   -0.066953;    0.033759;    0.006015;   -0.001779;    0.002151;   -0.038355;    0.002199;   -0.021473;   -0.008664;   -0.001461;   -0.035227;    0.008790;    0.009386;   -0.014041;   -0.003577;   -0.019565;    0.005931;   -0.023274;    0.016362;    0.016780;   -0.027346;    0.046025;   -0.021419;    0.027506;   -0.009708;   -0.029288;    0.058558;   -0.069163;    0.070133;   -0.068387;    0.024380;    0.004534;   -0.060300;    0.082708;   -0.108776;    0.068142;   -0.073539;    0.036662;    0.037668;   -0.100247;    0.101418;   -0.082541;    0.074545;   -0.040562;    0.007549;    0.009603;   -0.009276;    0.015560;    0.006744;
131;    0.225629;    0.182601;   -0.107435;   -0.346823;    0.000767;    0.160330;   -0.076629;   -0.026713;    0.141325;    0.237661;   -0.060219;   -0.220501;   -0.132718;   -0.038122;    0.122582;   -0.073485;   -0.062325;    0.084026;    0.042946;    0.002648;   -0.001222;   -0.014474;   -0.054674;    0.027581;    0.044136;    0.043123;   -0.007216;   -0.032912;    0.170594;    0.056889;   -0.126775;   -0.031649;    0.000395;   -0.015515;   -0.032784;    0.009049;    0.089624;   -0.053833;   -0.184079;    0.032304;   -0.029133;   -0.118573;    0.017162;   -0.013056;   -0.064482;    0.067217;    0.102350;   -0.017060;    0.003678;    0.005265;    0.009232;    0.016653;    0.084462;    0.105640;    0.034920;   -0.026233;    0.035292;    0.059519;   -0.078044;   -0.122561;   -0.001616;   -0.018624;   -0.176058;   -0.107784;    0.059528;    0.059767;   -0.046986;    0.031087;    0.016260;   -0.169202;    0.020803;    0.177131;   -0.084607;    0.102552;    0.107893;   -0.074139;    0.043842;    0.023333;    0.035963;    0.016349;    0.041499;    0.061733;   -0.016599;    0.030789;    0.055262;    0.003349;   -0.003459;   -0.047147;   -0.013365;    0.031522;    0.024996;   -0.059359;    0.007511;   -0.013048;   -0.131388;    0.059071;    0.019063;   -0.052874;   -0.073879;    0.035964;    0.084715;   -0.137767;   -0.145870;    0.076260;   -0.022299;   -0.008564;    0.017417;   -0.050926;    0.130705;   -0.019487;   -0.065152;   -0.000323;    0.010359;    0.079321;    0.015083;    0.000803;    0.078735;   -0.036501;   -0.026087;    0.123437;   -0.075891;    0.030980;    0.007527;    0.002969;    0.001838;   -0.050863;    0.033999;   -0.014712;    0.020180;   -0.041627;    0.061223;    0.016024;   -0.115286;    0.085768;   -0.028241;    0.007658;    0.019300;   -0.041227;    0.021052;   -0.021454;    0.008194;   -0.007298;    0.009605;   -0.029599;   -0.017215;    0.001240;    0.015911;   -0.011868;   -0.025577;    0.008716;   -0.025309;    0.015005;   -0.000595;   -0.014680;    0.035398;   -0.050969;    0.044289;   -0.036758;    0.002278;    0.039644;   -0.065076;    0.067189;   -0.058665;    0.040356;    0.026502;   -0.030646;    0.029735;   -0.044381;    0.019277;    0.029680;   -0.019205;    0.006027;    0.000801;    0.010468;   -0.010297;    0.009518;    0.005527;   -0.005456;   -0.002777;   -0.010464;    0.004295;
132;    0.051687;    0.017750;    0.013862;    0.001308;    0.130844;    0.048113;   -0.098289;   -0.005155;   -0.072294;    0.040774;    0.149620;   -0.031880;   -0.233167;   -0.065855;    0.072650;   -0.016716;   -0.077390;    0.038328;   -0.052059;   -0.076443;    0.142012;   -0.102157;    0.012076;    0.026502;   -0.021438;    0.063444;    0.002406;    0.021643;    0.095886;   -0.062887;   -0.106586;    0.007411;   -0.099977;    0.106007;    0.079825;   -0.062741;   -0.017523;    0.031097;    0.054768;   -0.056002;    0.046608;    0.009958;    0.032786;    0.071004;   -0.024485;    0.061849;    0.040624;   -0.101603;   -0.040482;   -0.094981;   -0.033924;    0.073692;   -0.083907;    0.013078;   -0.095355;   -0.152320;   -0.119379;   -0.049928;    0.044371;    0.168451;    0.183339;    0.079472;    0.023051;   -0.026454;   -0.007299;    0.064051;    0.064455;   -0.027278;    0.040046;   -0.002057;   -0.058790;    0.005544;    0.125137;   -0.028004;   -0.120376;   -0.007428;   -0.009697;    0.100889;   -0.031448;   -0.059846;    0.103669;    0.127019;   -0.028897;   -0.040183;   -0.107854;    0.114141;    0.018697;   -0.128771;    0.138144;   -0.119263;    0.093028;    0.047158;   -0.058598;    0.026760;   -0.075605;   -0.036546;    0.075835;   -0.025436;    0.002570;   -0.020861;   -0.084872;    0.072924;   -0.009611;   -0.129732;   -0.118416;    0.022623;    0.003255;    0.024332;    0.084071;   -0.114783;    0.076717;   -0.022618;   -0.029109;    0.117718;   -0.208010;    0.162974;   -0.047221;   -0.010136;    0.175820;   -0.234436;    0.170823;   -0.070069;    0.007723;    0.023606;   -0.030378;    0.082594;   -0.028821;    0.009943;    0.024771;    0.028851;   -0.017144;   -0.026046;    0.011544;   -0.024103;   -0.011121;    0.005125;    0.012454;   -0.002527;   -0.075319;    0.015279;    0.003162;   -0.013075;    0.030826;   -0.025643;   -0.002057;    0.010600;    0.006147;    0.026615;   -0.035568;    0.067429;   -0.061901;    0.042629;    0.014900;   -0.079329;    0.103509;   -0.126776;    0.104008;   -0.051667;   -0.024909;    0.064439;   -0.065976;    0.045211;   -0.043897;    0.034758;   -0.019861;    0.027847;   -0.014796;    0.014048;   -0.012686;    0.015046;    0.022003;   -0.042109;    0.057782;   -0.067041;    0.066220;   -0.053396;    0.030823;   -0.020436;    0.020158;   -0.033108;    0.015042;
133;    0.126585;    0.060033;    0.039908;   -0.242937;   -0.131341;    0.162184;    0.142480;    0.105326;    0.053760;   -0.119793;   -0.044911;    0.074822;   -0.129029;   -0.190807;   -0.085191;    0.121622;    0.064719;    0.010155;   -0.005076;   -0.134124;    0.074335;   -0.062314;   -0.037765;    0.017271;   -0.038773;    0.010397;    0.073999;    0.002519;    0.023772;   -0.060757;   -0.057764;    0.057505;    0.041565;    0.002014;   -0.067241;    0.077867;    0.022230;    0.003199;    0.136787;   -0.011898;    0.004657;   -0.030108;   -0.132022;    0.047768;    0.102110;   -0.130766;    0.014984;   -0.046115;   -0.067364;    0.062537;   -0.008087;   -0.023680;   -0.035506;   -0.039308;    0.027164;    0.006829;   -0.007542;    0.053721;    0.051290;    0.111648;    0.036874;    0.021391;    0.120696;    0.008010;   -0.170476;   -0.217347;    0.008996;    0.079777;    0.042645;    0.197972;    0.127780;   -0.139782;   -0.141605;   -0.066950;    0.011245;   -0.005440;   -0.073122;    0.068497;    0.064510;   -0.041841;   -0.016973;   -0.024392;   -0.157012;    0.050981;   -0.076415;   -0.184612;    0.116029;    0.046370;   -0.031441;    0.072569;   -0.011098;    0.003463;    0.025586;   -0.026847;    0.059456;    0.022063;    0.013831;    0.022723;    0.053612;    0.063265;    0.008752;   -0.019964;   -0.074585;    0.020188;    0.054904;   -0.023979;    0.054375;    0.040492;   -0.127696;    0.049272;    0.023349;   -0.037938;    0.069162;   -0.015097;   -0.038469;    0.041297;    0.008441;   -0.008129;    0.027562;   -0.080256;   -0.048145;    0.099442;   -0.050242;    0.009796;    0.014040;   -0.048350;    0.080823;   -0.069446;    0.000357;    0.004094;   -0.058654;    0.060681;   -0.012400;   -0.007111;    0.015426;   -0.016803;   -0.005468;   -0.015409;    0.031822;   -0.053942;    0.040179;    0.006435;   -0.010105;    0.048711;   -0.039269;    0.036241;   -0.022784;    0.007658;   -0.002285;    0.022811;   -0.010466;   -0.002038;    0.023865;   -0.062698;    0.086859;   -0.094610;    0.043495;   -0.005399;   -0.056034;    0.108007;   -0.135380;    0.138139;   -0.109322;    0.040742;    0.061042;   -0.108413;    0.124954;   -0.112510;    0.106190;   -0.052339;    0.009495;    0.057387;   -0.069886;    0.057422;   -0.045023;    0.024972;    0.000907;   -0.001757;    0.007329;   -0.004027;   -0.010513;
134;    0.041795;    0.080951;   -0.019024;    0.149482;   -0.013250;   -0.169825;   -0.064641;   -0.074025;   -0.103736;    0.026734;    0.355285;    0.148168;   -0.285635;   -0.182610;    0.170933;   -0.020740;   -0.055581;    0.056902;   -0.091105;    0.087627;    0.126636;   -0.088298;   -0.002702;    0.006281;   -0.100734;    0.029702;    0.016041;   -0.026621;   -0.011737;    0.033583;    0.023883;   -0.010525;    0.005901;   -0.080844;   -0.033451;    0.046239;    0.016364;    0.016217;    0.102430;   -0.049881;   -0.052828;    0.065822;   -0.025034;    0.038942;    0.026134;    0.002927;   -0.025620;    0.126529;    0.025337;   -0.031890;    0.037298;   -0.106388;   -0.082556;    0.039027;    0.064680;   -0.057963;   -0.085870;   -0.039614;    0.058430;   -0.142226;   -0.103048;    0.031484;   -0.140665;   -0.160231;   -0.000650;    0.212721;    0.171988;    0.037280;    0.036094;    0.025863;   -0.106862;   -0.012603;   -0.070588;   -0.019698;    0.039468;   -0.027507;    0.056519;   -0.027473;    0.051063;   -0.013581;   -0.045597;    0.045918;   -0.035078;   -0.031968;    0.073038;   -0.028876;    0.142559;    0.113474;   -0.186308;    0.161401;   -0.070668;   -0.072479;    0.077451;   -0.145765;    0.062606;    0.088002;   -0.076612;    0.016156;    0.001976;   -0.070534;    0.040261;    0.063541;   -0.006254;   -0.003480;    0.040313;   -0.030742;    0.044059;    0.037396;   -0.030437;    0.079738;   -0.079048;   -0.005101;    0.023743;   -0.111281;    0.096105;   -0.053839;    0.044068;    0.026012;   -0.096083;    0.040179;   -0.046336;    0.038941;    0.059332;   -0.081896;    0.018503;    0.003685;    0.024623;   -0.004659;   -0.058025;    0.018816;   -0.009438;    0.011211;    0.013366;   -0.015934;    0.017572;   -0.008915;    0.005698;   -0.003377;    0.008043;    0.022156;   -0.024799;    0.035456;   -0.015839;    0.003826;   -0.002491;    0.012041;   -0.022594;    0.033759;   -0.036840;    0.039480;   -0.042457;    0.005604;    0.050687;   -0.078651;    0.067309;   -0.050399;    0.026772;   -0.008153;   -0.015498;    0.025892;   -0.032849;    0.031344;   -0.037991;    0.024334;   -0.025303;    0.022559;   -0.015537;    0.021176;   -0.013396;   -0.003782;    0.035049;   -0.052247;    0.032085;   -0.035840;    0.042340;   -0.014293;    0.014182;   -0.004384;   -0.006635;    0.006497;   -0.013499;
135;    0.028998;   -0.100656;   -0.023334;    0.106279;   -0.115689;   -0.065651;    0.176475;    0.116548;    0.066565;   -0.113895;   -0.124083;   -0.084478;   -0.055766;    0.106568;    0.098059;    0.023197;   -0.033229;    0.022038;    0.059971;   -0.029683;   -0.049340;   -0.002414;    0.020501;   -0.027969;    0.064408;    0.049262;   -0.103843;    0.081245;    0.066584;   -0.047620;    0.089107;    0.010810;   -0.147461;   -0.052861;    0.109647;   -0.064395;   -0.001131;    0.061635;   -0.104207;    0.052583;   -0.145317;   -0.086426;    0.068434;   -0.115231;   -0.014768;    0.064564;   -0.073307;    0.126662;    0.068496;   -0.094816;    0.007803;    0.019006;    0.012202;    0.117065;    0.038806;   -0.116168;   -0.039871;    0.007063;   -0.088181;   -0.037786;   -0.028796;   -0.112252;   -0.120774;   -0.046837;    0.074945;    0.171057;    0.134706;    0.058006;    0.042998;    0.091117;    0.091336;    0.027669;    0.175445;   -0.026581;   -0.067707;    0.076587;   -0.076370;   -0.021168;   -0.004018;   -0.101432;   -0.108443;    0.016605;    0.085397;   -0.140179;   -0.033762;    0.028370;   -0.090446;    0.043880;    0.023187;   -0.051818;    0.110194;   -0.057459;   -0.013815;    0.085270;   -0.127232;   -0.013688;    0.014031;   -0.083167;    0.055783;   -0.001993;   -0.095336;    0.187550;    0.118123;   -0.055977;   -0.069304;   -0.007440;    0.068822;    0.048621;   -0.059318;    0.090274;   -0.010006;   -0.015841;    0.083085;   -0.110287;    0.049904;   -0.044297;   -0.047798;    0.058204;   -0.032694;    0.016986;   -0.012403;   -0.002133;   -0.054408;    0.050720;   -0.011309;   -0.004499;    0.057242;   -0.127424;    0.056221;    0.029022;   -0.070995;    0.050372;   -0.038172;    0.066964;    0.011001;   -0.054735;    0.043817;   -0.037870;    0.012796;    0.037722;   -0.039230;    0.023614;   -0.042628;    0.029325;   -0.029547;    0.015922;    0.011948;   -0.048559;    0.023637;   -0.026770;    0.039777;   -0.016476;    0.032137;   -0.041064;    0.040881;   -0.030251;    0.039324;   -0.001356;   -0.055522;    0.106787;   -0.138470;    0.136457;   -0.104550;    0.045228;    0.043129;   -0.132997;    0.141835;   -0.147918;    0.120481;   -0.062825;   -0.029174;    0.072964;   -0.064667;    0.066352;   -0.048907;    0.036374;   -0.012382;    0.007936;    0.009510;   -0.006592;    0.008583;
136;    0.070688;   -0.064403;   -0.126428;    0.048602;   -0.019303;    0.007829;    0.241402;    0.222819;    0.053797;   -0.174412;   -0.205217;   -0.103999;   -0.077480;   -0.009270;    0.083414;    0.017351;    0.014141;    0.002467;   -0.073523;   -0.010525;    0.004443;   -0.114373;    0.030361;    0.044958;   -0.030320;    0.127333;    0.060284;   -0.006872;    0.071012;   -0.013825;   -0.135942;   -0.044324;    0.066753;   -0.030127;    0.008053;    0.050509;    0.009536;    0.037051;    0.015946;   -0.037487;   -0.095538;   -0.019594;    0.039517;   -0.032764;   -0.067243;    0.024113;   -0.042371;    0.021321;   -0.040686;   -0.065082;   -0.046916;   -0.075022;    0.007844;    0.081218;    0.067856;    0.043384;   -0.003736;   -0.003002;    0.099643;    0.048399;    0.085315;    0.100579;    0.013557;    0.031187;   -0.014111;   -0.071587;    0.005596;    0.047410;    0.022711;    0.101376;    0.020816;   -0.009119;   -0.116233;    0.004635;    0.009418;   -0.073446;    0.060133;    0.030712;   -0.046923;    0.015032;   -0.076771;   -0.141685;    0.048047;   -0.068545;   -0.032758;    0.003763;   -0.115624;    0.043957;    0.085622;   -0.032485;    0.043396;   -0.082407;    0.050684;    0.062228;   -0.129339;    0.101764;   -0.067047;    0.016621;    0.033987;    0.002786;    0.044665;    0.003109;   -0.111244;    0.018679;    0.043313;   -0.025415;    0.003692;   -0.005249;   -0.016632;    0.070012;    0.040782;    0.013893;    0.041837;   -0.080882;    0.103060;   -0.054467;   -0.053093;    0.081273;   -0.048755;    0.020412;   -0.004010;   -0.006961;   -0.003901;    0.028002;   -0.061075;    0.007548;    0.004331;   -0.055130;    0.037961;   -0.022764;    0.024882;    0.043392;   -0.026188;    0.032609;   -0.003710;   -0.022581;    0.023187;   -0.018714;    0.016759;   -0.027592;    0.021619;   -0.007798;   -0.007955;    0.017459;    0.007658;   -0.008454;   -0.055988;    0.029475;   -0.042249;    0.049718;   -0.041669;    0.025713;    0.013329;   -0.041387;    0.045337;   -0.062178;    0.052917;   -0.032145;    0.046766;   -0.061056;    0.078081;   -0.072457;    0.071371;    0.010977;   -0.110688;    0.193762;   -0.212424;    0.218009;   -0.170854;    0.075130;    0.061247;   -0.167429;    0.224623;   -0.195416;    0.160651;   -0.103243;    0.030013;   -0.000014;   -0.005099;    0.026367;   -0.028068;
137;    0.045609;    0.082346;    0.021534;   -0.032577;   -0.031795;   -0.016862;    0.034672;   -0.026149;   -0.058386;    0.053310;    0.107974;   -0.026498;   -0.100918;   -0.038940;   -0.001390;   -0.028213;   -0.063809;    0.066208;    0.007029;    0.020277;    0.033033;   -0.058255;    0.026281;   -0.004560;   -0.011170;    0.094960;    0.019239;   -0.089357;    0.110782;   -0.038888;   -0.146952;    0.141778;    0.041104;   -0.173565;    0.058094;    0.053482;   -0.068807;   -0.038600;   -0.038334;    0.063838;    0.006808;   -0.038356;    0.084591;   -0.008307;   -0.034039;    0.148488;   -0.120075;    0.013453;    0.064641;   -0.116091;    0.095152;    0.104811;   -0.173907;   -0.012714;   -0.027620;   -0.191089;    0.051524;    0.149652;    0.055023;   -0.077799;   -0.045711;    0.022371;    0.057544;    0.075680;    0.032818;    0.046350;    0.105250;   -0.091955;   -0.102755;    0.167542;    0.054254;   -0.117666;   -0.035759;   -0.097513;   -0.038981;    0.043849;   -0.113450;    0.052720;    0.022131;   -0.086528;   -0.046815;   -0.050874;    0.020957;    0.091362;   -0.020741;   -0.002475;    0.030242;   -0.054909;    0.068354;    0.034743;    0.028193;    0.013903;   -0.077175;    0.051194;   -0.024382;   -0.098830;    0.094218;   -0.091180;   -0.000296;    0.085907;    0.054934;   -0.017773;   -0.201109;    0.032866;    0.014775;   -0.042437;    0.100612;    0.003847;   -0.026384;    0.085522;   -0.026185;    0.004936;    0.075369;   -0.081710;   -0.061390;    0.038795;    0.032448;    0.051557;    0.034953;   -0.066113;   -0.008449;    0.039394;   -0.033765;   -0.008811;    0.007758;   -0.009721;    0.092236;   -0.072401;    0.055978;    0.009573;   -0.041392;    0.050708;   -0.059681;    0.021716;   -0.021307;    0.024746;   -0.027909;    0.016366;   -0.048285;   -0.015181;    0.041988;   -0.058056;    0.048515;   -0.043465;    0.044449;   -0.016510;    0.011240;   -0.019183;    0.040139;   -0.057170;    0.048387;    0.025700;   -0.090609;    0.156923;   -0.153519;    0.172732;   -0.140952;    0.008729;    0.099211;   -0.146855;    0.195149;   -0.187228;    0.148097;   -0.097722;    0.030699;    0.018501;   -0.028896;    0.023345;   -0.020946;    0.029238;   -0.054980;    0.078379;   -0.100101;    0.098126;   -0.074451;    0.066062;   -0.056752;   -0.006525;    0.036830;   -0.027447;    0.022082;
138;    0.032680;    0.112137;   -0.038535;   -0.161357;   -0.101403;    0.085916;    0.091002;    0.024851;    0.005964;   -0.105357;   -0.011137;    0.112086;   -0.039311;   -0.075197;    0.122147;    0.006089;   -0.014130;    0.015686;   -0.083527;    0.005811;    0.046716;   -0.043575;   -0.035168;    0.039017;   -0.018772;   -0.024251;   -0.021500;   -0.013537;    0.048197;   -0.007465;   -0.078772;    0.079461;    0.175950;   -0.062744;   -0.084779;    0.035301;   -0.026442;    0.004739;    0.113185;   -0.147639;   -0.079421;    0.079921;   -0.050465;    0.031013;    0.106333;   -0.059193;    0.061684;    0.082298;   -0.096282;    0.013352;   -0.043877;   -0.097085;    0.120825;    0.122161;    0.055330;   -0.052261;   -0.245881;   -0.294367;   -0.110588;   -0.178731;   -0.089964;    0.177726;    0.132386;    0.033003;    0.047120;    0.055819;   -0.010008;   -0.025498;   -0.031018;    0.070911;    0.129243;    0.123780;    0.133894;    0.016646;   -0.143320;   -0.028089;    0.136155;   -0.159031;    0.074411;    0.127453;   -0.126099;    0.022196;    0.118602;   -0.045486;   -0.091384;    0.065983;    0.023130;   -0.005084;    0.056720;   -0.126347;    0.011374;    0.091419;   -0.064834;    0.045132;   -0.032398;   -0.017307;    0.020007;    0.055924;   -0.054815;    0.071596;    0.041704;   -0.103429;    0.151069;   -0.050853;   -0.125995;    0.059908;   -0.030360;   -0.063035;    0.064310;   -0.049460;    0.009808;    0.017471;   -0.046159;    0.023853;   -0.002865;    0.000400;   -0.007516;    0.020053;    0.017990;   -0.024037;    0.002591;    0.013449;    0.027938;   -0.030104;   -0.029746;    0.007656;   -0.028387;    0.056324;    0.003413;   -0.027128;    0.023039;   -0.018270;    0.038203;   -0.025703;    0.017446;    0.005352;    0.013585;    0.017110;   -0.045785;    0.040019;   -0.036758;    0.011482;   -0.037107;    0.019983;    0.006276;   -0.047717;    0.067697;   -0.079260;    0.096330;   -0.114186;    0.086169;   -0.025282;   -0.034305;    0.092056;   -0.104592;    0.107938;   -0.089310;    0.045864;    0.003425;   -0.031433;    0.026459;   -0.042557;    0.012162;   -0.012633;    0.001680;   -0.030388;    0.029465;   -0.030849;    0.033610;   -0.000661;   -0.021976;    0.024565;   -0.020268;    0.007309;   -0.009327;   -0.003910;    0.021778;    0.015190;   -0.000886;   -0.000116;   -0.011116;
139;    0.195440;    0.070225;   -0.234137;   -0.038216;    0.062178;    0.036329;    0.102727;   -0.043758;   -0.096930;   -0.030077;    0.089482;    0.031873;   -0.074019;   -0.096681;    0.004300;    0.062584;   -0.053991;   -0.018602;    0.101658;    0.011704;   -0.042497;   -0.010330;    0.030780;    0.009972;    0.054518;   -0.044580;   -0.139965;    0.205385;   -0.066755;    0.005078;    0.022625;   -0.249025;    0.000271;    0.091974;   -0.031566;    0.088332;    0.064706;   -0.022586;    0.059110;   -0.105652;    0.087296;    0.020454;    0.031818;    0.018528;   -0.117741;    0.136829;   -0.055854;   -0.095391;    0.001776;   -0.067908;   -0.041667;    0.055212;   -0.083078;    0.108849;    0.133980;    0.059360;   -0.013262;   -0.042163;    0.094712;    0.039953;    0.131082;    0.003953;   -0.074627;    0.115791;    0.080010;   -0.236453;   -0.175398;   -0.071873;   -0.178261;   -0.083044;   -0.162953;    0.013640;    0.266439;   -0.041108;   -0.048110;    0.110484;   -0.125760;   -0.017311;    0.111612;    0.010904;   -0.002979;    0.121924;    0.146267;   -0.090323;   -0.030062;   -0.034445;   -0.034598;   -0.032251;   -0.011938;    0.078074;   -0.074852;    0.007416;    0.075814;   -0.028112;    0.009634;    0.026915;   -0.075472;    0.099434;   -0.003349;   -0.072968;    0.035679;    0.021761;   -0.079757;    0.030305;    0.096997;   -0.071822;    0.057673;    0.007087;   -0.118390;    0.057233;   -0.006484;    0.064209;    0.033437;   -0.088050;    0.069271;   -0.007305;   -0.032183;    0.038923;   -0.026633;   -0.014969;   -0.002827;   -0.022254;    0.009185;   -0.014242;    0.006590;   -0.020082;   -0.031841;   -0.017020;    0.040737;   -0.014198;    0.006416;   -0.025850;    0.008311;    0.004854;   -0.026257;    0.086201;   -0.096453;    0.068267;   -0.006643;   -0.019376;    0.054590;   -0.029694;    0.020262;   -0.005402;   -0.002483;   -0.006122;    0.041500;   -0.064377;    0.081155;   -0.075500;    0.057267;   -0.038219;   -0.007680;    0.028740;   -0.045345;    0.057976;   -0.057387;    0.028921;   -0.013689;    0.021131;   -0.021601;    0.032426;   -0.022003;    0.014442;    0.007951;   -0.018272;    0.022726;   -0.024280;    0.018413;   -0.012190;   -0.002142;    0.014059;   -0.018744;    0.010481;   -0.014057;    0.000971;    0.004906;   -0.004724;   -0.007718;    0.001158;   -0.002433;
140;   -0.120562;    0.161243;    0.043110;   -0.045651;    0.023044;    0.073601;   -0.054775;   -0.145881;    0.065182;    0.168988;   -0.033882;   -0.110536;   -0.024651;   -0.039039;   -0.000644;   -0.008753;    0.102377;   -0.089838;    0.018109;    0.091155;   -0.221962;    0.241311;   -0.112739;   -0.006216;    0.078998;   -0.167189;    0.167269;    0.080695;   -0.175102;    0.049062;   -0.031940;   -0.116560;    0.163445;    0.079332;   -0.146030;    0.033008;    0.014471;   -0.116864;    0.094750;   -0.047098;    0.055372;    0.027985;    0.012986;    0.055318;   -0.042465;    0.089615;   -0.013654;   -0.028217;    0.059548;    0.031716;    0.070890;    0.062182;   -0.124112;    0.055120;   -0.133596;   -0.140510;    0.054186;   -0.135110;   -0.087797;   -0.072366;   -0.169584;   -0.017245;    0.118725;   -0.008971;    0.021677;    0.086932;    0.117141;   -0.084962;   -0.052505;    0.199108;    0.070954;    0.074142;    0.004791;   -0.059253;    0.045861;    0.011391;   -0.175166;    0.004455;    0.013359;   -0.057436;    0.013476;    0.018806;    0.011815;    0.035254;   -0.025124;   -0.024471;    0.008702;    0.021460;    0.126499;   -0.078662;    0.067809;   -0.032663;   -0.026511;    0.069141;   -0.084189;    0.114652;   -0.062528;   -0.050866;    0.048226;    0.001498;   -0.016331;    0.054412;   -0.052684;    0.000280;    0.084075;   -0.006858;    0.007030;    0.035399;   -0.099120;    0.094824;   -0.002943;   -0.095269;    0.123642;   -0.077706;    0.009750;    0.013009;   -0.026159;    0.011701;   -0.013473;   -0.061717;    0.043363;   -0.045639;   -0.000018;    0.007618;   -0.058256;    0.060216;   -0.014989;   -0.027286;    0.014052;   -0.014110;   -0.003687;    0.038610;    0.016458;   -0.032872;    0.063996;   -0.057577;    0.035874;   -0.018864;    0.006030;    0.044053;   -0.072117;    0.070383;   -0.079064;    0.052787;   -0.024034;    0.009361;    0.011092;   -0.012370;    0.023988;   -0.018668;    0.022895;   -0.006492;    0.053136;   -0.044900;    0.052266;   -0.042303;    0.038204;   -0.007450;   -0.034274;    0.049863;   -0.042031;    0.036407;   -0.051299;    0.018346;   -0.037797;    0.015327;   -0.031148;    0.038762;   -0.034358;    0.006603;    0.030211;   -0.081975;    0.093816;   -0.092264;    0.076654;   -0.063685;    0.040986;   -0.005224;   -0.017027;    0.017214;   -0.014047;
141;   -0.191693;   -0.049942;    0.200417;   -0.098283;   -0.234398;    0.267230;    0.338048;   -0.146221;   -0.230564;   -0.061581;    0.212775;    0.008550;   -0.152709;    0.051195;    0.100946;   -0.058418;    0.048987;   -0.058385;   -0.086101;    0.175780;   -0.192357;    0.073212;    0.034670;   -0.095954;    0.135774;   -0.000384;   -0.103374;    0.040673;    0.080994;    0.052332;    0.015049;   -0.089459;   -0.064144;    0.011750;   -0.015080;   -0.004301;    0.036547;   -0.001309;   -0.016543;   -0.013204;    0.006960;    0.053094;   -0.020011;    0.036912;    0.083168;   -0.067293;    0.068546;   -0.026746;   -0.049146;    0.037384;   -0.039253;   -0.064103;    0.025513;    0.068599;    0.043518;   -0.116848;   -0.094033;    0.032950;   -0.089667;    0.115952;    0.129534;   -0.047732;    0.039829;    0.122746;   -0.010459;    0.031127;   -0.064011;    0.016601;    0.074784;   -0.224824;   -0.013939;    0.025637;   -0.051525;   -0.052303;    0.073589;    0.052011;   -0.047942;    0.068015;   -0.001381;   -0.055473;    0.060044;    0.084002;   -0.054894;    0.031663;    0.051367;   -0.011484;    0.020647;    0.012552;    0.011018;   -0.069550;   -0.000915;    0.005929;    0.012208;    0.067576;   -0.028835;   -0.046926;    0.069810;   -0.020902;    0.041396;   -0.003227;   -0.065220;   -0.004806;   -0.002753;   -0.020755;   -0.045472;   -0.027772;   -0.023376;    0.008685;   -0.024386;    0.012789;   -0.010590;    0.018109;   -0.024504;   -0.032637;    0.080976;   -0.062199;    0.056547;   -0.024406;   -0.022194;    0.097023;   -0.086479;    0.016704;   -0.006294;    0.009160;   -0.030577;   -0.003556;    0.023705;   -0.048295;    0.016752;    0.023619;   -0.044573;    0.042213;   -0.006930;   -0.018801;    0.038611;   -0.031121;    0.032524;   -0.015704;   -0.001068;    0.036082;   -0.023872;   -0.017163;    0.041661;   -0.032173;    0.004239;    0.023756;   -0.049477;    0.041340;   -0.069361;    0.084797;   -0.070540;    0.048800;   -0.024940;   -0.009672;   -0.000086;   -0.007098;    0.004391;   -0.027479;    0.045219;   -0.049824;    0.061166;   -0.058467;    0.054624;   -0.036475;   -0.006320;    0.030081;   -0.051066;    0.052693;   -0.032125;    0.018498;   -0.006978;    0.000972;   -0.008112;    0.016386;   -0.028766;    0.033666;   -0.008736;    0.010949;   -0.017717;    0.002706;    0.007265;
142;   -0.057219;   -0.055635;    0.236316;    0.005277;   -0.062826;    0.103067;    0.019666;   -0.042738;   -0.092834;    0.037047;   -0.011908;   -0.014480;    0.023266;   -0.068534;   -0.090336;    0.030067;    0.005850;   -0.036116;    0.068154;   -0.066269;   -0.037775;    0.104277;   -0.041560;    0.045909;    0.017557;   -0.031061;    0.085301;   -0.039319;    0.020926;   -0.022404;   -0.000310;    0.026503;   -0.066034;    0.034473;   -0.063098;    0.047377;   -0.043104;   -0.051870;    0.103925;   -0.064387;    0.043641;    0.061285;   -0.094188;    0.009091;    0.014375;   -0.098956;    0.084700;   -0.024226;    0.056706;    0.016613;   -0.114080;    0.008796;    0.035529;   -0.007086;   -0.005341;   -0.038016;   -0.040108;    0.180751;    0.172750;   -0.033885;    0.039614;    0.007979;   -0.186699;   -0.139788;    0.022380;    0.053395;   -0.014849;    0.064743;    0.000695;   -0.082199;    0.085073;   -0.082816;   -0.088705;    0.140715;   -0.070879;   -0.028505;    0.162324;   -0.092770;    0.099260;    0.047618;   -0.152832;    0.083564;    0.083092;   -0.273893;    0.172385;   -0.005628;   -0.145804;    0.199533;   -0.117484;    0.017225;    0.126408;   -0.121784;    0.004895;    0.073757;   -0.142355;    0.157342;    0.020628;   -0.009590;    0.044888;   -0.072407;    0.023763;    0.064848;   -0.175589;    0.070377;    0.058115;   -0.105305;    0.073780;   -0.005713;    0.003301;   -0.003383;    0.006261;   -0.021793;    0.019068;    0.018930;   -0.086424;    0.098374;   -0.071402;    0.041830;    0.063188;   -0.173169;    0.156859;   -0.110320;   -0.016975;    0.062294;   -0.070037;    0.066011;   -0.036380;    0.025501;   -0.008883;   -0.037576;    0.047713;   -0.014782;    0.025868;    0.024338;   -0.023732;    0.027100;   -0.026455;    0.034334;   -0.030795;   -0.002295;    0.025182;   -0.040789;    0.040413;   -0.030332;    0.004962;   -0.020146;    0.032264;   -0.068887;    0.057748;   -0.059928;    0.054978;   -0.015242;   -0.040691;    0.082451;   -0.101498;    0.087755;   -0.063520;    0.030295;    0.003285;   -0.015485;    0.012011;   -0.004311;   -0.010246;    0.007270;    0.014376;   -0.024875;    0.018112;   -0.035259;    0.011690;    0.012016;   -0.004503;   -0.015581;    0.005214;   -0.003473;    0.005136;   -0.010656;    0.000726;   -0.002187;    0.012055;   -0.020136;    0.011108;
143;   -0.058246;    0.141773;    0.230338;   -0.074498;   -0.309323;   -0.088322;    0.117628;    0.053188;   -0.003661;    0.068167;   -0.045582;   -0.051809;    0.115708;   -0.037428;   -0.101569;    0.069844;   -0.039653;   -0.001306;    0.107854;   -0.046112;    0.058635;   -0.000535;   -0.056279;   -0.010100;    0.003694;   -0.035372;   -0.029990;    0.010014;   -0.056004;    0.001591;    0.068728;    0.074632;   -0.021589;   -0.124510;    0.007309;    0.059989;   -0.027386;    0.066617;    0.066609;   -0.091673;    0.064214;   -0.026032;   -0.018887;    0.060624;   -0.099039;    0.126800;    0.001154;   -0.032766;    0.126138;   -0.060339;   -0.015703;    0.098110;   -0.096149;    0.029413;    0.168666;   -0.043754;   -0.077422;    0.089511;   -0.077310;   -0.260425;   -0.041407;   -0.099003;   -0.091651;    0.170317;   -0.006416;   -0.067771;   -0.005907;   -0.057985;   -0.019617;    0.068971;   -0.010094;   -0.025432;    0.067472;   -0.014316;   -0.038204;    0.023158;    0.022584;    0.001387;   -0.002099;    0.024765;   -0.075805;    0.003926;    0.091910;    0.013904;    0.071413;    0.013755;   -0.033490;   -0.021055;   -0.001318;    0.079837;   -0.087828;    0.052521;   -0.044176;   -0.024123;    0.152595;   -0.256840;    0.104419;    0.055969;   -0.050872;    0.062244;    0.003692;    0.015266;    0.003299;    0.073708;   -0.062592;    0.027947;    0.082889;   -0.193104;    0.096240;   -0.039135;   -0.039606;    0.038733;   -0.089496;    0.029370;   -0.067085;    0.006679;    0.010768;    0.051508;   -0.015776;   -0.004382;    0.060915;   -0.071674;    0.081555;   -0.013506;    0.021466;    0.045495;   -0.067381;    0.057913;   -0.007525;   -0.025110;    0.028380;   -0.021072;   -0.000661;    0.015387;   -0.030415;    0.035057;   -0.001223;    0.008069;   -0.002983;   -0.016760;    0.019387;   -0.025090;    0.033164;   -0.009366;   -0.003035;    0.019223;   -0.039804;    0.053145;   -0.084271;    0.088391;   -0.060376;    0.005617;    0.069057;   -0.115179;    0.135957;   -0.145702;    0.115193;   -0.062821;   -0.008256;    0.061265;   -0.060282;    0.048017;   -0.034595;    0.039148;   -0.069394;    0.057833;   -0.064323;    0.056935;   -0.039625;    0.003501;    0.050648;   -0.069015;    0.070385;   -0.066974;    0.063654;   -0.033019;   -0.008503;    0.019165;   -0.000847;    0.012381;   -0.006533;
144;   -0.230456;    0.217284;    0.141172;   -0.123058;    0.043034;    0.154760;   -0.064989;   -0.101794;    0.078313;   -0.021129;   -0.214808;    0.180789;    0.093345;   -0.312219;    0.224968;   -0.033689;   -0.118554;    0.094960;   -0.085657;   -0.010407;    0.037428;   -0.001707;    0.043946;   -0.010433;   -0.012952;    0.023093;   -0.046750;    0.102639;   -0.037777;   -0.019202;   -0.033704;   -0.104920;    0.081596;    0.026658;    0.004384;   -0.094276;    0.043205;    0.120498;   -0.009561;    0.032424;   -0.024701;   -0.009305;    0.050221;   -0.029951;   -0.037828;    0.065877;   -0.055604;    0.081932;    0.011377;   -0.029794;    0.029706;   -0.005094;   -0.041731;   -0.038628;    0.014535;    0.052362;    0.190762;    0.081966;   -0.061214;    0.019377;    0.019793;    0.046681;   -0.124718;   -0.197040;    0.033956;   -0.099366;   -0.065799;    0.042827;    0.012189;    0.058873;   -0.066028;   -0.069704;    0.078670;   -0.011174;   -0.074285;   -0.006310;    0.046194;    0.064026;    0.008619;    0.025990;   -0.057402;    0.004212;    0.117070;   -0.117057;   -0.001173;    0.094592;   -0.092870;    0.045813;   -0.000299;   -0.036792;    0.075151;   -0.023689;   -0.027692;    0.022403;    0.051194;   -0.064563;    0.000326;   -0.039317;   -0.049794;    0.056350;    0.008114;   -0.027385;    0.129496;   -0.048726;    0.006661;    0.004235;   -0.114895;    0.189778;   -0.114810;    0.027022;    0.060770;   -0.073749;    0.070176;   -0.050474;    0.021228;   -0.039794;   -0.022516;    0.012376;   -0.011591;   -0.021162;   -0.004788;    0.010906;    0.003652;   -0.019109;    0.031809;   -0.049898;   -0.003289;    0.072898;   -0.101961;    0.068215;   -0.037503;    0.020613;    0.010745;   -0.049068;    0.036556;   -0.014923;    0.011430;   -0.005413;   -0.005376;   -0.003622;    0.049272;   -0.065784;    0.074220;   -0.058736;    0.036548;    0.013962;   -0.053780;    0.090093;   -0.112797;    0.125181;   -0.102148;    0.041297;    0.007193;   -0.021744;    0.027453;   -0.022264;    0.010841;   -0.015102;    0.032123;   -0.049407;    0.047701;   -0.057660;    0.055909;   -0.021703;    0.012426;    0.007051;   -0.016102;    0.010916;    0.000333;   -0.003664;   -0.032498;    0.045782;   -0.053194;    0.058579;   -0.046993;    0.034942;   -0.013253;   -0.007299;    0.009123;   -0.026079;    0.010780;
145;    0.132909;   -0.065320;   -0.055417;   -0.007261;   -0.038383;   -0.066012;   -0.021234;    0.058306;    0.088404;    0.060104;    0.052583;   -0.085346;   -0.090015;    0.060378;   -0.121993;    0.084499;    0.052163;   -0.047941;    0.070717;   -0.077035;   -0.010319;    0.016675;   -0.071358;    0.037852;   -0.010160;   -0.038769;    0.055700;    0.035670;   -0.010547;   -0.038347;   -0.017832;   -0.070550;    0.051189;    0.096803;    0.012272;   -0.005099;   -0.032005;   -0.005875;   -0.001024;   -0.015130;   -0.012723;    0.036638;   -0.005989;    0.035039;    0.087360;   -0.018991;    0.048030;    0.008651;   -0.031694;    0.029612;    0.022450;   -0.064112;    0.066341;    0.014184;   -0.067263;   -0.020274;   -0.082032;   -0.101353;   -0.061912;   -0.083035;   -0.112922;    0.035182;    0.112371;    0.056472;    0.172780;    0.021028;   -0.029830;    0.062383;   -0.080047;   -0.007991;    0.129807;   -0.091373;    0.099669;    0.000812;   -0.085441;    0.052149;   -0.112890;   -0.039364;   -0.031217;    0.024688;    0.022034;   -0.031165;    0.087602;   -0.054644;    0.029648;    0.040564;   -0.020932;    0.095570;   -0.072817;    0.023803;    0.029243;   -0.090075;    0.062593;   -0.027319;   -0.061626;    0.149232;   -0.168271;    0.086093;   -0.021587;   -0.121429;    0.074093;   -0.016933;    0.063681;    0.043164;   -0.008852;    0.003766;    0.017638;   -0.054619;    0.010764;   -0.005713;   -0.042678;    0.024034;   -0.011078;    0.012008;   -0.016632;    0.011353;   -0.052518;   -0.021373;    0.035527;   -0.035393;    0.052170;   -0.053984;   -0.017531;    0.041460;    0.003133;    0.017698;   -0.018326;   -0.041036;    0.023219;    0.002374;   -0.034552;    0.035992;    0.001795;   -0.003347;   -0.001948;   -0.015005;   -0.005610;    0.022999;   -0.007872;   -0.015319;    0.082820;   -0.110764;    0.102155;   -0.077602;    0.040888;    0.051272;   -0.149587;    0.206015;   -0.238010;    0.266177;   -0.205477;    0.123140;   -0.012456;   -0.071568;    0.107313;   -0.100285;    0.081916;   -0.073739;    0.093319;   -0.102875;    0.121963;   -0.125628;    0.104094;   -0.062380;    0.015139;    0.009592;   -0.017571;   -0.001374;   -0.011679;    0.035625;   -0.074874;    0.153918;   -0.177314;    0.160966;   -0.131595;    0.101039;   -0.051264;    0.011551;    0.007234;   -0.009867;    0.016529;
146;    0.122355;   -0.036184;   -0.224193;    0.063743;   -0.013089;    0.118121;    0.234287;   -0.202293;   -0.196243;    0.202032;   -0.062285;   -0.154217;    0.182607;   -0.060128;   -0.040463;    0.133487;   -0.033336;   -0.025703;    0.114214;   -0.118926;    0.063930;   -0.018089;   -0.032759;    0.097461;   -0.045784;    0.029438;    0.032051;   -0.090113;    0.017923;    0.050134;   -0.082867;   -0.046841;    0.055025;    0.003436;    0.004958;    0.046343;   -0.074586;   -0.041816;    0.103249;   -0.074028;    0.044618;   -0.021749;   -0.010886;    0.066529;   -0.106197;    0.026944;   -0.054961;   -0.016419;    0.014118;    0.005688;   -0.039183;   -0.033147;    0.022613;   -0.036860;   -0.081848;    0.011438;   -0.024855;   -0.111995;    0.012772;    0.081075;    0.013955;    0.068410;    0.083258;   -0.123027;   -0.081136;    0.170373;    0.049138;   -0.020763;    0.110677;    0.057083;   -0.008053;    0.187059;   -0.159412;   -0.136366;    0.162275;   -0.039478;   -0.046272;    0.073858;   -0.068967;    0.055153;    0.000281;   -0.107695;    0.130998;   -0.145390;    0.044860;    0.050312;   -0.028220;    0.080750;   -0.119221;    0.078624;   -0.031430;    0.034972;   -0.004895;    0.002193;    0.078042;   -0.171474;    0.120944;   -0.066283;   -0.008693;    0.043896;   -0.176039;    0.107502;    0.146597;   -0.144865;    0.029021;   -0.043752;   -0.056143;    0.074988;   -0.010677;    0.024638;   -0.032205;    0.019301;   -0.014535;    0.048930;    0.042685;   -0.070711;    0.030658;    0.005153;   -0.014397;    0.009572;    0.036684;    0.000908;   -0.000712;    0.003376;    0.008308;   -0.032809;   -0.009497;    0.014151;   -0.004906;    0.007490;    0.032330;   -0.011859;   -0.015778;    0.016856;   -0.061326;    0.054094;   -0.059821;    0.041516;   -0.015057;   -0.028997;    0.066259;   -0.089295;    0.074184;   -0.056947;    0.021368;    0.008139;   -0.032292;    0.028492;   -0.021004;    0.023103;   -0.025725;    0.015906;   -0.022750;    0.007987;   -0.022466;    0.016905;   -0.010899;   -0.001637;   -0.009008;   -0.002405;   -0.007394;   -0.002824;   -0.010583;   -0.003076;    0.001284;   -0.009929;    0.034009;   -0.033786;    0.024752;   -0.028318;    0.008847;    0.024105;   -0.025773;    0.020316;   -0.017486;    0.026252;   -0.006224;   -0.007002;    0.017323;   -0.014928;    0.013367;
147;    0.069235;   -0.017917;   -0.120542;    0.075314;    0.101214;    0.012472;   -0.149335;   -0.105800;    0.243663;   -0.006453;   -0.059536;   -0.036812;   -0.028500;    0.050232;   -0.028375;    0.022503;   -0.034268;    0.040994;   -0.033026;   -0.047023;    0.040991;   -0.036129;    0.003996;   -0.005025;    0.003121;    0.039595;   -0.024251;    0.000542;    0.020874;   -0.023612;    0.009752;   -0.031186;    0.026373;    0.046122;   -0.043338;    0.079153;   -0.036917;   -0.042979;    0.095295;   -0.149611;    0.062616;    0.024694;   -0.094631;    0.122576;   -0.066453;    0.048501;   -0.036669;   -0.041665;    0.026791;   -0.104663;   -0.016545;    0.091887;   -0.044155;   -0.005354;    0.064763;   -0.094481;   -0.043768;    0.070515;   -0.137592;    0.074492;    0.144865;   -0.110913;    0.075066;    0.274278;   -0.204774;    0.086891;   -0.028896;   -0.126443;    0.166705;   -0.160031;    0.080470;    0.040094;   -0.105725;    0.029341;   -0.070901;   -0.041187;    0.169563;   -0.146744;    0.022266;    0.053797;   -0.133875;    0.096013;    0.036955;   -0.111653;    0.044706;    0.003126;   -0.069308;    0.060069;   -0.023552;    0.014605;   -0.008962;   -0.006825;    0.013704;   -0.018410;    0.041850;   -0.069826;    0.085108;    0.035129;    0.015577;    0.012665;   -0.003731;   -0.000142;   -0.080295;    0.018316;   -0.004742;   -0.013856;    0.001997;    0.087031;   -0.066310;    0.034274;   -0.001127;   -0.032380;    0.070549;   -0.083690;    0.043782;    0.008622;   -0.017498;    0.041781;    0.006940;    0.047231;   -0.031362;   -0.020119;    0.010431;   -0.059046;    0.058171;   -0.018747;   -0.001770;    0.027982;   -0.098465;    0.152909;   -0.138529;    0.090738;    0.003336;   -0.088368;    0.137629;   -0.170068;    0.149564;   -0.119392;    0.045060;    0.051812;   -0.108767;    0.119079;   -0.109361;    0.091242;   -0.075944;    0.053294;   -0.019660;    0.006660;   -0.001885;    0.017600;    0.004785;   -0.020774;    0.029568;   -0.030154;    0.031392;   -0.022292;    0.010727;   -0.022445;    0.036734;   -0.042649;    0.056706;   -0.046718;    0.031403;   -0.014251;   -0.012952;    0.028976;   -0.029755;    0.032218;   -0.022740;    0.022679;   -0.036778;    0.069003;   -0.078494;    0.070370;   -0.083564;    0.084093;   -0.048179;    0.012467;   -0.003675;   -0.020667;    0.020358;
148;    0.039535;   -0.070190;    0.033885;   -0.009848;   -0.120760;    0.105643;    0.066427;   -0.169417;    0.067759;    0.033862;    0.024275;   -0.014518;    0.025811;    0.031262;   -0.129903;    0.078850;    0.028444;   -0.004070;    0.035235;   -0.065148;    0.084701;   -0.139618;    0.101158;   -0.036647;    0.010002;    0.061594;   -0.185801;    0.173611;   -0.076160;   -0.015840;    0.131884;   -0.132864;    0.096689;   -0.067759;    0.010659;    0.052250;   -0.057735;   -0.024778;   -0.051107;    0.084082;   -0.024124;    0.023704;    0.048744;   -0.093104;    0.004500;    0.031883;   -0.079037;    0.176798;   -0.070568;    0.084534;    0.092944;   -0.191017;    0.173682;   -0.063903;   -0.121298;    0.138782;   -0.003298;   -0.124676;    0.132841;   -0.059747;    0.058419;    0.045284;   -0.176014;   -0.021675;   -0.029723;   -0.034992;    0.170375;   -0.020095;   -0.084986;    0.163483;   -0.215999;    0.111708;   -0.054119;    0.033288;    0.042172;   -0.149108;    0.028737;   -0.046168;    0.087066;   -0.010130;    0.014660;    0.081998;   -0.030767;    0.066222;   -0.002236;   -0.041244;    0.040310;   -0.058077;    0.117408;   -0.080053;    0.009297;    0.080205;   -0.092956;    0.083130;   -0.118241;   -0.024680;    0.058874;   -0.063978;    0.041630;    0.007532;   -0.039246;    0.033181;   -0.169114;    0.119359;    0.065671;   -0.102412;    0.070497;   -0.096829;    0.015848;    0.023184;   -0.013600;    0.016780;   -0.043284;    0.050553;   -0.013330;    0.076363;   -0.022250;   -0.017707;    0.026767;   -0.073218;    0.116414;   -0.053595;    0.060952;   -0.042928;    0.007367;   -0.010656;   -0.004839;    0.078613;   -0.063132;    0.038322;   -0.071528;   -0.014370;    0.059011;   -0.063292;    0.088941;   -0.091026;    0.057008;   -0.038493;    0.010605;    0.025498;   -0.083439;    0.077419;   -0.072652;    0.056408;   -0.043222;    0.023446;   -0.027415;    0.028212;   -0.026116;    0.032313;   -0.028879;    0.000704;   -0.002224;   -0.016910;    0.037549;   -0.021978;    0.024806;   -0.008157;    0.000867;   -0.018696;    0.023180;   -0.029083;    0.024343;   -0.009035;   -0.002583;    0.032927;   -0.031745;    0.015812;   -0.028727;    0.028077;   -0.028943;    0.055715;   -0.068464;    0.061708;   -0.067389;    0.055665;   -0.013853;   -0.001705;   -0.001914;   -0.012345;    0.002099;
149;    0.017303;    0.059880;    0.014501;   -0.011127;   -0.123710;    0.084337;    0.105558;   -0.145028;   -0.022274;    0.060632;    0.123728;   -0.096948;   -0.120409;    0.096915;   -0.112460;    0.077249;    0.008678;   -0.030384;    0.056831;   -0.082276;    0.094275;   -0.022758;   -0.054586;    0.061281;   -0.034843;   -0.007357;    0.023136;   -0.040503;    0.009518;   -0.028112;   -0.009239;   -0.025809;    0.055851;   -0.038137;    0.047026;   -0.028013;   -0.013493;    0.130661;   -0.060587;    0.091774;   -0.050900;   -0.007701;    0.041731;   -0.094937;    0.045960;   -0.051913;    0.031163;   -0.019336;    0.010235;    0.015156;   -0.111652;    0.114381;   -0.028271;   -0.086429;    0.072242;   -0.027567;    0.002230;    0.125473;    0.038154;   -0.017650;    0.025919;   -0.055235;   -0.094325;    0.011734;   -0.096312;   -0.036022;    0.044390;   -0.014727;    0.026549;    0.101696;   -0.110850;   -0.020284;    0.077699;   -0.098529;    0.059730;    0.070726;   -0.139514;    0.204817;   -0.100371;   -0.006359;    0.063118;   -0.177691;    0.138120;   -0.097841;    0.003867;    0.081198;   -0.065452;    0.057295;   -0.066837;   -0.014391;    0.051980;   -0.039776;    0.082587;   -0.042346;   -0.028227;    0.165855;   -0.178707;    0.175023;   -0.119320;    0.000010;    0.181105;   -0.221721;    0.183799;   -0.044042;   -0.053054;    0.098143;   -0.125510;    0.033254;    0.032699;   -0.071722;    0.017513;   -0.010650;    0.005442;    0.023401;   -0.070788;    0.037551;   -0.028778;   -0.029765;    0.039489;   -0.008323;    0.024839;   -0.044199;    0.052510;   -0.073548;    0.070427;   -0.014318;   -0.058173;    0.088643;   -0.077809;    0.063435;   -0.054672;    0.036066;    0.003281;   -0.025974;    0.092025;   -0.119199;    0.150390;   -0.127773;    0.060500;    0.038895;   -0.090820;    0.131853;   -0.132543;    0.126330;   -0.069219;    0.017920;    0.027612;   -0.074667;    0.059314;   -0.065939;    0.039403;   -0.013987;   -0.026186;    0.059754;   -0.068655;    0.060654;   -0.048598;    0.022962;    0.006437;   -0.027325;    0.017942;   -0.011958;    0.030999;    0.009121;   -0.002763;   -0.022509;    0.011094;   -0.004075;    0.005869;   -0.007645;    0.021039;   -0.030682;    0.035068;   -0.032250;    0.028153;   -0.024519;    0.013705;   -0.010974;    0.012590;   -0.002121;    0.003978;
150;   -0.062173;    0.025779;    0.170256;   -0.074261;   -0.039834;    0.023183;   -0.038818;    0.076881;    0.085752;   -0.103350;   -0.000541;    0.003374;   -0.108955;    0.134712;   -0.123559;   -0.021832;    0.023339;   -0.051411;    0.033070;   -0.037992;    0.065272;   -0.039858;    0.009827;    0.032492;   -0.028530;    0.069132;    0.008680;   -0.037917;    0.095254;   -0.003632;   -0.080989;    0.037246;   -0.025629;    0.035700;   -0.054649;    0.005686;   -0.032667;   -0.008836;    0.130372;   -0.218857;    0.102430;   -0.033926;   -0.015640;    0.099522;   -0.185069;    0.133068;   -0.102069;    0.078982;    0.028270;   -0.063559;    0.098440;   -0.077914;   -0.004371;    0.107922;   -0.037092;    0.150550;    0.051376;   -0.096664;    0.188475;    0.000537;   -0.077825;    0.050891;   -0.099853;   -0.223165;    0.114313;    0.018345;   -0.139858;    0.078648;   -0.078651;   -0.206316;    0.177763;   -0.064215;    0.044472;   -0.017165;    0.040166;    0.105040;   -0.158538;    0.177320;   -0.075135;    0.012902;    0.069512;   -0.026325;    0.020063;   -0.045961;    0.032783;   -0.063411;    0.070573;    0.008687;   -0.031412;    0.027534;   -0.049063;    0.047903;   -0.016589;    0.022858;    0.035273;   -0.013995;    0.042125;   -0.067183;   -0.035040;    0.092050;   -0.104354;    0.055631;    0.076203;   -0.083788;    0.058110;   -0.054640;   -0.022128;    0.046801;    0.012915;   -0.009123;   -0.001763;   -0.005082;   -0.027156;    0.051960;    0.011730;   -0.056179;    0.014304;   -0.024255;    0.014953;    0.013686;   -0.063112;    0.058886;   -0.027652;    0.027155;   -0.025226;    0.029631;   -0.042061;   -0.006491;    0.040786;   -0.060384;    0.058274;   -0.066166;    0.058648;   -0.041018;    0.025737;   -0.036531;    0.061272;   -0.058704;   -0.004694;    0.064329;   -0.134987;    0.169960;   -0.166308;    0.126545;   -0.070184;    0.005419;    0.036038;   -0.067646;    0.063637;   -0.074929;    0.066492;   -0.056829;    0.042669;   -0.033757;    0.055168;   -0.055396;    0.053949;   -0.033402;    0.033591;   -0.046498;    0.057231;   -0.058132;    0.049173;   -0.009062;   -0.009975;    0.044952;   -0.062294;    0.052833;   -0.057869;    0.056475;   -0.060109;    0.062512;   -0.067936;    0.065094;   -0.057752;    0.056797;   -0.046431;    0.020750;   -0.006147;   -0.003571;    0.006711;
151;   -0.141372;    0.115896;    0.067376;   -0.039044;   -0.004855;    0.006042;    0.004638;    0.017305;    0.036208;   -0.061829;    0.110666;   -0.109353;   -0.089606;    0.202179;   -0.167535;    0.044069;   -0.019750;   -0.042523;    0.039785;   -0.133639;    0.142099;   -0.101586;   -0.001615;    0.023905;    0.004599;    0.045081;   -0.078383;    0.115228;   -0.065466;    0.028576;    0.065545;   -0.100532;    0.090226;   -0.018736;   -0.052752;    0.059936;   -0.073509;    0.028557;    0.063857;   -0.100542;    0.092544;   -0.048587;   -0.011599;    0.037917;   -0.131150;    0.169088;   -0.101972;    0.082715;    0.046464;   -0.033899;    0.082194;   -0.100211;    0.025798;   -0.040979;   -0.047587;    0.084732;    0.005121;    0.051326;    0.000576;   -0.031715;   -0.008728;   -0.081854;    0.016354;    0.033111;   -0.186854;    0.148183;    0.042807;   -0.010237;    0.167872;   -0.115841;    0.068949;   -0.086584;   -0.071481;    0.082433;   -0.052027;    0.013097;    0.071395;   -0.045298;    0.036033;   -0.063493;    0.033693;    0.030230;   -0.123600;    0.080281;   -0.029143;    0.016787;    0.021003;   -0.016123;    0.107081;   -0.134604;    0.083673;    0.013608;   -0.069398;    0.110470;   -0.097777;    0.094765;   -0.088545;    0.076938;   -0.035220;   -0.020891;    0.147154;   -0.191067;    0.122716;   -0.070050;   -0.026204;    0.028336;   -0.133751;    0.118850;   -0.084569;    0.065231;   -0.024612;   -0.016254;    0.049088;   -0.089512;    0.065832;   -0.028723;   -0.022507;    0.033034;   -0.050642;    0.022049;   -0.003395;   -0.019686;    0.054255;   -0.059046;    0.030680;   -0.039262;    0.013711;   -0.028971;    0.026636;    0.005262;    0.029451;   -0.008435;   -0.011492;    0.083142;   -0.129261;    0.147123;   -0.139062;    0.102210;   -0.054368;   -0.020733;    0.101176;   -0.174888;    0.167490;   -0.122386;    0.080805;   -0.045755;    0.003069;   -0.004332;    0.002325;   -0.009800;    0.017976;   -0.001844;   -0.010864;    0.027564;   -0.026159;    0.031074;   -0.024636;    0.015989;   -0.023972;    0.034508;   -0.042001;    0.052806;   -0.044702;    0.023066;    0.018588;   -0.018310;    0.025606;   -0.036494;    0.037664;   -0.025649;    0.036040;   -0.029064;    0.035621;   -0.028271;    0.031692;   -0.017875;    0.006606;   -0.009325;    0.007800;   -0.003871;    0.000028;
152;   -0.081792;    0.210561;   -0.135070;   -0.031963;    0.124470;   -0.124815;    0.122018;    0.231842;   -0.363821;    0.133507;    0.038124;   -0.146876;    0.148408;   -0.131906;   -0.050501;    0.071986;   -0.071096;    0.010856;    0.034247;   -0.099235;   -0.001489;   -0.032674;    0.041972;   -0.015217;    0.039108;   -0.048475;   -0.050077;    0.199351;   -0.132963;    0.070346;   -0.031021;   -0.111500;    0.163765;   -0.136999;    0.117297;    0.030088;   -0.078992;    0.109525;   -0.148254;    0.145137;    0.002029;   -0.073290;    0.072337;   -0.034865;    0.105942;   -0.067409;    0.061306;   -0.068266;    0.044283;   -0.008730;   -0.013515;   -0.013718;   -0.028202;    0.017006;   -0.033942;   -0.002095;   -0.096598;   -0.004250;    0.062144;    0.008528;   -0.029636;    0.053952;    0.063333;   -0.090895;    0.044743;    0.097073;   -0.106462;    0.069896;    0.097444;   -0.151088;    0.217801;   -0.165379;   -0.022716;    0.026293;   -0.097471;    0.029494;    0.055403;   -0.044582;    0.038402;   -0.017087;   -0.029011;    0.067710;   -0.081345;    0.096447;    0.033690;   -0.004754;    0.006740;    0.025494;   -0.000304;    0.010672;    0.018355;   -0.024781;    0.011388;    0.018059;    0.014350;   -0.033433;   -0.000710;   -0.029425;    0.027847;   -0.034092;   -0.021517;   -0.000566;   -0.044167;    0.027720;   -0.001343;   -0.022755;   -0.016976;    0.019058;   -0.028081;   -0.024956;    0.051123;   -0.049179;    0.021085;    0.045615;   -0.043020;    0.041955;   -0.019360;   -0.001684;   -0.008173;    0.011019;   -0.022405;   -0.006864;    0.038624;   -0.029661;    0.039888;   -0.038425;   -0.003703;    0.009173;   -0.047135;    0.038144;   -0.059578;    0.057452;    0.000948;   -0.059195;    0.058483;   -0.069047;    0.058428;   -0.022873;   -0.013803;    0.044621;   -0.101992;    0.114058;   -0.085037;    0.085220;   -0.036448;   -0.026741;    0.041814;   -0.042762;    0.060542;   -0.038524;    0.038510;   -0.049622;    0.033648;   -0.038249;    0.049552;   -0.050701;    0.039369;   -0.040618;    0.022313;   -0.002109;    0.004410;    0.000291;   -0.016168;   -0.005733;   -0.011027;    0.052876;   -0.054292;    0.053901;   -0.041551;    0.031208;   -0.032026;    0.032263;   -0.024083;    0.036587;   -0.032942;    0.028462;   -0.015413;   -0.006696;    0.023246;   -0.017932;    0.002029;
153;   -0.201706;    0.300275;   -0.121440;   -0.088102;    0.045493;   -0.065433;    0.119120;    0.160927;   -0.146622;   -0.079636;    0.107203;   -0.114336;   -0.048168;    0.166310;   -0.113381;    0.049510;    0.094292;   -0.041814;    0.052356;   -0.075241;   -0.039040;    0.045302;   -0.045944;    0.036777;    0.004786;    0.045375;   -0.012429;   -0.090873;    0.055044;   -0.123283;    0.043881;    0.094871;   -0.183146;    0.138775;    0.039984;   -0.040543;    0.068932;   -0.047352;    0.056705;   -0.006184;   -0.014574;    0.033672;   -0.051080;    0.006847;    0.021937;   -0.027297;    0.053223;   -0.071752;    0.030074;   -0.037563;   -0.049348;    0.112357;   -0.122442;    0.155383;   -0.058075;   -0.021587;    0.240154;   -0.075091;    0.104629;    0.050393;   -0.122282;   -0.019533;   -0.025750;   -0.026900;    0.072718;   -0.125482;    0.077002;    0.041102;   -0.100648;    0.079334;   -0.262855;    0.185861;   -0.096325;    0.088343;    0.010139;   -0.161927;    0.229047;   -0.191603;    0.058778;   -0.015729;   -0.040002;    0.058687;   -0.060478;   -0.043909;   -0.071460;    0.036221;   -0.002917;    0.002399;   -0.005073;    0.018507;    0.013952;    0.002153;    0.026222;   -0.002889;    0.003405;   -0.014785;    0.029082;    0.003174;   -0.027749;    0.108812;   -0.021850;   -0.060370;    0.116235;   -0.037480;   -0.009887;    0.028470;   -0.053608;    0.019900;    0.009198;    0.028782;   -0.050521;    0.053188;    0.046290;   -0.086077;    0.023369;   -0.050669;    0.009645;    0.010869;    0.004897;   -0.049415;    0.028359;    0.033385;   -0.022113;   -0.004380;   -0.039070;   -0.005037;    0.010695;   -0.006303;   -0.011429;    0.032139;   -0.026445;    0.029049;   -0.011345;   -0.042839;    0.023571;   -0.018160;    0.033037;   -0.025762;    0.004979;    0.012574;   -0.002523;    0.022424;   -0.015792;    0.029543;   -0.021794;    0.028507;   -0.032870;    0.032623;   -0.027958;    0.029986;   -0.023208;    0.015131;    0.003551;   -0.005076;    0.020300;   -0.022497;    0.005955;   -0.009152;    0.014988;   -0.015210;    0.032864;   -0.034886;    0.029097;   -0.010572;   -0.000500;    0.011741;   -0.011675;   -0.005734;    0.007031;    0.008841;   -0.034216;    0.053851;   -0.069331;    0.056523;   -0.059748;    0.034394;   -0.010736;   -0.003417;    0.007877;   -0.012570;    0.002811;
154;   -0.197948;    0.287109;   -0.086231;   -0.151968;    0.171052;    0.012591;   -0.145986;    0.116158;    0.124948;   -0.251975;    0.070480;    0.011997;   -0.116249;    0.206268;   -0.037969;   -0.020135;    0.027707;   -0.007329;   -0.012502;    0.028745;   -0.044089;    0.027054;   -0.010950;   -0.027846;    0.035484;   -0.010205;   -0.056141;    0.048844;   -0.017333;   -0.013867;    0.021412;   -0.035353;    0.049041;   -0.085172;    0.036801;    0.037014;   -0.003931;    0.012451;    0.004772;    0.077706;   -0.099685;    0.106963;   -0.063076;   -0.015120;    0.112964;   -0.123865;    0.068157;    0.022908;   -0.056284;    0.041536;   -0.020966;   -0.037384;    0.029985;   -0.009957;   -0.080500;    0.074147;   -0.002009;   -0.127941;    0.079032;   -0.049898;    0.030208;    0.002522;   -0.053605;    0.099907;   -0.072377;    0.082456;    0.022305;   -0.074314;    0.035464;   -0.025042;    0.075364;    0.043387;    0.004866;   -0.089361;    0.082517;    0.032715;   -0.166358;    0.150112;   -0.080647;    0.026409;    0.083496;   -0.108282;    0.189147;   -0.170032;    0.040302;    0.055237;   -0.114397;    0.117407;   -0.090278;    0.079801;   -0.024093;   -0.013249;   -0.025186;   -0.038270;    0.068803;   -0.119636;    0.120824;   -0.076067;    0.037504;   -0.019514;   -0.059630;    0.139719;   -0.167111;    0.045564;    0.028664;   -0.066109;    0.091837;   -0.057234;    0.017252;   -0.016727;   -0.011904;    0.007444;   -0.059318;    0.076654;   -0.049070;    0.018890;   -0.007421;    0.022049;    0.001647;   -0.013060;    0.025938;   -0.073994;    0.098339;   -0.069756;    0.093389;   -0.100792;    0.063047;    0.010827;   -0.067029;    0.087132;   -0.108104;    0.089830;   -0.062499;    0.066594;   -0.044535;    0.005293;   -0.016293;    0.017042;    0.004482;   -0.051152;    0.072507;   -0.108694;    0.101318;   -0.056043;    0.031703;   -0.028307;    0.008108;   -0.020249;    0.014476;   -0.012312;    0.016220;    0.004927;   -0.023611;    0.022655;   -0.010164;    0.013811;   -0.007774;    0.003204;   -0.010943;    0.022098;   -0.017648;    0.029404;   -0.022635;    0.009153;    0.000485;   -0.002136;    0.000005;   -0.007656;    0.008391;   -0.002044;    0.018424;   -0.031817;    0.036913;   -0.038795;    0.040681;   -0.018309;    0.014772;   -0.011874;    0.003446;    0.005606;   -0.000394;
155;    0.041172;   -0.102852;    0.088200;   -0.005103;   -0.053793;    0.092374;   -0.069843;   -0.077924;    0.204628;   -0.136063;    0.024285;    0.066227;   -0.150714;    0.111496;   -0.088861;    0.048188;    0.048256;   -0.026640;    0.021283;   -0.054432;    0.113332;   -0.108726;    0.090990;   -0.061537;    0.041652;    0.066399;   -0.117512;    0.173616;   -0.160596;    0.070691;   -0.066115;   -0.133847;    0.253191;   -0.195714;    0.054002;    0.059344;   -0.074957;    0.079073;   -0.111578;    0.090362;   -0.040064;   -0.004665;    0.065553;   -0.060027;    0.074940;   -0.077652;    0.123685;   -0.125862;    0.028543;   -0.045303;   -0.062917;    0.212291;   -0.200686;    0.059109;    0.038701;   -0.115028;    0.136581;   -0.007274;   -0.101489;    0.184647;   -0.115942;   -0.016253;    0.182182;   -0.137195;    0.110828;    0.063302;   -0.014614;    0.022377;    0.020589;   -0.026804;   -0.058176;    0.096772;   -0.098721;    0.018013;   -0.006532;   -0.067965;    0.043884;   -0.062561;    0.034838;   -0.040543;   -0.029947;    0.040744;    0.022898;   -0.118364;    0.005133;   -0.000173;   -0.006343;    0.085528;   -0.087443;    0.060627;   -0.047020;   -0.008262;   -0.010448;   -0.042362;    0.088091;   -0.069612;   -0.000615;   -0.028301;   -0.050842;    0.052396;   -0.042241;   -0.005024;    0.024127;    0.038260;    0.022564;   -0.048208;   -0.008242;   -0.015509;    0.048802;   -0.016260;   -0.012209;    0.031311;    0.008245;    0.002510;   -0.014981;   -0.012320;    0.015936;   -0.008021;   -0.010251;    0.003540;    0.002482;    0.025629;   -0.052650;    0.098929;   -0.115092;    0.102651;   -0.061500;   -0.036973;    0.106047;   -0.156518;    0.168499;   -0.123869;    0.067643;   -0.013214;   -0.033180;    0.043032;   -0.050692;    0.054706;   -0.039859;    0.035712;   -0.027660;    0.016384;   -0.008671;    0.003033;    0.021822;   -0.007196;    0.008574;   -0.005885;   -0.000051;    0.008485;   -0.010729;    0.011152;   -0.007701;    0.017784;   -0.010637;    0.000037;   -0.003780;   -0.004999;    0.008306;   -0.000492;   -0.014396;    0.010922;   -0.016782;    0.022362;   -0.013770;    0.014118;   -0.009869;    0.013597;   -0.006777;    0.004506;    0.005530;    0.003628;    0.017772;   -0.007733;    0.006729;   -0.001788;    0.008698;    0.002067;   -0.007568;    0.005257;   -0.001348;
156;    0.135712;   -0.191754;    0.122031;    0.066688;   -0.106591;    0.024193;   -0.004836;   -0.027852;    0.034034;    0.013183;   -0.004941;   -0.030525;   -0.005785;    0.019865;   -0.058216;    0.018529;   -0.009697;   -0.000658;    0.006184;   -0.000309;   -0.009210;    0.013257;   -0.012248;    0.024761;   -0.014018;    0.030877;   -0.030950;    0.016512;    0.022235;    0.000117;   -0.000476;   -0.065238;    0.052231;   -0.040527;    0.030722;   -0.001221;    0.002664;   -0.024412;    0.004028;    0.019565;   -0.004237;   -0.004952;   -0.037653;    0.025378;   -0.054106;    0.079278;    0.005437;   -0.081747;    0.062543;   -0.079393;    0.035013;    0.057049;   -0.146504;    0.142166;   -0.049781;    0.008069;    0.147875;   -0.191431;    0.127907;    0.004260;   -0.134110;    0.151554;   -0.005846;   -0.070286;    0.149301;   -0.048934;   -0.141667;    0.129392;   -0.014707;   -0.125234;    0.125673;   -0.030189;    0.007725;    0.033955;   -0.040033;   -0.016804;    0.021553;   -0.040836;    0.026463;   -0.047661;    0.003823;    0.048963;   -0.092178;    0.082296;   -0.072698;   -0.027798;    0.043407;    0.014506;   -0.010401;   -0.010720;    0.009293;   -0.026200;    0.018573;   -0.017820;    0.042871;   -0.033382;    0.050509;   -0.045041;   -0.023195;    0.038330;   -0.045959;   -0.000753;    0.012570;   -0.008294;   -0.042791;    0.063055;    0.024353;   -0.034825;    0.022992;   -0.005306;   -0.047575;    0.041681;   -0.023770;    0.008091;    0.030444;   -0.016584;    0.004365;    0.003603;    0.011277;   -0.001885;    0.038968;   -0.056956;    0.084367;   -0.098826;    0.116421;   -0.073301;    0.000340;    0.103955;   -0.187807;    0.220506;   -0.240050;    0.178906;   -0.060392;   -0.059941;    0.114161;   -0.136307;    0.134636;   -0.120572;    0.084571;   -0.080064;    0.083534;   -0.090761;    0.098814;   -0.076413;    0.044519;    0.015999;   -0.060411;    0.050700;   -0.049522;    0.049285;   -0.037460;    0.051024;   -0.085832;    0.104870;   -0.109473;    0.122531;   -0.106633;    0.065849;   -0.035736;    0.034783;   -0.024219;    0.027451;   -0.029391;    0.003027;    0.040141;   -0.058610;    0.073534;   -0.078898;    0.070574;   -0.073253;    0.097312;   -0.121330;    0.138461;   -0.142202;    0.113598;   -0.088141;    0.050833;   -0.011230;    0.003960;    0.005945;   -0.010445;
157;    0.192640;   -0.351474;    0.295750;   -0.164860;    0.043020;    0.083323;   -0.231027;    0.299400;   -0.228746;    0.018212;    0.093766;   -0.051278;    0.029156;   -0.035968;    0.031724;   -0.042628;    0.052911;   -0.013624;    0.012534;    0.005359;   -0.016958;    0.012579;    0.011134;   -0.036499;    0.027807;   -0.017352;   -0.008185;    0.051420;   -0.048303;    0.028113;   -0.029208;   -0.018029;    0.027074;    0.025429;    0.003675;   -0.050247;    0.041055;   -0.028480;    0.004612;    0.029010;   -0.052386;    0.014532;   -0.037916;   -0.005594;    0.017173;    0.006634;   -0.007077;   -0.020707;    0.021898;   -0.019167;    0.051506;    0.007610;   -0.061563;    0.061500;    0.002843;   -0.035388;    0.083613;   -0.060926;   -0.073513;    0.005613;   -0.013986;   -0.013127;    0.039102;    0.006932;   -0.065143;   -0.040178;    0.062524;   -0.033629;    0.029755;    0.094317;   -0.095571;    0.120034;   -0.033031;   -0.053698;    0.074271;   -0.057724;    0.003950;    0.067422;   -0.057413;    0.072404;   -0.086116;    0.009374;    0.103493;   -0.088252;    0.050579;   -0.021393;    0.017514;    0.010052;    0.012956;   -0.015723;   -0.000110;   -0.009812;   -0.007285;    0.042633;   -0.021081;    0.011247;   -0.036012;    0.049838;   -0.043242;    0.045068;   -0.022107;   -0.067040;    0.065586;   -0.067640;    0.023962;    0.020382;   -0.050883;    0.007701;   -0.002907;    0.015288;   -0.007916;   -0.018430;    0.038249;   -0.055509;    0.047705;    0.009545;   -0.040800;    0.088739;   -0.075945;    0.022649;    0.037633;   -0.093644;    0.115699;   -0.124976;    0.108406;   -0.112412;    0.045786;    0.038332;   -0.053051;    0.093727;   -0.091069;    0.069987;   -0.050793;    0.061360;   -0.051739;    0.056723;   -0.042229;    0.036332;   -0.011596;   -0.006871;    0.029295;   -0.046558;    0.038999;   -0.053243;    0.041672;   -0.060263;    0.071497;   -0.093654;    0.101761;   -0.109967;    0.107537;   -0.094414;    0.073147;   -0.074029;    0.069389;   -0.074503;    0.063718;   -0.042016;    0.013888;   -0.005145;   -0.003833;    0.004877;   -0.020597;    0.036799;   -0.069885;    0.083484;   -0.087914;    0.091567;   -0.085672;    0.090314;   -0.097485;    0.097703;   -0.095230;    0.096267;   -0.073363;    0.054284;   -0.032256;    0.017456;    0.001871;   -0.004477;    0.001076;
158;   -0.063285;    0.028791;   -0.109191;    0.206735;   -0.141111;    0.029592;    0.182837;   -0.337400;    0.222780;    0.014595;   -0.129043;    0.072103;   -0.008502;   -0.007576;    0.043853;   -0.020436;    0.008553;    0.017493;   -0.018262;    0.000460;    0.003188;    0.036347;   -0.049163;    0.074944;   -0.060434;    0.032298;    0.010544;   -0.059202;    0.030449;    0.020756;    0.000507;    0.024987;   -0.055090;   -0.021328;    0.044403;   -0.065666;    0.068654;   -0.042372;   -0.009814;    0.068608;   -0.078241;    0.053668;   -0.044161;   -0.025629;    0.082559;   -0.106685;    0.077732;   -0.049767;    0.050718;   -0.010173;   -0.078133;    0.112001;   -0.106933;    0.089598;   -0.049549;   -0.002703;    0.073144;   -0.122362;    0.138355;   -0.011192;   -0.036705;    0.066091;   -0.027637;    0.024500;    0.009715;   -0.006656;   -0.041278;    0.044377;    0.001826;   -0.057562;    0.074854;   -0.071214;   -0.018178;    0.027548;   -0.039925;    0.033281;   -0.036256;   -0.037342;    0.067451;   -0.062727;    0.054711;    0.045111;   -0.105266;    0.049263;    0.000504;   -0.044868;    0.063204;   -0.042511;   -0.016218;    0.029478;   -0.005339;    0.015019;   -0.034705;    0.028758;   -0.039284;    0.036127;   -0.011218;   -0.003714;    0.000229;   -0.038919;    0.052714;   -0.005064;    0.030720;   -0.025763;   -0.036118;    0.033061;   -0.028013;    0.000825;    0.039500;   -0.074241;    0.057828;   -0.031515;    0.026673;    0.006123;   -0.069588;    0.116583;   -0.122352;    0.120196;   -0.073177;    0.041025;    0.031605;   -0.079015;    0.113280;   -0.154628;    0.153740;   -0.114298;    0.048381;   -0.003915;   -0.025358;    0.028219;   -0.014927;    0.035995;   -0.083012;    0.098424;   -0.108710;    0.129806;   -0.113615;    0.086061;   -0.049891;    0.001324;    0.039876;   -0.035078;    0.034577;   -0.039542;    0.026313;   -0.036800;    0.076807;   -0.097371;    0.107505;   -0.112710;    0.110249;   -0.094286;    0.094686;   -0.091719;    0.104966;   -0.115938;    0.101265;   -0.067252;    0.030660;   -0.000294;   -0.009665;    0.004473;   -0.020204;    0.043680;   -0.073613;    0.105206;   -0.115616;    0.110150;   -0.106406;    0.086846;   -0.084212;    0.089327;   -0.087526;    0.090017;   -0.082154;    0.068506;   -0.034556;    0.008967;   -0.001369;   -0.009068;    0.006708;
159;   -0.031961;    0.063468;   -0.073298;    0.027857;   -0.018978;    0.026376;    0.027626;   -0.050463;    0.074748;   -0.083608;    0.037824;    0.006883;   -0.016050;    0.040500;   -0.055171;    0.022824;   -0.018316;    0.009122;   -0.038495;    0.062974;   -0.021405;   -0.020182;    0.013968;   -0.020748;   -0.003470;    0.011381;    0.028960;   -0.042897;    0.022688;    0.012019;    0.013905;   -0.029997;   -0.023117;    0.005681;   -0.012619;    0.037916;   -0.000772;    0.011178;    0.034315;   -0.054256;    0.026409;   -0.025850;    0.047633;    0.009121;   -0.049373;    0.083341;   -0.056281;    0.055832;   -0.039288;    0.019157;   -0.053926;   -0.040120;    0.116696;   -0.123905;    0.094982;   -0.063660;   -0.100994;    0.257751;   -0.232298;    0.108720;   -0.070867;   -0.074060;    0.203870;   -0.213232;    0.213944;   -0.028322;   -0.080279;    0.120774;   -0.102417;    0.070536;   -0.005105;    0.019062;   -0.013762;   -0.013488;    0.009866;    0.001568;    0.059763;   -0.068069;    0.015548;   -0.026509;    0.034477;   -0.031430;   -0.028362;    0.085998;   -0.054908;    0.089614;   -0.048343;    0.048456;   -0.002273;   -0.042689;    0.078142;   -0.059839;    0.045907;   -0.034113;    0.022107;    0.002049;   -0.048075;   -0.005024;   -0.035251;   -0.005865;   -0.017703;    0.014580;    0.004061;   -0.029379;    0.060214;   -0.111842;    0.098665;   -0.031600;   -0.061631;    0.146112;   -0.166508;    0.173869;   -0.163237;    0.108780;   -0.020347;   -0.120232;    0.171822;   -0.198467;    0.160889;   -0.138552;    0.128797;   -0.075451;    0.061100;   -0.059554;    0.077077;   -0.055737;    0.024618;    0.053035;   -0.099633;    0.125686;   -0.120073;    0.117782;   -0.060499;    0.015238;   -0.003983;    0.000120;   -0.018482;    0.004089;    0.012759;   -0.023270;    0.031650;   -0.028962;    0.029784;   -0.027202;    0.021300;   -0.046180;    0.061731;   -0.078865;    0.096321;   -0.108630;    0.083908;   -0.073752;    0.054077;   -0.044436;    0.023427;   -0.027566;    0.022151;   -0.007091;   -0.024678;    0.048196;   -0.057622;    0.053038;   -0.053604;    0.061791;   -0.071361;    0.081214;   -0.093421;    0.096883;   -0.085157;    0.074474;   -0.057276;    0.030069;   -0.030498;    0.027044;   -0.013071;    0.009442;   -0.006239;    0.003354;   -0.003489;    0.005690;   -0.002105;
160;   -0.060238;    0.022760;   -0.031914;    0.012590;    0.065933;   -0.049062;    0.018582;    0.005585;   -0.052812;    0.039430;    0.053420;    0.017580;   -0.133524;    0.083216;    0.018508;   -0.093523;    0.150369;   -0.141964;    0.093355;   -0.040317;   -0.009707;    0.048729;   -0.116450;    0.107337;   -0.123655;    0.114051;   -0.059859;    0.017836;    0.032544;   -0.034689;    0.045267;   -0.090176;    0.038341;   -0.008973;    0.020331;    0.007467;    0.030980;   -0.017505;    0.040050;   -0.038666;    0.033310;   -0.004422;   -0.007303;    0.030165;   -0.052594;    0.099272;   -0.114964;    0.088898;   -0.085424;    0.083682;   -0.036424;   -0.056415;    0.143541;   -0.152467;    0.118350;   -0.075993;   -0.074476;    0.205344;   -0.157179;    0.113151;   -0.066221;   -0.022997;    0.160055;   -0.181961;    0.211027;   -0.094273;   -0.090645;    0.050324;   -0.061105;    0.053377;   -0.028063;    0.076195;   -0.040715;    0.036411;   -0.029070;   -0.031131;    0.010027;   -0.004045;   -0.008859;    0.031907;   -0.012745;   -0.004802;    0.030891;   -0.061697;    0.061966;   -0.089775;    0.065330;   -0.030992;   -0.008900;    0.071777;   -0.107409;    0.095596;   -0.119753;    0.084315;    0.004198;   -0.053616;    0.047252;   -0.033824;    0.040419;   -0.014151;   -0.035431;    0.031895;   -0.026014;    0.084563;   -0.078072;    0.035605;   -0.000956;   -0.027161;    0.081273;   -0.171251;    0.169947;   -0.170992;    0.141036;   -0.047355;   -0.100714;    0.194711;   -0.247284;    0.232725;   -0.181683;    0.125777;   -0.038291;   -0.007938;    0.047734;   -0.066278;    0.073153;   -0.052323;    0.037466;   -0.003957;   -0.021831;    0.008325;   -0.027688;    0.044829;   -0.036013;    0.003968;   -0.003967;   -0.025977;    0.040243;   -0.024781;    0.021582;   -0.036507;    0.017052;    0.007541;   -0.005450;   -0.003815;   -0.017099;    0.019118;   -0.014674;    0.017185;   -0.020284;    0.007262;   -0.005830;    0.014242;   -0.018424;    0.015078;   -0.016294;    0.018634;   -0.014697;    0.020934;   -0.008982;    0.007455;    0.003644;   -0.000393;    0.014356;   -0.015749;    0.016436;   -0.023251;    0.027048;   -0.019790;    0.017759;   -0.018105;    0.026141;   -0.023251;    0.035787;   -0.036507;    0.024499;   -0.025659;    0.018804;   -0.008528;    0.004635;    0.003539;   -0.002378;
161;   -0.005139;    0.051444;   -0.073228;    0.019478;    0.019690;   -0.066042;    0.080048;   -0.081302;    0.026387;    0.025376;   -0.004288;    0.041508;   -0.092822;    0.085247;   -0.065579;    0.052022;    0.036499;   -0.042566;    0.029858;   -0.057626;    0.071420;   -0.090129;    0.127590;   -0.135563;    0.153628;   -0.127132;    0.039101;    0.064599;   -0.119973;    0.115170;   -0.143769;    0.158545;   -0.078064;    0.043358;    0.000866;   -0.047660;    0.002823;   -0.045330;    0.020161;   -0.008699;    0.030230;   -0.042210;    0.040537;   -0.029266;   -0.002341;    0.013353;    0.003838;    0.009575;   -0.000509;    0.010406;    0.011282;   -0.020105;    0.029309;   -0.073023;    0.037092;   -0.025983;    0.017645;   -0.019569;   -0.014656;   -0.014242;   -0.044567;    0.102003;   -0.058003;    0.026966;    0.078895;   -0.032538;    0.023741;    0.050836;    0.020770;    0.002603;   -0.023878;   -0.051004;    0.031299;   -0.060195;    0.061234;   -0.052826;   -0.024114;    0.065950;   -0.126622;    0.117622;   -0.156861;    0.059291;    0.034998;   -0.102559;    0.151264;   -0.109703;    0.108584;   -0.062528;    0.002538;    0.036642;   -0.073328;    0.077941;   -0.063742;    0.041128;   -0.030678;    0.029335;    0.017985;   -0.074030;    0.103714;   -0.093870;    0.042110;   -0.019561;   -0.055252;    0.165821;   -0.195743;    0.164988;   -0.123788;    0.059587;    0.034455;   -0.092188;    0.109205;   -0.100301;    0.092876;   -0.078022;    0.081975;   -0.108982;    0.116744;   -0.107121;    0.082952;   -0.034525;   -0.027545;    0.093721;   -0.135133;    0.135865;   -0.149420;    0.128454;   -0.095321;    0.091599;   -0.084593;    0.095053;   -0.091821;    0.061614;   -0.016420;   -0.040675;    0.066561;   -0.068684;    0.074190;   -0.071053;    0.074638;   -0.096521;    0.126904;   -0.145346;    0.136348;   -0.126550;    0.098750;   -0.070083;    0.065000;   -0.055523;    0.060957;   -0.076859;    0.073276;   -0.044413;    0.034083;   -0.030542;    0.018364;   -0.016862;    0.009888;    0.014197;   -0.028649;    0.040011;   -0.046427;    0.046405;   -0.049759;    0.054437;   -0.051691;    0.050311;   -0.057839;    0.060010;   -0.055946;    0.056187;   -0.037906;    0.031403;   -0.025165;    0.027527;   -0.030986;    0.020471;   -0.011587;    0.012794;   -0.007533;    0.004663;    0.000706;
162;    0.046361;   -0.030682;    0.058363;   -0.026217;   -0.023826;    0.035306;    0.026798;   -0.048841;   -0.034135;    0.049748;   -0.006961;    0.026463;   -0.079387;    0.045026;   -0.042971;   -0.022978;    0.032891;   -0.016473;    0.000353;    0.004458;   -0.003942;    0.012039;   -0.001246;    0.010064;   -0.000104;    0.016743;   -0.038820;    0.053212;    0.002281;   -0.010777;    0.019193;   -0.057074;   -0.016157;    0.058613;   -0.034808;    0.012901;   -0.030185;   -0.007321;    0.037567;   -0.033128;    0.011079;    0.017012;   -0.045811;    0.068129;   -0.033631;    0.021103;    0.000623;   -0.046602;    0.092638;   -0.114162;    0.101106;   -0.114035;    0.076386;   -0.008068;   -0.097168;    0.092207;   -0.086876;    0.011596;    0.008469;    0.000991;   -0.010184;    0.057798;   -0.030710;   -0.002358;    0.055742;   -0.001894;    0.017583;   -0.000264;   -0.017682;    0.076536;   -0.045187;   -0.009614;   -0.021653;   -0.018218;    0.016791;   -0.026989;    0.021275;   -0.019507;    0.025031;   -0.048595;    0.053392;   -0.092322;   -0.047006;    0.182584;   -0.233152;    0.235566;   -0.212987;    0.166269;   -0.040692;   -0.115780;    0.212335;   -0.267063;    0.283780;   -0.273107;    0.229649;   -0.161978;    0.070961;   -0.025266;   -0.004195;    0.000522;   -0.003663;    0.053524;   -0.131446;    0.194398;   -0.151713;    0.161392;   -0.099827;    0.003846;    0.084604;   -0.098250;    0.144314;   -0.110857;    0.110561;   -0.080925;    0.040023;    0.029820;   -0.045496;    0.037496;   -0.050728;    0.041101;   -0.032811;    0.023334;   -0.033680;    0.039973;   -0.026049;    0.022636;   -0.010703;   -0.018660;    0.037811;   -0.045732;    0.032607;   -0.024280;    0.008743;    0.007917;    0.003008;   -0.010894;   -0.005691;   -0.001781;   -0.003000;   -0.007920;    0.005534;   -0.019826;    0.019113;   -0.013620;    0.025477;   -0.032552;    0.038885;   -0.050167;    0.066060;   -0.067235;    0.066444;   -0.047266;    0.025845;   -0.008000;    0.002868;    0.000934;   -0.007125;    0.011213;   -0.010452;    0.012781;   -0.017414;    0.010334;   -0.016230;    0.025595;   -0.017497;    0.012620;   -0.017146;    0.015028;   -0.012253;    0.020052;   -0.041570;    0.046347;   -0.044210;    0.043289;   -0.039302;    0.026517;   -0.017013;    0.009230;   -0.004274;   -0.002209;   -0.001255;
163;    0.022803;    0.004041;   -0.008270;    0.013357;   -0.047879;    0.021352;    0.009647;   -0.000289;    0.068365;   -0.086292;    0.049157;   -0.061833;    0.030884;    0.020244;   -0.098792;    0.131602;   -0.140045;    0.139139;   -0.119716;    0.070143;    0.013045;   -0.131982;    0.203999;   -0.246671;    0.266010;   -0.233470;    0.120550;    0.013292;   -0.089518;    0.152233;   -0.177294;    0.178790;   -0.190586;    0.159139;   -0.123132;    0.102180;   -0.052255;    0.001925;    0.061721;   -0.088025;    0.104451;   -0.132106;    0.142403;   -0.105901;    0.072806;   -0.028351;   -0.007808;   -0.011534;    0.034578;   -0.054901;    0.028907;   -0.043239;   -0.003524;    0.056400;   -0.058718;    0.048260;   -0.038803;    0.033033;   -0.056781;    0.008553;   -0.006720;    0.039556;    0.057476;   -0.101601;    0.075681;   -0.003602;   -0.042161;    0.035767;   -0.027425;    0.030222;   -0.062166;    0.043915;   -0.016319;   -0.012733;    0.024634;   -0.025167;    0.022933;   -0.022349;    0.011753;   -0.035598;    0.028608;   -0.031991;    0.039045;   -0.013261;    0.016494;    0.039444;   -0.049029;    0.035127;   -0.039856;    0.047721;   -0.015825;    0.021185;   -0.012727;    0.007115;    0.010211;   -0.006013;    0.028018;   -0.067190;    0.073735;   -0.039276;    0.027570;   -0.061786;    0.028175;    0.020595;   -0.028014;    0.018351;   -0.027138;    0.034170;    0.005848;   -0.013277;    0.024061;   -0.027535;    0.019328;    0.007652;   -0.067040;    0.138172;   -0.136282;    0.135224;   -0.113347;    0.036626;    0.018100;   -0.073724;    0.134141;   -0.150602;    0.160771;   -0.146484;    0.081840;   -0.049937;    0.027755;   -0.011096;    0.010925;    0.001975;   -0.026239;    0.038099;   -0.052838;    0.053856;   -0.055820;    0.036438;   -0.029600;    0.045131;   -0.068406;    0.084932;   -0.088332;    0.085226;   -0.086710;    0.070099;   -0.058200;    0.056209;   -0.064346;    0.075771;   -0.073725;    0.058432;   -0.051098;    0.046033;   -0.051242;    0.047994;   -0.040351;    0.029962;   -0.009608;    0.007542;   -0.007318;    0.004683;   -0.005592;    0.000755;    0.007912;   -0.015044;    0.019630;   -0.016921;    0.015904;   -0.010266;    0.016065;   -0.021892;    0.018522;   -0.021480;    0.016887;   -0.015722;    0.015530;   -0.009359;    0.004591;    0.001237;   -0.005450;
164;    0.035715;   -0.042584;   -0.009718;    0.005062;   -0.002305;    0.029132;   -0.017144;    0.043095;   -0.026517;    0.016706;   -0.025345;   -0.013491;    0.002448;   -0.004556;    0.006179;   -0.033734;    0.066222;   -0.055382;    0.046836;   -0.035312;    0.008322;   -0.007269;    0.008715;    0.001953;    0.004427;    0.016365;   -0.048776;    0.067164;   -0.040239;    0.060378;   -0.073091;    0.017619;    0.025076;   -0.093320;    0.145791;   -0.184780;    0.177490;   -0.139590;    0.061678;    0.059990;   -0.148391;    0.213208;   -0.196149;    0.166709;   -0.129970;    0.033262;    0.057595;   -0.085080;    0.102443;   -0.098838;    0.073628;   -0.076682;    0.049683;   -0.081021;    0.029495;   -0.037546;   -0.009572;    0.038234;   -0.028094;    0.045046;   -0.035326;    0.092355;   -0.050863;    0.025743;    0.085895;   -0.097349;    0.046788;    0.002171;    0.028557;    0.014331;    0.001240;   -0.008290;   -0.078559;    0.052532;   -0.098510;    0.085490;   -0.040059;   -0.037057;    0.088236;   -0.070195;    0.080880;   -0.115937;    0.087444;   -0.027549;    0.016702;    0.032885;   -0.024986;    0.036702;   -0.055671;    0.047581;   -0.067298;    0.097698;   -0.106527;    0.074181;   -0.028094;   -0.058241;    0.094576;   -0.172691;    0.190121;   -0.214941;    0.175831;   -0.094288;   -0.007683;    0.108174;   -0.138529;    0.151140;   -0.149032;    0.117222;   -0.074116;    0.072780;   -0.064715;    0.076779;   -0.031349;   -0.003768;    0.057621;   -0.101595;    0.113505;   -0.118200;    0.096195;   -0.074974;    0.067274;   -0.058119;    0.053682;   -0.064992;    0.065091;   -0.064580;    0.062432;   -0.024563;    0.008116;   -0.036400;    0.038377;   -0.018856;   -0.012472;    0.040809;   -0.068180;    0.073556;   -0.070626;    0.072053;   -0.077857;    0.093855;   -0.128762;    0.132491;   -0.124954;    0.115775;   -0.082066;    0.052431;   -0.036012;    0.036423;   -0.033823;    0.038561;   -0.040219;    0.026601;   -0.020219;    0.013487;   -0.013557;    0.002988;   -0.002396;    0.002481;   -0.006661;    0.008954;   -0.011284;    0.007739;   -0.006239;   -0.004716;    0.010596;   -0.013497;    0.023104;   -0.020284;    0.023321;   -0.014780;    0.011952;   -0.018734;    0.025432;   -0.021856;    0.019809;   -0.017373;    0.011326;   -0.006625;    0.007892;   -0.000944;   -0.003967;
165;    0.022877;   -0.037992;    0.030377;    0.010929;   -0.002808;    0.018650;   -0.053672;    0.020891;    0.013476;   -0.088712;    0.117437;   -0.097429;    0.112204;   -0.036560;   -0.096995;    0.159848;   -0.165336;    0.140160;   -0.135357;    0.113163;   -0.084674;    0.066102;   -0.061727;    0.062883;   -0.073717;    0.032998;    0.042545;   -0.159608;    0.269375;   -0.298281;    0.275862;   -0.212488;    0.110731;    0.043050;   -0.157328;    0.207847;   -0.191440;    0.135756;   -0.072262;    0.002136;    0.049308;   -0.052877;    0.053252;   -0.052802;    0.019456;   -0.014505;    0.010768;    0.014276;   -0.037729;    0.029850;   -0.027231;    0.079350;   -0.054289;    0.014429;    0.023730;   -0.034787;    0.039828;   -0.068430;    0.011258;    0.029747;   -0.055090;    0.029067;    0.005594;   -0.049592;    0.028672;   -0.003622;   -0.024210;    0.034541;   -0.034190;    0.011787;   -0.001338;    0.002374;    0.057213;   -0.066052;    0.045070;   -0.035173;    0.005404;    0.032962;   -0.039984;    0.027174;   -0.043744;    0.023198;    0.025534;   -0.039652;    0.037466;   -0.032157;    0.024368;    0.001248;    0.009569;    0.030383;   -0.051873;    0.061885;   -0.073607;    0.061413;   -0.018235;   -0.024793;    0.086038;   -0.106681;    0.148594;   -0.145974;    0.087300;   -0.003289;   -0.091236;    0.148437;   -0.193430;    0.212594;   -0.158369;    0.098210;   -0.033130;   -0.019002;    0.043015;   -0.039048;    0.028987;   -0.030473;    0.038387;   -0.063405;    0.073824;   -0.085667;    0.045976;   -0.017877;    0.002197;    0.004790;    0.001904;   -0.013296;    0.014938;   -0.022130;    0.014222;   -0.020572;    0.023327;   -0.033440;    0.033243;   -0.003824;   -0.016221;    0.030060;   -0.041287;    0.057045;   -0.049059;    0.042206;   -0.040617;    0.025851;   -0.017510;    0.027240;   -0.028259;    0.022766;   -0.010336;    0.001283;    0.006460;   -0.005639;   -0.000427;    0.005387;   -0.008902;    0.001164;    0.015682;   -0.014743;    0.018781;   -0.028319;    0.017709;   -0.000714;   -0.009671;    0.023646;   -0.028987;    0.025679;   -0.029556;    0.021444;   -0.023484;    0.026005;   -0.026417;    0.020744;   -0.020711;    0.017471;   -0.008947;    0.007713;   -0.009381;    0.005258;   -0.005173;    0.004781;   -0.002422;    0.002851;   -0.003080;    0.006560;   -0.006711;
166;    0.002923;    0.010700;   -0.012032;    0.006367;   -0.022216;    0.045286;   -0.054600;    0.026711;    0.016061;   -0.083781;    0.140308;   -0.153777;    0.117803;   -0.033464;   -0.060659;    0.167121;   -0.196155;    0.165030;   -0.129828;    0.080951;   -0.044750;    0.011884;   -0.002689;   -0.014665;    0.024897;   -0.026408;    0.018872;   -0.028899;    0.010363;   -0.019110;    0.005823;   -0.007679;    0.041749;   -0.046715;    0.093312;   -0.095387;    0.098506;   -0.065793;    0.021525;    0.034397;   -0.104101;    0.146067;   -0.142433;    0.133346;   -0.096095;    0.033835;   -0.037226;    0.026847;   -0.010471;    0.019274;   -0.022708;   -0.005552;    0.034703;   -0.043988;    0.039206;   -0.030603;    0.024760;    0.007384;    0.011482;    0.002749;   -0.027741;    0.026234;   -0.028401;   -0.008459;   -0.003077;   -0.005733;    0.008035;   -0.012388;    0.010987;    0.001330;    0.010988;   -0.001872;   -0.032446;    0.053542;   -0.063501;    0.075246;   -0.054190;   -0.018140;    0.069196;   -0.110890;    0.107359;   -0.081567;    0.010569;    0.027047;   -0.032944;    0.039960;   -0.024727;    0.005422;   -0.010660;    0.028310;   -0.037978;    0.047098;   -0.024854;    0.038743;   -0.030525;    0.011861;   -0.000812;    0.003455;   -0.005149;   -0.005934;    0.013047;   -0.027818;    0.071359;   -0.083039;    0.069407;   -0.050960;    0.042345;   -0.031054;    0.011077;   -0.018043;    0.025312;   -0.016275;   -0.002773;    0.015731;   -0.063649;    0.115952;   -0.117282;    0.115549;   -0.107374;    0.076218;   -0.053999;    0.071499;   -0.077567;    0.087989;   -0.100441;    0.081799;   -0.037501;   -0.008999;    0.042907;   -0.065285;    0.069092;   -0.062634;    0.057256;   -0.084700;    0.101577;   -0.110168;    0.114558;   -0.107661;    0.088645;   -0.060679;    0.067783;   -0.064268;    0.059910;   -0.049296;    0.034445;   -0.007495;   -0.013841;    0.024205;   -0.031335;    0.043724;   -0.049368;    0.052754;   -0.074412;    0.092608;   -0.098736;    0.106059;   -0.117895;    0.124281;   -0.136596;    0.158702;   -0.168690;    0.170739;   -0.158157;    0.147261;   -0.142510;    0.145034;   -0.151655;    0.144638;   -0.130314;    0.111739;   -0.097465;    0.092469;   -0.092250;    0.084810;   -0.075129;    0.056710;   -0.035897;    0.016087;   -0.006501;    0.002982;    0.000485;
167;    0.014416;   -0.012547;    0.027700;    0.000890;    0.019266;   -0.027943;   -0.023407;    0.017055;   -0.053118;    0.077902;   -0.105972;    0.156367;   -0.094593;   -0.038127;    0.137308;   -0.198512;    0.222994;   -0.205555;    0.146611;   -0.076681;    0.031844;    0.043216;   -0.071948;    0.076189;   -0.078345;    0.062007;   -0.038317;    0.007385;    0.015470;   -0.000643;   -0.007612;    0.035892;   -0.062410;    0.068607;   -0.127086;    0.140730;   -0.140284;    0.102389;   -0.023560;   -0.046672;    0.114972;   -0.178777;    0.165180;   -0.147421;    0.104659;   -0.071500;    0.072716;   -0.051102;    0.049223;   -0.063601;    0.051907;   -0.006713;   -0.078960;    0.119242;   -0.109060;    0.112355;   -0.079904;   -0.002031;    0.019835;   -0.063774;    0.082587;   -0.086644;    0.028529;    0.025817;   -0.037755;    0.030689;    0.012282;    0.001683;    0.020183;    0.021057;   -0.018827;    0.019376;   -0.031181;    0.074750;   -0.085505;    0.072843;   -0.020444;   -0.044906;    0.083620;   -0.097601;    0.100834;   -0.122912;    0.061165;   -0.026075;   -0.024681;    0.017291;   -0.027727;    0.010308;   -0.033200;    0.052777;   -0.083726;    0.088648;   -0.075542;    0.051423;   -0.019110;   -0.024740;    0.039581;   -0.041250;    0.041546;   -0.024765;    0.048849;   -0.011247;    0.004296;    0.015574;   -0.030316;    0.027204;   -0.033753;    0.041212;   -0.034811;    0.040831;   -0.033456;    0.036844;   -0.026273;    0.013771;    0.009145;   -0.053396;    0.048752;   -0.052617;    0.043984;   -0.010530;   -0.012721;    0.002070;    0.013989;   -0.022438;    0.029935;   -0.028765;    0.009897;    0.005771;   -0.005482;    0.013602;   -0.007462;    0.014912;    0.008570;   -0.020421;    0.028037;   -0.036926;    0.041930;   -0.018062;    0.004667;   -0.013364;    0.002257;   -0.000129;   -0.007447;    0.016644;   -0.019225;    0.025869;   -0.044926;    0.055504;   -0.065210;    0.072045;   -0.077907;    0.086340;   -0.085750;    0.098829;   -0.113944;    0.124379;   -0.117555;    0.111933;   -0.119511;    0.129447;   -0.133208;    0.138399;   -0.132597;    0.122606;   -0.129588;    0.136955;   -0.138346;    0.132672;   -0.120607;    0.096321;   -0.077129;    0.070755;   -0.063900;    0.059264;   -0.050617;    0.039550;   -0.028324;    0.013462;   -0.002801;    0.000451;    0.003147;
168;    0.052081;   -0.037209;    0.038881;    0.002367;   -0.034327;    0.034499;   -0.057640;    0.034018;   -0.012048;   -0.035443;    0.074402;   -0.069700;    0.056607;   -0.062058;    0.037111;   -0.003274;   -0.022594;    0.011476;   -0.002909;    0.025436;   -0.010039;    0.006657;   -0.005005;    0.007769;    0.018576;   -0.000014;   -0.023326;    0.013865;   -0.032505;    0.041601;   -0.037510;    0.014044;   -0.028819;    0.038175;   -0.026118;    0.013044;   -0.003116;   -0.018581;    0.049089;   -0.092061;    0.107142;   -0.114670;    0.125431;   -0.106415;    0.056001;    0.006779;   -0.060001;    0.089724;   -0.120891;    0.135057;   -0.097404;    0.051135;   -0.021509;   -0.009630;    0.017521;   -0.034439;    0.047534;   -0.062891;    0.048964;   -0.032866;    0.017476;   -0.011428;    0.001527;    0.005119;   -0.041166;    0.000507;    0.002818;    0.018481;    0.025458;    0.010132;   -0.040752;    0.097235;   -0.144377;    0.165908;   -0.216894;    0.167663;   -0.030642;   -0.101987;    0.200605;   -0.247948;    0.253724;   -0.200539;    0.082388;    0.000102;   -0.081854;    0.116759;   -0.088360;    0.085894;   -0.101434;    0.084030;   -0.090503;    0.093477;   -0.068533;    0.035561;   -0.011530;   -0.040120;    0.069621;   -0.091703;    0.101338;   -0.101866;    0.107338;   -0.043720;    0.027351;    0.006988;   -0.016502;    0.011690;    0.002750;    0.012154;   -0.006604;    0.017461;   -0.014332;    0.012421;   -0.012833;    0.001591;    0.000429;    0.009377;   -0.007087;    0.003762;   -0.017963;    0.023322;   -0.038723;    0.044158;   -0.048250;    0.059592;   -0.058856;    0.046059;   -0.041459;    0.020710;   -0.014758;    0.003207;   -0.001426;   -0.001846;    0.025510;   -0.061069;    0.083168;   -0.096592;    0.104162;   -0.093594;    0.086309;   -0.082542;    0.086817;   -0.085868;    0.078822;   -0.072945;    0.074163;   -0.071783;    0.075020;   -0.080984;    0.093287;   -0.099698;    0.104001;   -0.108258;    0.110651;   -0.119001;    0.128893;   -0.136126;    0.129588;   -0.106731;    0.097435;   -0.102515;    0.097084;   -0.098631;    0.090340;   -0.073393;    0.063020;   -0.060081;    0.065491;   -0.067905;    0.057555;   -0.046088;    0.040276;   -0.034880;    0.031851;   -0.028478;    0.022916;   -0.015527;    0.013451;   -0.006532;    0.000442;    0.000268;   -0.002017;
169;   -0.011974;    0.016171;   -0.011197;    0.003428;    0.008463;   -0.014638;    0.020024;   -0.045182;    0.037378;   -0.023185;   -0.000136;    0.015443;    0.017840;   -0.018514;   -0.001268;    0.036449;   -0.043605;    0.035899;   -0.045047;    0.032745;   -0.012909;   -0.000555;    0.001518;   -0.009942;   -0.002383;    0.007868;   -0.002973;   -0.030180;    0.042937;   -0.063490;    0.064472;   -0.044536;    0.018720;    0.012599;   -0.025892;    0.058793;   -0.031436;    0.026226;   -0.039077;    0.073076;   -0.102072;    0.114795;   -0.106512;    0.073585;   -0.003298;   -0.083128;    0.170710;   -0.229266;    0.283699;   -0.318979;    0.259789;   -0.124927;   -0.021642;    0.170636;   -0.216198;    0.245720;   -0.225942;    0.184542;   -0.082335;   -0.038015;    0.106443;   -0.127613;    0.125626;   -0.122153;    0.020853;    0.020275;   -0.035474;    0.055348;   -0.070867;    0.085523;   -0.088439;    0.011565;    0.027713;   -0.072582;    0.077695;   -0.043535;    0.039400;   -0.017120;    0.005830;   -0.032229;    0.034888;   -0.045369;    0.053481;   -0.037780;    0.040845;   -0.035695;    0.025882;   -0.035592;    0.004780;    0.054770;   -0.099506;    0.119453;   -0.107625;    0.098775;   -0.071197;    0.049520;   -0.025827;    0.005096;    0.025557;   -0.012586;    0.037801;   -0.050850;    0.052892;   -0.041975;    0.033838;   -0.032000;    0.019265;   -0.014191;   -0.015078;    0.000869;   -0.007555;    0.009469;   -0.010423;    0.011638;   -0.030346;    0.040562;   -0.041749;    0.030988;   -0.026019;    0.031980;   -0.031107;    0.033821;   -0.034266;    0.035140;   -0.028216;    0.030837;   -0.024960;   -0.001884;    0.010146;   -0.006894;    0.001076;   -0.010838;    0.029767;   -0.054877;    0.080633;   -0.089986;    0.092329;   -0.084358;    0.078261;   -0.072970;    0.075955;   -0.075336;    0.070680;   -0.062372;    0.054672;   -0.048541;    0.048054;   -0.053677;    0.057219;   -0.061336;    0.057588;   -0.056521;    0.053006;   -0.045921;    0.050431;   -0.054522;    0.057614;   -0.052546;    0.051000;   -0.050963;    0.057709;   -0.054335;    0.052929;   -0.048574;    0.049127;   -0.048274;    0.049011;   -0.050522;    0.037979;   -0.031512;    0.026184;   -0.023048;    0.023442;   -0.025180;    0.022462;   -0.020657;    0.009603;   -0.004682;    0.002435;   -0.000958;    0.001738;
170;   -0.012635;    0.051632;   -0.089859;    0.118919;   -0.148713;    0.145786;   -0.099874;    0.044205;    0.024793;   -0.126122;    0.128021;   -0.094707;    0.129462;   -0.069300;   -0.002367;    0.025923;   -0.041414;    0.029055;   -0.018922;    0.009807;   -0.009337;    0.011686;   -0.008948;    0.003884;   -0.000866;   -0.009692;    0.007282;   -0.014476;   -0.010061;    0.043484;   -0.032638;    0.017303;    0.025858;   -0.027314;    0.039154;   -0.051927;    0.035293;   -0.025823;   -0.007451;    0.015596;   -0.020983;    0.003822;    0.004413;    0.000052;   -0.006798;   -0.001420;   -0.007796;    0.009647;   -0.001721;   -0.017866;    0.028283;    0.011341;   -0.015314;    0.055354;   -0.082249;    0.115952;   -0.094853;    0.033935;    0.009679;   -0.077536;    0.102341;   -0.117849;    0.096189;   -0.077084;    0.013798;   -0.007474;   -0.014322;    0.021699;   -0.003964;    0.022793;   -0.058038;    0.096400;   -0.171084;    0.210522;   -0.213926;    0.185449;   -0.076543;   -0.008544;    0.050662;   -0.074247;    0.073214;   -0.082899;    0.078816;   -0.105383;    0.145612;   -0.133476;    0.138043;   -0.116761;    0.080487;   -0.034620;    0.027001;   -0.033428;    0.035988;   -0.048078;    0.029942;    0.060448;   -0.107257;    0.180187;   -0.223153;    0.214104;   -0.210294;    0.178597;   -0.128046;    0.109318;   -0.096699;    0.116519;   -0.058735;   -0.014643;    0.074957;   -0.124948;    0.134847;   -0.125215;    0.116732;   -0.115686;    0.109989;   -0.117552;    0.106764;   -0.099790;    0.085340;   -0.059660;    0.036237;   -0.016424;    0.002254;   -0.006033;    0.007323;    0.000008;   -0.015182;    0.020997;   -0.032374;    0.051241;   -0.057496;    0.064216;   -0.067731;    0.054759;   -0.056336;    0.061466;   -0.057506;    0.058297;   -0.049388;    0.045324;   -0.031370;    0.030276;   -0.025636;    0.016046;   -0.013562;    0.014749;   -0.014354;    0.018423;   -0.026251;    0.021158;   -0.025438;    0.023547;   -0.019090;    0.014119;   -0.021449;    0.020809;   -0.017978;    0.010065;   -0.005295;    0.000809;    0.005200;   -0.002863;    0.003977;   -0.005650;    0.006383;   -0.010418;    0.006651;   -0.009977;    0.006179;   -0.000716;    0.002113;   -0.003531;   -0.000650;    0.000308;   -0.000154;   -0.000544;   -0.003727;    0.001224;    0.004004;   -0.003348;    0.004406;
171;   -0.015926;    0.039895;   -0.047358;    0.048091;   -0.020566;   -0.024840;    0.040978;   -0.001812;   -0.004117;   -0.009275;   -0.003104;    0.017440;   -0.003919;   -0.009620;   -0.003107;   -0.012591;   -0.001069;    0.001454;   -0.004710;   -0.003752;   -0.007582;    0.005661;    0.004831;   -0.011013;    0.005903;   -0.003146;    0.038913;   -0.042582;    0.036198;   -0.047846;    0.061319;   -0.022135;   -0.004981;    0.044083;   -0.093415;    0.094245;   -0.083270;    0.064983;   -0.060037;    0.020637;    0.011366;   -0.021754;    0.039474;   -0.041435;    0.035078;   -0.021695;    0.024386;   -0.049017;    0.088751;   -0.090897;    0.092104;   -0.077581;    0.034286;    0.002259;   -0.002804;    0.014518;   -0.038666;    0.040654;   -0.123885;    0.156711;   -0.191772;    0.227668;   -0.126852;    0.009215;    0.165141;   -0.306227;    0.319345;   -0.318726;    0.227872;   -0.123378;    0.027040;    0.125385;   -0.171026;    0.197505;   -0.217088;    0.166891;   -0.140826;    0.111939;   -0.084597;    0.085373;   -0.072753;    0.050344;    0.010428;   -0.057649;    0.084998;   -0.106478;    0.084510;   -0.051050;    0.060396;   -0.067431;    0.079213;   -0.088474;    0.091837;   -0.066580;    0.041615;   -0.037205;    0.028547;    0.002110;    0.002212;   -0.015666;    0.005880;   -0.032738;    0.044026;   -0.045426;    0.054282;   -0.038075;    0.004653;    0.011441;   -0.020748;    0.053383;   -0.071608;    0.076110;   -0.082743;    0.062709;   -0.046504;    0.031834;   -0.030587;    0.040927;   -0.025026;   -0.001707;   -0.001686;   -0.028566;    0.035642;   -0.032704;    0.029159;   -0.021106;    0.023220;   -0.030430;    0.032815;   -0.034210;    0.037615;   -0.040786;    0.046890;   -0.048583;    0.044841;   -0.036880;    0.037978;   -0.038705;    0.038087;   -0.043005;    0.041978;   -0.034088;    0.037879;   -0.038114;    0.028768;   -0.022464;    0.024895;   -0.019588;    0.021042;   -0.026427;    0.026022;   -0.024223;    0.014879;   -0.006363;    0.007273;   -0.004976;    0.003675;   -0.011048;    0.008755;   -0.002566;    0.000186;   -0.002041;    0.006940;   -0.010338;    0.013058;   -0.010346;    0.009338;   -0.006320;    0.004148;   -0.001846;   -0.000770;    0.001569;   -0.000548;   -0.000069;    0.005715;   -0.004583;    0.005149;   -0.005939;    0.001663;   -0.001159;    0.002189;
172;   -0.001572;    0.030103;   -0.071369;    0.117604;   -0.148948;    0.164655;   -0.135331;    0.026691;    0.100923;   -0.208482;    0.224698;   -0.196691;    0.159080;   -0.091895;    0.038980;   -0.003601;    0.010308;   -0.013828;    0.025179;   -0.003335;   -0.056311;    0.127067;   -0.163035;    0.193599;   -0.189359;    0.163445;   -0.135250;    0.115384;   -0.126380;    0.117541;   -0.133429;    0.090504;   -0.021347;   -0.048122;    0.112110;   -0.132356;    0.134106;   -0.115997;    0.104147;   -0.092415;    0.104187;   -0.128488;    0.135817;   -0.121446;    0.103633;   -0.042531;   -0.020076;    0.029408;   -0.031861;    0.020046;   -0.023862;    0.037349;   -0.072671;    0.102400;   -0.131807;    0.137075;   -0.105715;    0.082120;   -0.009134;   -0.032751;    0.047273;   -0.055622;    0.023508;   -0.027825;    0.051470;   -0.050242;    0.045495;   -0.035791;    0.002925;   -0.008311;    0.019591;   -0.051704;    0.048848;   -0.084088;    0.106653;   -0.069953;    0.014413;    0.061640;   -0.130714;    0.166578;   -0.178319;    0.137645;   -0.067423;    0.035302;    0.001574;    0.006144;   -0.003987;   -0.004525;    0.016121;   -0.033094;    0.047481;   -0.048950;    0.038923;   -0.034946;    0.026874;   -0.050906;    0.063580;   -0.093073;    0.117514;   -0.124401;    0.107318;   -0.058665;    0.005290;    0.004944;   -0.023801;    0.031109;   -0.035796;    0.031672;   -0.025602;    0.038236;   -0.034761;    0.039181;   -0.033318;    0.011919;   -0.008044;    0.010194;    0.002121;    0.003862;    0.003924;    0.005152;    0.010804;   -0.013852;    0.006584;   -0.008859;    0.026143;   -0.031252;    0.038404;   -0.051097;    0.061504;   -0.061365;    0.061292;   -0.060788;    0.042632;   -0.040672;    0.048447;   -0.053025;    0.050385;   -0.045394;    0.035222;   -0.027362;    0.018242;   -0.015340;    0.017521;   -0.013859;    0.006837;   -0.003648;   -0.001286;    0.007553;   -0.006142;    0.005073;   -0.003794;    0.004403;   -0.006932;    0.008127;   -0.005192;    0.006669;   -0.012278;    0.007306;    0.001898;    0.001058;    0.000400;   -0.000867;   -0.005210;   -0.001372;    0.005060;   -0.002880;    0.004121;   -0.004974;    0.001423;    0.004374;   -0.003635;   -0.000269;    0.004685;   -0.003117;    0.001990;   -0.001185;   -0.003984;   -0.001803;    0.004664;    0.000300;   -0.001287;
173;   -0.002087;    0.008864;   -0.002513;   -0.017274;    0.031767;   -0.045899;    0.043815;    0.004832;   -0.050532;    0.064924;   -0.087429;    0.094454;   -0.056920;    0.026289;   -0.011661;   -0.021084;    0.035003;   -0.035316;    0.039534;   -0.033224;    0.040245;   -0.050724;    0.074028;   -0.089640;    0.101676;   -0.094799;    0.080061;   -0.061485;    0.047440;   -0.039908;    0.042149;   -0.037974;    0.025255;   -0.041436;    0.052483;   -0.052221;    0.038685;   -0.036787;   -0.000619;    0.036025;   -0.047394;    0.055129;   -0.046825;    0.062997;   -0.061166;    0.053033;   -0.066072;    0.079915;   -0.094380;    0.114859;   -0.118627;    0.103794;   -0.072808;    0.052245;   -0.035866;    0.024095;   -0.025213;   -0.016074;    0.049334;   -0.082390;    0.098604;   -0.113307;    0.095532;   -0.060279;   -0.010965;    0.055847;   -0.048477;    0.034768;   -0.020861;   -0.003552;   -0.004370;    0.001277;   -0.009775;    0.023520;   -0.017815;    0.013297;    0.011381;    0.003650;   -0.017918;    0.026904;   -0.043036;    0.030896;    0.015445;   -0.027909;    0.051553;   -0.052585;    0.037148;   -0.047382;    0.044818;   -0.038892;    0.044672;   -0.043768;    0.034262;   -0.029810;    0.015938;    0.005061;   -0.011172;    0.023220;   -0.028329;    0.035798;   -0.048899;    0.057938;   -0.065118;    0.102214;   -0.106771;    0.101607;   -0.094352;    0.074621;   -0.056367;    0.052681;   -0.047533;    0.039956;   -0.028475;    0.009623;    0.018766;   -0.035734;    0.039945;   -0.037643;    0.033237;   -0.050687;    0.083120;   -0.126887;    0.161531;   -0.191083;    0.204823;   -0.208757;    0.198301;   -0.191691;    0.198294;   -0.215530;    0.225082;   -0.215145;    0.187388;   -0.166485;    0.161120;   -0.164525;    0.165322;   -0.143837;    0.119223;   -0.102853;    0.095577;   -0.089097;    0.081431;   -0.074020;    0.054397;   -0.036194;    0.025380;   -0.017957;    0.009497;   -0.008286;    0.007540;   -0.003540;    0.008721;   -0.008261;    0.004827;   -0.003329;    0.003433;   -0.002748;    0.004679;   -0.003912;    0.003895;   -0.003412;    0.000182;    0.000780;   -0.001522;   -0.002137;   -0.000979;   -0.000695;    0.001673;   -0.003675;   -0.000564;    0.000823;   -0.004355;    0.005736;   -0.002093;   -0.001753;   -0.000920;    0.001486;    0.002971;   -0.000066;    0.000154;
174;   -0.025653;    0.079482;   -0.123922;    0.156798;   -0.172155;    0.185249;   -0.146214;    0.068963;    0.024130;   -0.113649;    0.134462;   -0.132523;    0.127707;   -0.104677;    0.096240;   -0.120447;    0.123017;   -0.109893;    0.093651;   -0.074419;    0.036499;   -0.010220;    0.008703;   -0.007232;    0.016494;   -0.009759;   -0.008231;    0.007292;   -0.004703;    0.000873;   -0.008378;    0.031920;   -0.047551;    0.076567;   -0.088175;    0.087328;   -0.089265;    0.063055;   -0.040260;    0.011418;    0.018105;   -0.019161;    0.017447;   -0.000787;   -0.001144;   -0.046226;    0.077413;   -0.108587;    0.123561;   -0.158434;    0.158521;   -0.145487;    0.164208;   -0.194332;    0.203436;   -0.214781;    0.160588;   -0.051826;   -0.032669;    0.151278;   -0.159256;    0.162503;   -0.164434;    0.121100;   -0.085561;    0.080883;   -0.088587;    0.069262;   -0.062188;    0.006777;    0.039631;   -0.092172;    0.098979;   -0.095876;    0.087471;   -0.068455;    0.053887;   -0.043298;    0.066258;   -0.056942;    0.061292;   -0.030359;   -0.005797;    0.000339;   -0.018973;    0.031997;   -0.017402;    0.013116;   -0.015065;    0.021980;   -0.043605;    0.055156;   -0.053618;    0.043334;   -0.037029;    0.051011;   -0.039644;    0.062512;   -0.081620;    0.085897;   -0.078318;    0.061889;   -0.025938;   -0.017072;    0.016869;   -0.015315;    0.030130;   -0.038417;    0.046741;   -0.061946;    0.054459;   -0.050645;    0.054653;   -0.036618;    0.031564;   -0.034067;    0.041184;   -0.042596;    0.050380;   -0.038595;    0.036750;   -0.049314;    0.062747;   -0.074046;    0.083890;   -0.091785;    0.091812;   -0.090450;    0.087991;   -0.087219;    0.091975;   -0.090556;    0.074013;   -0.062843;    0.053941;   -0.059763;    0.055249;   -0.050554;    0.048264;   -0.038988;    0.038184;   -0.040272;    0.031497;   -0.030879;    0.027076;   -0.015412;    0.011036;   -0.009958;    0.015134;   -0.015425;    0.016739;   -0.015775;    0.010306;   -0.012013;    0.013592;   -0.013727;    0.011329;   -0.008990;    0.008666;   -0.007207;    0.004542;   -0.007547;    0.006518;   -0.003933;    0.003002;   -0.003613;   -0.000230;    0.004295;   -0.001411;    0.000625;    0.000124;   -0.003336;    0.005721;   -0.005129;   -0.000763;    0.000058;    0.001166;   -0.000800;    0.001008;   -0.000927;   -0.001730;
175;   -0.026546;    0.089616;   -0.160840;    0.202676;   -0.242992;    0.270133;   -0.213727;    0.122856;   -0.049653;   -0.015619;    0.030558;   -0.013076;    0.027608;   -0.052874;    0.090641;   -0.139885;    0.161276;   -0.153110;    0.127538;   -0.105572;    0.092743;   -0.098627;    0.106057;   -0.123445;    0.133367;   -0.124894;    0.101624;   -0.078935;    0.059140;   -0.051394;    0.054605;   -0.016993;   -0.008873;    0.031177;   -0.072916;    0.092340;   -0.092921;    0.094209;   -0.103081;    0.117266;   -0.122653;    0.116083;   -0.104802;    0.102610;   -0.102365;    0.080987;   -0.062814;    0.056029;   -0.048593;    0.053359;   -0.062100;    0.054497;   -0.045306;    0.034199;   -0.028154;    0.006078;    0.008808;   -0.036643;    0.058465;   -0.074115;    0.078336;   -0.077252;    0.076221;   -0.041120;    0.000330;    0.053495;   -0.080570;    0.087263;   -0.064231;    0.036212;   -0.032437;    0.022051;   -0.019000;    0.021667;   -0.031199;    0.038238;   -0.042011;    0.031738;   -0.042674;    0.066667;   -0.069309;    0.046363;   -0.034793;    0.004025;    0.022682;   -0.026088;    0.035354;   -0.040470;    0.056156;   -0.062142;    0.074084;   -0.081284;    0.078474;   -0.060210;    0.058477;   -0.056866;    0.074895;   -0.080932;    0.093888;   -0.109433;    0.088409;   -0.057194;    0.019452;    0.003245;   -0.019182;    0.026916;   -0.032256;    0.056744;   -0.080334;    0.106467;   -0.106801;    0.112923;   -0.105133;    0.105336;   -0.107579;    0.113287;   -0.118694;    0.112553;   -0.106091;    0.083368;   -0.076831;    0.069174;   -0.077893;    0.085988;   -0.096407;    0.090089;   -0.081110;    0.068125;   -0.059064;    0.056861;   -0.048882;    0.046299;   -0.042469;    0.031753;   -0.023416;    0.029160;   -0.025562;    0.020557;   -0.017090;    0.013453;   -0.010734;    0.009510;   -0.004395;    0.005672;    0.000378;   -0.001743;    0.005374;   -0.002969;    0.004546;   -0.006481;    0.003165;   -0.006914;    0.010970;   -0.006447;    0.003163;   -0.008167;    0.002736;   -0.002599;    0.008415;   -0.011846;    0.008475;   -0.011243;    0.011951;   -0.005082;    0.001766;   -0.000699;    0.001460;    0.000404;    0.002230;   -0.000509;   -0.001390;   -0.001334;    0.000330;   -0.000986;    0.001133;   -0.002862;    0.001813;   -0.002498;    0.001571;   -0.000194;   -0.000949;
176;   -0.017376;    0.031799;   -0.069318;    0.114247;   -0.142916;    0.158712;   -0.136210;    0.076119;   -0.068590;    0.073009;   -0.040532;    0.049463;   -0.044292;    0.018826;    0.004577;   -0.022645;    0.026478;   -0.028662;    0.025834;   -0.024873;    0.031558;   -0.048481;    0.064913;   -0.082513;    0.091302;   -0.091995;    0.077791;   -0.073022;    0.074567;   -0.061123;    0.067237;   -0.067840;    0.058741;   -0.069978;    0.076597;   -0.067007;    0.062651;   -0.056742;    0.045162;   -0.034610;    0.030534;   -0.025578;    0.022336;   -0.004395;   -0.010266;    0.027998;   -0.045284;    0.063160;   -0.067482;    0.068363;   -0.064190;    0.069765;   -0.071318;    0.097885;   -0.109745;    0.107641;   -0.101532;    0.070931;   -0.034264;    0.027910;   -0.019234;    0.033966;   -0.021351;   -0.053881;    0.145158;   -0.232625;    0.256870;   -0.243574;    0.190176;   -0.143973;    0.126244;   -0.129605;    0.130097;   -0.150968;    0.162348;   -0.150190;    0.112107;   -0.072675;    0.054684;   -0.058781;    0.067802;   -0.036956;   -0.024901;    0.101506;   -0.120945;    0.127080;   -0.142982;    0.132989;   -0.134942;    0.134094;   -0.134117;    0.140037;   -0.131379;    0.116704;   -0.098004;    0.082638;   -0.102971;    0.109632;   -0.121393;    0.128900;   -0.103551;    0.102023;   -0.082661;    0.063374;   -0.069875;    0.054406;   -0.036648;    0.024777;   -0.016045;    0.013491;   -0.001704;    0.000408;   -0.002848;   -0.010060;    0.012410;   -0.001332;   -0.009704;    0.009206;   -0.006210;    0.015835;   -0.014762;    0.014746;   -0.015885;    0.017562;   -0.023318;    0.022392;   -0.020242;    0.017584;   -0.010639;    0.012670;   -0.022503;    0.018715;   -0.023876;    0.018393;   -0.015663;    0.015975;   -0.016403;    0.015141;   -0.011863;    0.003650;   -0.001202;   -0.001275;    0.001186;    0.000586;    0.001815;    0.000550;    0.000019;   -0.002316;    0.005066;   -0.005912;    0.003336;   -0.003950;    0.007895;   -0.005580;    0.007850;   -0.007248;    0.006834;   -0.004525;    0.002165;   -0.001243;    0.001713;    0.000663;    0.001042;   -0.001302;    0.000673;   -0.000046;    0.001971;   -0.003865;    0.002822;   -0.003065;    0.000346;    0.001819;   -0.003782;    0.003055;   -0.002293;    0.000773;   -0.001848;    0.001089;   -0.000720;    0.002035;   -0.002978;
177;    0.000178;    0.010571;   -0.035131;    0.044607;   -0.052791;    0.056516;   -0.034188;    0.018490;   -0.004409;   -0.000980;   -0.009372;    0.001370;    0.004971;   -0.007612;    0.018972;   -0.021334;    0.020689;   -0.017869;    0.021074;   -0.025337;    0.029507;   -0.029991;    0.036519;   -0.043139;    0.046827;   -0.036691;    0.035317;   -0.023920;    0.016490;   -0.020251;    0.022424;   -0.011037;   -0.021330;    0.039944;   -0.056100;    0.065157;   -0.069227;    0.064927;   -0.067202;    0.072689;   -0.078531;    0.075879;   -0.075990;    0.063922;   -0.053724;    0.047583;   -0.047222;    0.042380;   -0.041025;    0.043670;   -0.053265;    0.049187;   -0.049324;    0.050548;   -0.042523;    0.041225;   -0.020685;    0.006306;    0.024849;   -0.055394;    0.076117;   -0.069091;    0.066417;   -0.051535;    0.063727;   -0.057190;    0.049582;   -0.044424;    0.022802;   -0.021344;   -0.007672;    0.031574;   -0.050910;    0.063461;   -0.067285;    0.076319;   -0.074438;    0.067670;   -0.085534;    0.104604;   -0.111245;    0.110899;   -0.113980;    0.108205;   -0.116681;    0.115241;   -0.117821;    0.102084;   -0.081916;    0.071556;   -0.058152;    0.052517;   -0.042474;    0.035053;   -0.012795;   -0.024848;    0.061750;   -0.093435;    0.124647;   -0.123339;    0.130925;   -0.143108;    0.148975;   -0.176823;    0.185800;   -0.199635;    0.199641;   -0.192650;    0.204255;   -0.223734;    0.238382;   -0.232351;    0.207099;   -0.179681;    0.165037;   -0.151080;    0.142848;   -0.138246;    0.110033;   -0.083983;    0.065359;   -0.049439;    0.046954;   -0.055707;    0.057213;   -0.053559;    0.041746;   -0.029476;    0.019793;   -0.016074;    0.015702;   -0.011121;    0.011151;   -0.004410;    0.003233;   -0.004116;    0.003483;   -0.002690;    0.001863;    0.002370;   -0.002288;    0.000775;   -0.000938;    0.002893;    0.000230;    0.000252;   -0.004935;    0.004796;   -0.006204;    0.006934;   -0.006339;    0.004564;   -0.005654;    0.008160;   -0.008557;    0.006797;   -0.007042;    0.005053;   -0.004996;    0.003959;   -0.003977;    0.005626;   -0.004207;    0.001728;   -0.000112;    0.000357;    0.001863;   -0.001327;   -0.001330;   -0.000898;    0.002121;    0.000350;    0.001575;    0.000383;    0.000505;   -0.001329;    0.000806;   -0.001719;    0.000976;    0.001546;    0.000058;
178;    0.013773;   -0.032856;    0.028425;   -0.041594;    0.025247;   -0.017235;    0.032019;   -0.031400;    0.013383;   -0.013300;    0.030127;   -0.028743;    0.028728;   -0.011236;   -0.014055;    0.043766;   -0.039771;    0.037934;   -0.038399;    0.047391;   -0.063047;    0.083223;   -0.107495;    0.124738;   -0.137248;    0.140652;   -0.150844;    0.165512;   -0.189233;    0.197414;   -0.210347;    0.219371;   -0.208130;    0.212428;   -0.229205;    0.232899;   -0.224881;    0.223475;   -0.203769;    0.185603;   -0.190489;    0.198143;   -0.175684;    0.150223;   -0.121123;    0.093554;   -0.084461;    0.083323;   -0.086381;    0.092941;   -0.093505;    0.068016;   -0.049910;    0.035805;   -0.023254;    0.016182;   -0.022926;    0.001811;    0.000016;    0.004665;   -0.002686;   -0.005567;    0.012574;   -0.037947;    0.057733;   -0.047846;    0.070551;   -0.058831;    0.050165;   -0.037891;    0.029991;   -0.032906;    0.030187;   -0.028856;    0.028182;   -0.027824;    0.022079;   -0.015061;    0.006341;   -0.007557;    0.012926;   -0.012952;   -0.015339;    0.036522;   -0.041877;    0.034362;   -0.031086;    0.030651;   -0.026492;    0.042113;   -0.060034;    0.055409;   -0.054589;    0.038699;   -0.037198;    0.045730;   -0.046500;    0.058398;   -0.066120;    0.063855;   -0.062512;    0.066785;   -0.063767;    0.074626;   -0.080475;    0.078615;   -0.059421;    0.060899;   -0.046524;    0.034405;   -0.043036;    0.045184;   -0.038922;    0.024906;   -0.014536;    0.003038;    0.000531;   -0.000180;    0.001278;   -0.008176;    0.003343;    0.001781;    0.005399;   -0.005493;    0.012152;   -0.008884;    0.009997;   -0.012577;    0.008560;   -0.009936;    0.012307;   -0.013297;    0.009559;   -0.007582;    0.008608;   -0.008427;    0.006578;   -0.008580;    0.006494;   -0.006205;    0.003711;   -0.000665;    0.001409;    0.004327;   -0.001020;   -0.002411;    0.003732;   -0.005337;    0.006394;   -0.007292;    0.005866;   -0.006934;    0.008926;   -0.008098;    0.008271;   -0.010316;    0.010380;   -0.009405;    0.006385;   -0.008721;    0.011146;   -0.011210;    0.010650;   -0.009844;    0.009177;   -0.010160;    0.009331;   -0.008895;    0.008522;   -0.008014;    0.005181;   -0.004108;    0.001360;   -0.001192;    0.000779;   -0.000779;   -0.000181;    0.000148;    0.001998;   -0.001691;   -0.000241;
179;    0.016350;   -0.057860;    0.102155;   -0.131514;    0.152030;   -0.157659;    0.137712;   -0.126890;    0.147523;   -0.165693;    0.194196;   -0.202210;    0.174654;   -0.150313;    0.131625;   -0.133418;    0.131598;   -0.126246;    0.111166;   -0.093420;    0.073576;   -0.065021;    0.053977;   -0.059567;    0.065396;   -0.066185;    0.061067;   -0.053281;    0.041520;   -0.032959;    0.024726;   -0.011536;    0.008707;   -0.000734;   -0.007557;    0.015741;   -0.012611;    0.024542;   -0.036912;    0.039906;   -0.036549;    0.044732;   -0.040788;    0.042729;   -0.046830;    0.057164;   -0.066946;    0.069517;   -0.078225;    0.082915;   -0.090449;    0.086134;   -0.097891;    0.101909;   -0.110311;    0.114345;   -0.105667;    0.071991;   -0.074986;    0.076268;   -0.082684;    0.088861;   -0.051251;    0.017688;    0.028504;   -0.051333;    0.056428;   -0.045311;    0.045051;   -0.063523;    0.081848;   -0.103016;    0.112712;   -0.123836;    0.139862;   -0.133523;    0.126989;   -0.137583;    0.149448;   -0.164356;    0.161687;   -0.152197;    0.140210;   -0.119245;    0.119669;   -0.125164;    0.123421;   -0.100156;    0.094984;   -0.094593;    0.094761;   -0.099389;    0.099273;   -0.085104;    0.073061;   -0.055318;    0.046721;   -0.044017;    0.047184;   -0.059459;    0.054288;   -0.058890;    0.045886;   -0.042901;    0.050521;   -0.054345;    0.056081;   -0.048978;    0.058865;   -0.058212;    0.058313;   -0.055298;    0.047655;   -0.033522;    0.025377;   -0.022672;    0.024708;   -0.020879;    0.019466;   -0.013741;    0.006174;   -0.003109;   -0.002542;    0.002498;   -0.003952;    0.001009;   -0.003018;    0.003320;   -0.006782;    0.014494;   -0.011783;    0.008776;   -0.012180;    0.007230;   -0.007007;    0.007405;   -0.009444;    0.007232;   -0.006302;    0.010478;   -0.010312;    0.012120;   -0.013320;    0.009698;   -0.006577;    0.005480;   -0.000176;    0.000415;   -0.001131;    0.003118;   -0.002659;   -0.000286;   -0.000863;    0.002142;   -0.004081;    0.003817;   -0.003381;    0.002966;   -0.001796;   -0.000149;   -0.003135;    0.001686;    0.000059;    0.002602;   -0.002380;    0.002670;   -0.003061;    0.002926;   -0.003516;    0.002992;   -0.001420;    0.002980;   -0.004234;    0.002509;   -0.002518;    0.002010;    0.000489;   -0.000846;   -0.001862;    0.001049;   -0.000768;
180;    0.025014;   -0.057640;    0.100881;   -0.153490;    0.186615;   -0.192474;    0.183922;   -0.180097;    0.173511;   -0.197724;    0.226052;   -0.214754;    0.193602;   -0.162906;    0.137511;   -0.133430;    0.129611;   -0.113107;    0.098784;   -0.082303;    0.073802;   -0.066919;    0.064801;   -0.066000;    0.070557;   -0.071933;    0.064686;   -0.055390;    0.045428;   -0.045995;    0.034616;   -0.020376;    0.019750;   -0.016341;    0.020380;   -0.020287;    0.010481;   -0.012244;    0.008863;   -0.002393;   -0.005096;    0.010640;   -0.008221;    0.000221;    0.001473;   -0.017125;    0.022692;   -0.031997;    0.044181;   -0.047362;    0.045218;   -0.036410;    0.038708;   -0.039309;    0.047935;   -0.061817;    0.063061;   -0.063840;    0.075611;   -0.082071;    0.090208;   -0.093455;    0.079696;   -0.067505;    0.040569;   -0.029018;    0.022724;   -0.015134;    0.002819;    0.005101;   -0.019809;    0.054690;   -0.067428;    0.088949;   -0.101807;    0.098874;   -0.100611;    0.105941;   -0.120960;    0.134744;   -0.148726;    0.138504;   -0.128460;    0.133323;   -0.152308;    0.156079;   -0.156459;    0.137399;   -0.109190;    0.089204;   -0.082022;    0.081952;   -0.076009;    0.069492;   -0.065563;    0.060446;   -0.060627;    0.075581;   -0.080517;    0.083256;   -0.082760;    0.070816;   -0.066540;    0.077539;   -0.067619;    0.072877;   -0.071017;    0.060827;   -0.052302;    0.050461;   -0.050199;    0.052151;   -0.050365;    0.044363;   -0.040475;    0.034504;   -0.032562;    0.028427;   -0.028451;    0.024945;   -0.018462;    0.013636;   -0.014130;    0.014100;   -0.012706;    0.016670;   -0.016112;    0.015546;   -0.011973;    0.013425;   -0.013089;    0.013938;   -0.010706;    0.008062;   -0.009132;    0.008507;   -0.007887;    0.010980;   -0.010643;    0.007602;   -0.009328;    0.007528;   -0.007594;    0.006340;   -0.002905;    0.000942;    0.001109;   -0.002511;    0.002220;    0.000246;   -0.000020;    0.000988;   -0.003270;    0.003283;   -0.000336;    0.001139;   -0.002062;    0.002909;   -0.003001;    0.004290;   -0.004730;    0.003799;   -0.003528;    0.003113;   -0.002437;    0.001432;   -0.001966;    0.002310;   -0.003395;   -0.000200;    0.001202;   -0.001156;    0.003000;   -0.002912;    0.001076;   -0.003469;    0.001594;   -0.000414;    0.000416;    0.000582;   -0.000233;
181;    0.000328;    0.000582;    0.005197;   -0.012359;    0.011059;   -0.008478;   -0.006849;    0.012257;   -0.015283;    0.011395;   -0.000579;    0.002851;    0.001102;   -0.005592;    0.009857;   -0.009179;    0.018467;   -0.017583;    0.011148;   -0.005951;    0.008691;   -0.010362;    0.014288;   -0.020833;    0.020034;   -0.019818;    0.013093;   -0.010448;    0.009742;   -0.013039;    0.016626;   -0.018964;    0.018788;   -0.020241;    0.021583;   -0.020855;    0.016666;   -0.005488;   -0.001256;    0.007708;   -0.011044;    0.015919;   -0.017318;    0.014042;   -0.024553;    0.038839;   -0.049786;    0.068077;   -0.074012;    0.082983;   -0.091967;    0.109868;   -0.136665;    0.159398;   -0.191716;    0.213204;   -0.210815;    0.210428;   -0.229157;    0.257347;   -0.297311;    0.295806;   -0.274088;    0.228110;   -0.193252;    0.187002;   -0.183044;    0.180773;   -0.151292;    0.119328;   -0.084188;    0.071668;   -0.075021;    0.088101;   -0.090140;    0.091810;   -0.080009;    0.067794;   -0.066091;    0.071702;   -0.079509;    0.078104;   -0.073313;    0.068957;   -0.062250;    0.060633;   -0.059305;    0.058476;   -0.058800;    0.058747;   -0.067461;    0.065547;   -0.063070;    0.052330;   -0.043253;    0.032489;   -0.031554;    0.033413;   -0.034826;    0.043017;   -0.050105;    0.038133;   -0.034490;    0.021708;   -0.013876;    0.014745;   -0.008841;    0.011090;   -0.011240;    0.009750;   -0.013021;    0.008902;   -0.009798;    0.007765;   -0.002087;    0.005902;   -0.002875;   -0.001287;    0.003222;   -0.004357;   -0.001374;    0.004027;   -0.000420;    0.002024;    0.000891;   -0.003206;    0.000947;   -0.000553;    0.000577;   -0.003104;   -0.000164;    0.001521;    0.001298;    0.006890;   -0.008177;    0.006380;   -0.007926;    0.006488;   -0.006973;    0.004047;   -0.001066;    0.003691;   -0.002346;    0.001257;   -0.003479;    0.001302;   -0.001115;    0.000673;   -0.002245;    0.001354;   -0.000007;    0.000314;    0.001198;   -0.000855;   -0.001041;    0.000320;   -0.000070;    0.001205;    0.002233;   -0.004903;    0.004297;   -0.006016;    0.004732;   -0.000672;    0.000628;   -0.000869;   -0.000416;    0.000232;    0.000465;   -0.000519;   -0.000197;    0.001740;   -0.002106;    0.000943;   -0.000445;    0.000710;    0.001500;   -0.000456;    0.000118;    0.000150;   -0.000406;


==> anc/LVM_v0.2/result_uvvis/Set1_Sim1_LoadingVectors.csv <==
PC;  285nm;287.5nm;  290nm;292.5nm;  295nm;297.5nm;  300nm;302.5nm;  305nm;307.5nm;  310nm;312.5nm;  315nm;317.5nm;  320nm;322.5nm;  325nm;327.5nm;  330nm;332.5nm;  335nm;337.5nm;  340nm;342.5nm;  345nm;347.5nm;  350nm;352.5nm;  355nm;357.5nm;  360nm;362.5nm;  365nm;367.5nm;  370nm;372.5nm;  375nm;377.5nm;  380nm;382.5nm;  385nm;387.5nm;  390nm;392.5nm;  395nm;397.5nm;  400nm;402.5nm;  405nm;407.5nm;  410nm;412.5nm;  415nm;417.5nm;  420nm;422.5nm;  425nm;427.5nm;  430nm;432.5nm;  435nm;437.5nm;  440nm;442.5nm;  445nm;447.5nm;  450nm;452.5nm;  455nm;457.5nm;  460nm;462.5nm;  465nm;467.5nm;  470nm;472.5nm;  475nm;477.5nm;  480nm;482.5nm;  485nm;487.5nm;  490nm;492.5nm;  495nm;497.5nm;  500nm;502.5nm;  505nm;507.5nm;  510nm;512.5nm;  515nm;517.5nm;  520nm;522.5nm;  525nm;527.5nm;  530nm;532.5nm;  535nm;537.5nm;  540nm;542.5nm;  545nm;547.5nm;  550nm;552.5nm;  555nm;557.5nm;  560nm;562.5nm;  565nm;567.5nm;  570nm;572.5nm;  575nm;577.5nm;  580nm;582.5nm;  585nm;587.5nm;  590nm;592.5nm;  595nm;597.5nm;  600nm;602.5nm;  605nm;607.5nm;  610nm;612.5nm;  615nm;617.5nm;  620nm;622.5nm;  625nm;627.5nm;  630nm;632.5nm;  635nm;637.5nm;  640nm;642.5nm;  645nm;647.5nm;  650nm;652.5nm;  655nm;657.5nm;  660nm;662.5nm;  665nm;667.5nm;  670nm;672.5nm;  675nm;677.5nm;  680nm;682.5nm;  685nm;687.5nm;  690nm;692.5nm;  695nm;697.5nm;  700nm;702.5nm;  705nm;707.5nm;  710nm;712.5nm;  715nm;717.5nm;  720nm;722.5nm;  725nm;727.5nm;  730nm;732.5nm;  735nm;
  1;    0.109382;    0.113104;    0.116834;    0.119998;    0.123733;    0.124904;    0.125415;    0.127234;    0.125383;    0.126266;    0.125711;    0.124316;    0.125464;    0.123750;    0.122905;    0.125964;    0.130274;    0.130606;    0.133495;    0.141151;    0.147809;    0.155523;    0.163034;    0.170931;    0.178428;    0.184279;    0.189092;    0.192309;    0.194789;    0.193608;    0.189612;    0.182900;    0.172869;    0.163945;    0.154708;    0.144145;    0.133261;    0.122565;    0.110799;    0.097010;    0.084346;    0.072993;    0.065599;    0.058322;    0.050807;    0.047150;    0.046149;    0.044317;    0.041641;    0.036217;    0.031347;    0.028881;    0.024548;    0.022127;    0.027531;    0.029349;    0.024984;    0.025504;    0.027409;    0.025700;    0.026323;    0.028340;    0.029284;    0.028684;    0.027945;    0.027647;    0.027135;    0.026650;    0.026932;    0.026037;    0.026777;    0.028256;    0.026405;    0.026357;    0.027329;    0.028664;    0.027309;    0.026782;    0.028150;    0.027970;    0.029302;    0.029552;    0.027750;    0.027470;    0.027717;    0.027603;    0.027243;    0.027480;    0.027852;    0.028520;    0.028437;    0.027581;    0.030519;    0.031300;    0.028184;    0.028915;    0.029723;    0.028569;    0.030475;    0.032092;    0.030471;    0.029806;    0.030775;    0.029275;    0.027079;    0.031629;    0.033101;    0.030509;    0.030704;    0.031825;    0.030191;    0.028843;    0.031243;    0.031066;    0.029989;    0.029868;    0.029176;    0.029894;    0.031022;    0.029671;    0.028405;    0.029029;    0.029263;    0.029067;    0.028568;    0.026132;    0.026818;    0.031517;    0.030443;    0.027631;    0.027477;    0.029579;    0.031457;    0.032845;    0.032718;    0.028672;    0.028079;    0.029779;    0.027222;    0.027349;    0.029892;    0.026562;    0.025055;    0.032475;    0.033715;    0.030314;    0.029748;    0.030116;    0.027633;    0.030700;    0.036968;    0.033586;    0.028138;    0.027467;    0.030919;    0.034436;    0.034046;    0.032105;    0.031507;    0.032307;    0.030928;    0.028035;    0.032229;    0.036493;    0.032925;    0.026945;    0.027521;    0.031109;    0.029429;    0.028435;    0.031441;    0.035752;    0.037975;    0.034337;    0.030277;    0.031011;    0.029931;    0.029753;    0.033842;    0.031594;    0.028328;
  2;   -0.040992;   -0.049806;   -0.057375;   -0.061875;   -0.075506;   -0.077128;   -0.077528;   -0.084274;   -0.071504;   -0.070439;   -0.061576;   -0.047066;   -0.041053;   -0.022026;   -0.002594;    0.012839;    0.028901;    0.045330;    0.065919;    0.071546;    0.086747;    0.096444;    0.123269;    0.124110;    0.132699;    0.139471;    0.146508;    0.151924;    0.151694;    0.148221;    0.148753;    0.140420;    0.141974;    0.120666;    0.101654;    0.077918;    0.049936;    0.023485;    0.013316;   -0.001541;   -0.020705;   -0.034830;   -0.048185;   -0.055624;   -0.059582;   -0.064001;   -0.075185;   -0.081107;   -0.082768;   -0.079147;   -0.065596;   -0.063718;   -0.053807;   -0.054746;   -0.066860;   -0.072294;   -0.060167;   -0.054583;   -0.059421;   -0.060408;   -0.056534;   -0.071444;   -0.063111;   -0.065111;   -0.069299;   -0.057224;   -0.060274;   -0.065169;   -0.067350;   -0.061418;   -0.061598;   -0.066378;   -0.058245;   -0.063759;   -0.063007;   -0.065786;   -0.065482;   -0.059733;   -0.068990;   -0.066009;   -0.070327;   -0.065141;   -0.063509;   -0.062507;   -0.068695;   -0.064932;   -0.068846;   -0.057710;   -0.067929;   -0.068510;   -0.069031;   -0.069421;   -0.074252;   -0.071868;   -0.058745;   -0.067578;   -0.068997;   -0.067585;   -0.070709;   -0.074587;   -0.080840;   -0.072574;   -0.072446;   -0.068274;   -0.063068;   -0.070788;   -0.081812;   -0.072255;   -0.074613;   -0.065136;   -0.067822;   -0.075057;   -0.080631;   -0.069913;   -0.070744;   -0.070131;   -0.068026;   -0.065884;   -0.070885;   -0.066415;   -0.066831;   -0.072983;   -0.067066;   -0.063959;   -0.071229;   -0.068368;   -0.065502;   -0.076076;   -0.075455;   -0.057873;   -0.060910;   -0.074570;   -0.074293;   -0.073331;   -0.078055;   -0.060691;   -0.060489;   -0.067984;   -0.066817;   -0.062726;   -0.070301;   -0.070346;   -0.062003;   -0.084606;   -0.076131;   -0.060397;   -0.062877;   -0.073069;   -0.062050;   -0.080824;   -0.088040;   -0.082752;   -0.070782;   -0.059711;   -0.070991;   -0.078949;   -0.074008;   -0.070161;   -0.073012;   -0.076695;   -0.076709;   -0.072321;   -0.075419;   -0.083106;   -0.069661;   -0.061618;   -0.066172;   -0.075033;   -0.065921;   -0.067059;   -0.074964;   -0.077665;   -0.081840;   -0.083761;   -0.073909;   -0.069159;   -0.063250;   -0.062653;   -0.075150;   -0.068783;   -0.066473;
  3;   -0.014210;    0.009542;    0.031068;   -0.073713;    0.033973;   -0.063170;    0.016005;    0.016777;   -0.026952;   -0.059452;   -0.047155;    0.090904;    0.084601;    0.014476;   -0.170295;   -0.054217;    0.041280;   -0.101744;    0.029841;   -0.032327;   -0.002258;    0.033773;   -0.065992;   -0.176273;    0.013115;   -0.033947;    0.144864;   -0.109551;    0.014311;    0.100863;   -0.014037;   -0.030514;    0.109301;    0.049568;   -0.003961;    0.016921;    0.000470;    0.002345;    0.055430;    0.095678;   -0.023980;    0.099529;    0.083697;   -0.076577;    0.014429;   -0.122769;   -0.001709;    0.163694;    0.094258;    0.004177;    0.031496;   -0.039463;   -0.096827;    0.068915;   -0.067624;   -0.025290;    0.094125;   -0.015586;   -0.017425;   -0.077162;   -0.006555;    0.038789;   -0.054779;   -0.021760;    0.014222;    0.030524;    0.007869;   -0.024227;    0.039843;   -0.010553;    0.027571;   -0.058064;   -0.074628;   -0.043353;    0.023576;   -0.090981;    0.007079;    0.000582;   -0.073522;    0.131393;    0.022394;   -0.015776;   -0.009331;   -0.078657;    0.007784;    0.126449;    0.004050;    0.111562;    0.039198;    0.038896;    0.035673;    0.020704;   -0.085903;    0.001486;    0.078954;   -0.194972;   -0.015101;    0.145039;   -0.046575;    0.066147;    0.069985;   -0.143682;    0.029659;   -0.053254;    0.022622;   -0.042477;    0.121670;   -0.061782;    0.088823;    0.015179;   -0.199612;   -0.040725;    0.110971;    0.124505;    0.030453;    0.016594;   -0.002110;    0.002409;   -0.071836;    0.049372;    0.049215;    0.076197;   -0.183534;    0.004651;    0.085500;   -0.000723;    0.030613;    0.055369;   -0.022214;    0.018105;   -0.071965;   -0.134534;    0.025166;    0.009453;   -0.058978;   -0.020250;    0.040297;   -0.165902;   -0.076035;    0.024609;    0.132281;    0.136780;   -0.083926;    0.024649;    0.086525;    0.014660;    0.157255;   -0.112708;    0.052667;   -0.044217;   -0.077324;   -0.009948;   -0.101297;   -0.021361;    0.114513;   -0.004849;    0.069378;   -0.051476;   -0.088120;   -0.057212;   -0.035907;   -0.072738;    0.110254;   -0.062342;    0.132873;    0.039216;    0.092803;    0.068222;   -0.151943;    0.000563;   -0.018631;   -0.020765;    0.034272;   -0.041411;   -0.085646;   -0.097759;    0.141490;    0.064985;    0.027231;   -0.010457;   -0.085995;
  4;    0.010436;    0.160728;   -0.018403;    0.098398;   -0.051827;    0.072991;   -0.090366;   -0.021409;   -0.049756;    0.084928;    0.138875;   -0.062752;    0.005102;   -0.025511;   -0.088281;    0.013838;   -0.076858;    0.004088;   -0.103752;   -0.069319;   -0.012148;    0.053209;    0.067315;    0.071147;    0.044307;    0.047724;    0.034595;    0.019386;   -0.119952;   -0.057956;    0.055043;   -0.005514;   -0.067118;   -0.047635;    0.008773;   -0.031178;    0.086255;   -0.022860;   -0.029021;   -0.037566;    0.120235;    0.025132;    0.006644;   -0.139035;   -0.021031;    0.080885;   -0.082855;    0.001465;    0.073392;   -0.037550;    0.040038;   -0.026140;   -0.037521;    0.089476;    0.115023;   -0.095467;   -0.050835;   -0.016302;    0.097547;   -0.120281;   -0.056431;    0.022134;    0.071046;    0.035911;    0.027839;   -0.106974;   -0.034613;   -0.087764;   -0.226243;    0.039340;    0.070904;    0.016363;    0.003204;    0.109196;    0.058538;    0.052395;   -0.053038;    0.006081;    0.108768;    0.016052;   -0.080928;   -0.112076;   -0.078273;   -0.008013;   -0.094595;   -0.131656;   -0.017135;   -0.104130;   -0.033955;   -0.050196;   -0.169547;   -0.051842;   -0.050032;    0.082352;    0.000976;   -0.060399;    0.009345;    0.100422;   -0.005693;    0.044974;   -0.126205;   -0.077563;    0.038853;    0.039619;    0.058614;    0.014011;    0.006591;    0.044811;    0.072031;    0.027762;   -0.085742;    0.009126;    0.011225;    0.122385;   -0.041419;    0.121779;    0.082653;    0.146184;   -0.023653;    0.019084;   -0.040833;   -0.115903;   -0.041754;    0.064030;   -0.025256;   -0.088145;   -0.023155;   -0.012694;    0.008148;    0.109615;   -0.024449;   -0.128021;   -0.009570;    0.099960;    0.025417;   -0.022059;   -0.084094;    0.058053;   -0.173805;    0.012756;   -0.014245;    0.028900;    0.057034;   -0.074180;    0.069237;    0.002138;   -0.035338;    0.092746;    0.130594;   -0.166081;    0.038972;   -0.039611;   -0.047971;    0.084006;   -0.074142;    0.069787;    0.115509;    0.216459;    0.034941;    0.003059;    0.013524;   -0.001195;   -0.067526;   -0.116277;    0.038868;    0.064131;    0.077109;    0.074868;   -0.161077;   -0.046109;   -0.006586;    0.025185;   -0.014551;    0.106482;    0.101683;    0.002480;   -0.004134;    0.017930;   -0.097881;    0.018040;   -0.015792;
  5;   -0.012417;   -0.036799;    0.001079;    0.062282;    0.076712;   -0.002115;   -0.060129;   -0.015720;    0.035536;    0.013412;    0.078568;    0.049280;    0.047893;   -0.016670;    0.052402;   -0.013686;    0.034606;    0.085985;    0.002531;   -0.000103;   -0.021716;   -0.160745;    0.069010;   -0.030595;   -0.011188;   -0.035500;   -0.051752;    0.114438;   -0.058989;   -0.016009;    0.037164;   -0.046175;    0.035292;    0.107876;   -0.016504;   -0.044541;   -0.008581;   -0.016793;   -0.007575;   -0.079333;    0.058873;   -0.095058;   -0.030460;   -0.108266;   -0.007904;   -0.071388;   -0.025175;    0.081004;    0.087935;   -0.018545;    0.041670;   -0.031061;    0.137964;    0.127193;   -0.001977;    0.121327;    0.042397;    0.000335;   -0.028315;   -0.110673;   -0.152993;    0.007165;   -0.178745;    0.222405;   -0.025182;    0.113007;    0.058247;   -0.047075;    0.077648;    0.120318;    0.068638;   -0.160404;    0.117184;   -0.077480;   -0.095635;   -0.089554;   -0.102947;   -0.112899;    0.072576;   -0.072413;   -0.064296;    0.067477;    0.037704;    0.013760;   -0.005319;    0.071247;   -0.093981;   -0.067571;    0.048770;    0.076805;   -0.086909;   -0.106657;    0.095026;    0.063187;    0.040965;   -0.137458;    0.025848;    0.046263;    0.102987;   -0.050003;   -0.073347;    0.014679;   -0.175062;   -0.038846;   -0.003597;   -0.153872;    0.034583;    0.089376;   -0.013401;   -0.005844;    0.015925;   -0.077999;   -0.062257;    0.074999;   -0.007169;    0.124679;    0.057385;    0.004670;   -0.029026;    0.038185;   -0.018275;    0.058993;   -0.064651;    0.007528;    0.105444;    0.143393;   -0.004050;   -0.032878;    0.158925;   -0.061066;    0.009213;   -0.007495;    0.047945;   -0.051377;    0.111822;   -0.083584;   -0.056430;    0.020428;    0.080612;   -0.058970;   -0.014034;    0.032209;    0.045229;    0.122235;    0.095128;    0.037552;   -0.067114;    0.063554;   -0.152591;    0.026438;    0.003060;   -0.038964;   -0.050041;    0.057897;   -0.001856;   -0.022124;   -0.009723;   -0.116794;   -0.016064;   -0.111924;    0.031277;    0.043527;   -0.117844;   -0.102977;   -0.001156;   -0.034183;    0.026609;    0.045624;   -0.011345;   -0.025771;    0.094674;    0.047298;   -0.114165;   -0.016104;   -0.125230;    0.136292;   -0.083563;   -0.040520;    0.029753;   -0.049750;   -0.063001;
  6;    0.038400;   -0.015089;   -0.077081;    0.086636;    0.032053;    0.059893;   -0.025426;    0.103002;    0.018582;   -0.007408;   -0.105141;   -0.089903;    0.026394;    0.008412;    0.048158;   -0.067760;   -0.033357;   -0.004947;   -0.039924;    0.007657;    0.021300;    0.045737;    0.061762;    0.160189;   -0.053874;    0.052647;   -0.016819;   -0.081238;   -0.016495;    0.108148;   -0.056633;   -0.003860;   -0.067958;   -0.017750;   -0.104358;    0.030670;    0.034165;    0.028267;   -0.017577;   -0.053113;   -0.089441;    0.021130;   -0.013491;    0.085331;    0.111479;    0.028645;    0.011008;    0.075407;   -0.010634;    0.029615;    0.043906;   -0.089196;   -0.088143;    0.135506;   -0.131541;    0.077300;   -0.035098;   -0.190222;    0.006088;   -0.099437;   -0.041243;    0.046693;   -0.032269;   -0.060555;    0.186972;   -0.010288;    0.133763;   -0.077499;   -0.021916;   -0.023072;   -0.029832;   -0.078102;    0.044454;   -0.029641;   -0.033314;   -0.013013;    0.018514;   -0.107861;    0.122276;    0.033561;   -0.003893;   -0.079207;    0.012707;   -0.037929;   -0.143073;    0.044150;   -0.110776;    0.042448;    0.072079;   -0.098048;    0.037798;    0.044740;   -0.056363;   -0.119280;   -0.109488;    0.038524;   -0.052609;   -0.066970;   -0.039785;    0.068763;    0.159808;    0.022198;   -0.013678;   -0.053349;   -0.035823;   -0.081156;   -0.063596;   -0.010967;   -0.094345;    0.101871;    0.109728;    0.238360;   -0.046921;   -0.171726;    0.012277;   -0.075272;    0.176124;   -0.037124;    0.035122;   -0.061934;    0.050119;   -0.054433;   -0.062821;    0.060104;   -0.042785;   -0.026294;   -0.031073;    0.026458;    0.020211;   -0.018213;    0.018553;   -0.050361;   -0.033648;   -0.018536;   -0.006807;    0.039863;   -0.002059;   -0.006801;   -0.046569;   -0.031720;    0.069521;    0.106436;   -0.006861;    0.022742;    0.166211;   -0.117350;   -0.007515;   -0.074018;   -0.014979;    0.115050;   -0.053664;    0.114815;   -0.055046;   -0.011829;   -0.119997;   -0.041573;    0.191980;   -0.006963;   -0.123426;   -0.039128;    0.221905;   -0.005741;    0.008943;    0.065993;   -0.015960;   -0.043157;    0.016813;    0.100340;   -0.057931;   -0.100858;    0.059419;   -0.016303;    0.038724;    0.082905;   -0.007810;    0.073407;   -0.051156;   -0.017650;   -0.023851;   -0.008998;   -0.038909;
  7;   -0.067625;   -0.085518;   -0.031397;   -0.003282;   -0.030647;   -0.167888;    0.000014;   -0.141228;    0.051824;    0.081129;   -0.123715;   -0.051730;    0.170624;    0.058505;    0.066161;   -0.032687;    0.005787;   -0.014976;    0.111213;   -0.032260;    0.021110;   -0.026272;    0.102162;    0.018724;    0.050111;    0.043826;   -0.016880;   -0.049644;    0.111560;   -0.013347;   -0.161116;   -0.044394;   -0.010019;   -0.040633;    0.192090;    0.050966;   -0.046919;   -0.053566;   -0.083490;   -0.063492;    0.102084;   -0.056778;    0.021764;    0.075625;   -0.086921;   -0.035401;   -0.034875;    0.022305;    0.000821;   -0.015803;   -0.078681;   -0.123878;   -0.096519;   -0.037288;    0.176174;    0.127145;   -0.052422;    0.011141;    0.177895;   -0.046531;    0.045057;    0.032852;   -0.004714;   -0.018819;    0.097680;   -0.004450;   -0.091803;   -0.077438;    0.096541;    0.030408;    0.103201;    0.006415;    0.056502;    0.149074;    0.047890;   -0.046630;    0.046987;    0.026669;   -0.064391;    0.087645;    0.066417;    0.013174;    0.003864;    0.099555;    0.132072;    0.083091;    0.008908;   -0.015728;   -0.085745;    0.041743;   -0.026000;    0.092186;   -0.039106;   -0.033313;   -0.001705;   -0.039227;    0.004198;    0.014653;    0.023465;   -0.025984;    0.016884;    0.101944;   -0.072579;    0.048984;   -0.073319;   -0.033749;    0.015393;   -0.104165;   -0.042870;    0.052473;   -0.039359;   -0.000964;   -0.015551;   -0.021275;   -0.267831;   -0.020711;   -0.056675;    0.009465;   -0.102734;    0.015917;    0.059259;   -0.141292;    0.058133;    0.128180;    0.158777;   -0.033695;   -0.064528;    0.008355;   -0.038448;   -0.053991;    0.043063;   -0.058650;    0.020945;    0.009008;    0.042836;   -0.071674;   -0.083765;    0.037142;    0.086838;   -0.075917;   -0.097592;    0.048268;   -0.067595;    0.063464;    0.094186;   -0.072475;   -0.061533;    0.032125;    0.044770;   -0.066831;   -0.019023;   -0.055091;   -0.033796;    0.009276;    0.072335;   -0.126867;    0.133682;   -0.003905;   -0.001834;   -0.055051;   -0.006806;    0.046460;   -0.048411;    0.146438;   -0.023317;    0.106561;    0.167442;   -0.011099;   -0.041774;    0.073968;    0.030645;   -0.041941;    0.013982;   -0.002657;    0.093836;   -0.066329;   -0.048901;    0.003639;    0.046341;    0.036769;    0.097410;
  8;   -0.035089;   -0.016989;   -0.012523;   -0.169258;    0.098010;    0.085488;   -0.062497;   -0.153563;   -0.000053;    0.022969;   -0.070596;    0.079810;    0.156597;   -0.052354;    0.092829;   -0.011969;   -0.081202;   -0.005615;    0.058306;    0.091906;    0.063802;    0.021129;    0.143156;   -0.073169;   -0.060501;   -0.112181;    0.059589;   -0.015562;   -0.125225;    0.049721;   -0.017628;   -0.103996;    0.025841;    0.053557;   -0.033785;    0.148830;    0.030668;    0.034270;   -0.004278;    0.013452;    0.031499;   -0.096822;   -0.033268;   -0.085659;   -0.140482;   -0.005908;    0.045964;    0.039597;   -0.027360;   -0.011957;   -0.074231;    0.081840;    0.010204;   -0.044298;    0.051410;    0.049728;    0.152316;    0.064175;   -0.041905;   -0.076197;    0.083089;   -0.121907;    0.082262;   -0.167830;    0.011406;    0.090293;   -0.014755;   -0.027440;    0.023036;   -0.061777;   -0.045116;   -0.064740;    0.141511;   -0.026183;    0.053483;   -0.093471;   -0.094627;    0.016733;    0.074636;   -0.028742;    0.023330;    0.013617;   -0.171537;    0.063016;   -0.042888;    0.039092;   -0.044810;    0.046778;    0.001598;   -0.045157;   -0.026200;    0.161254;    0.056653;    0.012263;   -0.110208;    0.110695;    0.097338;    0.019138;    0.055061;   -0.065914;    0.036111;   -0.027561;    0.004050;    0.103188;   -0.069492;   -0.093527;    0.074963;    0.013598;   -0.047208;   -0.129481;    0.113860;   -0.050373;   -0.075372;    0.025983;    0.124681;    0.016905;    0.035806;   -0.022964;   -0.056811;    0.074608;   -0.045824;   -0.072758;    0.045301;   -0.051472;   -0.006556;    0.011588;    0.023334;   -0.098539;   -0.019796;    0.057203;    0.011946;   -0.041155;    0.096842;   -0.052493;   -0.119334;    0.015524;   -0.009464;   -0.115479;    0.031428;   -0.057683;   -0.109473;    0.025839;   -0.010382;   -0.090467;    0.051049;    0.076232;    0.119457;    0.081250;    0.087682;   -0.093269;    0.069423;    0.122087;   -0.008734;   -0.018959;   -0.076638;    0.043678;   -0.113633;    0.108914;    0.072235;    0.027820;    0.174982;   -0.008067;    0.139345;    0.030876;    0.024382;   -0.061037;   -0.023587;    0.077790;   -0.126106;   -0.026852;    0.025388;   -0.002471;    0.000679;   -0.034979;    0.075772;    0.061660;    0.063324;   -0.116033;   -0.074091;   -0.040481;   -0.032476;
  9;    0.124084;    0.010321;    0.048910;   -0.067175;    0.060621;   -0.040592;   -0.003432;   -0.124554;   -0.034713;   -0.056030;   -0.026113;    0.011703;    0.183818;   -0.024498;    0.013482;   -0.004367;   -0.098496;    0.030663;   -0.118162;    0.045899;    0.053770;    0.124894;    0.048113;   -0.019932;   -0.032347;   -0.061708;   -0.042103;   -0.046142;   -0.025075;   -0.004252;    0.021347;    0.057575;    0.027866;    0.049539;   -0.006371;    0.007976;   -0.102253;   -0.013027;   -0.046306;    0.132935;    0.014099;   -0.029562;    0.028911;   -0.110032;    0.015818;    0.029358;   -0.023208;    0.032191;   -0.013492;   -0.151407;   -0.042229;    0.125089;    0.164782;    0.076756;   -0.001027;    0.010495;   -0.150515;   -0.036077;   -0.129518;    0.022254;   -0.065013;   -0.021141;   -0.077683;    0.067420;    0.011170;    0.002172;    0.089873;    0.100592;   -0.035420;    0.027986;    0.021102;    0.137581;   -0.074618;    0.044912;   -0.135614;    0.021209;    0.061614;    0.009589;    0.058960;   -0.076238;   -0.019635;   -0.121065;    0.021272;    0.078265;    0.211955;    0.090700;    0.042914;   -0.001964;   -0.058419;    0.103679;    0.040547;   -0.045959;    0.002058;    0.077954;   -0.036797;   -0.045165;   -0.046755;    0.083630;    0.084612;   -0.015939;    0.069173;    0.033405;    0.165991;   -0.076676;   -0.037372;    0.001649;    0.076430;    0.047380;   -0.127811;    0.099107;    0.043065;   -0.038435;    0.014189;   -0.063557;   -0.079053;    0.058099;   -0.009579;    0.007615;   -0.059136;    0.179716;   -0.070375;    0.011652;    0.098319;    0.062754;   -0.075643;   -0.177157;   -0.058683;   -0.020188;    0.095615;   -0.048647;    0.061591;    0.035890;    0.023371;   -0.079454;   -0.107762;    0.038185;   -0.024928;    0.036633;   -0.120685;   -0.067650;   -0.011724;    0.082021;    0.049631;   -0.073282;    0.032800;   -0.133593;   -0.031215;   -0.164692;    0.021325;    0.000457;   -0.152718;   -0.135923;   -0.020831;    0.072550;   -0.111605;   -0.062744;    0.026333;   -0.105378;   -0.025103;    0.135564;    0.058899;    0.038331;   -0.039333;   -0.035490;    0.070076;   -0.031860;   -0.112952;   -0.052031;    0.007891;    0.055354;    0.035558;    0.031436;    0.052540;    0.060635;    0.053740;   -0.022124;    0.152865;   -0.023675;   -0.000198;    0.068816;    0.007380;
 10;   -0.034418;   -0.157929;    0.023327;   -0.023270;    0.067727;    0.079646;   -0.111440;    0.047796;    0.011400;   -0.035910;   -0.019558;    0.098362;    0.018751;    0.006766;   -0.268921;   -0.000453;   -0.035983;    0.103315;    0.058469;   -0.070620;    0.024491;    0.074618;    0.042874;    0.047712;   -0.075473;    0.057608;    0.007997;   -0.061623;    0.040084;    0.057712;   -0.105796;    0.059579;   -0.105095;   -0.034657;    0.068484;    0.005352;    0.062135;    0.026728;   -0.024793;   -0.037226;   -0.011926;    0.138703;    0.038672;   -0.069292;   -0.156342;    0.035145;   -0.077727;    0.039096;   -0.010999;   -0.002572;    0.028172;   -0.169458;    0.051388;    0.001819;    0.016722;    0.054570;   -0.087028;    0.030474;    0.080184;   -0.019175;   -0.077316;    0.009482;   -0.032367;    0.068705;    0.177495;    0.035877;    0.050889;    0.116118;    0.047667;    0.028774;    0.004689;   -0.106159;    0.078643;    0.045264;    0.061778;    0.049632;    0.140079;   -0.071816;    0.108974;    0.046023;   -0.022289;    0.007124;   -0.042050;    0.038615;    0.114355;   -0.014654;   -0.023284;    0.023808;    0.054828;    0.119279;   -0.002913;    0.017731;    0.006934;    0.049404;   -0.012073;   -0.040188;   -0.072710;   -0.087752;    0.016907;   -0.233242;   -0.182257;   -0.095631;    0.027954;    0.040810;    0.027013;    0.016797;    0.125592;    0.035623;    0.031179;    0.106061;    0.035113;    0.115458;   -0.110491;   -0.081153;   -0.018645;   -0.103348;   -0.106813;   -0.048491;    0.056416;   -0.053081;    0.062774;    0.041970;   -0.056063;   -0.044417;   -0.031763;    0.036814;    0.047764;   -0.056122;    0.004799;    0.091885;   -0.104132;    0.014096;    0.041198;   -0.165223;    0.053145;    0.023482;    0.031977;    0.007693;   -0.083166;    0.074349;    0.011310;    0.012632;    0.001922;   -0.139680;   -0.154138;    0.094262;    0.033948;    0.030921;   -0.062618;   -0.035282;    0.078431;    0.075513;   -0.049700;   -0.124172;   -0.050998;   -0.011192;   -0.003522;   -0.078252;    0.132170;    0.035015;   -0.002994;    0.121896;    0.009171;   -0.053596;    0.000888;   -0.014316;    0.047040;   -0.058695;    0.054859;    0.053803;   -0.144033;    0.016202;    0.102578;    0.007313;   -0.002438;    0.041016;    0.077684;    0.046061;   -0.135946;   -0.001151;   -0.024554;
 11;    0.013358;   -0.197510;   -0.033572;   -0.056897;   -0.009544;    0.022736;    0.020430;    0.092718;   -0.105579;   -0.152532;   -0.084695;   -0.041939;   -0.124464;   -0.071419;    0.019313;   -0.133445;   -0.051741;    0.058428;   -0.012292;    0.061234;    0.072696;   -0.093255;   -0.012176;    0.068432;    0.086996;    0.050366;   -0.044425;    0.029415;    0.035895;   -0.013818;   -0.084868;    0.088447;    0.113209;   -0.169396;    0.115794;    0.041083;    0.028345;   -0.046718;    0.130567;    0.026767;   -0.063141;    0.018495;    0.042801;   -0.038041;    0.005881;    0.091500;    0.061764;    0.017691;    0.078275;    0.023397;    0.075617;   -0.021210;    0.030287;    0.047882;    0.130294;    0.142412;   -0.056249;   -0.032650;   -0.055558;   -0.057216;   -0.076661;    0.040130;   -0.035345;   -0.050203;   -0.002161;   -0.056871;   -0.116265;    0.125871;    0.056081;    0.049136;   -0.134744;   -0.026285;   -0.073271;   -0.002581;   -0.015798;   -0.162556;   -0.050005;   -0.043538;    0.000687;    0.057208;    0.092307;    0.164860;    0.101265;    0.035914;   -0.011657;   -0.042510;    0.014739;   -0.067020;   -0.012236;    0.024695;    0.018843;    0.051493;   -0.009924;    0.022873;   -0.008714;    0.077021;    0.117723;   -0.130587;   -0.050573;    0.022173;    0.023071;    0.017706;   -0.013985;   -0.031549;    0.078462;    0.079614;    0.100787;    0.080246;    0.016465;    0.025903;   -0.026922;   -0.028598;   -0.020808;   -0.064677;    0.099256;    0.138317;   -0.117395;    0.050210;    0.181286;    0.149555;   -0.000616;    0.062672;    0.015997;    0.020533;   -0.084416;   -0.054503;    0.100749;    0.046088;    0.119257;   -0.075831;    0.004627;   -0.029633;    0.094908;   -0.025249;    0.001462;    0.044252;   -0.128024;   -0.100125;   -0.056811;   -0.137884;   -0.064453;   -0.057863;   -0.033748;    0.032681;    0.143003;   -0.125273;    0.012591;   -0.031772;    0.046329;   -0.124954;    0.059385;    0.021200;    0.053093;    0.033522;    0.027159;    0.060633;    0.041624;    0.143136;    0.036555;   -0.012277;   -0.002233;   -0.113900;   -0.059252;   -0.081388;   -0.061211;    0.056471;   -0.021345;    0.146560;   -0.036442;    0.054193;   -0.116820;   -0.002527;   -0.021245;    0.012838;    0.028225;   -0.056323;   -0.026474;    0.010895;    0.040094;    0.071290;   -0.095642;
 12;   -0.003811;   -0.039885;    0.047241;    0.178837;   -0.042535;    0.101288;   -0.143416;   -0.071156;    0.072574;   -0.168712;    0.011174;   -0.045893;    0.122971;   -0.046837;   -0.129317;    0.101962;    0.006199;   -0.034744;    0.210634;   -0.119207;   -0.027814;   -0.047180;   -0.122029;    0.077011;    0.039231;   -0.043213;    0.011108;    0.102394;   -0.006151;    0.027265;   -0.159921;    0.024530;   -0.026998;    0.042514;    0.089659;   -0.037913;   -0.038295;    0.024270;   -0.027055;    0.001919;    0.098348;    0.130338;   -0.071463;   -0.066011;    0.125063;   -0.013406;    0.060515;   -0.052014;   -0.018729;   -0.084846;    0.078923;   -0.099135;    0.033201;    0.102550;   -0.060425;    0.106884;    0.005151;   -0.147837;   -0.144578;   -0.052377;   -0.011984;    0.012380;    0.032652;   -0.072045;    0.009565;   -0.041706;    0.038510;    0.063826;    0.049929;   -0.016810;   -0.108090;   -0.039333;    0.038248;   -0.093421;   -0.093959;   -0.050883;   -0.010823;    0.037268;    0.044108;    0.070888;   -0.027227;   -0.100965;   -0.052309;    0.037276;   -0.018307;    0.040080;    0.141367;   -0.040697;   -0.119834;    0.070440;    0.074599;   -0.034935;    0.058143;   -0.147553;    0.033075;    0.045618;    0.060674;    0.043309;   -0.045687;   -0.069676;   -0.059840;    0.066350;    0.056027;    0.077915;    0.019996;   -0.062026;   -0.124111;   -0.127059;   -0.002232;   -0.016196;    0.103327;   -0.033466;    0.038472;    0.132858;    0.086605;    0.021014;    0.022690;    0.154658;    0.025678;    0.040822;   -0.063399;    0.062401;    0.029790;    0.118784;   -0.043437;    0.052307;   -0.031776;   -0.090533;    0.005077;    0.098909;   -0.003584;   -0.052853;   -0.035430;    0.025861;   -0.087695;    0.027153;    0.026060;    0.032908;    0.139247;   -0.016311;    0.034149;    0.004963;    0.086217;    0.105797;   -0.132924;    0.066105;    0.027807;    0.033438;    0.169516;   -0.087720;   -0.060432;   -0.035827;   -0.004053;    0.005634;    0.090748;    0.021698;   -0.035448;   -0.081830;   -0.052422;   -0.028858;    0.036795;   -0.124949;   -0.050921;    0.064967;   -0.047713;    0.086096;   -0.085464;   -0.008911;   -0.003857;    0.013504;    0.020655;   -0.143229;    0.046718;    0.067311;    0.067095;   -0.038177;   -0.039613;   -0.040338;   -0.051292;   -0.004154;    0.031556;
 13;    0.031250;   -0.014120;    0.141875;   -0.000280;   -0.083299;    0.028186;   -0.129098;    0.006523;   -0.137474;    0.016768;   -0.083884;    0.177742;    0.097298;   -0.089041;   -0.030252;   -0.044187;    0.150987;    0.097462;   -0.071150;   -0.109540;    0.053554;   -0.012077;    0.041908;    0.019198;    0.118806;    0.099150;    0.045611;   -0.049388;   -0.118694;    0.072080;    0.017396;   -0.164763;    0.032145;   -0.055794;   -0.064714;   -0.029497;   -0.005022;    0.005820;    0.132394;   -0.015002;   -0.077625;   -0.024173;   -0.057465;    0.071130;    0.033411;   -0.079960;   -0.031075;   -0.066180;   -0.008100;    0.011128;    0.063901;   -0.041593;    0.085887;   -0.023459;   -0.055521;   -0.113833;   -0.005557;    0.016189;   -0.154553;    0.105880;    0.119839;   -0.010708;   -0.180037;   -0.015196;    0.070245;   -0.096490;    0.061688;    0.057412;    0.034431;   -0.052884;    0.111719;    0.002348;    0.028535;    0.085551;    0.050298;   -0.039444;   -0.034357;   -0.111429;    0.023829;    0.132138;    0.073177;    0.058428;   -0.170089;   -0.075742;   -0.000253;    0.030719;   -0.041816;   -0.105673;   -0.042547;    0.069707;   -0.097860;    0.022008;    0.032999;    0.046903;    0.041824;    0.065686;    0.242973;   -0.088106;    0.082561;    0.045895;    0.079063;   -0.023505;   -0.040839;   -0.031720;   -0.059733;    0.001373;    0.021172;   -0.101507;    0.036060;    0.032237;   -0.065926;    0.001797;    0.037288;    0.007044;    0.023154;   -0.096603;    0.133513;   -0.010192;   -0.042046;    0.021609;    0.023176;   -0.017381;    0.033974;    0.100253;   -0.077217;   -0.007116;   -0.027544;    0.004060;    0.036247;   -0.016804;    0.088561;    0.048957;   -0.032796;   -0.003931;    0.011151;   -0.072630;    0.092730;    0.109284;   -0.138381;   -0.061513;    0.004878;   -0.126779;   -0.107305;    0.083710;   -0.064459;    0.014804;    0.059923;    0.085995;    0.017386;    0.030072;    0.108930;   -0.063774;   -0.011169;    0.075734;   -0.123089;   -0.049157;    0.010591;   -0.017366;    0.006731;    0.076779;   -0.075558;    0.008331;   -0.123947;    0.100093;   -0.084554;    0.090712;    0.036497;   -0.045794;   -0.021377;   -0.049690;   -0.038079;   -0.086919;   -0.039032;   -0.025449;    0.028145;    0.049273;    0.123882;    0.067927;    0.087595;   -0.059938;   -0.019860;
 14;   -0.130216;   -0.007782;    0.135124;    0.004293;   -0.110255;    0.043001;    0.045286;    0.036069;   -0.085406;   -0.069419;    0.012721;   -0.061471;   -0.014204;    0.011954;    0.030171;   -0.109803;    0.072206;    0.015321;   -0.138703;   -0.118500;   -0.141891;   -0.032689;    0.031284;    0.033836;   -0.012805;   -0.019143;    0.013812;    0.106344;   -0.114279;    0.035980;   -0.031581;    0.055905;    0.167659;    0.099050;    0.050095;    0.091929;   -0.058174;   -0.063958;   -0.054801;   -0.004201;   -0.028980;    0.047411;    0.097394;    0.035621;    0.004531;    0.010980;    0.091914;   -0.053565;    0.027816;   -0.047126;    0.005324;    0.048843;    0.191859;   -0.028277;    0.100056;    0.052140;   -0.090421;    0.029127;    0.041276;   -0.001097;   -0.096344;    0.013465;    0.053743;   -0.011608;    0.098212;    0.041705;    0.059528;    0.046066;   -0.000809;   -0.023745;    0.065607;    0.208573;   -0.003082;   -0.111221;    0.014801;    0.026413;   -0.040281;   -0.001294;   -0.038554;    0.047237;   -0.087386;    0.023605;   -0.006179;    0.006567;   -0.009524;   -0.048089;   -0.091861;   -0.067484;   -0.053137;    0.015321;    0.014003;    0.029501;   -0.011405;   -0.076733;    0.027527;   -0.086039;   -0.024664;    0.016434;    0.044666;   -0.012078;    0.129161;    0.000995;   -0.047698;    0.049459;   -0.072556;   -0.150558;   -0.125332;   -0.020748;    0.131686;   -0.035603;    0.099063;   -0.076253;   -0.030069;    0.029374;    0.122073;    0.034504;   -0.158502;   -0.135224;    0.030642;   -0.090317;   -0.018350;   -0.101675;    0.011160;    0.022338;    0.122796;    0.005950;    0.120679;    0.090702;   -0.171771;   -0.033859;   -0.058884;   -0.065956;   -0.035501;   -0.111886;    0.014971;    0.026426;    0.082880;   -0.004508;   -0.073592;    0.037696;    0.076454;    0.130216;   -0.104933;    0.006870;   -0.005798;    0.012152;   -0.026328;    0.017070;   -0.060639;    0.012523;    0.031211;    0.001648;   -0.027240;    0.079653;   -0.004157;    0.006498;   -0.032319;   -0.020771;    0.054775;    0.005055;    0.086003;    0.069072;   -0.029838;    0.084800;    0.044572;    0.172460;   -0.004347;    0.061113;    0.090825;   -0.219406;   -0.008309;    0.113058;    0.035924;    0.046459;    0.132023;   -0.144441;    0.025623;   -0.054997;   -0.132476;    0.042330;   -0.073028;
 15;    0.023490;    0.012114;    0.023118;   -0.085735;    0.118657;    0.021800;   -0.116622;   -0.054316;   -0.001401;    0.003428;    0.061878;   -0.092392;   -0.086336;   -0.008996;    0.017428;   -0.002931;   -0.055571;   -0.010574;    0.052014;   -0.062121;   -0.062833;    0.015633;    0.127459;   -0.068870;   -0.056327;   -0.007576;   -0.025145;    0.021357;    0.079452;    0.015418;   -0.056699;   -0.009683;    0.083837;   -0.029227;    0.031304;    0.002482;    0.066788;    0.142797;   -0.148829;   -0.077069;    0.020963;    0.017474;    0.082400;    0.083292;    0.021038;   -0.048792;    0.085199;    0.011385;   -0.095062;   -0.055067;    0.052199;    0.060210;   -0.046065;    0.149340;   -0.074847;   -0.033777;   -0.062085;    0.034580;   -0.075286;   -0.100975;   -0.039929;    0.049654;    0.053579;    0.006430;   -0.058098;    0.011338;    0.053968;   -0.035913;    0.092851;   -0.041593;   -0.001471;    0.157613;   -0.080278;   -0.033616;    0.030224;   -0.034622;   -0.027389;    0.091954;   -0.111935;   -0.028819;    0.123865;    0.083791;   -0.165807;   -0.053269;   -0.087285;   -0.113483;   -0.121674;    0.025573;    0.039371;    0.186297;   -0.073714;    0.042802;    0.121296;   -0.133098;   -0.026383;   -0.003658;    0.031732;   -0.008507;    0.156784;    0.048342;   -0.077292;    0.033628;    0.178764;    0.055985;    0.049966;   -0.188633;    0.039754;   -0.042926;   -0.114622;    0.060011;   -0.030587;    0.098456;    0.048645;    0.059928;   -0.065405;    0.030335;   -0.014550;    0.007637;    0.044532;   -0.071359;   -0.060963;    0.005964;   -0.065987;    0.084060;   -0.015501;   -0.002203;    0.044609;   -0.011874;   -0.028813;   -0.019213;    0.079125;   -0.045991;   -0.002164;    0.079406;    0.091135;    0.066854;    0.000049;   -0.035470;   -0.127995;    0.041358;    0.005345;    0.024969;    0.052847;    0.011014;    0.051756;   -0.061889;    0.040654;   -0.016541;    0.037704;    0.078205;    0.059645;    0.043338;    0.126345;    0.008954;   -0.066923;    0.053826;   -0.018061;   -0.019691;    0.052569;   -0.113520;   -0.182096;    0.094148;   -0.066100;    0.122760;    0.019231;   -0.084378;    0.009774;   -0.035029;   -0.022037;    0.163666;   -0.204365;    0.049089;   -0.105584;    0.056908;   -0.133713;   -0.014947;    0.010413;   -0.135509;    0.058346;    0.048471;    0.014651;
 16;   -0.153846;    0.021089;   -0.030439;    0.090916;    0.122579;   -0.123698;    0.055914;   -0.035698;   -0.014828;   -0.051395;   -0.080494;    0.061916;    0.106958;    0.164653;   -0.080345;   -0.189380;    0.019378;    0.062988;   -0.067668;    0.069367;   -0.031393;    0.130692;   -0.110107;    0.030904;    0.087499;   -0.143561;   -0.054222;   -0.175133;    0.015537;    0.071809;    0.024928;    0.082758;    0.079135;   -0.061930;   -0.008756;    0.051773;    0.065276;    0.039605;   -0.082098;    0.031821;    0.107429;   -0.075849;   -0.030660;   -0.029548;   -0.060275;    0.141466;    0.014322;   -0.064261;    0.091759;    0.000809;    0.002604;   -0.080917;    0.035024;    0.024767;   -0.121605;    0.075543;   -0.043695;   -0.006854;    0.001410;    0.039389;    0.001486;    0.006465;   -0.021615;   -0.096261;    0.001219;   -0.041684;    0.067067;   -0.000849;   -0.106103;   -0.191896;    0.023366;   -0.093647;   -0.011650;   -0.030434;   -0.001124;    0.023325;   -0.017650;    0.013534;   -0.032430;   -0.021828;    0.000006;   -0.022823;   -0.088543;    0.056664;   -0.076230;   -0.028380;   -0.067849;    0.043427;    0.037724;   -0.004917;   -0.019524;   -0.008522;   -0.004151;    0.042529;    0.081119;   -0.011872;   -0.008064;    0.090485;    0.116928;   -0.030759;   -0.128655;   -0.130621;   -0.023202;   -0.077345;   -0.051825;    0.089201;   -0.043985;    0.045296;   -0.015016;   -0.073088;   -0.046309;   -0.084291;    0.080200;   -0.087944;    0.082477;    0.038847;    0.009411;   -0.006133;    0.073092;    0.025734;   -0.055241;    0.074096;   -0.152669;    0.127821;   -0.041578;   -0.018015;    0.036929;   -0.053141;   -0.001685;    0.048532;   -0.048011;    0.017449;    0.038532;   -0.035401;    0.073357;   -0.006895;   -0.027811;   -0.017814;    0.019995;   -0.136260;   -0.103124;    0.024295;   -0.091377;    0.103982;   -0.049862;    0.029410;   -0.027780;    0.101444;    0.065801;    0.159793;   -0.080190;   -0.036492;    0.032271;    0.115079;   -0.002943;    0.133688;    0.074570;    0.011718;    0.072014;   -0.080330;   -0.066203;    0.056516;    0.056375;    0.134073;   -0.101166;   -0.054765;   -0.098997;    0.014471;    0.078302;   -0.026875;    0.033925;    0.090067;   -0.032654;   -0.069055;    0.057069;   -0.017851;   -0.124562;    0.056641;    0.023487;    0.100686;    0.210387;
 17;    0.074610;    0.069697;    0.026416;   -0.093080;   -0.037057;   -0.106778;    0.005353;    0.080329;    0.052334;   -0.080002;   -0.010717;    0.099544;    0.040267;    0.045883;   -0.065029;   -0.145446;    0.018223;    0.062139;   -0.056572;   -0.018825;   -0.030890;    0.044889;    0.101524;   -0.025978;   -0.089075;   -0.030426;   -0.050273;    0.124987;    0.041298;   -0.013177;    0.028369;    0.040681;    0.046641;   -0.155205;    0.042019;   -0.028688;   -0.008818;   -0.027647;    0.052767;   -0.066767;   -0.103692;    0.120782;    0.039561;    0.065143;   -0.130229;   -0.034119;    0.041156;    0.024936;   -0.015048;   -0.075930;   -0.061867;   -0.007933;   -0.015174;   -0.036713;    0.041908;    0.108237;    0.078710;   -0.045936;   -0.042934;    0.003533;    0.130140;   -0.040620;    0.060634;    0.074133;    0.008623;   -0.036683;   -0.100371;    0.181061;   -0.067949;   -0.009632;    0.047627;   -0.019061;   -0.054200;    0.044690;   -0.051518;   -0.020362;    0.038053;   -0.019847;   -0.000078;    0.106057;   -0.069304;   -0.006116;   -0.143118;   -0.051719;   -0.032702;    0.040736;    0.076957;    0.075464;    0.080616;   -0.088336;   -0.039379;    0.048291;    0.119387;   -0.164084;   -0.098751;   -0.063993;    0.036759;   -0.060222;    0.006657;    0.010337;   -0.030321;   -0.019112;   -0.041054;   -0.051198;    0.098802;   -0.027626;   -0.138978;   -0.060810;    0.013504;    0.045243;    0.090379;   -0.137930;   -0.077529;    0.062994;   -0.146232;    0.055168;    0.045340;    0.146256;    0.019935;   -0.047030;    0.024945;   -0.090905;    0.018340;   -0.108210;   -0.014025;    0.072313;    0.168969;   -0.014855;   -0.017478;    0.003468;   -0.014157;    0.122726;    0.039121;    0.151588;   -0.157328;   -0.074396;   -0.137356;    0.046209;   -0.041443;    0.004025;    0.020995;    0.047561;    0.077548;   -0.074657;    0.019529;    0.084041;   -0.057776;   -0.029447;    0.033803;    0.130766;    0.021950;   -0.240581;    0.032799;    0.044961;   -0.062079;    0.184347;    0.077942;   -0.146020;   -0.027572;    0.001806;    0.122855;    0.016543;    0.062377;    0.030712;    0.044104;   -0.060484;    0.021497;    0.053165;   -0.007967;    0.049877;    0.033470;    0.033852;   -0.012017;   -0.014581;   -0.059047;    0.024453;   -0.091204;    0.122642;   -0.014688;   -0.038693;   -0.050494;
 18;   -0.030189;    0.026677;   -0.002807;    0.004975;    0.083858;   -0.120156;   -0.008667;   -0.013691;    0.034426;    0.048459;   -0.005984;    0.011799;    0.011302;    0.006089;    0.038660;   -0.004956;    0.096544;   -0.013349;   -0.102597;    0.092649;   -0.054428;    0.015085;    0.121299;    0.001315;   -0.023925;    0.050676;    0.179671;   -0.159322;   -0.109260;   -0.012922;    0.051240;   -0.004702;   -0.087788;   -0.028881;    0.034539;   -0.052180;   -0.025425;   -0.052560;    0.064151;   -0.033073;   -0.023912;    0.084838;   -0.003419;   -0.079727;    0.113288;    0.125883;    0.074788;   -0.045768;   -0.033295;   -0.120465;   -0.089167;   -0.083987;    0.000520;    0.061687;    0.023492;   -0.108628;   -0.017283;   -0.012858;    0.026462;   -0.013988;   -0.070662;    0.040513;    0.187324;    0.014942;    0.078348;   -0.065062;   -0.105606;   -0.042645;   -0.002260;    0.230044;   -0.066274;   -0.019320;    0.119571;    0.005627;    0.058569;   -0.062159;    0.074079;    0.017318;    0.079811;    0.032301;    0.027111;    0.122094;   -0.013371;    0.058333;   -0.023524;    0.107976;   -0.100819;    0.098223;    0.119223;   -0.010196;    0.019143;    0.023548;    0.088347;   -0.015306;    0.072943;   -0.047356;   -0.025433;    0.025981;   -0.082996;   -0.056755;    0.076490;    0.043397;    0.137412;   -0.001314;    0.082915;   -0.021795;   -0.114917;   -0.062596;    0.050770;    0.061151;   -0.100829;   -0.120785;    0.033712;   -0.136552;    0.006132;    0.115062;    0.045744;   -0.028798;    0.036897;   -0.002555;    0.011486;   -0.019494;    0.068069;   -0.075993;   -0.135202;    0.027502;    0.095396;   -0.060255;   -0.107349;   -0.018922;   -0.015854;    0.022073;   -0.056440;   -0.033638;    0.138060;    0.149359;    0.083920;    0.069908;    0.095803;   -0.267114;    0.093817;    0.018448;   -0.021191;    0.112054;   -0.036799;    0.060786;    0.027583;   -0.040711;    0.102166;   -0.094239;    0.057740;   -0.078600;   -0.015327;   -0.000476;   -0.042189;   -0.113735;   -0.134409;   -0.133141;    0.026383;    0.023733;   -0.067833;   -0.035400;   -0.003314;   -0.047723;   -0.002335;   -0.104929;    0.011248;   -0.040316;   -0.036754;   -0.064746;   -0.030994;    0.009443;   -0.120164;    0.014572;   -0.000457;   -0.021682;   -0.039763;   -0.088563;    0.019250;   -0.011648;    0.046147;
 19;    0.080926;    0.000510;    0.013633;    0.109148;   -0.067391;    0.002918;   -0.095817;    0.018285;    0.018892;   -0.092222;    0.050363;    0.021974;   -0.010042;   -0.007456;    0.163741;   -0.053312;   -0.065204;    0.014835;   -0.060285;   -0.032043;   -0.034382;   -0.066501;    0.008809;    0.052388;    0.078289;    0.125206;   -0.106679;   -0.102930;    0.094874;    0.183526;   -0.020006;   -0.096502;   -0.095018;   -0.015754;   -0.055877;   -0.082977;    0.005914;    0.088774;   -0.095823;    0.061819;    0.054273;    0.021321;    0.076597;    0.147495;   -0.066359;    0.020121;    0.008820;    0.001963;   -0.004440;   -0.060688;   -0.047345;   -0.009983;    0.086853;   -0.004858;   -0.086618;    0.008996;    0.170874;   -0.104198;   -0.013987;   -0.136292;    0.068539;    0.032395;   -0.023149;   -0.061267;   -0.061629;    0.082341;   -0.004489;    0.054534;    0.156737;    0.042905;    0.098551;   -0.130200;   -0.095151;    0.139004;   -0.009745;    0.030687;   -0.018181;   -0.071768;   -0.065919;   -0.009715;   -0.074872;    0.085937;   -0.052061;    0.109761;    0.066366;   -0.085695;   -0.011762;   -0.026161;   -0.042499;   -0.100316;    0.117461;    0.019399;    0.053712;    0.050265;   -0.139070;    0.092417;   -0.098358;   -0.009066;   -0.012950;   -0.010702;   -0.162121;    0.098364;    0.099189;    0.003925;   -0.028452;   -0.011673;   -0.109223;    0.023416;    0.158589;    0.033601;   -0.105125;   -0.043804;    0.020564;    0.006026;    0.103615;   -0.024542;   -0.048233;    0.025242;   -0.058018;    0.115715;    0.088428;   -0.023045;   -0.014508;   -0.024625;    0.004468;   -0.095380;   -0.086352;   -0.006287;   -0.125672;   -0.026355;   -0.066381;   -0.077477;   -0.006665;    0.035645;    0.064096;    0.081307;    0.157327;   -0.069710;   -0.078016;   -0.027675;   -0.074841;    0.078981;    0.106095;   -0.070293;    0.107484;    0.104387;    0.030306;   -0.021228;   -0.049527;   -0.075081;   -0.049077;   -0.138888;   -0.091858;   -0.036908;    0.008129;   -0.023388;    0.000699;    0.025846;    0.171697;    0.021951;   -0.057135;   -0.073937;   -0.027492;    0.043859;    0.047632;    0.025620;   -0.095456;    0.060836;    0.055027;   -0.068539;    0.093799;    0.115366;   -0.031480;   -0.044618;   -0.090534;    0.024943;    0.008769;    0.029453;    0.065451;   -0.012393;   -0.044560;
 20;   -0.016383;    0.088183;   -0.167239;   -0.137939;   -0.043895;   -0.029037;   -0.150072;   -0.003159;    0.021410;   -0.011322;    0.023425;    0.017998;    0.081048;    0.063818;   -0.024759;   -0.024669;   -0.013602;    0.090642;   -0.022790;   -0.030067;   -0.145958;    0.031208;    0.011059;   -0.036913;    0.077472;   -0.063277;    0.164600;   -0.000528;    0.125252;   -0.007200;    0.044373;    0.002952;   -0.022995;    0.104257;    0.024037;   -0.036354;   -0.105954;   -0.007685;   -0.076847;   -0.032335;   -0.100218;   -0.114800;   -0.049058;   -0.098850;    0.024669;    0.030907;    0.010384;   -0.027114;    0.002230;   -0.108199;    0.158462;   -0.126025;   -0.006583;   -0.061045;   -0.045183;    0.100670;    0.093565;    0.012135;   -0.088252;    0.091093;    0.013627;   -0.018753;   -0.080376;    0.107658;    0.051933;   -0.043184;   -0.132466;   -0.020523;    0.080065;    0.013752;    0.089229;    0.016069;   -0.021737;    0.000372;    0.024140;    0.105596;   -0.040681;    0.043849;   -0.129607;   -0.107016;   -0.024241;    0.120706;    0.039812;   -0.035801;   -0.069458;    0.010458;    0.136947;    0.033320;    0.042307;   -0.018585;   -0.073754;    0.080892;   -0.016894;   -0.124631;   -0.052148;   -0.041860;    0.038630;    0.017838;   -0.070019;   -0.030419;    0.069930;    0.165077;    0.091416;    0.052255;   -0.114158;   -0.026888;    0.057417;    0.140349;   -0.025306;   -0.027681;   -0.031225;    0.112368;    0.147036;   -0.048203;   -0.013244;    0.080854;    0.052787;   -0.220524;    0.094355;    0.001493;   -0.047677;    0.011262;   -0.087612;   -0.012290;   -0.031003;   -0.088406;   -0.031850;   -0.003799;    0.044310;    0.110195;    0.031460;   -0.044006;    0.038399;   -0.059392;    0.022760;   -0.039238;    0.052732;    0.036169;    0.043915;   -0.046851;    0.129398;    0.022997;    0.079417;    0.003103;   -0.084561;   -0.021462;   -0.063941;    0.084864;   -0.006974;    0.006347;    0.057651;   -0.055417;    0.026616;   -0.123460;   -0.011616;    0.118821;    0.050560;    0.126118;    0.097577;    0.182443;    0.123362;   -0.078915;   -0.133658;   -0.010984;    0.050827;    0.067242;    0.019150;    0.029477;   -0.053793;    0.021567;   -0.004735;    0.017840;    0.119784;   -0.052872;   -0.038651;   -0.061230;   -0.113680;    0.060921;    0.003607;   -0.000374;   -0.029261;
 21;    0.047873;   -0.026043;    0.036958;    0.056826;   -0.085425;    0.001532;    0.075292;   -0.030882;    0.097141;   -0.042270;    0.007615;   -0.060441;   -0.039727;    0.051572;    0.040951;    0.008046;    0.061392;    0.117578;   -0.078796;    0.006737;   -0.098584;    0.033114;    0.116880;    0.023338;   -0.044370;   -0.231209;   -0.008191;    0.004575;    0.072626;   -0.032164;   -0.115583;   -0.018381;    0.146529;    0.060860;   -0.125130;   -0.014089;    0.071106;   -0.083539;    0.077925;    0.077433;   -0.003390;    0.016449;    0.065838;   -0.010078;   -0.133534;    0.103517;    0.094670;    0.168644;    0.038527;    0.190938;    0.085176;   -0.187526;   -0.047213;    0.052809;   -0.039932;   -0.064271;    0.096186;    0.077273;   -0.164342;    0.076573;   -0.028959;    0.030218;    0.000527;   -0.026552;   -0.054486;    0.076899;    0.073348;   -0.027508;   -0.065378;   -0.022055;   -0.069649;   -0.012856;    0.063616;    0.005076;    0.085832;   -0.030866;    0.006107;    0.003110;    0.079106;   -0.125822;   -0.031545;   -0.002700;    0.014947;   -0.192687;    0.053060;    0.120515;    0.077677;    0.008738;   -0.112179;    0.072214;   -0.117317;   -0.061710;    0.034656;    0.177123;   -0.077156;   -0.048789;   -0.063166;   -0.044016;   -0.054402;    0.063900;   -0.015325;    0.039908;   -0.017948;    0.161146;    0.187691;   -0.067032;   -0.086847;    0.005843;   -0.001736;    0.018138;    0.003649;    0.033663;   -0.032274;   -0.080128;   -0.037176;   -0.071422;   -0.135147;    0.059222;   -0.059018;    0.104113;   -0.062662;   -0.055093;   -0.095077;   -0.085782;    0.005818;   -0.034670;   -0.035341;    0.061983;   -0.092970;   -0.024457;   -0.025529;   -0.034062;   -0.052827;    0.016626;    0.022409;   -0.003871;    0.078687;    0.040193;   -0.060287;   -0.088963;   -0.002978;   -0.037913;   -0.036490;   -0.009624;    0.086214;    0.001399;   -0.102182;    0.098875;    0.091404;   -0.034669;   -0.039311;   -0.061983;    0.111558;   -0.090629;   -0.068949;   -0.044080;    0.003263;   -0.034980;    0.042248;   -0.047096;    0.050060;   -0.094421;   -0.010500;    0.070661;   -0.005741;    0.033927;   -0.000119;   -0.083451;    0.014761;    0.021810;   -0.081649;   -0.065538;    0.097320;    0.030750;    0.068625;   -0.004385;   -0.012463;   -0.006873;    0.113188;   -0.101528;    0.043646;
 22;   -0.051203;   -0.028464;    0.132622;    0.011776;    0.083522;    0.043623;   -0.035392;    0.021077;   -0.136587;    0.047399;    0.056407;    0.052356;    0.063668;   -0.003908;    0.001410;   -0.028219;   -0.027498;   -0.103798;    0.016926;    0.071381;    0.090418;    0.087159;   -0.101637;    0.007361;   -0.017085;   -0.063653;    0.065025;   -0.014090;   -0.000210;   -0.005456;    0.144374;   -0.031047;    0.012781;   -0.062749;   -0.041271;   -0.022334;   -0.105516;   -0.059582;    0.074034;   -0.088336;    0.040427;   -0.032853;   -0.071865;   -0.072191;    0.074520;   -0.018413;    0.061980;    0.031044;   -0.014050;   -0.081736;   -0.058459;    0.074358;   -0.038765;    0.042790;    0.172938;   -0.154822;    0.048720;   -0.205507;   -0.138892;    0.029651;    0.014077;   -0.039668;   -0.032046;   -0.147027;    0.033185;    0.001488;    0.025046;   -0.020971;    0.055880;    0.123751;    0.065914;   -0.028369;   -0.014294;   -0.016917;   -0.044066;    0.005604;    0.044705;   -0.066663;    0.019986;   -0.161769;    0.004123;    0.006600;    0.023792;    0.015671;   -0.035478;    0.053368;   -0.101264;   -0.086446;   -0.162263;    0.054586;   -0.007705;    0.064600;   -0.085843;   -0.111843;   -0.068195;   -0.046669;   -0.129627;    0.080553;   -0.004765;   -0.029195;   -0.083051;    0.069856;   -0.122068;    0.050602;    0.078083;    0.001697;    0.090559;   -0.115929;    0.086980;    0.103846;   -0.028672;    0.089139;    0.116466;   -0.091823;    0.046261;   -0.144376;   -0.098511;    0.096609;    0.117931;   -0.022152;   -0.048441;   -0.034187;    0.032857;   -0.052433;    0.114888;    0.049309;    0.117829;    0.132301;    0.008037;   -0.046147;   -0.034619;   -0.012745;    0.005224;   -0.009608;    0.016999;   -0.077457;    0.001639;   -0.021813;   -0.041160;   -0.095219;   -0.127716;    0.061938;    0.109510;    0.015740;   -0.088752;    0.009813;   -0.106236;   -0.048580;    0.090780;    0.051771;    0.017630;    0.019684;    0.047655;    0.108070;    0.003567;    0.001035;   -0.023057;    0.128819;    0.039902;    0.009564;    0.038743;    0.089795;    0.027575;    0.067434;    0.072806;    0.062592;    0.064201;   -0.019486;    0.081189;    0.083021;   -0.058016;    0.006316;    0.115688;   -0.071717;   -0.186809;    0.040511;   -0.147300;    0.037982;   -0.035347;   -0.113247;    0.004312;
 23;    0.036354;    0.074913;   -0.069213;    0.128446;    0.112944;   -0.034065;   -0.078409;    0.030605;   -0.051648;    0.010028;   -0.095305;   -0.078116;    0.032379;    0.092446;    0.021016;    0.033185;   -0.135015;   -0.044065;    0.126680;    0.141035;    0.053055;   -0.034132;   -0.015211;   -0.036969;    0.035534;    0.003864;    0.008016;    0.080568;   -0.080196;    0.009052;   -0.013506;    0.028614;   -0.046606;   -0.098028;    0.088805;   -0.121382;   -0.047740;   -0.070380;    0.080339;   -0.067323;    0.009297;    0.102298;   -0.076932;    0.094138;   -0.108750;   -0.071898;    0.026664;    0.036301;   -0.161080;    0.015652;    0.133281;   -0.096249;    0.036911;   -0.012388;   -0.081689;    0.069196;    0.074787;   -0.100544;    0.090367;    0.006055;   -0.036308;   -0.057363;   -0.140731;   -0.026983;   -0.055370;   -0.059184;   -0.006662;   -0.079534;   -0.026477;    0.029385;    0.178195;    0.111576;   -0.044052;   -0.060872;    0.141929;   -0.011438;   -0.134382;    0.104972;   -0.053143;    0.008327;   -0.001198;   -0.070605;    0.046779;    0.072014;   -0.162624;    0.145448;   -0.169442;   -0.031520;    0.053456;    0.058218;   -0.000998;   -0.004431;   -0.014235;    0.073110;    0.055881;   -0.036700;    0.015618;    0.004470;   -0.084190;   -0.043860;   -0.043981;    0.001753;   -0.010217;   -0.035966;   -0.045757;    0.042328;    0.098282;    0.092539;    0.038143;    0.038949;    0.052103;   -0.150124;   -0.105978;    0.044990;    0.018068;   -0.003095;   -0.051852;    0.075264;    0.074706;    0.012024;   -0.178302;    0.038371;   -0.019001;    0.001954;    0.036798;   -0.069864;   -0.016796;    0.143522;   -0.163273;   -0.053174;   -0.086643;    0.068176;   -0.065876;    0.090162;   -0.063642;    0.032306;    0.144958;    0.092105;    0.007104;   -0.059791;    0.008652;   -0.007198;   -0.104138;   -0.065522;    0.028009;   -0.076678;    0.061685;   -0.028287;   -0.092889;    0.009099;   -0.025669;   -0.049729;    0.026579;   -0.054901;   -0.068531;    0.094144;   -0.071098;   -0.021880;    0.112694;    0.098784;    0.135739;    0.041964;    0.029470;   -0.007392;    0.000610;   -0.013745;    0.038115;   -0.027011;    0.049495;    0.022948;   -0.041668;   -0.125655;   -0.013834;    0.100788;    0.005089;    0.046885;    0.117896;   -0.044529;    0.074675;    0.062996;    0.023798;
 24;   -0.012230;   -0.053396;   -0.053081;   -0.010892;   -0.049604;    0.019291;   -0.096762;    0.051302;   -0.053758;   -0.082457;    0.039705;   -0.032529;    0.123820;   -0.069284;    0.013002;    0.128329;    0.050921;   -0.020045;   -0.017656;    0.118439;   -0.026468;   -0.028256;   -0.067195;    0.066449;    0.172784;   -0.079164;   -0.028723;    0.020493;   -0.042924;   -0.075580;    0.105303;   -0.116468;    0.071026;    0.086692;   -0.060774;    0.040425;   -0.047889;   -0.031012;   -0.055202;   -0.067494;   -0.169614;    0.038525;    0.170401;    0.054385;   -0.007442;    0.118029;    0.082561;   -0.023560;    0.006424;    0.054083;    0.114832;    0.000666;   -0.156573;    0.172514;    0.089215;    0.081120;   -0.020766;    0.005947;   -0.014321;   -0.022917;    0.050752;   -0.060360;   -0.008382;   -0.006242;   -0.002514;   -0.022366;    0.023050;   -0.072775;   -0.051954;   -0.035900;   -0.104334;    0.031413;    0.046445;    0.162158;   -0.001694;    0.016681;    0.044341;    0.027905;    0.050718;    0.104233;    0.049778;    0.062350;    0.175393;    0.108890;    0.006894;   -0.091849;   -0.091923;   -0.090699;   -0.052492;   -0.054178;    0.045037;    0.038282;   -0.058649;   -0.008247;   -0.042025;   -0.069274;    0.096664;    0.112878;    0.136713;   -0.005888;   -0.003169;    0.012470;    0.005863;    0.029456;   -0.074535;    0.009328;   -0.041455;    0.069723;   -0.031097;    0.012910;   -0.156125;   -0.109161;   -0.096629;   -0.079644;    0.007435;   -0.016907;   -0.036587;   -0.021652;    0.019557;    0.050404;    0.049530;    0.045458;    0.032492;   -0.107767;   -0.095390;    0.094221;   -0.111344;    0.066178;    0.041169;   -0.045473;    0.043864;   -0.048688;    0.017105;    0.012710;   -0.064043;    0.012267;   -0.138689;    0.009945;   -0.021422;    0.121046;    0.050959;    0.026897;    0.059825;   -0.050850;   -0.101475;    0.174902;    0.035286;    0.033739;    0.009577;    0.080228;   -0.075068;   -0.066995;   -0.014827;   -0.048646;   -0.088295;    0.032316;    0.003684;   -0.089617;    0.107996;   -0.091308;    0.084121;   -0.007939;    0.093011;    0.061290;   -0.002783;    0.011485;    0.132242;   -0.143733;   -0.014124;   -0.076515;   -0.027735;   -0.074016;   -0.042109;    0.032508;   -0.187634;   -0.058274;    0.064177;   -0.051152;   -0.031120;    0.118064;    0.118022;
 25;    0.132266;   -0.160766;    0.070927;    0.068152;    0.007888;   -0.077064;    0.063114;    0.010021;   -0.073766;   -0.000947;   -0.032000;    0.077835;   -0.113063;   -0.079834;    0.039201;   -0.017820;   -0.016051;   -0.075406;   -0.017544;   -0.081456;    0.047087;    0.119394;    0.013107;   -0.009405;   -0.023280;   -0.028163;    0.057605;   -0.013211;    0.133162;   -0.094446;    0.055119;    0.129454;   -0.049695;   -0.060984;   -0.064570;    0.034552;    0.052010;   -0.033381;   -0.077592;   -0.003139;    0.005355;   -0.061826;    0.023073;   -0.068209;   -0.095629;    0.012215;    0.011288;   -0.027728;   -0.060481;    0.081221;    0.009230;    0.089337;    0.037787;    0.039554;   -0.021147;    0.055847;   -0.028104;   -0.006927;    0.028934;   -0.017745;   -0.022485;   -0.134767;   -0.116834;    0.118335;    0.252461;    0.093368;   -0.093781;   -0.054690;   -0.030164;    0.027032;    0.005468;   -0.039240;    0.126520;   -0.059624;    0.140256;    0.147736;    0.065433;    0.028008;   -0.051534;    0.102527;    0.021269;   -0.004425;   -0.105306;    0.062203;   -0.100147;    0.010926;    0.077334;   -0.091856;   -0.087871;   -0.087032;    0.052098;   -0.117358;   -0.040817;    0.065369;   -0.096826;    0.210893;    0.047196;    0.074063;    0.129772;   -0.036320;   -0.018191;   -0.034896;    0.084668;    0.076017;    0.080994;   -0.084895;   -0.152555;    0.017666;   -0.001903;   -0.024239;   -0.132643;   -0.074712;    0.128581;   -0.048061;    0.059073;    0.040368;    0.080742;    0.010940;    0.037682;   -0.154503;   -0.081892;    0.143625;    0.087910;    0.050501;    0.090335;   -0.015604;   -0.115059;    0.083871;   -0.122245;   -0.036012;   -0.019585;    0.075522;    0.104568;   -0.039232;   -0.093796;   -0.087444;    0.009359;    0.041663;    0.017912;   -0.054036;   -0.037478;    0.149624;    0.010619;    0.080517;    0.037703;   -0.033720;   -0.031872;    0.035546;   -0.024844;    0.014948;   -0.065671;    0.050972;    0.110408;   -0.022674;    0.077303;    0.025967;   -0.014872;   -0.095155;   -0.019012;    0.041676;    0.005699;   -0.075304;    0.008036;   -0.066753;    0.027260;    0.038527;    0.037768;    0.017097;   -0.103405;    0.040915;   -0.081432;   -0.046947;   -0.049491;    0.033095;   -0.039686;   -0.034880;    0.031456;   -0.006696;    0.016512;   -0.073849;   -0.090458;
 26;    0.050023;   -0.083819;   -0.134200;   -0.060946;    0.075480;   -0.057852;    0.093728;    0.063703;   -0.062080;    0.121131;    0.035976;    0.143364;   -0.002643;   -0.050416;    0.016694;    0.138422;   -0.042192;    0.013352;   -0.022865;   -0.116359;   -0.030525;    0.146896;    0.153352;   -0.085491;   -0.010455;    0.054669;   -0.018902;   -0.088711;   -0.047377;    0.030626;   -0.115990;   -0.037010;    0.131657;   -0.075219;   -0.063812;   -0.063050;    0.033564;    0.169494;   -0.015954;    0.000260;   -0.108913;    0.060781;   -0.010311;    0.137418;    0.032005;    0.005355;    0.033999;   -0.036980;   -0.039619;   -0.082656;    0.072602;   -0.051362;    0.009404;    0.017848;   -0.106154;   -0.033832;   -0.028875;    0.068922;   -0.058472;   -0.005051;   -0.001146;    0.080460;   -0.082072;   -0.060374;    0.127631;   -0.043379;   -0.078506;   -0.010044;    0.073873;   -0.060159;    0.053299;    0.043741;    0.017093;   -0.104932;    0.128777;   -0.127067;    0.034797;   -0.128768;    0.005824;   -0.156498;   -0.056497;   -0.129134;   -0.101663;    0.025778;    0.026103;   -0.068023;   -0.042578;    0.004355;   -0.092834;    0.018108;    0.046732;   -0.076319;   -0.029318;   -0.065391;    0.071235;   -0.031599;   -0.018866;   -0.089654;   -0.027617;   -0.083761;    0.003036;    0.058668;   -0.055294;   -0.030820;   -0.002531;    0.070021;    0.022766;    0.173199;   -0.006918;    0.015640;   -0.077932;   -0.018154;   -0.195218;    0.054931;    0.009822;    0.083507;    0.051392;    0.034365;   -0.047674;    0.091783;    0.016577;   -0.053749;    0.018662;   -0.007563;   -0.050823;    0.062623;   -0.039850;    0.088073;    0.013513;   -0.001929;   -0.075827;   -0.027748;    0.020618;    0.092157;   -0.137005;   -0.000334;   -0.065064;   -0.004129;    0.135516;   -0.001881;    0.032539;   -0.002365;    0.064963;    0.037300;   -0.014137;   -0.017097;   -0.098515;    0.062749;    0.089221;    0.039886;   -0.084857;   -0.022684;    0.116106;    0.110620;    0.162112;   -0.110205;   -0.151319;    0.102127;   -0.007171;   -0.032280;   -0.019737;   -0.042829;    0.012908;   -0.094511;    0.094118;    0.076588;    0.089143;   -0.007885;    0.065164;   -0.102014;    0.038978;    0.093154;    0.094720;    0.022831;   -0.031045;   -0.050966;   -0.057444;   -0.040183;   -0.096770;    0.065983;    0.092765;
 27;   -0.046608;    0.035017;    0.105123;   -0.165384;    0.007876;    0.007794;   -0.036089;    0.079318;   -0.122721;    0.099546;    0.033978;   -0.072954;    0.007687;    0.020418;   -0.031499;    0.008156;    0.000969;   -0.038103;   -0.097952;    0.050460;   -0.040234;   -0.028728;    0.032173;   -0.000270;   -0.098380;    0.161484;    0.070959;    0.018039;   -0.062663;   -0.071859;   -0.005026;    0.074958;    0.123118;   -0.115945;    0.123719;   -0.034747;   -0.051843;    0.048376;    0.010354;   -0.146200;    0.057253;   -0.053556;   -0.117836;    0.050489;    0.122624;   -0.129537;    0.001322;    0.050367;   -0.065822;    0.046453;   -0.018206;   -0.127259;   -0.096375;    0.171075;    0.042440;    0.011995;    0.160148;    0.029933;    0.038754;   -0.060367;    0.075252;   -0.071419;    0.047197;    0.063745;    0.056151;   -0.100038;    0.100319;   -0.040932;    0.065382;   -0.053538;    0.089515;   -0.010002;    0.017969;   -0.085509;   -0.040497;    0.077073;    0.119290;    0.027036;    0.027702;   -0.039253;   -0.050057;    0.013976;    0.029812;   -0.070001;    0.163667;    0.046638;    0.018089;   -0.034231;    0.015226;   -0.130218;    0.045104;   -0.134312;   -0.039616;    0.160382;   -0.169924;   -0.052502;    0.040348;    0.070370;    0.055332;    0.139509;   -0.111617;   -0.134052;    0.076292;    0.099895;   -0.045326;   -0.052094;   -0.024603;   -0.075320;    0.025069;   -0.006856;   -0.000990;   -0.060779;   -0.058585;   -0.036108;    0.048024;    0.039756;    0.005487;    0.034654;    0.054174;    0.056337;    0.029491;    0.102207;   -0.061419;    0.060752;   -0.162975;   -0.029382;   -0.018898;   -0.025682;    0.026546;   -0.124987;    0.041813;   -0.025458;    0.106097;    0.007169;   -0.068793;    0.006831;    0.038847;   -0.119278;    0.087658;   -0.011354;   -0.036016;   -0.081382;    0.023121;   -0.057734;   -0.002777;   -0.013530;    0.071546;   -0.053551;   -0.081717;    0.057844;    0.054862;    0.010448;    0.036012;   -0.122570;    0.030068;    0.006062;   -0.064138;   -0.054918;    0.024156;    0.006426;    0.016256;    0.016385;   -0.099932;    0.063162;   -0.099500;    0.088261;   -0.077848;    0.053513;   -0.005961;    0.016905;    0.077479;    0.075318;    0.148731;    0.012291;    0.117571;   -0.104768;   -0.090826;   -0.035007;   -0.015505;   -0.043440;    0.117363;
 28;    0.025811;    0.013741;   -0.051443;    0.056097;   -0.096900;    0.060507;    0.055212;   -0.030548;   -0.053360;    0.030054;   -0.012023;    0.002774;   -0.015047;   -0.156121;    0.063681;   -0.060905;   -0.063616;   -0.146167;    0.037826;    0.036774;   -0.063577;    0.137746;   -0.044718;    0.006323;   -0.000236;    0.085128;   -0.140223;   -0.053028;   -0.077910;    0.009366;    0.030675;   -0.060220;    0.095299;    0.127727;   -0.023183;    0.071732;    0.062026;   -0.082930;    0.150787;    0.064691;    0.022213;    0.099177;    0.004442;    0.033398;   -0.010543;   -0.101995;   -0.028060;    0.056288;    0.071285;    0.029076;   -0.158273;   -0.037786;   -0.074171;    0.069090;   -0.012088;   -0.096121;   -0.128712;   -0.007576;   -0.010154;   -0.141714;   -0.020425;   -0.011277;    0.096709;    0.026041;    0.070291;   -0.064883;    0.042613;    0.044519;   -0.078331;   -0.094350;    0.028302;   -0.184320;   -0.094047;   -0.020653;    0.096003;    0.081705;    0.004257;   -0.062466;   -0.086959;   -0.106435;   -0.097670;    0.039343;    0.008453;    0.046217;   -0.015009;   -0.016925;    0.007071;    0.004923;   -0.027114;    0.049808;    0.088422;   -0.021198;   -0.051695;   -0.044041;   -0.000150;    0.017047;    0.037420;    0.034763;    0.057625;   -0.022990;    0.083697;    0.179989;    0.096126;   -0.086009;    0.004232;   -0.158750;    0.108893;    0.027885;    0.192153;   -0.098217;   -0.029210;    0.047471;   -0.158131;    0.086670;   -0.085731;    0.075418;   -0.079540;   -0.093198;    0.059100;    0.123248;   -0.090428;    0.017550;    0.085540;    0.039723;    0.079633;    0.088067;    0.006997;   -0.055532;   -0.001517;    0.049853;   -0.113225;   -0.037702;   -0.041341;   -0.029771;    0.039877;    0.011738;   -0.023090;    0.103101;    0.039916;   -0.033908;   -0.022427;   -0.032204;    0.010221;    0.111936;   -0.034670;    0.007342;    0.048012;    0.045489;   -0.057689;    0.096161;    0.081510;   -0.036715;    0.108231;   -0.145839;   -0.147745;    0.104559;    0.018771;   -0.088904;   -0.033329;    0.132898;   -0.000330;   -0.039732;   -0.011469;    0.012673;   -0.074388;   -0.080402;    0.048680;    0.033279;   -0.041441;    0.183368;    0.026123;   -0.055351;    0.011475;   -0.078132;    0.058378;   -0.056992;   -0.051700;    0.069329;    0.009114;    0.015333;    0.046130;
 29;   -0.140878;    0.017524;   -0.126629;    0.102144;   -0.065295;   -0.039091;   -0.113836;    0.042505;   -0.040547;   -0.035705;   -0.079608;    0.028642;    0.037570;   -0.117931;    0.069330;    0.078915;   -0.100036;   -0.095447;   -0.127273;   -0.028978;   -0.005658;    0.060607;    0.123298;    0.076331;   -0.132403;    0.010009;   -0.065007;   -0.104382;    0.075150;    0.018464;    0.007123;    0.046914;    0.128600;    0.088896;    0.044082;   -0.077052;   -0.000834;   -0.011778;    0.297915;   -0.039818;   -0.073025;   -0.062018;   -0.004336;    0.001325;   -0.037696;   -0.107228;    0.190400;    0.017454;    0.028916;   -0.038302;    0.084399;    0.050120;    0.060483;   -0.068834;   -0.008418;    0.014892;   -0.109942;   -0.090868;    0.129343;    0.026107;   -0.028795;   -0.141523;   -0.051960;    0.004004;   -0.117640;    0.078102;   -0.001523;   -0.010232;    0.028940;   -0.004725;    0.090381;   -0.010025;    0.191496;   -0.026025;   -0.087071;    0.015578;   -0.030330;    0.103650;   -0.004401;    0.045297;    0.003334;    0.009802;    0.047848;   -0.049148;   -0.042203;   -0.054636;    0.069640;    0.072174;   -0.004019;   -0.055678;    0.071933;    0.035846;   -0.110775;    0.049002;   -0.072876;   -0.103826;   -0.016593;   -0.101480;    0.065743;   -0.073588;   -0.042962;   -0.001781;    0.105369;    0.018076;    0.072022;    0.188653;   -0.026017;   -0.040964;   -0.036740;    0.097930;    0.001510;    0.025801;    0.123216;    0.003081;    0.003674;    0.024090;    0.060531;   -0.011334;   -0.107396;    0.050561;    0.018404;    0.035383;   -0.035255;    0.125967;   -0.050531;    0.028246;    0.193278;   -0.106924;   -0.107178;    0.063143;    0.050007;   -0.077329;   -0.067445;   -0.052222;    0.061184;   -0.069075;    0.007982;   -0.094707;    0.057805;    0.160395;   -0.112278;    0.010078;    0.035115;    0.045788;   -0.003750;    0.125212;   -0.058555;    0.046732;    0.003114;    0.013357;    0.024357;   -0.061975;    0.064083;    0.044169;   -0.050054;    0.014510;   -0.015266;    0.036210;   -0.091190;   -0.012838;   -0.016054;   -0.006432;   -0.000715;   -0.052316;   -0.017358;    0.001811;    0.077227;    0.027758;    0.043389;    0.044009;   -0.001417;   -0.000915;    0.036612;    0.078287;   -0.004870;    0.011397;    0.084340;   -0.123158;    0.086205;    0.017518;    0.005773;
 30;   -0.006728;   -0.063334;   -0.100488;   -0.071112;    0.002590;    0.066717;   -0.018674;    0.081933;   -0.000977;   -0.079378;   -0.087095;    0.002984;    0.056798;    0.070867;    0.116474;    0.068826;    0.087578;   -0.038325;    0.015530;   -0.000726;    0.002627;    0.130293;   -0.137274;   -0.086599;   -0.088082;   -0.009242;    0.044790;    0.022172;    0.140245;    0.022220;    0.083091;   -0.013948;   -0.127016;   -0.053276;   -0.091893;   -0.038737;    0.015229;    0.010058;    0.002086;   -0.025709;    0.127780;    0.038910;   -0.005920;    0.043522;   -0.008684;   -0.000257;   -0.059953;    0.057479;   -0.085087;   -0.097367;    0.032071;   -0.036867;   -0.136988;    0.065638;    0.041047;    0.020244;    0.007815;   -0.068100;    0.019953;    0.051136;   -0.027684;   -0.008362;    0.096921;   -0.022077;   -0.000119;    0.090839;    0.061063;    0.068687;    0.136272;   -0.042397;   -0.102488;    0.068086;    0.009459;    0.067526;    0.053343;   -0.070023;    0.023062;   -0.082294;    0.090928;    0.044174;   -0.073713;   -0.112619;    0.070298;    0.000762;   -0.085492;   -0.135523;   -0.094026;    0.054199;   -0.098550;   -0.038955;    0.053541;   -0.026980;   -0.062678;    0.045258;    0.076249;   -0.073971;    0.014233;   -0.073532;    0.061318;    0.174688;    0.005891;   -0.020183;    0.118635;    0.036098;    0.037828;   -0.079851;   -0.043538;   -0.021862;    0.047938;   -0.059670;    0.133707;   -0.107972;   -0.060872;   -0.076604;   -0.070175;    0.088768;    0.046169;   -0.091471;    0.035213;    0.106917;   -0.026449;    0.017364;   -0.113180;    0.033313;    0.027243;   -0.107642;    0.062417;    0.029421;    0.001412;    0.016047;    0.089202;    0.037663;    0.015359;   -0.074004;    0.092727;   -0.192287;   -0.026226;    0.188402;   -0.044678;    0.036842;   -0.067303;   -0.186722;   -0.061234;    0.008924;    0.040388;    0.033384;    0.062264;    0.183389;    0.020326;   -0.067990;   -0.024466;   -0.016735;   -0.050885;    0.131256;    0.103529;    0.026666;   -0.068084;   -0.101584;    0.034204;    0.074023;   -0.014594;    0.121431;   -0.066372;   -0.061011;    0.177442;   -0.007476;   -0.017404;    0.053822;   -0.000822;   -0.007043;   -0.004021;   -0.048380;    0.029275;   -0.159677;    0.024377;   -0.053019;   -0.024539;   -0.065168;    0.044478;    0.025026;   -0.159485;
 31;   -0.022641;    0.052187;   -0.122677;   -0.079040;   -0.081295;    0.056332;    0.055705;    0.101337;    0.055360;   -0.023003;    0.006334;    0.076010;   -0.085760;   -0.039028;    0.024275;    0.005735;   -0.075113;   -0.049160;   -0.066155;    0.054233;   -0.158030;   -0.008574;    0.043630;   -0.113226;    0.004680;    0.010148;   -0.072419;    0.062759;    0.104849;    0.049735;    0.030746;    0.005155;   -0.073475;   -0.141517;    0.015432;    0.218163;   -0.056066;    0.099107;    0.004617;    0.130329;    0.053287;   -0.000057;    0.053248;   -0.062396;    0.114912;   -0.072331;    0.087204;   -0.080777;    0.049160;    0.128025;   -0.101951;   -0.166330;   -0.017326;   -0.085416;    0.004861;   -0.025166;   -0.061292;   -0.109572;    0.021344;    0.102710;   -0.046638;   -0.044464;    0.010130;   -0.094448;   -0.055208;   -0.188999;    0.010032;    0.047042;    0.014588;   -0.046410;   -0.051097;    0.041671;    0.110871;    0.007663;    0.013990;   -0.039544;    0.015215;    0.081496;    0.043156;    0.123668;   -0.093267;    0.073716;   -0.079404;   -0.033157;   -0.011472;   -0.017249;   -0.093496;   -0.025916;    0.076726;    0.175411;   -0.060006;   -0.121167;    0.004999;    0.006689;    0.003543;    0.047224;   -0.068443;    0.112038;    0.056228;   -0.120957;    0.020222;    0.061768;   -0.005014;    0.076527;   -0.047250;   -0.052988;    0.074622;   -0.060965;   -0.030288;    0.028977;   -0.007301;   -0.126337;    0.058715;   -0.046273;   -0.021758;   -0.086628;   -0.018080;    0.040830;    0.029879;   -0.040479;    0.016665;    0.095163;    0.096531;    0.019576;    0.027938;    0.010189;   -0.039922;    0.017365;    0.081216;   -0.044956;   -0.065127;   -0.049623;    0.037777;    0.115652;    0.041945;   -0.007003;    0.111862;   -0.083183;   -0.094810;    0.046347;   -0.030304;   -0.127961;    0.003945;    0.086848;    0.023791;    0.059333;   -0.113207;    0.004539;   -0.019880;    0.044489;   -0.145507;   -0.042658;   -0.072977;    0.012311;    0.091463;   -0.026003;    0.000567;    0.014754;    0.038416;    0.034007;    0.214011;   -0.052245;   -0.189713;   -0.009177;    0.043681;   -0.115347;    0.084395;    0.011527;   -0.105991;   -0.005447;    0.041811;    0.068037;    0.050050;   -0.037370;    0.004013;    0.129973;    0.098176;   -0.055551;   -0.071939;   -0.011690;    0.042453;
 32;    0.096610;   -0.074206;   -0.025633;    0.106825;   -0.146693;    0.072594;   -0.017339;   -0.047974;   -0.001604;    0.030499;    0.018796;    0.025010;    0.180438;    0.051009;   -0.017810;    0.089769;   -0.014634;   -0.015958;   -0.023102;   -0.014860;   -0.114040;    0.062237;   -0.132257;    0.018223;   -0.054916;    0.081353;    0.144410;   -0.031365;   -0.086478;   -0.032339;   -0.053404;   -0.031198;    0.181052;   -0.041461;    0.006695;   -0.032769;    0.020449;   -0.008341;   -0.104999;    0.058884;    0.004226;   -0.005204;   -0.037709;   -0.033520;   -0.059093;   -0.139064;    0.039467;    0.074004;    0.011759;    0.137225;   -0.003877;    0.093562;    0.016024;    0.047449;   -0.020818;    0.014198;   -0.041058;   -0.060104;   -0.001483;    0.091600;    0.111642;   -0.025100;    0.067920;   -0.039498;    0.034187;   -0.029647;   -0.050439;   -0.093263;   -0.030234;    0.021928;    0.024657;   -0.036796;    0.000586;   -0.036253;    0.126958;   -0.067624;    0.049699;    0.090347;   -0.055981;    0.020132;   -0.012518;    0.162828;    0.111483;    0.010741;   -0.076951;   -0.005501;    0.121661;    0.137483;    0.020228;    0.155291;   -0.087759;   -0.009935;   -0.003453;   -0.016540;   -0.013341;    0.108038;    0.103149;   -0.102209;    0.011721;   -0.047840;   -0.077123;    0.005284;   -0.031177;   -0.157052;   -0.046054;    0.010777;   -0.022832;    0.034795;    0.044912;    0.021407;    0.027641;    0.002580;   -0.134560;   -0.189962;    0.096333;    0.130192;   -0.124548;    0.089523;   -0.126313;   -0.164909;   -0.100533;    0.011143;   -0.020151;   -0.002206;   -0.071262;   -0.079898;   -0.025175;    0.079925;    0.095187;   -0.009992;    0.125167;   -0.054146;   -0.077597;    0.026355;    0.078111;    0.008136;    0.054746;   -0.022052;   -0.017658;    0.048725;   -0.083245;    0.078914;    0.028182;   -0.050569;    0.052036;    0.054352;    0.106850;   -0.056232;   -0.025300;    0.001864;    0.012415;   -0.135033;   -0.062707;    0.067733;    0.076190;   -0.071553;    0.093709;    0.002233;   -0.086218;    0.036277;    0.018106;    0.118568;    0.008559;   -0.062008;    0.048515;   -0.042094;   -0.068150;   -0.115832;   -0.022352;    0.016641;   -0.029556;    0.098424;   -0.025143;   -0.058898;    0.038317;    0.083414;   -0.187975;   -0.062254;   -0.078631;   -0.032126;   -0.080879;
 33;   -0.007795;    0.214249;   -0.123409;    0.091712;    0.010422;    0.012844;    0.134191;    0.003729;   -0.121836;   -0.051363;    0.039261;    0.090034;    0.078758;   -0.079289;   -0.066157;    0.003218;   -0.067398;    0.021854;    0.043212;    0.001547;   -0.075797;   -0.104060;   -0.072317;   -0.100709;    0.032856;   -0.050527;    0.013170;   -0.007367;   -0.039692;    0.080413;    0.020930;    0.059500;    0.004272;    0.055521;    0.064013;    0.078794;   -0.132474;    0.001952;    0.107241;   -0.011690;   -0.029335;    0.040993;    0.036209;    0.042045;   -0.102335;   -0.098099;   -0.062711;   -0.045292;   -0.082436;   -0.078535;   -0.021358;    0.043398;   -0.013653;   -0.020683;   -0.030904;    0.052493;   -0.007350;   -0.102842;    0.091108;   -0.084864;   -0.085966;    0.071989;   -0.068188;    0.034557;   -0.074223;    0.002165;    0.007062;   -0.031805;    0.108847;   -0.119665;   -0.006074;   -0.105337;    0.080463;    0.060401;    0.115506;   -0.004548;    0.001311;    0.009204;    0.119189;    0.032648;    0.152638;   -0.034444;    0.112078;   -0.000015;    0.104329;   -0.170008;   -0.008823;   -0.069106;   -0.071639;   -0.085062;   -0.015498;    0.014432;    0.062686;   -0.063843;   -0.078944;   -0.027149;    0.128822;   -0.071920;   -0.059303;    0.069311;    0.001643;   -0.085821;   -0.015868;    0.054175;    0.149885;   -0.058223;    0.010526;   -0.036301;   -0.018650;   -0.103380;    0.025324;    0.053588;    0.055412;   -0.097948;   -0.023142;    0.071614;   -0.027696;    0.071956;    0.035709;   -0.094441;    0.063280;    0.091632;   -0.014234;   -0.096434;    0.048950;   -0.119602;   -0.055544;   -0.020755;    0.043285;    0.031453;    0.032348;   -0.025884;    0.058346;    0.009591;   -0.014890;    0.027079;    0.118916;    0.002485;   -0.010593;   -0.047908;    0.072052;    0.083561;    0.007166;    0.060285;    0.094592;   -0.178028;   -0.122675;    0.017647;    0.007353;   -0.082242;    0.116636;   -0.011961;    0.127932;    0.118665;   -0.090934;   -0.005763;   -0.089110;   -0.098132;    0.005570;    0.012575;   -0.068161;   -0.058079;    0.045547;    0.076356;    0.037315;   -0.111398;    0.017311;   -0.211041;   -0.006375;   -0.047756;   -0.004235;    0.126983;    0.091959;   -0.056557;    0.056580;    0.033473;    0.016887;    0.063720;   -0.140569;   -0.078083;    0.099584;
 34;   -0.209320;    0.142232;   -0.064894;    0.030300;    0.069475;   -0.002712;    0.106505;   -0.040646;    0.054297;   -0.013544;    0.034776;    0.102201;   -0.051216;    0.078921;   -0.094943;   -0.019117;   -0.080123;    0.003977;    0.153074;    0.011766;   -0.066591;    0.038108;    0.021727;   -0.050072;    0.022707;    0.034890;   -0.015905;    0.001366;    0.062564;   -0.085129;    0.066439;    0.003820;    0.015017;    0.090031;   -0.073122;   -0.009831;   -0.143822;   -0.004085;   -0.055811;   -0.101574;    0.022540;   -0.185405;    0.038523;    0.051766;   -0.003925;   -0.085146;    0.087978;   -0.000399;   -0.047308;    0.120352;    0.080569;    0.028944;   -0.080825;    0.002620;    0.160605;    0.040278;    0.072336;   -0.119183;   -0.041344;   -0.006955;    0.047189;   -0.021205;    0.041489;    0.040809;    0.017366;   -0.048323;    0.007567;    0.093042;   -0.206148;    0.043453;    0.023180;   -0.040960;   -0.016726;   -0.035919;   -0.011878;   -0.071870;    0.092425;   -0.194550;    0.042230;   -0.042243;   -0.013210;    0.044153;   -0.004109;   -0.119071;    0.161741;    0.056992;   -0.000017;   -0.029043;   -0.019467;   -0.040351;    0.180523;   -0.035901;    0.114017;   -0.012508;    0.044114;    0.072844;   -0.038218;   -0.037862;    0.006842;   -0.077908;    0.044361;    0.167563;    0.136918;   -0.019962;    0.062592;    0.062040;    0.009192;    0.110032;   -0.116216;    0.110234;   -0.005787;    0.047164;   -0.120733;    0.092661;    0.002675;    0.093011;    0.083875;    0.020241;    0.029847;   -0.083533;    0.044256;    0.013073;   -0.010035;   -0.003682;   -0.057413;    0.013541;   -0.053743;    0.152454;   -0.098880;   -0.021505;   -0.026670;   -0.161288;   -0.069727;   -0.053105;   -0.020651;   -0.093007;    0.052052;   -0.015481;   -0.045175;   -0.055838;   -0.146541;    0.006133;   -0.126629;    0.023136;   -0.060466;    0.029950;    0.089690;    0.007094;   -0.035842;   -0.039051;    0.034570;   -0.011944;   -0.051800;    0.102976;   -0.006197;    0.047951;    0.023037;   -0.016709;   -0.006954;   -0.040980;   -0.076577;   -0.012513;   -0.038837;    0.083550;   -0.023997;    0.024130;   -0.108234;    0.005463;   -0.098694;   -0.091502;   -0.132653;   -0.010291;   -0.058890;   -0.014426;    0.058043;    0.060799;    0.096794;    0.033613;   -0.011524;    0.076332;   -0.091056;
 35;    0.076839;   -0.022181;    0.034700;    0.056607;    0.016546;    0.003224;    0.066211;    0.090575;    0.076491;   -0.027366;    0.039206;    0.026388;   -0.090010;   -0.148627;    0.012444;   -0.011215;    0.070950;   -0.002835;   -0.042464;    0.092117;    0.081041;   -0.009485;    0.008854;   -0.051639;    0.023961;   -0.006053;    0.153842;   -0.070793;    0.021413;   -0.135976;   -0.086276;   -0.071280;   -0.046465;    0.060813;   -0.012632;    0.155701;   -0.079812;    0.031212;   -0.089292;   -0.076082;    0.080718;   -0.044668;    0.088902;   -0.057439;    0.017427;   -0.001998;   -0.096378;    0.163877;    0.001323;   -0.087346;    0.137488;    0.020832;    0.055785;   -0.107267;    0.025485;    0.185283;   -0.010337;   -0.179731;    0.053739;   -0.062140;    0.018193;    0.041524;    0.154827;    0.067584;   -0.021504;   -0.033045;   -0.047395;    0.162505;    0.050696;   -0.006058;    0.091616;   -0.035189;   -0.043188;   -0.063320;    0.002545;   -0.062991;    0.066012;   -0.032934;    0.098054;    0.007176;   -0.070606;   -0.190478;   -0.032912;    0.007588;   -0.043715;    0.062199;    0.040918;    0.050404;    0.012845;    0.034099;   -0.152726;    0.041836;   -0.004607;    0.080497;   -0.016119;   -0.095691;    0.184634;    0.020951;   -0.022585;    0.011387;   -0.082774;    0.018433;    0.040377;   -0.103039;    0.054965;    0.084836;    0.015017;   -0.097151;    0.008103;   -0.055742;   -0.002550;   -0.024990;   -0.047911;   -0.142080;   -0.016390;   -0.089203;    0.043825;   -0.142132;   -0.006945;    0.013376;   -0.065734;   -0.086312;    0.006356;    0.064592;    0.112784;    0.042777;   -0.118648;    0.095782;   -0.048557;   -0.046553;    0.007920;   -0.067661;   -0.058966;    0.034815;    0.016410;    0.167550;    0.072032;   -0.131845;   -0.025928;    0.067853;   -0.046449;   -0.080351;   -0.020087;   -0.060774;   -0.079869;    0.066899;   -0.020002;    0.000234;   -0.030415;    0.169140;    0.011599;    0.009068;    0.147009;    0.086972;   -0.066118;    0.030404;   -0.021384;    0.095577;   -0.026856;    0.028595;   -0.039533;   -0.159331;   -0.034354;   -0.019794;   -0.049579;    0.030786;   -0.005921;   -0.024110;    0.045227;    0.045746;    0.037252;   -0.004422;   -0.129237;   -0.024375;   -0.038971;   -0.114746;   -0.009733;   -0.085996;   -0.020624;   -0.046456;    0.030042;
 36;   -0.034642;   -0.025240;    0.042491;   -0.009821;    0.017596;   -0.009658;   -0.037201;    0.040312;   -0.004573;    0.039162;    0.074292;    0.057832;   -0.085410;   -0.103454;   -0.011059;    0.036825;    0.140131;   -0.026723;    0.098747;   -0.074620;   -0.090378;   -0.050352;    0.042906;   -0.097397;   -0.014514;    0.014386;   -0.116569;   -0.025699;    0.066231;    0.035199;   -0.042444;    0.050291;    0.026792;    0.124691;   -0.014637;    0.058144;   -0.237302;    0.106267;    0.065544;   -0.111798;    0.007868;    0.170490;    0.030651;    0.094667;   -0.039438;    0.097840;   -0.057261;    0.003600;    0.077525;    0.060626;   -0.143129;    0.054923;   -0.008890;    0.008674;   -0.011021;    0.044921;   -0.005058;    0.000380;   -0.078319;    0.082950;    0.080467;   -0.014887;    0.048018;   -0.068741;    0.011527;    0.003448;   -0.004840;   -0.057053;    0.027451;   -0.065953;   -0.026619;   -0.048091;    0.036447;   -0.036715;   -0.026464;    0.016195;   -0.035207;    0.080330;    0.050008;    0.093683;    0.088104;    0.073251;    0.007351;    0.051670;   -0.001729;    0.083958;    0.056028;    0.032808;   -0.102997;   -0.050535;   -0.125053;   -0.013162;   -0.045543;    0.053585;    0.012003;   -0.038639;   -0.227066;    0.000959;   -0.064219;   -0.020455;   -0.068886;    0.020939;    0.009292;   -0.048226;   -0.090014;    0.116325;   -0.070744;   -0.007183;    0.021623;    0.035073;   -0.088590;   -0.084716;   -0.037031;   -0.046415;    0.089915;    0.083912;    0.148570;   -0.039337;   -0.054487;    0.055385;   -0.113893;    0.032103;   -0.195100;   -0.005352;    0.060162;    0.036991;    0.045787;    0.041890;   -0.080162;    0.019261;    0.066922;   -0.064553;   -0.023666;    0.020352;   -0.098023;   -0.038752;   -0.122701;    0.045201;   -0.118904;   -0.095129;    0.029418;   -0.050648;    0.012192;   -0.029307;   -0.025517;   -0.150278;    0.051172;   -0.046485;   -0.008152;   -0.123902;    0.015834;    0.190201;    0.083186;    0.004065;   -0.100566;    0.000395;    0.037690;   -0.045445;    0.004173;    0.170289;    0.086314;    0.097957;   -0.132835;    0.013519;   -0.006792;    0.081461;   -0.019599;   -0.060293;    0.018236;    0.139115;    0.085322;    0.084431;   -0.157737;    0.048996;   -0.007937;    0.139120;   -0.069835;   -0.005576;   -0.068296;    0.099415;   -0.000119;
 37;   -0.119258;   -0.019820;    0.087099;   -0.068559;   -0.056835;   -0.115352;    0.008613;    0.089501;   -0.087193;    0.168682;   -0.006684;   -0.089770;    0.069066;   -0.102781;    0.008013;   -0.033089;    0.119922;   -0.089431;    0.006245;   -0.091397;   -0.048197;   -0.079027;    0.066848;    0.038029;    0.066377;   -0.045883;    0.132342;    0.007894;    0.060245;    0.118201;   -0.059684;    0.005229;   -0.113045;   -0.069257;   -0.052147;    0.023114;    0.068317;    0.101540;   -0.045637;    0.001394;   -0.066587;   -0.048870;    0.109344;   -0.084939;   -0.049069;   -0.005978;    0.039345;    0.098528;    0.060076;    0.013474;    0.015744;    0.047510;   -0.026665;   -0.056216;    0.047201;   -0.090578;   -0.053060;    0.024166;    0.095055;   -0.081575;   -0.055871;    0.102224;   -0.017491;   -0.002034;    0.011207;    0.157998;    0.104259;   -0.044640;   -0.063371;    0.068113;    0.066312;    0.061426;    0.012994;    0.063132;   -0.089844;    0.019798;   -0.088522;    0.091826;    0.063432;   -0.057332;    0.009633;   -0.086659;    0.062032;    0.053391;    0.080235;    0.017175;   -0.075746;    0.159917;    0.065123;   -0.010620;   -0.058852;    0.029470;    0.001801;   -0.076856;   -0.015174;    0.071085;    0.150074;   -0.149481;   -0.088219;    0.011538;   -0.081533;    0.158285;    0.032479;   -0.161750;    0.009940;   -0.039147;   -0.018315;   -0.041637;   -0.017117;    0.024813;   -0.039417;   -0.061162;    0.031172;    0.019000;    0.078433;   -0.074863;    0.026012;    0.063008;    0.095236;    0.007856;   -0.167000;    0.160512;   -0.045525;   -0.065607;   -0.060605;    0.107375;   -0.063638;    0.012298;    0.014970;   -0.118886;   -0.068746;   -0.017761;   -0.033214;    0.122145;   -0.125287;   -0.006346;   -0.089405;    0.077273;    0.013632;    0.031907;   -0.102865;    0.060304;   -0.033321;    0.103589;   -0.055918;    0.051481;   -0.032331;    0.073143;   -0.030555;   -0.086212;   -0.072302;    0.015678;   -0.062175;   -0.049963;   -0.060015;    0.109508;   -0.035790;   -0.014884;   -0.043490;    0.009554;   -0.020874;   -0.024999;   -0.081537;    0.022463;    0.036091;   -0.046286;   -0.115514;   -0.029896;    0.020333;    0.023958;   -0.022739;    0.053511;    0.241038;   -0.120565;    0.111173;    0.040780;    0.026097;    0.036532;    0.028748;    0.099803;   -0.038339;
 38;    0.029322;    0.086886;    0.123572;   -0.038445;    0.046448;   -0.041593;   -0.043611;    0.041053;   -0.069140;    0.053380;   -0.041188;   -0.069170;   -0.042384;   -0.047636;   -0.006415;   -0.083705;   -0.060359;    0.057910;   -0.121165;   -0.040069;    0.014161;    0.023768;    0.034058;    0.113295;   -0.095762;    0.044143;    0.015543;   -0.012745;    0.097068;    0.081324;   -0.111583;    0.138343;   -0.097933;    0.046304;   -0.185068;    0.042036;    0.036455;    0.049294;   -0.076556;   -0.002161;   -0.065659;    0.057371;    0.012417;   -0.003546;    0.128755;    0.015064;   -0.139238;    0.049398;   -0.015734;    0.107311;    0.097872;    0.013594;    0.012875;    0.015178;    0.047275;    0.030495;   -0.031247;   -0.127170;   -0.019036;   -0.035721;    0.109625;   -0.049105;   -0.044486;   -0.013926;   -0.035645;   -0.101048;    0.012178;    0.042528;   -0.072153;   -0.118618;    0.140632;   -0.019832;   -0.053998;    0.038145;    0.144686;    0.076194;    0.039123;    0.002613;   -0.058908;    0.047685;    0.000100;    0.071495;    0.187438;    0.075497;   -0.031845;    0.114733;    0.012114;   -0.080600;    0.044009;   -0.051875;   -0.034401;    0.244616;    0.070024;   -0.025262;    0.107371;   -0.012198;   -0.097507;    0.021469;    0.120263;   -0.097932;    0.106812;   -0.054325;   -0.043267;    0.106124;    0.161597;   -0.022594;    0.108868;    0.008067;    0.003884;    0.032621;    0.041923;   -0.205861;   -0.044789;    0.105513;    0.056256;    0.066480;   -0.107047;   -0.025290;    0.012175;    0.005494;    0.028914;   -0.084327;   -0.083897;   -0.106358;    0.055675;   -0.058934;   -0.030514;   -0.128945;    0.019018;    0.043155;    0.083968;   -0.083157;    0.091263;    0.054324;   -0.036343;   -0.128104;    0.026640;   -0.007649;    0.115955;    0.044986;    0.013549;   -0.000351;    0.070243;    0.089913;   -0.052036;    0.008715;   -0.022351;    0.024082;    0.041142;   -0.013209;    0.001956;   -0.002138;    0.009987;    0.039799;   -0.048229;   -0.184080;   -0.067748;    0.042766;   -0.086306;   -0.046060;   -0.047050;   -0.016510;   -0.039636;   -0.037042;    0.011195;   -0.043933;   -0.141357;   -0.057881;    0.010385;    0.025511;   -0.008646;   -0.119330;    0.007956;   -0.093458;    0.011425;    0.061827;   -0.039048;   -0.116159;    0.033210;    0.042710;    0.015377;
 39;    0.084484;    0.004970;    0.029227;   -0.037838;   -0.093338;    0.033484;    0.029100;    0.020293;    0.176781;    0.090658;    0.063318;   -0.143833;    0.176457;   -0.047052;   -0.016732;   -0.027687;   -0.034642;   -0.121971;    0.116453;   -0.018079;   -0.086804;   -0.053232;   -0.025252;    0.006304;   -0.078480;   -0.022926;    0.008956;   -0.051329;   -0.055960;    0.092294;    0.065371;   -0.020511;    0.117063;   -0.056741;   -0.083540;    0.084871;   -0.024792;   -0.002230;    0.044830;    0.054803;   -0.016028;   -0.049251;    0.027932;   -0.024476;    0.059669;    0.100881;   -0.016690;   -0.056961;    0.110953;   -0.025140;    0.050210;    0.024219;    0.035664;   -0.039202;   -0.127861;    0.062113;   -0.042141;   -0.122440;    0.086707;   -0.036727;    0.044542;   -0.059156;   -0.082413;   -0.010338;    0.167935;    0.069745;   -0.084484;    0.097341;   -0.058840;    0.053276;   -0.035141;   -0.000418;    0.198964;    0.011186;    0.010171;    0.041453;    0.066444;   -0.048541;   -0.040384;   -0.239623;    0.042109;    0.022386;   -0.130529;   -0.098419;    0.076274;   -0.041978;   -0.097940;    0.033015;    0.043407;   -0.057103;    0.035190;    0.088656;   -0.113375;    0.001254;   -0.030105;   -0.106907;   -0.019196;   -0.059596;    0.002296;    0.011665;   -0.047643;   -0.013767;   -0.048201;    0.057142;   -0.012872;    0.113671;   -0.005707;    0.063401;    0.039575;   -0.066737;    0.041432;   -0.189006;    0.006674;    0.027614;    0.030867;    0.038578;   -0.110020;   -0.030431;    0.136444;   -0.026657;    0.035888;   -0.063767;   -0.055525;   -0.024394;   -0.064097;    0.032286;   -0.051884;    0.030402;   -0.027561;   -0.039521;    0.147348;    0.031953;   -0.013681;    0.025391;   -0.037502;    0.089804;    0.107791;    0.084249;   -0.057777;    0.063022;    0.015876;   -0.097764;   -0.014524;   -0.012746;    0.081411;   -0.114420;   -0.077947;   -0.056869;    0.034822;   -0.038165;    0.047781;   -0.013174;   -0.061583;   -0.007747;    0.128639;    0.082057;    0.013326;   -0.022451;    0.011834;   -0.064838;   -0.146582;    0.099083;   -0.101633;    0.082166;   -0.066875;   -0.002822;   -0.025083;    0.013414;   -0.095637;    0.146129;    0.070123;   -0.196456;   -0.068822;    0.057002;   -0.087111;   -0.001991;    0.088027;    0.056739;   -0.088294;   -0.029594;   -0.028887;
 40;   -0.073975;   -0.008203;    0.013849;   -0.067641;    0.098550;   -0.003605;    0.130580;   -0.033662;    0.058306;    0.024690;   -0.057986;    0.007473;    0.126929;   -0.050803;   -0.054655;   -0.029306;    0.037821;   -0.078027;   -0.081995;   -0.019909;   -0.004836;   -0.046517;    0.090779;   -0.080150;    0.047863;   -0.037417;   -0.032676;   -0.035579;    0.042530;    0.074960;    0.055272;   -0.023527;    0.029057;   -0.011560;   -0.058071;    0.079714;   -0.102322;    0.115098;    0.103800;   -0.046866;   -0.087433;   -0.002945;    0.041545;    0.025802;    0.020495;   -0.115091;   -0.146208;   -0.139076;   -0.069257;   -0.044808;   -0.022639;   -0.071361;   -0.041302;    0.046685;   -0.037028;   -0.032320;    0.063427;    0.063387;   -0.039063;   -0.007198;   -0.014498;    0.041525;   -0.021820;    0.003969;    0.030199;    0.056343;   -0.026236;    0.030935;    0.070343;    0.090502;   -0.060993;   -0.004182;   -0.030979;    0.025886;    0.017907;    0.118417;    0.015935;    0.051335;    0.060263;   -0.041705;   -0.055282;    0.061377;    0.104658;    0.104116;   -0.165886;   -0.092442;    0.132403;   -0.041413;    0.035483;    0.020437;   -0.084581;   -0.101148;    0.043428;    0.116211;   -0.008661;   -0.100591;    0.051093;    0.092718;   -0.089463;   -0.097901;    0.028736;    0.044485;    0.026839;   -0.000516;   -0.032453;   -0.110133;    0.016446;   -0.002667;    0.030777;   -0.006303;    0.082052;    0.123325;   -0.000693;   -0.027370;   -0.043239;   -0.049011;   -0.115814;    0.196543;   -0.008477;   -0.080173;    0.077526;   -0.090524;    0.000590;   -0.039203;   -0.118420;   -0.041236;   -0.041856;    0.102062;   -0.149513;    0.046459;    0.096030;   -0.059890;    0.008252;    0.048842;   -0.016270;    0.021678;   -0.071450;   -0.045087;   -0.032492;    0.036938;   -0.055739;    0.049286;    0.042635;    0.153988;    0.011060;   -0.021656;    0.002462;    0.049712;   -0.005202;    0.062909;   -0.052537;    0.016009;   -0.046402;    0.067905;    0.034173;    0.092287;    0.128759;   -0.035157;    0.066747;    0.047204;   -0.039614;    0.023888;    0.097772;   -0.198043;   -0.176462;    0.114796;   -0.128923;    0.155483;    0.188657;    0.029905;   -0.048614;   -0.179017;   -0.082858;   -0.076221;    0.088951;    0.056199;    0.065078;   -0.149211;    0.000987;    0.006513;   -0.000913;
 41;   -0.013993;   -0.029396;   -0.029337;   -0.011621;   -0.040151;   -0.077884;    0.024607;    0.075976;   -0.088119;    0.108626;    0.084869;    0.052697;    0.101162;   -0.031991;    0.015439;    0.029601;   -0.131187;    0.098774;   -0.031240;    0.034110;   -0.024093;   -0.019638;    0.008685;    0.026088;   -0.013345;   -0.077237;    0.059842;   -0.041203;    0.021142;   -0.059396;   -0.014995;   -0.033599;    0.037180;    0.120222;   -0.031999;    0.093491;   -0.028470;   -0.100451;   -0.057044;    0.027814;   -0.000779;   -0.067849;    0.024153;    0.109929;   -0.070312;    0.165964;    0.045596;   -0.093076;   -0.235181;   -0.000085;   -0.058344;    0.020727;   -0.156432;   -0.005941;   -0.150238;    0.055522;    0.031434;   -0.102789;    0.008142;   -0.042109;   -0.059337;    0.005784;    0.059578;   -0.093846;    0.037762;   -0.054637;   -0.064848;    0.069011;   -0.033985;    0.098257;    0.046705;   -0.039901;    0.105681;    0.050775;   -0.002766;   -0.028535;    0.007358;   -0.084714;   -0.047013;    0.056319;   -0.152099;   -0.026287;    0.026639;    0.064676;   -0.015432;   -0.076954;    0.061684;   -0.026495;   -0.007148;    0.059787;   -0.027878;   -0.137147;    0.069506;   -0.022195;    0.114032;    0.165583;    0.043386;    0.079236;   -0.015020;    0.058147;    0.002853;    0.003326;   -0.112645;    0.013113;    0.033303;   -0.019286;    0.024680;   -0.018861;    0.013547;    0.074741;    0.159114;   -0.125074;    0.125688;    0.055892;   -0.020998;   -0.089377;    0.041560;    0.102260;   -0.107389;    0.166076;    0.018238;    0.007033;   -0.101670;    0.093584;   -0.008374;    0.127899;    0.173150;    0.063611;    0.033062;    0.023756;   -0.011981;    0.013604;    0.063058;   -0.024813;   -0.033907;    0.028675;   -0.025974;   -0.062190;   -0.038021;    0.073162;    0.104478;    0.016467;   -0.134809;    0.106281;   -0.017254;   -0.053346;    0.057424;   -0.093449;   -0.117142;   -0.071465;    0.083819;    0.016083;    0.027164;   -0.192893;   -0.085790;   -0.021547;    0.095885;    0.101512;   -0.006613;   -0.002298;   -0.094717;    0.134829;   -0.087070;   -0.077018;    0.050886;   -0.045020;   -0.124109;   -0.085106;    0.043727;    0.012885;   -0.020256;    0.008084;    0.068794;    0.035528;   -0.052763;   -0.128763;   -0.024994;   -0.025227;    0.026232;   -0.047804;   -0.040513;
 42;   -0.035772;    0.055701;   -0.035819;    0.059317;    0.022705;   -0.030754;    0.067025;   -0.053295;   -0.058256;   -0.102159;   -0.093329;   -0.038676;   -0.035213;   -0.110202;    0.023036;    0.143429;   -0.079078;    0.093696;    0.120854;   -0.010584;    0.086557;   -0.055755;    0.058905;   -0.056304;    0.044417;    0.021632;   -0.036845;   -0.086825;    0.074574;   -0.110767;    0.033073;    0.073375;    0.014924;    0.002514;   -0.084841;   -0.096269;    0.040998;    0.065911;   -0.002866;    0.035039;    0.097093;   -0.023302;    0.074011;   -0.101783;   -0.088239;    0.051826;    0.013825;    0.005909;   -0.003304;   -0.049396;   -0.006778;   -0.071785;    0.066066;    0.009663;   -0.126890;   -0.117818;    0.149981;   -0.037295;    0.057326;    0.027128;    0.184486;    0.009719;    0.013440;    0.072980;    0.120173;   -0.208413;    0.130348;   -0.033813;    0.009273;   -0.030259;    0.034404;    0.131868;    0.015251;    0.014615;    0.072432;    0.083223;   -0.031656;    0.092094;    0.119605;   -0.116935;   -0.051074;    0.056387;    0.020193;    0.053251;    0.142763;   -0.000671;    0.002513;    0.030449;   -0.076605;    0.070596;    0.090496;    0.067306;    0.018225;   -0.035416;    0.087008;   -0.135600;    0.008159;   -0.112802;    0.024449;   -0.004282;   -0.000455;    0.001731;   -0.040059;    0.013223;   -0.115694;    0.065762;   -0.131004;   -0.060526;    0.146498;   -0.063404;    0.035745;    0.008285;    0.057206;   -0.103108;   -0.074929;   -0.034762;   -0.109812;    0.104275;    0.088419;   -0.044542;   -0.057770;   -0.037737;    0.045520;    0.048844;    0.013233;    0.094506;    0.063407;    0.037079;   -0.015038;   -0.032242;   -0.011771;    0.018254;    0.081151;   -0.065134;    0.022190;   -0.018028;   -0.182387;   -0.139130;    0.005534;    0.025067;    0.246583;    0.020937;    0.047811;    0.033425;    0.081946;    0.032445;    0.090007;    0.063289;   -0.074550;    0.012668;   -0.024414;    0.019656;   -0.013887;    0.097868;   -0.078283;   -0.001170;   -0.039920;    0.074023;   -0.065332;   -0.010525;    0.048098;   -0.009083;   -0.047232;    0.036883;   -0.119803;   -0.044915;   -0.068107;    0.013511;   -0.185263;   -0.002893;   -0.012687;    0.041144;   -0.021211;   -0.080743;   -0.045215;    0.020548;    0.013094;    0.003169;    0.053117;    0.004797;   -0.157616;
 43;    0.078099;    0.044879;    0.043950;    0.070684;    0.057565;    0.085449;   -0.033966;   -0.157926;   -0.089848;   -0.164374;    0.076936;    0.011134;   -0.004743;   -0.022810;    0.000906;   -0.029003;   -0.007947;   -0.101061;   -0.054257;   -0.010343;   -0.078869;   -0.004597;    0.005644;    0.029564;   -0.040846;   -0.056413;    0.089982;    0.017820;    0.032145;    0.017054;   -0.003963;    0.024530;   -0.005333;   -0.045989;    0.069656;    0.076498;    0.033714;    0.008627;   -0.035916;   -0.034918;   -0.054937;    0.058442;   -0.012357;    0.018847;   -0.027710;    0.110895;    0.140691;    0.036239;    0.097690;   -0.112531;    0.040535;   -0.031427;   -0.054828;   -0.163702;   -0.028282;    0.002763;    0.055588;    0.111243;   -0.001482;   -0.003071;   -0.086096;    0.116811;   -0.193701;    0.057760;   -0.107912;   -0.040339;   -0.120940;   -0.100372;   -0.079235;   -0.045157;   -0.023237;   -0.087981;    0.016441;    0.011601;    0.013979;    0.017309;    0.105365;   -0.149166;   -0.038935;    0.026841;    0.161441;   -0.085046;    0.091896;    0.025214;    0.010082;   -0.019262;   -0.020433;    0.029338;    0.059872;    0.027077;    0.140902;   -0.049282;   -0.064020;    0.112188;    0.096788;    0.020900;   -0.000570;   -0.001712;    0.087295;    0.121783;   -0.061238;    0.055629;    0.012088;   -0.085199;   -0.050959;   -0.071549;    0.057161;    0.036953;    0.155607;    0.094035;    0.084708;   -0.057832;   -0.000220;   -0.017472;   -0.133442;   -0.045347;    0.045790;    0.034487;   -0.069566;   -0.131472;    0.049182;   -0.120681;    0.001788;    0.046723;   -0.112767;    0.124784;    0.067008;   -0.062402;   -0.071034;   -0.218001;    0.081797;   -0.105514;    0.017576;    0.015525;   -0.055005;   -0.037039;    0.055197;   -0.083786;    0.021710;   -0.081760;    0.027925;   -0.096921;    0.180369;    0.040593;   -0.033111;    0.056558;   -0.024939;    0.019066;   -0.017407;    0.055948;   -0.065703;    0.140349;    0.013701;   -0.021222;    0.004304;    0.001999;   -0.033799;    0.095016;   -0.012717;    0.087482;    0.101194;    0.065105;    0.013537;    0.088343;    0.120339;   -0.001455;   -0.088002;   -0.041030;   -0.001849;    0.068725;   -0.042507;   -0.048572;   -0.112888;   -0.055921;    0.161817;   -0.013782;   -0.004533;    0.027874;   -0.047146;   -0.034619;   -0.084695;
 44;    0.041370;    0.028309;   -0.027207;    0.005185;   -0.026677;    0.094483;    0.054482;   -0.024967;    0.071923;   -0.083305;    0.066258;    0.111038;    0.033275;    0.032024;   -0.004745;   -0.080463;   -0.073136;   -0.038569;    0.064137;    0.088468;   -0.004568;    0.072326;    0.098353;   -0.063022;   -0.003151;   -0.070725;   -0.033034;    0.065080;   -0.084797;    0.030955;   -0.022235;   -0.023279;   -0.019632;   -0.157029;   -0.017275;    0.058616;    0.033788;    0.043892;    0.043902;   -0.091638;    0.023527;   -0.067263;    0.031945;    0.069692;    0.033923;    0.032242;    0.057789;    0.070143;    0.114021;    0.000515;   -0.047300;   -0.011485;   -0.080380;    0.009865;   -0.060296;   -0.059047;   -0.003893;   -0.048508;    0.046472;   -0.040777;   -0.046865;   -0.075421;    0.037916;    0.033318;   -0.054940;    0.026986;    0.071390;   -0.145748;    0.080615;    0.158956;    0.073997;    0.081664;   -0.142459;    0.026218;   -0.041368;   -0.056969;   -0.036422;   -0.015467;    0.000882;   -0.020185;    0.021351;   -0.061027;   -0.011924;    0.190537;   -0.030473;    0.106359;    0.251649;   -0.090076;    0.015312;   -0.026849;   -0.060654;    0.031646;    0.011894;    0.023043;   -0.016925;    0.086435;   -0.024915;   -0.103573;    0.040342;   -0.054118;    0.053245;   -0.011884;   -0.089845;    0.037682;   -0.014283;    0.040333;   -0.010111;    0.041078;    0.023644;   -0.080881;   -0.061876;   -0.024262;   -0.077366;   -0.051142;    0.128655;   -0.037351;    0.107650;   -0.010505;   -0.079835;   -0.100538;    0.031870;   -0.031950;   -0.118986;    0.033437;   -0.007021;   -0.076906;    0.140580;    0.065559;    0.064390;   -0.064767;    0.007653;    0.028164;   -0.039090;   -0.105680;    0.064825;   -0.106856;    0.062859;    0.081936;    0.034533;    0.201978;    0.112331;    0.014268;    0.043120;    0.054330;   -0.028813;    0.059073;   -0.131020;   -0.162387;    0.069013;   -0.054385;   -0.089422;    0.048120;    0.031249;    0.034140;   -0.118011;   -0.029807;   -0.080988;   -0.113841;    0.153695;   -0.034823;   -0.075968;   -0.010874;   -0.110170;   -0.013265;   -0.155616;   -0.024328;   -0.002422;    0.060427;   -0.145467;    0.020454;   -0.092758;   -0.054258;    0.036281;   -0.114548;    0.053767;   -0.204959;   -0.001536;    0.075601;   -0.044648;    0.103122;    0.035368;
 45;   -0.036142;    0.024317;    0.009720;   -0.033009;    0.083493;   -0.041928;   -0.108765;   -0.103522;    0.125903;   -0.029542;   -0.034236;    0.030530;    0.035986;   -0.177695;    0.010079;    0.164839;    0.005936;   -0.009666;   -0.067139;   -0.022918;    0.079717;    0.021026;   -0.062934;    0.028473;    0.108196;   -0.028479;   -0.029384;    0.032544;   -0.005761;    0.089386;    0.104111;    0.024141;    0.018433;   -0.094589;   -0.204628;   -0.105034;    0.037449;   -0.042787;   -0.027482;    0.004259;    0.034458;    0.131474;   -0.058827;    0.177651;   -0.111222;    0.040355;   -0.031115;    0.041599;    0.051996;    0.127188;    0.004622;   -0.094258;   -0.022916;   -0.077020;    0.071092;   -0.027570;   -0.036469;    0.038372;    0.058911;   -0.006820;    0.020392;   -0.049430;    0.032316;    0.039921;   -0.029453;   -0.065840;   -0.103962;    0.057791;   -0.010077;    0.125277;   -0.016202;    0.004117;   -0.012070;   -0.021260;    0.033891;    0.012264;    0.086804;   -0.006576;    0.112547;   -0.041601;   -0.073624;    0.038117;    0.079217;   -0.067763;   -0.081440;   -0.056695;    0.092909;    0.111053;   -0.164688;    0.045776;   -0.048275;   -0.103956;   -0.125152;   -0.034446;    0.035745;    0.028399;    0.120680;    0.014398;    0.005478;   -0.044851;   -0.006761;   -0.037470;    0.097429;    0.007742;   -0.129758;   -0.142815;    0.205958;    0.001710;   -0.095714;    0.014425;    0.093679;   -0.087181;    0.098653;    0.014764;    0.086171;    0.018262;    0.021842;   -0.022355;    0.016133;   -0.095994;    0.082863;   -0.041303;   -0.048708;   -0.014913;    0.071093;   -0.024312;    0.115992;   -0.008869;   -0.024870;   -0.120946;   -0.066626;   -0.044229;    0.033228;   -0.069095;   -0.054380;    0.078655;    0.012891;   -0.014297;    0.035818;   -0.019320;   -0.020050;    0.138376;   -0.019966;   -0.099241;   -0.053731;   -0.137148;   -0.092780;   -0.059938;    0.060337;    0.080255;    0.133925;    0.041992;   -0.094331;    0.041099;   -0.016837;    0.028570;   -0.076731;   -0.062024;   -0.016965;   -0.154554;   -0.031123;   -0.144978;   -0.127320;    0.097334;    0.025358;   -0.014226;   -0.018064;    0.024793;    0.015196;    0.017449;    0.130639;    0.098464;   -0.018836;    0.052309;    0.044413;    0.036354;   -0.028443;    0.035159;    0.132928;    0.079110;    0.007534;
 46;   -0.022149;   -0.035196;    0.039826;    0.036835;   -0.085575;    0.040613;   -0.059169;    0.090085;    0.053984;    0.061026;   -0.035109;    0.053153;    0.074792;   -0.020657;    0.050151;   -0.089220;    0.021263;    0.082497;   -0.025639;   -0.092658;    0.156449;    0.059053;    0.096374;   -0.054869;   -0.056005;   -0.066633;   -0.032484;    0.128263;   -0.026061;   -0.006755;    0.001801;   -0.042853;   -0.073570;   -0.005598;   -0.017833;    0.005383;   -0.055157;   -0.077370;    0.048889;   -0.050122;    0.029299;    0.021369;    0.019975;   -0.041043;    0.020181;   -0.028266;    0.083456;   -0.098067;    0.027515;    0.079893;    0.089671;    0.025980;    0.060321;    0.125447;    0.014867;   -0.050666;   -0.007438;    0.088903;   -0.005861;   -0.072826;    0.094096;    0.024623;   -0.086480;    0.094146;   -0.025944;   -0.129114;   -0.031392;   -0.062660;   -0.002151;   -0.005813;   -0.141151;   -0.058982;    0.014731;    0.095877;   -0.066871;    0.085640;    0.098283;   -0.023310;   -0.068721;   -0.074936;    0.057340;   -0.077071;   -0.096094;    0.110042;   -0.027274;   -0.001231;    0.059423;    0.088018;    0.008479;   -0.016911;    0.142427;   -0.105127;    0.078366;   -0.134307;   -0.116079;   -0.056139;   -0.067739;    0.017887;   -0.003066;    0.061510;    0.034898;    0.031716;    0.032278;   -0.015462;    0.070374;   -0.003699;    0.146593;   -0.071035;    0.028917;   -0.122394;   -0.008343;   -0.091161;   -0.063220;   -0.161461;   -0.034045;   -0.113316;   -0.029678;    0.028627;    0.114125;    0.052205;   -0.021458;   -0.007158;   -0.167250;    0.058155;    0.131412;   -0.041438;    0.002724;   -0.085346;   -0.036817;    0.026398;    0.142095;   -0.140591;   -0.103244;    0.075759;    0.015358;   -0.031223;   -0.038379;   -0.004385;    0.102685;    0.027283;    0.031680;    0.061840;   -0.227522;    0.008329;    0.026178;    0.004401;    0.056076;   -0.108315;   -0.033092;    0.052038;   -0.037510;   -0.007264;   -0.053166;    0.006526;    0.138539;    0.050432;   -0.093886;    0.169586;    0.128537;    0.059776;   -0.001854;   -0.063665;   -0.018216;   -0.085482;   -0.051509;   -0.102933;    0.035461;   -0.190903;    0.064391;   -0.062160;   -0.066955;    0.104975;   -0.066878;    0.096698;    0.106479;    0.060083;   -0.022331;    0.015062;    0.000682;    0.032333;   -0.078194;
 47;   -0.016137;    0.058112;    0.096320;   -0.032716;    0.109136;    0.033262;    0.022347;   -0.031312;    0.028439;   -0.029239;    0.038550;   -0.078351;    0.151929;    0.029019;    0.078763;    0.025026;   -0.147844;    0.006015;    0.051861;    0.016431;    0.012124;   -0.029638;   -0.022709;   -0.137490;   -0.121825;    0.016523;   -0.010499;    0.095508;    0.017177;   -0.095584;   -0.055623;   -0.012369;   -0.095554;    0.018199;    0.152534;    0.022891;    0.078954;    0.054934;    0.072912;   -0.000943;   -0.103661;   -0.046005;    0.095159;   -0.042545;    0.026601;    0.071211;   -0.089472;   -0.007915;   -0.059039;   -0.190634;    0.045659;   -0.078688;    0.013475;    0.043593;    0.036598;   -0.089723;   -0.075385;   -0.005380;   -0.009746;    0.066194;    0.105353;    0.047163;    0.006160;   -0.036290;   -0.042593;    0.043221;    0.060408;    0.012088;    0.031442;   -0.085588;   -0.117150;   -0.036118;    0.027549;   -0.072846;    0.039447;   -0.090519;   -0.009801;    0.096168;    0.013219;   -0.046322;   -0.063332;    0.095677;    0.061985;   -0.014647;   -0.120367;    0.086408;    0.010085;   -0.036808;    0.018477;   -0.107675;    0.039630;   -0.040974;   -0.005875;    0.079761;    0.017934;    0.191563;   -0.039332;   -0.106902;   -0.022836;   -0.016324;    0.093717;   -0.120051;    0.027405;   -0.017269;    0.014329;   -0.051417;    0.012007;   -0.102478;    0.098601;    0.000309;   -0.044947;   -0.084194;   -0.050883;   -0.112198;    0.019379;    0.091813;   -0.098598;   -0.014596;   -0.134468;   -0.042043;    0.054375;   -0.027532;   -0.033062;    0.083508;    0.023088;    0.071503;   -0.041902;    0.030081;   -0.010687;    0.028017;   -0.030482;   -0.061991;   -0.085906;   -0.008445;   -0.075224;   -0.005331;   -0.043269;    0.012936;   -0.009600;   -0.120111;   -0.091859;    0.097539;    0.023857;   -0.035472;   -0.026868;    0.076470;   -0.119854;    0.076528;    0.002338;    0.214533;    0.042261;    0.059692;   -0.013638;   -0.089532;   -0.039736;    0.063760;    0.106951;    0.055423;   -0.049889;   -0.013467;   -0.164668;   -0.024072;   -0.225735;   -0.052923;    0.062406;    0.070702;    0.023882;   -0.063124;   -0.032111;   -0.102395;    0.044763;    0.041561;    0.058390;    0.066914;   -0.111806;    0.053574;    0.142099;    0.225457;    0.029106;    0.087939;   -0.015589;
 48;    0.136594;   -0.007774;   -0.108327;    0.056866;    0.082709;   -0.012304;    0.063373;   -0.024736;   -0.180131;   -0.057199;   -0.078813;    0.000635;    0.047486;    0.043208;   -0.040710;    0.041417;   -0.064011;    0.161123;    0.019761;   -0.176170;    0.084122;    0.005924;    0.072492;   -0.063160;   -0.052453;    0.016090;   -0.082935;    0.052275;    0.009578;   -0.015652;    0.096076;   -0.026861;    0.081856;   -0.039649;    0.085316;   -0.080250;   -0.109638;   -0.003055;   -0.167340;    0.015460;    0.065028;    0.101199;    0.076664;   -0.043770;   -0.003480;    0.166859;    0.017302;   -0.032984;    0.050714;   -0.005123;   -0.127485;    0.069024;   -0.051722;   -0.098091;    0.111264;   -0.052541;   -0.106557;    0.121007;    0.083470;    0.032627;    0.044080;   -0.002411;   -0.035520;    0.001000;   -0.075997;    0.093798;    0.121105;   -0.038258;   -0.103846;   -0.081767;    0.080500;   -0.080036;    0.092607;   -0.090950;   -0.002699;    0.011455;    0.117943;   -0.075728;    0.120927;    0.010653;   -0.063004;    0.018549;    0.089236;    0.093176;   -0.084479;   -0.007714;    0.037778;   -0.009772;    0.151831;   -0.013580;   -0.070718;   -0.066893;    0.078546;   -0.040678;   -0.079225;   -0.073930;    0.043570;   -0.061779;   -0.049935;    0.086059;    0.015274;    0.098139;    0.008751;    0.095767;   -0.095154;    0.031069;    0.023341;   -0.177046;   -0.022948;    0.022767;   -0.075782;    0.040906;    0.002248;    0.034893;    0.090876;   -0.001890;   -0.042520;   -0.081865;    0.009003;    0.102880;   -0.052998;    0.042985;    0.034010;   -0.090109;   -0.058344;   -0.060628;    0.038165;    0.009552;   -0.007773;   -0.006540;   -0.003965;   -0.127163;   -0.041891;   -0.009934;   -0.183799;    0.049974;    0.261339;    0.056505;    0.060550;    0.021635;    0.029376;   -0.047698;   -0.066336;    0.043620;    0.004382;    0.031649;    0.066583;   -0.017611;   -0.016925;    0.019530;    0.010266;   -0.003866;    0.043588;    0.082215;    0.068116;    0.011789;    0.099463;    0.031732;    0.029720;   -0.087431;   -0.023647;   -0.000039;   -0.065969;    0.018752;   -0.034776;   -0.063906;    0.040668;    0.133392;   -0.015076;    0.051394;    0.000904;   -0.156974;    0.026771;   -0.035159;   -0.134362;    0.000424;   -0.092026;   -0.037915;    0.056269;   -0.034979;   -0.032132;
 49;    0.095778;    0.007829;   -0.065882;   -0.069498;    0.018826;   -0.046132;   -0.064885;    0.000697;    0.002434;    0.074024;    0.144852;   -0.041294;   -0.019124;   -0.147409;    0.067109;   -0.082769;   -0.031665;   -0.059711;   -0.043746;    0.023419;    0.160289;   -0.173560;   -0.003642;   -0.021299;    0.036750;    0.129183;   -0.024190;    0.004434;    0.085644;   -0.064849;    0.029042;    0.070888;    0.003893;   -0.027168;   -0.063501;   -0.052947;   -0.020763;   -0.021588;    0.034028;    0.028424;    0.065085;    0.031303;    0.066809;   -0.083573;   -0.113942;   -0.109224;   -0.039184;    0.147854;    0.067273;   -0.069410;    0.024266;   -0.080558;    0.023946;    0.002911;    0.061223;    0.028121;   -0.006095;   -0.106741;   -0.079250;    0.147400;    0.081768;    0.010076;    0.006773;    0.153945;   -0.062378;   -0.140144;   -0.052981;    0.095416;   -0.015127;   -0.051711;   -0.072846;    0.004380;    0.093049;   -0.077507;   -0.004827;   -0.032902;   -0.001440;   -0.035597;    0.037426;   -0.096256;    0.176975;   -0.027305;   -0.078933;    0.109518;   -0.047496;   -0.157290;   -0.083047;    0.014722;    0.061500;    0.058748;    0.046130;    0.012743;   -0.009182;   -0.013221;    0.030039;    0.069299;   -0.037609;    0.135205;    0.006952;    0.102063;    0.014378;    0.019987;   -0.046506;   -0.005919;   -0.190104;   -0.006462;   -0.093777;    0.112448;   -0.080929;    0.022891;    0.032949;    0.053036;   -0.097492;   -0.083143;    0.028765;   -0.004228;   -0.000715;    0.031889;   -0.049887;   -0.069980;   -0.066392;   -0.035472;   -0.071350;   -0.141899;    0.037836;    0.003379;    0.159265;   -0.087679;    0.003916;    0.119168;   -0.063050;   -0.013190;   -0.043697;    0.011130;   -0.057587;   -0.048119;    0.140927;    0.057529;   -0.058826;    0.019545;   -0.039874;    0.056765;   -0.109923;    0.171500;    0.030062;    0.138534;   -0.011005;   -0.041328;    0.084313;   -0.053431;   -0.057218;    0.051258;    0.058026;   -0.106801;    0.036174;   -0.083786;    0.107185;   -0.081248;    0.017200;   -0.007717;   -0.079683;    0.068454;    0.100761;    0.015028;   -0.020200;    0.164566;   -0.070703;   -0.031785;   -0.051812;   -0.041983;   -0.003928;    0.018831;    0.138924;    0.029035;    0.047068;   -0.078204;    0.012416;   -0.015361;    0.082163;   -0.001617;    0.095213;
 50;   -0.172987;   -0.016816;    0.079632;    0.128877;   -0.058347;    0.023032;   -0.067302;   -0.004031;    0.044977;   -0.097008;   -0.058075;    0.027438;   -0.062692;   -0.086476;   -0.115650;    0.006084;   -0.080465;    0.097484;   -0.041188;    0.001686;    0.165864;    0.012734;    0.156093;   -0.015479;   -0.045621;    0.013336;    0.016579;   -0.013862;   -0.160968;    0.034383;    0.100129;   -0.013927;   -0.034792;   -0.119526;   -0.018821;    0.081862;   -0.076796;    0.120756;   -0.021391;    0.140184;    0.150255;    0.061315;    0.066236;   -0.041139;   -0.078525;   -0.060300;   -0.030060;   -0.059378;   -0.084558;   -0.020617;    0.137714;    0.045732;   -0.108858;    0.028391;    0.079819;   -0.101678;   -0.016111;    0.054246;   -0.053874;    0.048328;   -0.046290;   -0.024842;    0.037677;    0.141821;    0.051633;    0.233107;   -0.026251;    0.103660;    0.050774;    0.009881;    0.008109;   -0.058422;   -0.038346;   -0.034908;    0.023430;   -0.181620;   -0.051652;    0.173801;   -0.193743;    0.055260;   -0.141656;   -0.021167;   -0.013968;    0.033628;    0.097098;   -0.034861;   -0.015667;   -0.068324;    0.020645;   -0.019258;    0.081635;   -0.016887;   -0.064040;    0.033336;    0.080109;   -0.033662;   -0.064374;    0.085991;   -0.055795;    0.074580;    0.038323;    0.085655;   -0.018987;   -0.090067;   -0.104494;    0.037900;   -0.053590;    0.071780;    0.056668;    0.029430;    0.059820;   -0.018835;    0.003501;   -0.078311;    0.018724;    0.047659;    0.026894;   -0.095233;   -0.023163;   -0.025292;    0.101361;    0.058405;   -0.068839;   -0.085164;   -0.022665;    0.007084;    0.043827;    0.095012;   -0.051259;    0.016507;    0.158826;    0.010811;    0.106900;    0.119672;    0.056983;    0.004692;   -0.003411;    0.033024;   -0.003154;    0.015613;   -0.044704;    0.002162;    0.067159;    0.035607;    0.012421;   -0.095910;    0.019580;    0.032273;    0.015550;    0.050466;   -0.012385;   -0.016202;    0.054687;   -0.102516;   -0.055512;   -0.040718;   -0.019300;    0.083137;   -0.067163;   -0.065377;    0.045542;   -0.043560;   -0.028997;    0.126598;    0.001526;   -0.084142;   -0.005493;   -0.068582;   -0.073519;   -0.022961;   -0.022301;   -0.150883;    0.076011;    0.041483;    0.030562;    0.078585;   -0.138180;    0.040587;   -0.032612;   -0.040932;    0.088581;
 51;   -0.021475;   -0.050757;   -0.068300;   -0.026030;   -0.083904;   -0.032228;    0.013828;    0.128723;    0.011660;    0.009748;    0.091448;   -0.003706;   -0.040648;    0.137102;   -0.077777;    0.079835;   -0.033646;    0.054412;   -0.030271;    0.071290;   -0.094610;   -0.051354;    0.008584;    0.019105;    0.005470;   -0.011832;    0.101867;    0.051133;    0.012681;   -0.079324;    0.012964;   -0.059172;    0.050681;   -0.054526;   -0.071878;    0.002084;   -0.009955;   -0.048910;   -0.000501;    0.033813;    0.167444;   -0.013367;    0.016486;    0.109084;   -0.049370;   -0.133226;   -0.021094;   -0.008737;    0.077827;   -0.044404;   -0.019777;    0.071011;   -0.061007;    0.069257;   -0.066554;    0.042216;   -0.011426;   -0.006828;   -0.047145;   -0.047393;    0.089451;   -0.058079;   -0.148074;   -0.063085;    0.066821;   -0.017859;   -0.005039;   -0.069573;    0.040651;    0.090671;   -0.010841;    0.099237;    0.020966;    0.002206;    0.077240;   -0.139326;   -0.045668;    0.015493;    0.022192;    0.071728;    0.010650;   -0.174380;   -0.043025;    0.107195;    0.106616;   -0.040512;    0.036509;    0.058065;    0.016535;   -0.015885;   -0.001921;   -0.001955;    0.002273;    0.041736;    0.105797;    0.077623;   -0.078406;    0.041086;   -0.017741;   -0.000830;   -0.000991;    0.032505;    0.199337;   -0.107097;    0.009393;   -0.048511;    0.053736;   -0.163050;    0.036020;   -0.090557;   -0.146745;   -0.011312;   -0.003956;    0.021377;    0.069079;    0.000224;   -0.151514;   -0.083565;    0.090660;   -0.027661;    0.088447;   -0.111893;    0.026542;   -0.112555;   -0.134665;   -0.060738;   -0.002678;   -0.200784;    0.085105;    0.012499;   -0.086017;   -0.065390;    0.030647;   -0.078701;    0.003555;   -0.048330;   -0.044489;   -0.026989;    0.087966;   -0.028173;    0.060018;    0.074341;   -0.112683;   -0.011824;   -0.003895;    0.095739;   -0.242444;    0.013546;   -0.064322;   -0.030861;    0.017910;    0.081706;    0.153970;    0.064103;   -0.103933;    0.084881;    0.072038;    0.033188;   -0.108625;    0.025821;    0.048119;    0.088196;   -0.018254;    0.069829;    0.011175;    0.053716;   -0.049404;    0.071307;    0.131072;    0.021456;    0.014065;   -0.121776;   -0.068190;    0.114525;   -0.014744;    0.170439;    0.023323;    0.011163;    0.073449;   -0.078712;   -0.045842;
 52;    0.160843;   -0.064931;    0.042589;    0.106871;    0.005316;   -0.177280;    0.014626;    0.027597;   -0.061833;    0.001770;    0.155654;   -0.053330;    0.082638;    0.039839;    0.003111;   -0.118685;    0.070522;   -0.083131;    0.039097;   -0.002313;   -0.082688;    0.005858;   -0.000476;   -0.048974;    0.119514;   -0.015438;    0.036001;   -0.025084;   -0.060083;    0.074618;   -0.021693;   -0.057172;   -0.120129;    0.092302;   -0.005885;   -0.058041;    0.024735;    0.072308;   -0.083876;    0.036665;    0.134123;    0.040550;   -0.047882;    0.044286;    0.076308;   -0.118754;    0.030264;   -0.056857;   -0.052763;   -0.063978;   -0.170109;    0.003635;    0.025179;   -0.031099;    0.032114;    0.080616;    0.031134;   -0.026827;    0.089949;    0.265062;    0.017566;   -0.062757;    0.045703;    0.111123;   -0.012991;   -0.034473;   -0.042893;    0.079695;   -0.003153;    0.052108;    0.092185;    0.017125;    0.089203;   -0.070315;   -0.107435;    0.051614;   -0.015611;   -0.020355;   -0.003364;   -0.081030;    0.102672;   -0.054621;    0.034599;   -0.116070;   -0.120559;   -0.003771;    0.076088;   -0.116529;    0.041910;    0.176122;    0.018734;   -0.045586;   -0.027045;   -0.034112;   -0.079536;    0.016741;   -0.051053;   -0.085128;   -0.012551;   -0.064942;    0.005509;    0.002803;    0.041095;    0.021593;    0.124124;   -0.046025;    0.022878;    0.029030;   -0.001602;   -0.053816;   -0.092163;    0.016543;   -0.075928;   -0.111133;    0.109406;    0.089864;   -0.066195;    0.009400;    0.012377;    0.091053;    0.095299;   -0.036256;   -0.026902;    0.041421;   -0.036165;   -0.010133;    0.074604;   -0.013977;   -0.075581;   -0.088960;    0.043649;   -0.143062;    0.166083;   -0.031454;   -0.037896;   -0.042447;   -0.180649;   -0.067431;   -0.090497;    0.077761;    0.017406;   -0.097685;   -0.022013;   -0.019699;    0.024891;   -0.059756;    0.082430;    0.126405;    0.011675;    0.023517;   -0.029042;    0.048082;   -0.012760;   -0.070142;   -0.115810;   -0.014358;   -0.064117;    0.042673;   -0.028256;   -0.103211;    0.020399;   -0.039523;    0.086120;    0.039702;    0.007999;   -0.167094;    0.099418;   -0.002284;    0.030453;   -0.128226;   -0.006635;   -0.128155;    0.069876;    0.047116;    0.046098;    0.020279;    0.018663;    0.106546;    0.056248;    0.052748;   -0.021874;
 53;    0.007579;    0.032349;    0.006619;   -0.107515;   -0.052858;   -0.044226;    0.077639;   -0.033625;   -0.099884;   -0.004198;    0.064422;   -0.096759;   -0.083311;    0.045947;   -0.059371;    0.056773;    0.141763;   -0.118083;   -0.003624;    0.019967;   -0.022339;   -0.080442;    0.092057;    0.061032;    0.010864;   -0.093687;   -0.021261;   -0.179679;    0.071564;    0.073785;    0.083673;   -0.035887;    0.052838;   -0.003885;    0.076852;    0.002646;   -0.010544;   -0.019028;   -0.076899;    0.084073;    0.097882;    0.049036;    0.022663;   -0.137857;   -0.031504;    0.038156;    0.072257;   -0.025931;   -0.092495;   -0.092492;    0.043696;    0.009893;   -0.083553;    0.107339;   -0.028776;    0.038002;   -0.007652;    0.079715;   -0.009772;   -0.093427;    0.167741;   -0.126722;   -0.128062;    0.008074;    0.003248;   -0.065412;   -0.169335;   -0.004307;   -0.055141;   -0.000089;   -0.028877;   -0.045869;   -0.188211;   -0.086806;    0.077746;   -0.048516;    0.083242;    0.011943;    0.108077;   -0.002615;   -0.070729;    0.016362;   -0.058280;   -0.003943;   -0.046377;    0.038788;   -0.070416;   -0.112291;   -0.060645;    0.015549;    0.068495;    0.068581;    0.046917;    0.099902;    0.050638;    0.060496;   -0.020759;   -0.053735;   -0.073056;    0.048252;    0.023715;    0.066261;   -0.216717;    0.076083;    0.009590;    0.062844;    0.030348;   -0.121678;   -0.012344;   -0.017564;    0.126257;    0.027732;   -0.034227;    0.050842;    0.044080;    0.083449;    0.128913;   -0.019161;   -0.000169;   -0.106691;   -0.024016;    0.002682;    0.012098;    0.090662;   -0.016735;    0.069157;   -0.021006;   -0.117116;   -0.023466;    0.004720;    0.116875;   -0.087640;    0.006327;   -0.087338;    0.162842;    0.124453;    0.046857;    0.019850;   -0.026709;    0.164014;   -0.093888;    0.044504;   -0.045927;   -0.014083;    0.033877;   -0.013354;    0.000285;   -0.045139;    0.010186;    0.014155;   -0.037763;   -0.026581;    0.011232;    0.056936;   -0.058489;    0.013093;   -0.024190;   -0.141195;    0.077601;    0.051627;    0.047729;   -0.088280;   -0.009336;   -0.107321;    0.030954;   -0.003137;    0.089254;   -0.051363;    0.134465;    0.065883;    0.047911;    0.038338;    0.179029;    0.006876;   -0.016596;    0.100278;    0.004838;    0.091247;    0.072685;    0.141973;   -0.078142;
 54;   -0.074783;   -0.054507;   -0.008585;   -0.135129;   -0.002139;    0.077533;   -0.014499;    0.035015;    0.010156;   -0.065280;    0.026526;    0.065112;   -0.113045;   -0.006641;   -0.002798;   -0.129149;   -0.029681;   -0.016243;    0.028893;    0.062725;    0.034718;   -0.079072;    0.031239;    0.178443;   -0.052868;   -0.024178;    0.008421;    0.045790;   -0.045748;    0.008856;    0.099583;   -0.022641;    0.053218;    0.036195;    0.005256;   -0.072957;   -0.021809;   -0.021526;   -0.123101;    0.091318;   -0.017427;    0.014537;   -0.112464;   -0.080868;    0.028617;   -0.013099;    0.165077;    0.122573;   -0.059930;   -0.028913;   -0.153467;   -0.202086;    0.014911;   -0.036140;    0.041409;   -0.129562;   -0.033510;   -0.090097;   -0.003632;    0.064021;    0.008569;   -0.004438;   -0.216277;   -0.099929;    0.034097;    0.096992;   -0.055132;   -0.075723;    0.063591;   -0.123984;    0.022685;    0.029684;    0.011479;    0.008956;    0.049200;    0.040312;    0.033058;   -0.084210;    0.037110;   -0.119330;   -0.051895;   -0.036717;    0.074578;    0.073231;    0.040265;   -0.038130;    0.076027;   -0.053027;    0.097738;   -0.004521;   -0.031738;    0.124889;    0.065943;    0.004983;    0.104085;   -0.021764;    0.162933;    0.140571;   -0.069017;   -0.113810;   -0.012780;   -0.073991;    0.210892;   -0.092721;    0.140519;   -0.039744;   -0.143742;   -0.034722;   -0.021714;   -0.089956;    0.009112;    0.002043;   -0.006485;   -0.043604;   -0.008850;   -0.078736;    0.062628;    0.022243;   -0.094722;   -0.041196;    0.055323;    0.036501;   -0.025906;   -0.042115;    0.132036;   -0.072150;    0.062052;    0.146778;   -0.010980;   -0.037017;    0.021956;   -0.052889;    0.001908;    0.010912;   -0.010679;    0.066977;   -0.101188;    0.115718;    0.082791;    0.072166;    0.014413;   -0.095822;    0.030796;   -0.010212;    0.036894;   -0.046726;    0.127684;    0.016573;    0.040553;   -0.031069;    0.023830;   -0.063126;    0.122239;   -0.055208;    0.070901;    0.017375;    0.073806;    0.045549;   -0.009243;   -0.059234;   -0.056028;    0.050827;   -0.033666;    0.013480;   -0.039269;    0.016307;    0.022247;   -0.057992;   -0.009560;    0.038258;    0.147900;    0.081766;   -0.058984;    0.100286;    0.014176;    0.084564;    0.079406;    0.012864;   -0.040767;    0.158401;   -0.052994;
 55;   -0.042857;    0.026437;   -0.024333;   -0.038421;    0.010829;    0.047456;    0.145797;   -0.009515;    0.119009;    0.002886;   -0.023416;   -0.068564;    0.015495;   -0.079030;   -0.116634;    0.049110;   -0.007928;    0.003462;   -0.096563;    0.060574;   -0.028702;   -0.107131;    0.026521;   -0.038144;    0.131735;   -0.039195;   -0.045137;    0.067155;    0.000596;   -0.002563;   -0.045851;    0.146359;   -0.037441;   -0.027756;    0.031379;   -0.096947;    0.090450;   -0.027958;   -0.007934;   -0.068805;    0.098855;    0.078257;    0.095158;   -0.069458;   -0.038373;   -0.013483;   -0.218797;    0.053891;   -0.016768;    0.022148;    0.067816;   -0.005997;   -0.022319;   -0.023578;   -0.022181;   -0.045312;   -0.105878;    0.068259;    0.071116;    0.032684;   -0.076901;   -0.088937;   -0.155796;   -0.090807;   -0.037294;    0.021301;   -0.010081;   -0.101431;    0.039467;    0.054086;    0.049038;   -0.013876;   -0.008300;   -0.029083;   -0.015310;   -0.012990;    0.037685;   -0.059695;   -0.123175;   -0.066176;   -0.053438;    0.059239;   -0.075876;   -0.109951;   -0.031318;    0.036445;   -0.003883;    0.000947;   -0.066241;    0.009067;    0.045266;    0.073877;   -0.073043;   -0.095204;   -0.043965;    0.038130;   -0.097602;    0.082739;    0.094316;    0.002417;    0.118235;    0.072490;    0.087783;   -0.146567;    0.077387;    0.097871;   -0.058334;   -0.168719;   -0.007145;    0.018479;    0.006919;    0.073864;    0.005509;   -0.091092;    0.105231;    0.059915;    0.048627;    0.047543;    0.030416;    0.134084;   -0.019140;   -0.094601;    0.017542;    0.147361;   -0.074876;    0.106649;    0.014061;    0.080816;    0.096319;   -0.044073;   -0.032123;    0.007984;    0.108641;    0.068824;   -0.149128;   -0.035760;    0.065519;   -0.063420;    0.090113;    0.100062;   -0.029976;   -0.088413;   -0.008723;    0.040704;    0.024036;    0.010097;    0.006490;    0.050275;    0.076555;    0.005325;    0.172092;   -0.036015;   -0.022394;   -0.042390;   -0.051988;   -0.036936;    0.096541;   -0.115896;    0.273969;    0.078540;   -0.007761;    0.040372;    0.090590;    0.023313;    0.063469;    0.002600;   -0.031327;   -0.134909;   -0.044449;   -0.116310;    0.054951;    0.044351;   -0.104171;   -0.066792;    0.004826;   -0.007367;   -0.030239;   -0.103035;   -0.027332;   -0.071398;   -0.103717;
 56;    0.054461;    0.014386;   -0.057866;    0.041135;   -0.115036;    0.050129;   -0.098082;    0.027996;    0.025795;    0.002282;   -0.001516;   -0.011028;   -0.064262;   -0.002310;   -0.133675;   -0.050054;    0.018045;   -0.017776;    0.074907;    0.202363;   -0.093002;    0.004861;    0.014456;    0.067838;    0.061831;   -0.042243;   -0.019425;    0.058707;   -0.039456;    0.003568;   -0.099836;    0.046369;   -0.106319;    0.046009;   -0.030007;    0.020436;    0.097685;    0.060353;   -0.000902;   -0.072860;   -0.079738;    0.003928;    0.010515;    0.021667;   -0.070319;    0.127140;    0.152177;    0.030615;   -0.136600;   -0.059975;   -0.041928;    0.052170;   -0.051077;   -0.031393;    0.068049;   -0.114160;   -0.059662;    0.034288;    0.070023;    0.043773;   -0.048270;   -0.006057;   -0.053723;    0.031809;    0.039017;   -0.047448;    0.046329;    0.092827;   -0.037946;    0.079230;    0.051279;   -0.130646;    0.116163;   -0.167094;    0.080446;    0.084993;    0.099859;    0.098241;   -0.022948;   -0.074570;    0.012254;   -0.056743;   -0.087952;   -0.078651;    0.027912;   -0.050450;    0.058339;    0.079086;   -0.039249;   -0.129915;    0.010611;   -0.036051;    0.234550;   -0.044305;    0.111393;   -0.012678;   -0.047466;   -0.014175;   -0.038654;    0.039475;    0.068692;    0.013612;    0.010357;   -0.049286;   -0.166535;   -0.082122;    0.065408;   -0.021099;    0.132182;    0.007361;   -0.023990;   -0.028413;    0.037263;   -0.082805;    0.000832;    0.028270;    0.015784;    0.070415;   -0.029510;    0.094311;   -0.130046;    0.071883;   -0.041860;   -0.031754;    0.094051;   -0.129839;   -0.034878;   -0.075644;    0.134595;   -0.025658;    0.151591;    0.013984;   -0.025482;    0.039627;    0.057454;   -0.032403;   -0.073068;   -0.131674;   -0.050481;    0.027498;   -0.075301;    0.027125;    0.001728;   -0.047001;    0.018644;   -0.051083;    0.003376;   -0.074055;   -0.013228;    0.034800;    0.077147;   -0.054215;    0.050852;    0.079665;    0.048785;   -0.096933;   -0.028563;   -0.035220;    0.008541;   -0.056693;    0.027760;    0.015192;    0.034100;    0.035578;    0.006563;    0.239588;    0.057743;    0.146721;    0.058131;   -0.072141;   -0.010912;   -0.082498;   -0.025542;   -0.204466;   -0.055420;    0.044100;    0.139985;   -0.035294;    0.043081;    0.024824;    0.102023;
 57;    0.012099;    0.039988;   -0.009427;   -0.045959;    0.084869;   -0.122416;   -0.073214;    0.014343;    0.074780;    0.160337;    0.171957;    0.089512;   -0.215220;    0.011217;   -0.072227;   -0.002020;   -0.092907;   -0.052993;    0.053101;    0.031362;    0.063876;   -0.078550;    0.031911;   -0.024535;    0.042645;   -0.060761;    0.012325;   -0.097362;    0.053435;    0.080637;   -0.015849;   -0.064636;    0.080686;   -0.053091;    0.124597;   -0.030561;   -0.045566;   -0.078392;    0.102632;    0.009952;   -0.098591;    0.086796;   -0.034075;   -0.085446;   -0.122204;    0.059317;    0.006781;   -0.108627;    0.023148;    0.109960;    0.176845;    0.091998;    0.094347;    0.082586;   -0.101222;    0.067889;    0.052640;   -0.018311;    0.069445;    0.009024;    0.045155;   -0.024246;    0.075274;   -0.048646;    0.047270;    0.077832;    0.078635;   -0.031361;    0.006280;   -0.144180;   -0.063137;    0.088602;   -0.009083;   -0.043880;    0.093063;    0.009245;    0.068940;   -0.019378;    0.059730;    0.006865;   -0.020719;   -0.069237;    0.002059;    0.066558;   -0.005964;    0.070220;    0.022359;   -0.066777;    0.061895;    0.030950;   -0.093196;   -0.014059;   -0.053784;   -0.029105;   -0.087479;    0.005726;   -0.035179;   -0.008309;    0.044926;    0.095825;    0.068843;    0.086630;    0.123763;   -0.044537;   -0.059151;   -0.024601;    0.059014;    0.066608;    0.144256;   -0.028332;    0.011759;    0.057455;    0.098435;   -0.035877;   -0.022818;    0.045750;    0.025557;    0.112910;   -0.023560;    0.042274;    0.096494;   -0.029503;    0.155314;    0.050652;    0.208531;   -0.156465;    0.069094;   -0.046596;    0.067760;   -0.176634;    0.071840;   -0.041034;   -0.086913;   -0.069889;   -0.024490;   -0.021511;   -0.034978;    0.003733;    0.014611;   -0.035759;   -0.046162;   -0.122666;   -0.012516;    0.026502;   -0.068063;    0.076446;    0.013838;    0.055115;    0.062550;   -0.032561;   -0.042634;   -0.066146;   -0.161717;   -0.117932;   -0.070647;    0.036212;    0.010598;   -0.062610;   -0.081576;   -0.121493;   -0.043371;    0.017453;   -0.071757;    0.027775;    0.009265;   -0.021882;   -0.063494;    0.002079;    0.089539;   -0.113636;    0.002930;   -0.062032;    0.011559;   -0.081792;   -0.042675;    0.004149;   -0.097598;   -0.020227;   -0.155051;   -0.020220;   -0.052676;
 58;    0.017872;   -0.024687;    0.156902;    0.071369;    0.016359;   -0.007742;   -0.020042;   -0.148117;   -0.044168;    0.096568;   -0.036110;    0.087532;   -0.105216;   -0.060427;    0.127315;    0.134098;   -0.135677;   -0.101267;   -0.100179;   -0.035110;   -0.074491;    0.051693;   -0.072219;    0.072273;    0.110744;   -0.049931;    0.021791;    0.093749;   -0.074405;    0.010624;    0.051441;    0.087297;   -0.081653;   -0.042649;    0.108481;    0.063761;   -0.107126;   -0.003358;   -0.129735;   -0.087239;   -0.046498;    0.062712;    0.047869;    0.036622;    0.039209;   -0.048716;   -0.083102;    0.062040;    0.018824;    0.007548;   -0.036621;   -0.067986;    0.024649;    0.021276;   -0.093344;    0.018685;   -0.045327;   -0.019010;   -0.117111;    0.090755;    0.146057;   -0.111793;   -0.076767;   -0.082685;    0.089100;    0.011927;   -0.063498;   -0.092397;   -0.007889;    0.126666;   -0.088543;    0.002446;    0.167690;    0.043282;   -0.050458;   -0.017871;   -0.017100;    0.056230;    0.045982;    0.086591;   -0.122456;   -0.007687;    0.045688;    0.008797;    0.078572;   -0.013497;   -0.025044;   -0.020193;    0.138455;   -0.058370;   -0.047441;    0.077188;   -0.005952;    0.078643;    0.030705;   -0.071982;   -0.015793;   -0.060539;    0.010146;   -0.013060;    0.022457;    0.142520;    0.004501;    0.002965;    0.046993;   -0.013859;   -0.120661;    0.072344;    0.029309;   -0.203666;    0.037920;    0.118468;   -0.088417;    0.093536;   -0.172826;    0.020765;    0.055244;   -0.023890;    0.068277;    0.077699;   -0.020785;    0.097659;   -0.152697;    0.040122;    0.056536;   -0.011985;    0.159865;   -0.005529;    0.140042;    0.066131;    0.004756;   -0.012860;   -0.068248;    0.050364;   -0.036916;    0.061786;    0.100685;   -0.217347;   -0.052597;   -0.049320;   -0.014127;    0.003316;   -0.071078;   -0.093111;    0.024198;   -0.034032;   -0.067313;    0.064845;   -0.002398;    0.080601;   -0.016049;   -0.030975;   -0.060366;    0.048059;    0.015268;   -0.034157;   -0.047305;    0.003867;    0.022772;   -0.052875;   -0.099894;   -0.015112;    0.103314;    0.016530;    0.026196;   -0.016903;   -0.024946;    0.038037;    0.041204;    0.037636;   -0.146318;   -0.019350;    0.020560;   -0.041100;    0.033341;   -0.033093;    0.020723;    0.122656;    0.046050;    0.057567;   -0.011381;
 59;    0.007311;    0.064658;   -0.051882;    0.131554;   -0.132675;    0.021450;   -0.000058;    0.047174;   -0.091531;    0.128249;    0.092151;    0.016543;   -0.007811;    0.015870;   -0.008737;   -0.196016;   -0.049772;    0.116335;    0.041703;   -0.043798;    0.058095;    0.043938;   -0.013772;    0.025872;    0.082492;   -0.062464;    0.008561;    0.044337;    0.027257;   -0.071176;   -0.019621;   -0.037268;   -0.071051;    0.012936;   -0.117096;    0.070690;    0.016549;    0.094503;    0.061221;   -0.136461;   -0.099462;    0.019675;    0.065597;   -0.031678;   -0.043593;   -0.036744;    0.086453;    0.079864;   -0.012884;   -0.057982;    0.007554;   -0.228495;    0.022618;   -0.016064;   -0.108080;    0.007637;   -0.071676;    0.018662;    0.001873;   -0.058527;    0.080027;   -0.164377;    0.010858;   -0.006908;    0.027252;   -0.038503;    0.000893;    0.010775;    0.012375;    0.036724;   -0.077680;    0.019528;   -0.106171;    0.045147;   -0.122797;   -0.121023;   -0.023604;    0.018398;    0.115350;    0.016297;    0.034234;   -0.007352;   -0.017187;   -0.045752;   -0.014143;    0.118483;   -0.010528;   -0.043845;   -0.018537;   -0.000794;   -0.068664;   -0.018539;   -0.102257;   -0.049365;    0.035556;   -0.000683;   -0.039894;    0.059971;    0.019129;    0.121137;   -0.015512;    0.075007;    0.061652;    0.089885;   -0.036535;   -0.056978;    0.041063;   -0.002454;    0.105981;   -0.003297;    0.032360;    0.010854;    0.167988;   -0.020114;   -0.067183;    0.229463;   -0.126697;   -0.201288;   -0.178522;   -0.048511;   -0.032998;    0.042863;    0.129275;    0.001492;   -0.143387;    0.039089;    0.076338;    0.021033;   -0.050544;   -0.082827;   -0.066302;    0.088940;    0.037485;    0.037369;   -0.073536;   -0.004166;    0.002601;    0.054402;    0.124573;    0.078577;   -0.114217;    0.056245;    0.001743;   -0.085688;   -0.006772;   -0.108932;    0.166564;    0.026641;   -0.048986;   -0.053143;   -0.028648;    0.071685;   -0.014307;    0.116607;    0.126871;   -0.092078;    0.044860;    0.033101;    0.080232;   -0.067263;   -0.058789;    0.019728;    0.084068;   -0.028495;   -0.092056;   -0.061954;   -0.064242;   -0.039922;    0.079455;    0.064989;    0.032593;    0.041603;    0.002953;   -0.010273;   -0.028175;    0.084290;    0.060454;    0.012774;   -0.088820;   -0.062764;    0.023850;
 60;   -0.054350;    0.020599;   -0.020131;   -0.071119;    0.135479;    0.082811;   -0.045829;    0.026624;   -0.185823;    0.019095;    0.041283;    0.007612;   -0.051474;   -0.024431;    0.090821;   -0.123772;    0.012386;   -0.034101;   -0.054832;    0.053416;   -0.040003;   -0.041087;    0.045453;    0.141707;   -0.000661;   -0.048452;   -0.039189;    0.039487;   -0.074071;   -0.058606;   -0.072702;   -0.026262;    0.077934;    0.082461;   -0.049796;    0.035469;   -0.039155;    0.019661;    0.051942;    0.098030;    0.118832;    0.072219;   -0.020706;    0.136560;    0.073435;   -0.016818;   -0.002435;    0.052396;    0.013801;   -0.046291;    0.088367;    0.038896;    0.055497;   -0.033727;   -0.107061;   -0.029925;    0.122733;    0.079557;   -0.039685;   -0.003842;    0.032723;    0.153220;    0.035721;    0.117421;    0.157492;   -0.046795;    0.120456;   -0.070340;    0.006883;   -0.031406;   -0.082159;   -0.053580;    0.081741;    0.056528;   -0.108371;    0.006240;    0.003459;    0.032710;   -0.010116;   -0.012612;   -0.048435;    0.042976;    0.038274;    0.092801;   -0.131214;    0.022240;    0.080308;    0.044018;   -0.031329;    0.028085;    0.022123;    0.030824;    0.043016;   -0.036036;    0.122711;   -0.003798;   -0.026382;    0.013481;   -0.151127;   -0.119640;   -0.072692;    0.015558;    0.145298;    0.125785;   -0.156631;    0.144402;    0.057231;   -0.102007;   -0.126876;    0.074776;   -0.006196;   -0.112480;    0.095387;    0.037495;   -0.086912;    0.028867;   -0.046217;    0.053632;    0.070620;   -0.079224;   -0.046590;   -0.035317;   -0.016870;    0.041164;    0.009295;    0.009294;   -0.075473;    0.052932;    0.029074;   -0.075992;   -0.007113;    0.109532;    0.015890;   -0.064838;   -0.032924;   -0.031489;    0.037129;   -0.021024;   -0.016876;    0.128267;   -0.217471;   -0.053010;   -0.072214;   -0.087934;    0.116762;    0.025277;   -0.088046;    0.020165;   -0.021842;   -0.010909;    0.057004;   -0.045107;    0.050861;   -0.013162;   -0.008735;   -0.060622;    0.077704;   -0.099246;    0.008395;    0.030257;   -0.092790;   -0.090102;    0.087239;   -0.022953;    0.156550;   -0.081165;    0.103916;   -0.015600;   -0.080235;   -0.095005;   -0.052201;   -0.105621;   -0.034470;   -0.055907;    0.052218;   -0.033895;   -0.118932;    0.144784;   -0.116578;   -0.010537;   -0.035803;
 61;   -0.031180;    0.023133;   -0.007007;   -0.070361;   -0.109318;   -0.174056;    0.027744;    0.073197;    0.086147;   -0.054943;    0.067483;    0.003498;    0.064088;    0.084494;    0.096936;    0.213651;    0.000273;   -0.013702;    0.011735;   -0.103951;   -0.000159;    0.043205;   -0.021564;    0.022649;   -0.030848;   -0.016924;    0.010261;    0.051341;   -0.065134;    0.030620;    0.048109;   -0.058123;   -0.059817;   -0.044316;    0.054381;    0.050944;   -0.014914;   -0.025268;   -0.071299;   -0.057842;   -0.052132;    0.115121;   -0.073056;   -0.064609;    0.080141;    0.059730;   -0.108631;    0.110669;   -0.064740;   -0.005004;    0.013929;    0.026679;    0.136333;    0.088359;   -0.108804;    0.002048;   -0.127918;   -0.008391;   -0.023943;   -0.048440;   -0.035022;    0.140211;   -0.090534;    0.062648;   -0.189058;   -0.002741;   -0.019686;    0.051935;   -0.042762;   -0.041774;   -0.019334;    0.036693;   -0.109285;    0.019240;    0.104114;    0.147545;   -0.005757;   -0.095706;    0.034820;    0.018563;    0.058631;    0.111802;   -0.067117;    0.125910;    0.129132;    0.074323;    0.029161;    0.045743;   -0.047907;   -0.071880;    0.054403;   -0.009791;   -0.082616;   -0.019749;    0.046099;    0.036173;    0.021804;    0.044732;   -0.127235;   -0.072243;   -0.054019;    0.018239;    0.028589;    0.004569;    0.012007;   -0.052245;    0.038417;   -0.004790;   -0.029369;   -0.118802;    0.090259;    0.026318;    0.084986;   -0.055131;    0.014349;    0.107660;    0.043237;    0.015557;   -0.059325;    0.034451;   -0.058459;    0.016444;   -0.026634;   -0.029430;   -0.074605;    0.038146;    0.041475;    0.088774;   -0.141945;   -0.117379;   -0.006369;    0.081861;   -0.016250;   -0.022351;    0.069176;   -0.196017;   -0.021684;   -0.167598;   -0.177824;    0.018261;   -0.120228;   -0.010927;   -0.138460;    0.063111;    0.031628;    0.129264;   -0.005299;   -0.006755;    0.033113;    0.019400;    0.162759;    0.013580;    0.136044;   -0.045960;    0.035953;   -0.117023;    0.014996;    0.065879;   -0.013742;   -0.079926;    0.113134;    0.016010;    0.040896;    0.056810;   -0.128300;   -0.082733;    0.059190;    0.126180;   -0.069988;    0.003649;    0.005348;   -0.076047;    0.062647;    0.006300;   -0.062538;    0.035425;   -0.006575;   -0.010302;   -0.100777;   -0.017358;    0.057744;
 62;   -0.128182;   -0.122345;    0.086596;   -0.107620;    0.041452;    0.183891;    0.100015;    0.091340;    0.093586;    0.010696;    0.004466;    0.089446;    0.052491;   -0.027385;    0.088404;   -0.025513;    0.051589;    0.011275;    0.049468;   -0.031581;   -0.087838;   -0.019802;    0.000719;    0.033283;    0.093062;    0.053480;    0.056616;   -0.063307;   -0.043724;   -0.084438;   -0.091299;    0.005286;    0.025164;   -0.024737;   -0.056758;   -0.166886;    0.058827;    0.180081;    0.037316;   -0.013314;   -0.071035;    0.080888;   -0.043059;   -0.176852;   -0.153218;   -0.051433;   -0.012756;   -0.092259;   -0.021289;    0.038266;   -0.110907;    0.062133;   -0.031696;    0.045002;   -0.032120;   -0.043679;   -0.107404;   -0.139692;    0.038015;   -0.013043;    0.043073;    0.104196;   -0.140628;    0.064145;   -0.046910;    0.024576;   -0.128156;   -0.017306;   -0.037560;    0.009911;    0.025877;    0.019690;    0.102143;    0.007037;   -0.076583;    0.009624;   -0.016514;   -0.019582;   -0.015958;    0.142468;   -0.010155;    0.002494;    0.015517;    0.008775;   -0.006712;   -0.118506;    0.066242;   -0.053452;   -0.022566;    0.050842;   -0.028447;    0.067286;    0.016902;    0.025603;    0.047323;    0.022160;   -0.076751;    0.045367;   -0.068741;    0.144130;    0.077840;    0.022040;   -0.047357;    0.100667;    0.052698;    0.002143;    0.033706;    0.031743;   -0.025766;    0.003409;    0.067113;    0.056472;    0.102533;   -0.001444;   -0.085076;    0.152857;   -0.051716;    0.050021;    0.099571;    0.067266;   -0.022752;   -0.148927;   -0.052556;    0.004423;    0.054885;    0.035452;   -0.102358;   -0.014154;   -0.056798;   -0.059421;   -0.045356;   -0.006183;   -0.065622;   -0.075327;   -0.011978;   -0.014059;    0.132502;   -0.021717;    0.094916;   -0.026668;   -0.053290;    0.004648;    0.017625;   -0.224618;   -0.057536;    0.030858;    0.126878;   -0.097438;   -0.029409;    0.046055;   -0.189511;    0.012008;    0.093340;    0.002646;   -0.073932;    0.126267;   -0.049718;   -0.008178;   -0.037910;   -0.016272;    0.038130;    0.087484;   -0.124218;    0.016675;   -0.023043;   -0.109418;    0.004029;    0.051747;   -0.086049;   -0.113305;    0.000958;   -0.010713;   -0.016430;   -0.068047;   -0.007012;   -0.061330;   -0.023530;    0.010656;    0.106336;   -0.015054;    0.164475;
 63;    0.022823;   -0.045611;    0.096840;   -0.146471;   -0.063383;    0.042507;   -0.077503;   -0.030942;   -0.050370;    0.145792;   -0.158880;    0.039962;    0.107203;   -0.045052;   -0.082788;    0.076907;    0.053191;    0.051150;    0.069653;    0.125897;    0.115248;   -0.069067;    0.045247;   -0.010949;   -0.031412;   -0.058870;   -0.026538;   -0.007212;   -0.054200;    0.063951;   -0.100493;   -0.048628;   -0.086363;    0.027613;    0.038678;   -0.003081;    0.030130;    0.048792;   -0.030137;    0.062488;    0.112615;   -0.050471;    0.039051;    0.070626;   -0.039566;    0.026846;    0.139436;    0.011035;   -0.090307;    0.009829;   -0.045621;   -0.031219;    0.143464;   -0.068344;   -0.014461;    0.075900;    0.034771;   -0.060168;    0.002334;    0.040264;   -0.000333;    0.057220;    0.050032;    0.019495;    0.054495;    0.000731;   -0.018247;   -0.047122;    0.011504;   -0.059176;    0.032909;   -0.016484;   -0.140918;   -0.036667;    0.025101;    0.041579;   -0.090698;   -0.126028;   -0.090999;    0.019408;   -0.078528;    0.059258;    0.048742;    0.017261;   -0.082061;   -0.115291;    0.086378;   -0.062106;   -0.067472;   -0.071826;    0.008608;   -0.097432;   -0.172381;    0.046317;   -0.067729;   -0.114613;   -0.115486;    0.088470;    0.019395;    0.100610;    0.022835;    0.065167;    0.100452;    0.118779;    0.199479;    0.079723;   -0.020890;    0.057136;    0.003253;    0.097492;   -0.000211;   -0.033905;   -0.024553;   -0.070364;   -0.025005;    0.036830;    0.051206;   -0.060340;   -0.026526;   -0.088713;   -0.169209;    0.000308;    0.141269;   -0.131342;   -0.077320;    0.054583;    0.001516;   -0.081430;    0.172120;   -0.036914;   -0.051384;   -0.008132;   -0.148689;    0.116642;    0.063523;   -0.016372;    0.093587;   -0.190326;   -0.056749;   -0.059514;    0.120575;    0.032308;   -0.013752;    0.082278;   -0.060823;   -0.008010;   -0.073202;    0.023126;    0.013763;   -0.016404;    0.066037;    0.059903;    0.028838;    0.058900;    0.053626;    0.125784;    0.064084;   -0.082698;   -0.044790;   -0.137943;   -0.027346;    0.089245;    0.009161;   -0.016728;   -0.047208;   -0.037098;    0.053008;   -0.031485;   -0.006448;   -0.033316;    0.018939;   -0.048550;   -0.013965;   -0.049214;    0.084745;    0.044528;    0.020099;    0.057710;    0.000158;    0.146543;   -0.080619;
 64;    0.093476;   -0.106267;    0.031464;    0.037144;    0.002841;   -0.021599;   -0.030134;   -0.037905;    0.064354;    0.002329;   -0.065553;   -0.044225;   -0.122807;    0.075505;   -0.010721;    0.003680;    0.016335;    0.013007;    0.023225;   -0.151330;   -0.042645;    0.044607;   -0.124607;   -0.090837;   -0.005287;   -0.055658;    0.060072;    0.124759;    0.110226;    0.160710;    0.006636;    0.087811;   -0.061293;   -0.089744;    0.029521;   -0.025544;   -0.016505;    0.039576;    0.058569;   -0.051378;   -0.150937;   -0.087500;   -0.161428;    0.148837;    0.011351;   -0.047976;   -0.019011;    0.082706;   -0.015520;    0.036565;   -0.008317;   -0.038424;    0.019347;   -0.140508;    0.130917;   -0.069282;    0.056532;    0.078367;    0.057535;   -0.033665;    0.038508;   -0.009054;    0.045889;   -0.010321;    0.056304;    0.004830;    0.040925;    0.032078;   -0.092578;   -0.015955;   -0.049881;    0.047696;    0.026465;    0.024177;   -0.085544;   -0.125994;   -0.077439;   -0.099172;    0.123223;   -0.168350;   -0.144207;   -0.023522;   -0.080059;    0.120276;    0.078159;   -0.162483;   -0.044155;   -0.127535;   -0.091140;    0.071050;   -0.001929;    0.055729;    0.076902;    0.068410;    0.054019;   -0.057550;    0.052554;    0.035556;   -0.034018;    0.133114;    0.108324;   -0.017121;    0.064185;   -0.017536;    0.068389;    0.145520;    0.081022;    0.059621;   -0.029762;   -0.070353;   -0.103271;   -0.094133;    0.132953;   -0.031772;    0.059529;    0.063678;   -0.033918;    0.021679;   -0.019528;   -0.097563;   -0.085993;   -0.044398;   -0.035433;    0.107120;   -0.002345;    0.072061;    0.004218;   -0.016067;    0.005300;    0.084759;    0.110110;   -0.091052;    0.001941;   -0.009974;    0.051188;    0.082517;   -0.001915;   -0.111726;    0.044402;   -0.036905;   -0.011181;    0.145933;    0.057424;    0.074138;    0.076742;    0.123769;    0.090669;   -0.060767;   -0.056921;    0.031203;    0.024434;   -0.038909;    0.040207;   -0.106184;   -0.132420;   -0.074801;    0.122404;   -0.104724;    0.018989;    0.100167;    0.088519;    0.037901;   -0.016083;   -0.005307;    0.012231;   -0.091227;    0.062961;   -0.049520;    0.016691;   -0.005814;    0.019111;   -0.103303;    0.008913;    0.029478;   -0.038107;   -0.010430;   -0.030891;   -0.037986;   -0.101492;    0.006999;    0.100149;
 65;   -0.004616;    0.053181;   -0.033053;   -0.111827;   -0.025508;    0.004058;    0.002037;    0.105381;    0.120243;    0.038400;   -0.070959;    0.001619;    0.025483;    0.047761;    0.068925;   -0.012566;    0.047288;   -0.052570;   -0.107616;   -0.010089;    0.032061;   -0.032923;   -0.161981;   -0.032142;   -0.017468;   -0.039371;   -0.078692;    0.024817;    0.079084;    0.056483;    0.087004;    0.074385;    0.045491;   -0.014454;   -0.027239;   -0.026927;   -0.014704;   -0.115489;    0.107439;   -0.057360;    0.066236;   -0.100553;    0.018550;    0.017289;    0.055405;    0.055428;    0.072549;   -0.055985;   -0.046816;   -0.012669;   -0.004580;    0.032833;    0.050808;    0.114625;    0.021267;   -0.155316;   -0.019124;   -0.117939;    0.083703;   -0.010157;   -0.000630;    0.086661;   -0.053434;    0.128121;    0.070634;    0.195773;   -0.084012;   -0.078257;   -0.064213;   -0.153930;    0.020529;    0.058685;    0.073495;    0.012911;    0.077608;   -0.126979;    0.145858;    0.008476;   -0.000726;    0.020751;    0.049675;   -0.029071;   -0.079577;    0.114461;   -0.044695;    0.167101;    0.116972;   -0.044655;   -0.115796;    0.102047;   -0.053060;    0.008498;    0.085366;   -0.064607;    0.114131;    0.028701;    0.011953;    0.029463;   -0.058298;   -0.004140;   -0.124242;    0.113940;   -0.069935;   -0.046938;   -0.066263;   -0.078772;   -0.097474;    0.039916;    0.003435;    0.081735;   -0.061833;    0.027862;   -0.104428;   -0.016471;    0.006092;   -0.038440;   -0.038755;   -0.072098;   -0.051562;    0.002209;   -0.020685;   -0.037887;   -0.011124;    0.021395;   -0.052618;   -0.014458;    0.055828;   -0.151536;    0.034688;    0.074043;   -0.100695;    0.004809;    0.108784;    0.147684;   -0.015091;   -0.019920;    0.065186;   -0.173481;   -0.035801;   -0.041469;    0.027161;   -0.099415;    0.148154;   -0.130219;    0.043540;   -0.058357;    0.114141;    0.077777;   -0.127015;   -0.020034;    0.136125;    0.117394;   -0.142002;    0.117428;   -0.029139;    0.023477;    0.038067;   -0.022456;   -0.010708;   -0.012438;    0.010219;   -0.154092;   -0.012917;   -0.013948;   -0.030144;   -0.071206;   -0.027253;   -0.060290;    0.064470;   -0.006221;   -0.048092;   -0.063761;    0.054761;    0.056385;    0.001429;   -0.130667;    0.064049;    0.017818;   -0.027425;    0.045204;    0.055186;
 66;   -0.124754;   -0.019605;    0.058011;    0.070412;   -0.006107;   -0.101506;    0.036158;    0.095462;   -0.038448;   -0.017317;    0.023931;    0.089853;    0.095959;   -0.067072;   -0.014605;    0.016909;   -0.016687;   -0.048935;   -0.054843;   -0.086768;    0.007948;    0.038625;   -0.050922;    0.145671;   -0.168639;   -0.098258;   -0.118422;    0.056309;    0.084190;    0.031693;   -0.077346;    0.101591;    0.067981;    0.012419;    0.125950;    0.012220;    0.009153;   -0.020161;    0.018491;   -0.073203;   -0.035722;   -0.009192;    0.065663;   -0.001423;    0.012918;   -0.080357;    0.031452;   -0.114371;    0.019936;   -0.036596;   -0.031022;   -0.080593;   -0.087440;    0.145598;    0.032111;   -0.045428;    0.127215;    0.044897;   -0.197161;    0.041009;   -0.014901;    0.073485;    0.107114;    0.044892;   -0.151882;   -0.001089;   -0.199222;    0.009565;   -0.033291;    0.011302;    0.137127;   -0.041113;   -0.038491;   -0.022760;    0.048305;    0.059940;   -0.027490;    0.077184;    0.050068;   -0.118335;   -0.031400;   -0.172480;   -0.036203;   -0.013388;   -0.010932;   -0.046944;   -0.025993;    0.022364;    0.119630;   -0.012189;    0.092492;    0.040556;   -0.063374;   -0.072257;    0.143063;    0.047371;    0.097939;   -0.052704;    0.180362;   -0.032569;   -0.055516;   -0.002950;    0.014753;    0.078830;    0.003385;    0.086094;    0.053784;    0.034946;   -0.088673;   -0.096726;   -0.043683;    0.071692;    0.029529;   -0.116108;    0.076043;    0.015918;   -0.007403;   -0.041369;    0.002287;    0.061950;   -0.011125;   -0.007690;    0.130104;   -0.064546;    0.069775;   -0.038540;   -0.042974;    0.053267;    0.039680;   -0.100075;   -0.013436;    0.101272;   -0.009590;    0.113106;    0.044917;    0.121848;    0.053406;   -0.039778;    0.008311;    0.006534;    0.077609;    0.079670;   -0.109654;   -0.124932;    0.035090;    0.011595;    0.046741;    0.053905;    0.008747;   -0.100672;   -0.056746;    0.149293;   -0.095429;    0.008590;   -0.101093;   -0.098842;    0.090425;   -0.088192;    0.048612;    0.007686;   -0.002997;    0.053934;   -0.134770;   -0.036776;    0.047487;    0.052842;    0.049572;    0.024480;   -0.054166;   -0.011204;    0.110107;   -0.121460;   -0.112177;   -0.108418;    0.014941;    0.053776;   -0.006037;    0.038250;    0.003191;   -0.067601;   -0.044899;
 67;   -0.074072;    0.006339;   -0.084140;    0.098780;    0.025656;    0.036111;   -0.024090;    0.062798;    0.002042;   -0.100556;   -0.101059;   -0.009209;   -0.109903;    0.115118;    0.167502;    0.010432;   -0.097892;   -0.055613;    0.139231;    0.064687;   -0.016575;    0.050246;    0.006541;   -0.055508;   -0.044052;   -0.024665;    0.103516;   -0.082469;   -0.036119;   -0.064991;   -0.030085;    0.113711;   -0.001460;   -0.050232;   -0.127480;    0.168733;   -0.044284;   -0.047846;    0.040086;    0.010800;    0.087383;    0.169952;    0.051502;    0.068119;   -0.042480;   -0.042687;   -0.010466;   -0.155426;    0.057000;   -0.127712;   -0.090138;   -0.083437;    0.015269;    0.021555;    0.058361;   -0.067297;   -0.026358;    0.047980;   -0.049615;   -0.007532;    0.102095;    0.060687;   -0.024146;    0.004516;    0.026016;    0.067417;    0.041394;    0.065532;    0.078772;   -0.020488;    0.055180;    0.055352;   -0.032475;    0.068796;    0.009745;    0.035464;   -0.015833;   -0.020757;    0.003873;   -0.039371;    0.109237;    0.126036;    0.015879;   -0.078065;   -0.013855;    0.026345;    0.041728;   -0.035954;    0.055664;    0.023994;   -0.142278;   -0.016480;    0.057049;    0.128615;    0.038253;   -0.012010;    0.026574;    0.029856;    0.117775;    0.080328;   -0.110677;    0.085173;   -0.108581;   -0.086107;    0.100189;   -0.063753;    0.024147;    0.132135;   -0.091301;    0.012854;    0.039951;    0.038592;    0.160023;   -0.049758;    0.105306;   -0.052935;    0.146989;   -0.046422;    0.116938;    0.048127;   -0.096427;   -0.005089;    0.062852;    0.024029;   -0.017927;    0.078835;   -0.095885;   -0.160071;   -0.052061;   -0.052555;   -0.005856;   -0.178435;   -0.066793;    0.052079;   -0.129755;   -0.007317;   -0.063198;   -0.003088;    0.066273;    0.061742;    0.015771;    0.036120;   -0.043274;   -0.105754;   -0.015538;    0.043529;   -0.051535;   -0.087743;    0.013984;    0.037464;    0.152200;   -0.161132;   -0.071180;   -0.048136;    0.036824;   -0.103143;    0.002325;   -0.044816;   -0.033443;   -0.061311;   -0.038217;    0.122742;    0.064786;   -0.108297;   -0.038009;    0.109493;   -0.002700;   -0.040491;   -0.065435;   -0.078435;    0.063017;   -0.056170;    0.077243;    0.049070;    0.035316;   -0.045981;   -0.032415;    0.043381;   -0.066138;    0.015376;   -0.082508;
 68;    0.043882;   -0.014560;    0.072375;   -0.057745;    0.000944;    0.034505;   -0.021446;    0.090073;   -0.008581;    0.034157;    0.066812;    0.159879;    0.077237;   -0.120632;   -0.064691;   -0.024074;   -0.064534;    0.101938;    0.009059;   -0.042697;    0.127809;   -0.102581;   -0.141923;   -0.183070;    0.068443;   -0.056737;    0.004066;    0.023039;    0.048542;   -0.066898;   -0.007961;   -0.021600;   -0.008096;    0.022033;    0.092920;    0.076721;   -0.018912;    0.012287;   -0.001321;    0.192832;   -0.005546;    0.001682;   -0.183121;    0.091080;    0.002597;   -0.006550;    0.016425;   -0.004974;    0.140540;    0.013910;    0.030186;   -0.036788;   -0.072977;   -0.086764;   -0.023551;   -0.095574;   -0.022318;    0.033131;    0.037455;    0.048284;   -0.088233;   -0.029915;    0.011670;    0.091418;    0.038366;   -0.023556;    0.095700;    0.009871;   -0.142836;    0.035098;   -0.048827;   -0.074913;   -0.005551;    0.046699;    0.116105;    0.049190;    0.026811;    0.044358;   -0.111000;   -0.008509;    0.073993;   -0.036707;    0.003857;   -0.119555;   -0.124523;    0.114013;   -0.140971;   -0.149867;    0.003139;   -0.059023;    0.034515;    0.084796;   -0.016563;   -0.000130;   -0.032290;    0.064792;    0.057874;   -0.051412;   -0.081766;   -0.050288;    0.012504;    0.131361;   -0.038764;    0.036883;    0.021097;   -0.022143;   -0.054330;   -0.073277;   -0.027265;   -0.039238;    0.068296;    0.011685;    0.001942;   -0.005821;   -0.080016;    0.009967;    0.083058;   -0.018000;    0.061001;    0.164058;    0.004625;   -0.019522;   -0.085591;    0.005447;   -0.100659;   -0.112560;    0.021190;   -0.003172;   -0.120882;   -0.073989;   -0.056708;   -0.034800;   -0.009760;    0.043314;    0.171525;    0.042831;   -0.120973;   -0.108477;    0.075442;    0.010506;    0.009531;    0.131871;    0.061481;   -0.170766;    0.021418;    0.125332;   -0.084050;    0.008906;   -0.075736;   -0.041995;   -0.070704;   -0.022767;    0.081137;    0.086370;    0.031126;   -0.060006;    0.028069;   -0.138362;   -0.006011;    0.031258;   -0.091823;    0.113481;   -0.007650;    0.058256;   -0.010061;    0.028388;   -0.075308;    0.047445;   -0.033561;    0.015774;    0.054438;    0.018051;    0.055079;    0.095126;   -0.016687;    0.004033;   -0.058895;   -0.208801;   -0.055731;    0.124819;   -0.067983;
 69;    0.008025;   -0.038138;   -0.068703;   -0.064847;   -0.069138;   -0.033868;   -0.010241;    0.081329;    0.163557;    0.056198;   -0.165150;   -0.070664;   -0.028617;   -0.036696;    0.082333;    0.054326;   -0.071642;    0.033695;   -0.010794;   -0.038189;   -0.035057;    0.010304;    0.046993;    0.000701;    0.162508;   -0.091231;    0.077669;    0.160216;    0.171036;   -0.153534;    0.026031;   -0.101510;   -0.158397;    0.071672;    0.006779;   -0.104449;   -0.097684;   -0.054880;    0.052214;    0.109805;    0.030413;    0.011430;   -0.001654;    0.007137;   -0.029937;   -0.030241;    0.076265;   -0.062206;   -0.017055;   -0.013535;   -0.050376;    0.126751;   -0.027669;    0.073881;   -0.015529;   -0.111030;    0.056929;    0.160014;   -0.073681;   -0.013297;   -0.047273;   -0.001722;    0.051880;   -0.099156;    0.131003;   -0.161612;   -0.042176;    0.075410;    0.027534;   -0.078181;    0.108897;   -0.044058;   -0.053602;   -0.083146;   -0.065892;    0.039395;    0.117385;   -0.074864;    0.035137;    0.062146;    0.082312;    0.022093;    0.040883;    0.093685;   -0.011901;    0.089251;   -0.072299;   -0.016908;    0.071054;    0.035557;    0.004604;    0.017838;   -0.032964;   -0.004076;   -0.061878;   -0.101508;    0.016626;   -0.040457;    0.041295;   -0.087622;   -0.070224;   -0.225227;   -0.043748;   -0.097341;   -0.007254;    0.022986;   -0.018755;    0.024814;    0.090369;   -0.011075;    0.126665;    0.056511;    0.055149;   -0.026308;    0.105918;    0.117678;    0.038409;    0.013376;   -0.046017;    0.026069;    0.015684;    0.017824;   -0.094638;   -0.099661;   -0.027801;    0.112308;   -0.027591;    0.023060;    0.092003;   -0.016169;   -0.048699;   -0.042252;   -0.027551;    0.039062;    0.056710;   -0.023257;    0.162316;    0.019682;    0.057391;    0.040700;   -0.138561;    0.075307;    0.113701;    0.034327;    0.091269;   -0.100658;   -0.012912;    0.063614;    0.039426;    0.003878;   -0.127645;   -0.029175;    0.021451;   -0.012474;   -0.136665;    0.003906;   -0.017958;    0.025602;   -0.029234;   -0.048401;   -0.109434;    0.038331;   -0.032092;    0.121249;    0.023611;    0.016033;    0.058392;    0.055379;    0.044707;    0.045777;   -0.034248;   -0.048520;   -0.049781;    0.042493;    0.123451;   -0.083363;    0.075647;    0.034672;   -0.141469;   -0.012563;   -0.035871;
 70;    0.068473;   -0.122438;   -0.043569;   -0.129152;    0.023337;    0.073564;    0.065641;    0.062558;   -0.131183;   -0.090045;    0.040140;    0.147886;   -0.002130;    0.032918;   -0.016004;    0.136313;   -0.041822;   -0.053662;    0.179098;   -0.055984;   -0.107189;    0.012956;    0.002973;    0.119063;   -0.078534;   -0.043151;   -0.003088;   -0.082516;    0.010869;   -0.029333;    0.086765;    0.081148;   -0.055259;   -0.013156;   -0.041920;    0.050215;   -0.047279;    0.054228;    0.051902;   -0.095945;   -0.001485;    0.016322;   -0.032369;   -0.069296;    0.054539;    0.024601;   -0.073219;    0.086945;   -0.079872;    0.151520;    0.047794;   -0.074824;   -0.124053;    0.000506;    0.049835;   -0.004231;   -0.054056;    0.097850;    0.026676;    0.001301;    0.026612;    0.127556;   -0.023254;   -0.032672;    0.125936;    0.119974;   -0.066176;    0.145769;   -0.026400;    0.069328;   -0.100744;    0.101553;   -0.094556;   -0.065949;   -0.115474;    0.085809;   -0.083403;    0.025069;   -0.056979;   -0.027121;    0.086556;   -0.053785;    0.021722;   -0.032687;   -0.107695;    0.077203;   -0.064283;    0.018620;    0.041392;    0.044502;    0.013580;   -0.027754;   -0.031572;   -0.036579;   -0.167421;   -0.071902;    0.112060;    0.088115;    0.144335;   -0.072890;   -0.016278;    0.077040;   -0.011683;    0.060745;   -0.100284;    0.138642;    0.011333;   -0.107286;    0.096927;   -0.013831;    0.051043;   -0.026163;   -0.053556;   -0.008617;    0.018010;    0.058069;   -0.013584;    0.012254;   -0.179590;   -0.005277;   -0.069861;   -0.059285;   -0.040608;    0.011990;    0.077088;   -0.087718;    0.015085;   -0.136004;   -0.019775;    0.015797;   -0.067494;    0.005431;    0.022208;    0.054407;    0.071805;    0.003565;    0.016408;   -0.009258;   -0.005335;   -0.067056;    0.058141;   -0.021382;    0.074961;    0.111299;    0.080943;    0.025076;   -0.075671;   -0.078850;   -0.179432;   -0.097874;    0.040565;   -0.135328;   -0.011804;    0.054012;   -0.106774;    0.017041;   -0.005597;    0.109526;    0.021367;   -0.043696;   -0.101279;   -0.025363;    0.055289;    0.086444;    0.021276;   -0.024339;   -0.095331;   -0.041406;   -0.007001;   -0.178434;    0.049551;    0.003623;   -0.038769;    0.053266;    0.051177;    0.052636;    0.035158;    0.101637;    0.090103;   -0.031819;    0.082717;
 71;    0.058562;   -0.071683;   -0.085098;   -0.047949;    0.048151;   -0.033615;   -0.031056;    0.161859;    0.002164;   -0.044533;    0.102971;    0.026432;    0.011983;    0.088120;    0.082754;    0.031911;    0.004537;    0.051676;    0.032151;    0.056577;    0.019459;    0.042379;   -0.016726;   -0.022343;    0.049770;   -0.090250;    0.009506;   -0.185902;   -0.015328;    0.058292;   -0.113274;    0.121114;   -0.021249;   -0.017744;   -0.022330;    0.094952;   -0.136900;   -0.076737;   -0.010311;    0.080760;   -0.030120;    0.054283;    0.144510;   -0.070171;    0.026502;   -0.049317;   -0.170647;    0.150107;   -0.040190;   -0.095387;   -0.017505;    0.021490;    0.114342;    0.017605;    0.146854;   -0.030404;    0.121525;    0.070630;   -0.018374;    0.012602;   -0.022840;   -0.026049;   -0.042800;    0.025475;    0.018379;    0.001810;   -0.047664;   -0.081718;   -0.029632;   -0.023959;    0.054371;   -0.042635;    0.068108;    0.073697;   -0.081804;   -0.012678;    0.085620;    0.087279;    0.068422;   -0.086962;    0.032957;    0.076115;   -0.102915;    0.010414;   -0.186988;   -0.111906;    0.004489;    0.032366;   -0.073485;   -0.171555;    0.039795;   -0.113198;   -0.044915;   -0.072513;    0.011709;   -0.043025;   -0.009189;   -0.014720;   -0.029323;    0.022972;    0.133532;   -0.069440;   -0.014311;   -0.054578;    0.041457;   -0.060688;    0.010619;    0.060204;   -0.001076;   -0.089277;   -0.040659;   -0.044872;   -0.069333;    0.193496;    0.010274;   -0.108014;   -0.081349;    0.053550;   -0.058510;   -0.024761;    0.065915;    0.095715;    0.102529;    0.174838;   -0.085534;    0.078654;    0.062980;    0.055498;    0.021682;   -0.006745;   -0.033244;    0.062374;   -0.101405;    0.019611;    0.142283;   -0.040083;    0.085888;   -0.003533;    0.091613;    0.034664;    0.012757;   -0.055431;    0.060937;   -0.132304;   -0.124297;   -0.076141;    0.058487;   -0.043089;   -0.048611;   -0.069870;   -0.053091;   -0.074739;    0.059352;   -0.001655;   -0.069376;   -0.039456;    0.084225;    0.041286;   -0.051771;   -0.101340;    0.042182;    0.007491;   -0.106612;    0.188011;   -0.046353;    0.031388;   -0.035203;   -0.018355;   -0.021843;    0.026524;   -0.133241;    0.003079;    0.001957;   -0.018295;    0.105836;    0.122934;   -0.034791;   -0.068113;    0.032048;    0.039959;   -0.052925;
 72;   -0.050473;    0.059332;   -0.170638;    0.042760;   -0.017391;    0.050156;    0.010371;   -0.190275;   -0.120891;    0.117018;    0.063919;   -0.050809;    0.023218;   -0.100393;    0.046141;    0.103298;    0.083360;    0.123111;    0.094708;   -0.010751;   -0.045695;    0.054682;   -0.099910;   -0.001003;   -0.051827;    0.071563;   -0.029697;    0.035376;    0.095172;   -0.004704;   -0.025510;   -0.028948;   -0.026932;   -0.127431;   -0.096721;    0.115533;    0.010903;    0.022401;    0.060322;   -0.071908;   -0.003278;    0.093255;   -0.028224;   -0.100435;    0.020255;    0.055863;   -0.029832;   -0.090434;    0.017041;    0.069556;   -0.021532;    0.088569;   -0.043463;   -0.010495;    0.033847;    0.039432;    0.014405;   -0.033142;   -0.102236;    0.057087;    0.009724;    0.067606;   -0.081041;    0.025052;    0.058976;   -0.053461;    0.015446;   -0.026466;   -0.001127;    0.007131;    0.119492;   -0.027390;    0.021874;   -0.231136;   -0.076494;   -0.048773;   -0.146256;   -0.083045;   -0.021461;   -0.036618;    0.131312;   -0.074913;   -0.065110;    0.051365;    0.014625;    0.059716;    0.115210;    0.131174;   -0.009288;   -0.074516;    0.041780;    0.103031;   -0.057816;    0.163729;   -0.059777;    0.021065;    0.011518;    0.033585;    0.043956;    0.058229;    0.097983;   -0.027558;    0.016710;   -0.123271;    0.078114;   -0.115058;   -0.059248;   -0.103497;   -0.079412;    0.123019;   -0.060071;   -0.082493;    0.040592;    0.032383;   -0.081575;   -0.069013;   -0.093541;    0.009812;   -0.011975;   -0.001820;    0.145130;    0.068600;   -0.001516;   -0.125319;    0.094664;    0.028842;    0.058426;   -0.012673;   -0.037426;   -0.027342;   -0.018976;    0.099578;    0.025793;   -0.013876;    0.171259;    0.132120;   -0.002834;   -0.089395;   -0.020696;    0.057717;   -0.002011;    0.029212;   -0.020575;   -0.085091;    0.023736;   -0.048592;    0.077078;    0.150988;    0.024209;    0.047599;    0.005988;   -0.152317;   -0.016356;   -0.020131;    0.002899;    0.007447;    0.048511;   -0.003276;    0.172134;    0.020578;   -0.001391;   -0.001716;   -0.069453;   -0.070637;   -0.018226;   -0.046360;   -0.029898;    0.042259;    0.034423;   -0.072659;   -0.046058;   -0.083049;    0.065835;    0.099311;    0.003927;   -0.028896;   -0.068109;   -0.024334;   -0.113345;    0.175875;   -0.010455;
 73;   -0.019827;   -0.028352;   -0.103234;    0.027340;    0.059230;    0.022611;    0.054631;    0.075993;    0.082085;    0.164092;   -0.009441;   -0.081522;   -0.065913;   -0.095289;    0.049058;   -0.057599;    0.021729;    0.151043;    0.026976;   -0.000388;   -0.103853;    0.067453;   -0.113340;    0.007900;   -0.060516;   -0.027044;   -0.017117;   -0.036399;   -0.180812;    0.198803;   -0.024429;   -0.091964;    0.069112;   -0.041429;    0.125796;    0.113601;   -0.054609;    0.028333;   -0.064997;    0.079812;   -0.017441;    0.101004;    0.087884;   -0.001995;   -0.113989;    0.047298;    0.008329;    0.020302;    0.055862;   -0.014097;    0.015852;   -0.012502;   -0.116546;   -0.036427;   -0.015155;   -0.074569;    0.087285;    0.046428;    0.125956;   -0.004958;    0.095140;    0.081682;   -0.080899;    0.033074;   -0.026719;   -0.077131;    0.054988;    0.052578;    0.094126;    0.123099;   -0.039556;    0.153277;    0.036902;   -0.122420;   -0.195270;    0.102465;    0.005171;   -0.053576;   -0.059022;    0.000172;   -0.110274;    0.009112;    0.043897;   -0.011620;   -0.012713;    0.134099;    0.031254;   -0.194946;   -0.032830;   -0.092871;    0.186295;    0.035901;   -0.006047;   -0.011815;   -0.014196;    0.012673;    0.034240;   -0.015807;    0.023034;   -0.013365;   -0.130801;   -0.040788;   -0.075725;   -0.009184;    0.014738;   -0.088746;   -0.022791;    0.048960;   -0.088030;   -0.025793;   -0.050484;    0.057513;    0.007792;   -0.090712;   -0.038455;    0.066654;    0.047408;    0.031713;    0.038436;   -0.116571;   -0.045512;   -0.030121;    0.017138;   -0.028562;   -0.034416;   -0.124378;    0.054314;   -0.056564;    0.060618;    0.084179;   -0.092296;    0.046659;    0.038437;   -0.008871;    0.010204;   -0.123960;    0.022802;   -0.012789;   -0.041013;   -0.065844;   -0.069350;    0.017312;   -0.057452;    0.053897;   -0.092319;    0.063076;    0.117360;    0.026703;    0.051980;    0.023294;    0.005193;   -0.031413;    0.012110;    0.053009;   -0.091627;    0.007400;    0.017998;    0.084595;   -0.073832;   -0.028313;    0.003049;   -0.078764;   -0.043605;   -0.050204;    0.138961;    0.083452;   -0.001522;   -0.158399;   -0.003117;    0.161361;    0.078634;   -0.045880;   -0.091338;    0.021469;    0.008722;   -0.031208;    0.082474;   -0.144937;    0.074457;   -0.051904;   -0.037913;
 74;   -0.063451;   -0.052457;    0.124177;    0.000621;   -0.131888;   -0.068686;   -0.006852;   -0.065870;    0.128876;    0.143898;    0.066628;    0.107226;   -0.028669;   -0.033565;    0.007558;    0.081631;   -0.051985;    0.053032;   -0.049163;    0.170245;    0.126450;   -0.071626;   -0.040137;   -0.009852;    0.020733;    0.038084;    0.013800;   -0.135259;   -0.001905;   -0.006167;    0.005197;    0.088921;    0.060195;   -0.149356;    0.034411;   -0.075302;   -0.149915;    0.058044;    0.000602;   -0.109722;   -0.101097;    0.073766;    0.025295;    0.113448;   -0.028923;    0.062726;    0.040966;   -0.049898;   -0.009295;   -0.056075;   -0.042216;    0.008360;   -0.046154;   -0.066812;   -0.020023;    0.038839;   -0.042350;   -0.057368;   -0.074497;   -0.079113;   -0.039663;    0.032613;    0.070542;   -0.024304;    0.038242;    0.055035;   -0.005587;   -0.093073;   -0.003575;    0.001849;   -0.049669;   -0.064334;   -0.047885;   -0.065982;   -0.002722;    0.100098;   -0.085235;   -0.009640;   -0.000098;   -0.022205;    0.070554;    0.043526;    0.021042;   -0.145847;   -0.060458;    0.017573;   -0.001600;    0.004066;    0.116905;    0.025612;    0.147696;   -0.105147;    0.117016;   -0.121694;    0.023830;   -0.002446;    0.022804;    0.146838;   -0.143773;    0.059205;   -0.031204;   -0.071724;   -0.019716;   -0.047741;    0.065270;    0.061707;    0.059696;   -0.031510;   -0.025171;   -0.021990;    0.014938;    0.008918;    0.002419;    0.062611;    0.034337;   -0.086642;   -0.181365;   -0.126630;   -0.065098;   -0.027997;   -0.149374;    0.025548;   -0.010827;    0.049692;    0.039964;    0.001176;   -0.130748;   -0.042146;    0.034948;    0.049630;    0.066042;   -0.058716;    0.107540;   -0.178121;   -0.092583;   -0.081735;   -0.001743;    0.104095;   -0.045077;    0.065327;    0.021914;   -0.032685;    0.080542;   -0.003394;    0.136802;    0.140559;   -0.009729;    0.208007;    0.012792;    0.053250;   -0.046108;   -0.064694;   -0.004300;    0.141614;   -0.091154;   -0.147541;   -0.004402;    0.009603;    0.084770;   -0.053748;    0.076643;    0.014023;   -0.086567;   -0.007656;    0.034827;   -0.066991;   -0.010391;    0.065591;   -0.049350;    0.075959;   -0.025129;    0.008085;    0.010249;    0.094504;    0.130555;   -0.055440;    0.056766;    0.059615;    0.014014;    0.000418;   -0.059386;
 75;    0.234860;    0.059566;   -0.065568;   -0.015721;   -0.098147;    0.011593;    0.136822;   -0.052109;    0.082102;    0.026625;    0.008393;   -0.016666;    0.100490;   -0.180483;   -0.088996;   -0.091853;    0.007061;   -0.014388;    0.147656;    0.055154;   -0.177611;    0.101481;    0.107700;   -0.049706;    0.143703;    0.112533;    0.030981;   -0.023260;   -0.008569;   -0.013460;   -0.100242;   -0.017661;   -0.012439;   -0.035239;   -0.100940;   -0.107817;   -0.088597;    0.023555;    0.060130;    0.070379;   -0.045913;   -0.132116;   -0.039175;    0.027318;    0.062557;    0.006005;    0.007955;    0.002628;    0.002713;   -0.033301;    0.096727;    0.015140;    0.101180;    0.138668;    0.146370;   -0.078578;    0.044368;    0.050441;   -0.021129;   -0.020865;    0.004815;    0.015220;   -0.043229;    0.007986;   -0.034085;    0.140703;   -0.034871;   -0.050660;   -0.015447;   -0.088847;   -0.017493;    0.027018;   -0.056524;    0.015441;    0.019820;    0.068361;    0.013391;   -0.011847;   -0.024837;    0.112342;   -0.093707;   -0.049033;    0.103346;    0.044015;   -0.011552;   -0.116362;   -0.095390;   -0.007015;    0.034921;   -0.052222;    0.013778;    0.125404;   -0.003845;    0.094698;    0.020896;    0.077657;   -0.023043;    0.052725;   -0.063238;    0.008411;   -0.178223;   -0.036106;   -0.006617;    0.053830;    0.004684;   -0.005826;    0.022859;   -0.083505;   -0.086268;    0.062252;    0.110312;    0.055770;    0.034749;   -0.008685;    0.064123;   -0.024570;    0.001337;   -0.078311;   -0.017817;   -0.005684;   -0.108452;    0.103106;    0.074137;    0.039854;    0.047984;    0.010613;    0.248686;   -0.009024;   -0.092494;    0.067727;   -0.038493;   -0.010295;    0.009816;   -0.007056;   -0.006990;    0.015252;   -0.152158;   -0.080571;    0.105473;   -0.069523;    0.098356;   -0.113592;   -0.193093;   -0.043631;    0.010104;    0.017289;   -0.056415;   -0.027391;   -0.032270;    0.130460;   -0.045339;   -0.042014;   -0.093402;    0.004590;   -0.011687;   -0.104188;    0.009462;   -0.036775;    0.083509;   -0.079852;    0.008852;   -0.029257;   -0.064304;    0.019520;    0.106114;    0.036779;   -0.041405;    0.020916;   -0.034082;    0.055934;   -0.077026;   -0.026306;   -0.082448;    0.021150;    0.030463;    0.071417;   -0.059749;    0.071663;   -0.066232;   -0.082717;    0.039071;
 76;    0.001676;   -0.130976;    0.005389;    0.074634;   -0.031511;   -0.065210;   -0.094340;   -0.079683;   -0.158798;    0.103159;    0.125898;    0.005911;    0.029670;    0.107096;    0.019729;   -0.079095;    0.058676;    0.093459;    0.027453;    0.035782;   -0.009936;    0.007444;   -0.059435;    0.021594;   -0.003984;   -0.013779;    0.063345;   -0.002867;    0.036984;   -0.030609;    0.017440;   -0.008569;   -0.035440;    0.109673;   -0.025828;   -0.021421;   -0.156954;    0.055448;    0.003204;   -0.126293;   -0.059648;    0.099746;    0.009983;   -0.097390;   -0.091678;    0.052173;   -0.011728;   -0.087670;    0.046204;    0.113338;   -0.035322;   -0.015391;    0.051324;   -0.070439;    0.043592;   -0.017383;    0.088734;   -0.072260;    0.164788;   -0.120171;    0.083798;    0.101484;    0.007910;    0.052405;   -0.048870;    0.046127;    0.035751;   -0.102706;   -0.055382;   -0.014712;   -0.163820;    0.100517;   -0.128342;    0.042167;    0.107939;   -0.097960;    0.019497;    0.008966;   -0.093573;   -0.064726;   -0.094822;    0.000736;   -0.053066;   -0.022879;   -0.059828;   -0.098288;   -0.068931;    0.095206;   -0.032171;    0.045643;   -0.081323;   -0.043278;   -0.000790;    0.018767;    0.029949;    0.007081;   -0.048081;    0.018189;    0.068618;   -0.145145;   -0.001900;   -0.081831;    0.037921;   -0.016240;   -0.008133;    0.017284;   -0.082481;   -0.003556;   -0.043931;    0.059141;    0.143863;    0.165308;   -0.071048;    0.040687;    0.137108;   -0.030486;   -0.009178;   -0.008219;    0.077932;    0.144949;    0.191913;    0.046459;   -0.002484;   -0.029832;   -0.053411;   -0.021936;    0.091636;   -0.022886;    0.026975;   -0.020786;    0.058023;    0.044116;    0.000499;    0.123337;    0.041253;   -0.017637;    0.012883;   -0.114966;    0.094747;    0.003128;   -0.108976;    0.033917;    0.033959;    0.096661;    0.031180;   -0.060261;   -0.041179;   -0.041862;    0.037306;    0.137788;   -0.019769;   -0.042605;    0.116914;    0.050196;    0.018765;   -0.047139;   -0.065977;   -0.079662;   -0.024590;    0.124455;    0.050234;   -0.023161;   -0.091406;    0.000228;   -0.021031;    0.021167;    0.053949;   -0.032306;   -0.163176;    0.042990;    0.118653;   -0.093346;   -0.006373;   -0.014856;    0.048390;   -0.122451;    0.199118;    0.101197;    0.038216;   -0.065312;   -0.089401;
 77;   -0.061500;    0.008244;    0.067029;   -0.027242;   -0.176225;   -0.014660;   -0.053152;   -0.077776;   -0.041009;   -0.008293;   -0.087982;   -0.065833;    0.044726;    0.117019;    0.039936;    0.015176;   -0.036653;    0.017651;   -0.074023;    0.075573;    0.064944;   -0.022765;    0.021209;   -0.234377;    0.048337;    0.031113;    0.075377;   -0.112473;   -0.005810;   -0.010471;   -0.005659;    0.076298;    0.050032;    0.098976;   -0.047292;   -0.025879;    0.190003;   -0.045360;    0.024444;   -0.049369;    0.040959;    0.034624;   -0.080595;    0.057603;    0.019450;    0.079991;   -0.021382;    0.044070;    0.126069;   -0.037238;   -0.019076;   -0.067480;   -0.089781;    0.061245;   -0.086914;    0.154250;    0.036817;    0.079847;    0.045347;    0.020622;   -0.026888;   -0.015333;   -0.124944;    0.017317;    0.073916;   -0.010066;    0.050727;    0.131358;   -0.134053;    0.041707;   -0.002100;    0.191402;    0.068866;    0.057415;   -0.160440;   -0.147125;    0.095101;    0.041762;   -0.014819;    0.043374;   -0.042964;   -0.011900;    0.052249;    0.023100;   -0.079222;   -0.075587;    0.069591;   -0.055714;    0.043908;   -0.116680;    0.086368;   -0.020187;   -0.038803;   -0.056077;    0.045260;    0.048470;    0.013298;   -0.055288;    0.025383;   -0.093710;    0.024904;    0.047694;    0.079674;   -0.031756;    0.019276;   -0.041068;    0.097381;   -0.055394;   -0.089339;   -0.036760;    0.033247;    0.124488;   -0.036458;    0.025210;    0.045607;   -0.040913;    0.002520;    0.103321;   -0.012924;   -0.006118;   -0.088531;    0.107091;    0.084678;   -0.186561;    0.223553;    0.048914;   -0.033912;   -0.011376;   -0.152034;    0.014322;    0.075852;    0.007275;    0.040292;    0.106989;    0.047649;   -0.037496;    0.119404;   -0.078977;   -0.045780;   -0.059472;    0.012081;   -0.143791;    0.085581;    0.029675;    0.031151;    0.024066;    0.098505;   -0.036024;    0.020503;   -0.031906;   -0.069254;    0.015354;    0.060684;    0.060834;   -0.113450;   -0.048724;   -0.043798;    0.013807;    0.057137;   -0.007219;   -0.087942;    0.030797;   -0.079998;   -0.065445;   -0.030696;    0.073801;    0.028764;    0.002871;    0.025775;    0.037735;    0.059568;    0.079931;   -0.029630;    0.012683;   -0.044798;    0.070067;   -0.080123;    0.115075;   -0.166987;   -0.036536;    0.043370;
 78;   -0.014879;   -0.084361;   -0.034576;    0.046941;    0.060663;   -0.099886;    0.131148;   -0.079846;   -0.000205;   -0.073822;   -0.029704;   -0.030389;    0.017545;    0.138906;    0.026691;   -0.057252;    0.132391;   -0.012580;   -0.145401;    0.000422;    0.073063;   -0.015571;   -0.165241;    0.133719;   -0.026576;    0.062293;    0.067839;   -0.006477;    0.024534;    0.009546;    0.000345;   -0.099353;    0.074213;   -0.123643;    0.050804;    0.009069;   -0.044728;    0.066792;    0.032353;   -0.065592;    0.024104;    0.012504;    0.048302;   -0.072648;   -0.103489;    0.020288;    0.023272;    0.015939;   -0.076351;    0.097610;    0.071309;    0.082743;   -0.003166;    0.054651;    0.085236;   -0.008623;    0.104042;   -0.048775;    0.006117;    0.047607;   -0.063520;   -0.091914;   -0.056339;   -0.005695;    0.035410;   -0.054978;    0.070888;    0.171519;    0.013071;   -0.016533;   -0.039404;   -0.095182;   -0.054523;    0.020729;   -0.042642;    0.057887;   -0.049372;    0.003873;    0.106502;   -0.033862;    0.000848;    0.093480;   -0.027157;   -0.068931;   -0.007660;   -0.109160;    0.139673;   -0.029793;    0.056435;    0.084436;    0.003278;    0.119557;   -0.035501;   -0.003377;    0.044755;    0.084142;   -0.064167;    0.032512;   -0.147913;   -0.030081;    0.036150;    0.063541;    0.070751;    0.058244;   -0.120436;   -0.097600;   -0.029193;   -0.013992;    0.020511;    0.034254;   -0.076308;   -0.046325;   -0.068974;    0.061898;   -0.090578;    0.038033;    0.106025;   -0.030593;   -0.073440;    0.077106;   -0.096976;    0.092254;   -0.022109;    0.055687;   -0.002734;    0.021108;   -0.042223;   -0.041053;   -0.046976;   -0.001581;   -0.079155;    0.013664;   -0.134588;    0.072946;   -0.020720;   -0.075372;   -0.010778;   -0.040393;    0.121160;    0.051087;    0.195574;    0.004917;    0.022412;   -0.015567;    0.124579;   -0.038084;   -0.159630;   -0.058152;    0.017501;    0.116695;    0.005304;    0.071081;   -0.082058;   -0.002186;   -0.132589;    0.037439;   -0.165267;    0.118492;    0.066183;   -0.039194;   -0.182467;    0.127819;   -0.017141;    0.005435;    0.038224;   -0.006360;    0.090226;   -0.055877;   -0.041402;    0.059368;    0.088311;   -0.038915;    0.041641;    0.013354;    0.055545;    0.081087;    0.074819;   -0.135679;   -0.191582;   -0.062319;   -0.039028;
 79;   -0.092079;    0.073261;    0.029104;    0.036385;    0.094338;   -0.095094;    0.001823;    0.092751;    0.091147;    0.001346;   -0.153069;   -0.059538;   -0.060568;   -0.067339;    0.129409;    0.061600;    0.033019;    0.020707;    0.052623;    0.021229;   -0.051648;   -0.164019;   -0.033230;    0.025139;    0.033109;    0.048668;   -0.107446;    0.031165;   -0.051835;    0.026168;    0.011832;    0.000201;   -0.004160;    0.069218;    0.054235;    0.091068;    0.042428;   -0.051197;   -0.194809;    0.049339;   -0.130984;   -0.011390;    0.012549;    0.096737;   -0.036944;   -0.024942;   -0.030961;    0.132916;   -0.051838;    0.026526;   -0.113307;    0.142670;    0.087753;    0.042612;   -0.042316;    0.038801;    0.084672;    0.029651;   -0.112495;   -0.055286;   -0.083504;   -0.114844;    0.061721;    0.056884;    0.091692;    0.031641;   -0.089755;    0.000050;   -0.072801;   -0.098927;   -0.033834;    0.068634;    0.027573;   -0.059886;   -0.027058;   -0.036335;   -0.020963;   -0.039513;   -0.092535;    0.043342;   -0.006852;   -0.120391;   -0.019902;   -0.115169;   -0.085871;    0.011329;   -0.007486;    0.103863;   -0.118962;    0.010158;   -0.087366;    0.008364;   -0.055413;    0.026533;    0.118086;   -0.019876;    0.084688;    0.039369;   -0.009878;    0.009442;   -0.101136;    0.031391;   -0.011287;    0.100543;    0.058550;    0.046958;    0.144929;   -0.102515;    0.104528;    0.081151;   -0.168605;    0.104944;   -0.051138;   -0.138888;   -0.081597;    0.050169;    0.032063;    0.092750;    0.048038;    0.010070;    0.079726;    0.073043;   -0.022053;   -0.025973;   -0.067354;   -0.066765;    0.169590;   -0.108949;   -0.070883;    0.008013;    0.043020;   -0.024831;    0.026278;   -0.115299;   -0.017805;    0.022573;    0.019998;    0.134429;    0.096304;   -0.000632;    0.000916;   -0.006463;    0.105922;    0.046564;   -0.023820;    0.054801;   -0.012287;   -0.107328;    0.004342;    0.081180;   -0.063692;   -0.079239;    0.005934;    0.058764;    0.072234;   -0.046156;    0.025757;    0.118203;    0.156059;    0.047767;    0.014256;    0.085628;   -0.065941;   -0.056794;   -0.109687;    0.000888;   -0.051741;   -0.044290;   -0.137814;   -0.069930;    0.011112;   -0.069501;    0.129914;   -0.063118;    0.030790;    0.072557;    0.088014;    0.077340;   -0.063628;   -0.041467;   -0.017206;
 80;    0.051524;    0.000583;    0.044223;   -0.126761;   -0.105054;   -0.068162;    0.254937;    0.070262;    0.005448;   -0.132898;   -0.080603;   -0.067033;   -0.052412;    0.024897;    0.043556;    0.118004;   -0.168773;    0.055644;    0.001001;   -0.040150;    0.036727;   -0.021091;    0.011364;   -0.025109;    0.023611;    0.016755;    0.029643;    0.106596;   -0.134215;    0.126464;    0.025909;   -0.077696;    0.082136;    0.042163;   -0.164154;    0.010025;    0.153403;   -0.018622;   -0.106936;   -0.132801;   -0.098523;    0.085210;    0.043985;   -0.091598;   -0.006302;   -0.101145;    0.113734;   -0.075051;   -0.030081;   -0.020545;    0.015242;   -0.038293;    0.034258;   -0.034025;    0.043406;   -0.026461;    0.101271;   -0.048970;    0.003965;   -0.114569;   -0.039697;    0.063957;    0.056029;    0.031620;    0.046788;   -0.111751;    0.098641;   -0.011810;   -0.050363;    0.141609;   -0.022322;   -0.128190;    0.049659;   -0.134457;    0.008956;   -0.057656;   -0.047822;    0.022823;   -0.048244;    0.017182;    0.234740;    0.058045;    0.038010;    0.070935;   -0.037451;   -0.082901;   -0.018859;   -0.051105;   -0.054031;   -0.029018;   -0.131562;   -0.037199;    0.073220;    0.062322;   -0.039188;   -0.054056;   -0.066335;    0.104542;   -0.001808;   -0.113027;   -0.016226;   -0.037110;    0.073222;   -0.074235;    0.002497;    0.148089;   -0.017706;    0.004112;   -0.037622;    0.052951;    0.013188;    0.030423;   -0.001042;    0.001768;   -0.048364;   -0.005678;    0.033814;   -0.068228;   -0.028299;    0.051731;    0.023023;   -0.038046;    0.046348;    0.199229;    0.057072;   -0.108599;    0.061665;   -0.011181;   -0.041930;    0.015381;    0.153841;    0.073974;    0.064101;    0.085506;    0.024222;   -0.021519;    0.049170;    0.018195;    0.032219;   -0.076284;    0.010893;   -0.009047;   -0.089883;   -0.086054;   -0.125442;    0.071165;   -0.025434;    0.109350;   -0.017556;   -0.038650;   -0.093063;    0.080184;   -0.081072;   -0.014838;   -0.004435;    0.032481;    0.037994;   -0.043600;   -0.023433;    0.023050;   -0.041579;   -0.015969;    0.013638;    0.086884;    0.063687;    0.010578;   -0.014069;   -0.045133;    0.052830;    0.149732;    0.110543;   -0.014118;    0.131378;   -0.044047;   -0.012582;   -0.004567;   -0.039744;    0.087013;   -0.004828;    0.039940;   -0.065344;
 81;    0.016738;   -0.059470;   -0.041404;   -0.092337;   -0.027579;   -0.004897;   -0.088973;   -0.038752;   -0.001898;   -0.181882;   -0.024868;   -0.000969;   -0.097993;    0.029376;    0.036202;    0.045856;    0.029649;   -0.003870;   -0.075944;    0.057366;    0.093534;   -0.019925;   -0.021959;   -0.076721;   -0.095611;   -0.012755;    0.110187;    0.045501;   -0.163054;    0.079451;   -0.095367;   -0.003381;   -0.027912;    0.133064;    0.046254;   -0.026879;    0.038968;    0.185219;    0.126239;   -0.014146;    0.100560;    0.049077;    0.058670;    0.019242;    0.128420;    0.136888;   -0.061150;   -0.054552;    0.005717;    0.042532;   -0.050966;    0.029616;    0.016872;   -0.058625;    0.018707;   -0.029073;    0.028637;    0.015661;    0.103192;   -0.018376;    0.037707;   -0.090374;   -0.030623;    0.013927;    0.065943;   -0.055304;   -0.221969;   -0.170684;    0.060965;   -0.076402;    0.031826;   -0.079256;   -0.103565;   -0.085267;   -0.033228;   -0.003857;    0.011759;    0.065801;    0.215049;   -0.042056;   -0.015574;   -0.122293;    0.051768;   -0.079620;   -0.006447;    0.064823;   -0.039181;   -0.045385;   -0.052149;   -0.068327;   -0.002581;    0.066123;    0.041619;   -0.000779;   -0.020019;    0.139834;    0.059369;    0.076625;    0.096217;   -0.036935;   -0.039276;    0.134590;   -0.010255;   -0.007213;    0.033419;   -0.036042;    0.045379;    0.155507;   -0.014140;    0.133594;   -0.063142;    0.080717;    0.067284;    0.001848;   -0.028301;    0.082171;   -0.092592;    0.103761;    0.015752;    0.082703;   -0.038914;   -0.024883;   -0.089491;   -0.130916;    0.000812;    0.038004;    0.015863;    0.066090;   -0.046099;    0.104131;    0.051752;    0.090431;   -0.009266;   -0.032588;   -0.014962;   -0.010458;   -0.044912;    0.018756;   -0.031825;    0.090604;    0.026532;    0.004534;   -0.173550;    0.073019;   -0.000408;    0.058104;   -0.057258;    0.015481;   -0.092059;    0.047783;   -0.065913;   -0.099298;   -0.113439;    0.027915;    0.102002;    0.032688;    0.099619;   -0.031973;   -0.065640;    0.064561;   -0.076857;    0.036484;   -0.068009;    0.235686;   -0.047101;   -0.086312;   -0.014283;    0.020049;    0.042229;    0.034851;   -0.053174;    0.076524;    0.003689;    0.040333;    0.023121;   -0.052014;    0.043448;   -0.018152;   -0.041958;   -0.126694;   -0.012917;
 82;    0.011339;    0.019867;   -0.027748;    0.049307;   -0.014784;    0.090037;    0.148914;   -0.017326;   -0.091613;    0.052656;    0.076682;   -0.024555;   -0.115813;   -0.016147;   -0.023790;    0.017724;   -0.070693;   -0.030755;    0.005504;    0.000304;    0.037105;    0.041040;   -0.079815;   -0.073546;    0.038109;   -0.012955;   -0.051788;    0.002409;   -0.040909;   -0.015780;    0.096762;   -0.023101;    0.049139;    0.100865;    0.015697;   -0.017200;    0.154370;   -0.133689;   -0.035059;    0.028267;   -0.053383;   -0.062471;   -0.026352;   -0.008820;   -0.056963;    0.007829;   -0.041705;   -0.022655;   -0.024250;   -0.128120;    0.138716;   -0.064066;    0.089251;    0.086772;    0.050756;    0.052807;   -0.035006;   -0.019697;    0.049874;    0.113087;   -0.034415;    0.150364;   -0.056209;   -0.089218;    0.122471;   -0.010542;   -0.138349;   -0.019201;    0.118761;   -0.044965;   -0.080704;   -0.035963;   -0.099304;    0.097131;    0.027909;    0.026286;   -0.079284;    0.081341;    0.021898;    0.048295;   -0.007694;    0.067583;   -0.076404;   -0.032169;    0.028736;    0.052262;    0.096263;   -0.039292;    0.075718;    0.043875;   -0.058523;   -0.074977;    0.008844;   -0.041403;   -0.207647;    0.034640;   -0.114073;   -0.050811;    0.011519;    0.014255;   -0.115478;    0.028507;    0.095790;   -0.050368;    0.025377;    0.057630;    0.070785;   -0.079689;   -0.158901;   -0.040218;   -0.111180;   -0.173797;   -0.019757;    0.055964;   -0.095739;   -0.074016;    0.072659;    0.023707;    0.067853;    0.021836;   -0.036972;   -0.052666;   -0.132478;   -0.184118;   -0.056599;    0.101465;    0.108716;    0.046828;   -0.033038;    0.084319;    0.047336;    0.004936;   -0.032641;   -0.036857;    0.043531;    0.099098;    0.002995;    0.040301;    0.062338;    0.040481;   -0.066908;    0.093655;    0.075711;    0.062827;    0.009446;   -0.015112;    0.166030;   -0.038163;   -0.021212;    0.075835;    0.015305;    0.059165;   -0.054842;    0.094733;   -0.057626;   -0.151588;   -0.049559;   -0.011183;   -0.048850;   -0.076336;    0.113495;    0.085970;   -0.127775;    0.123626;    0.024728;    0.026575;    0.001781;    0.088080;    0.017495;   -0.051892;    0.115559;   -0.108465;    0.052153;   -0.156277;    0.135731;   -0.034465;    0.071756;   -0.045661;    0.045170;   -0.052287;   -0.006343;
 83;    0.054639;   -0.058827;   -0.125780;   -0.042104;   -0.048901;   -0.152132;   -0.030589;    0.037934;   -0.002605;   -0.055787;    0.136021;    0.119993;    0.032358;    0.042314;   -0.038456;   -0.030781;   -0.003779;   -0.069897;   -0.009880;   -0.128353;    0.071051;   -0.125405;    0.038231;   -0.067410;    0.101446;   -0.018632;   -0.015415;   -0.022629;    0.089959;    0.042277;    0.031012;    0.052088;   -0.100449;   -0.026205;   -0.019126;    0.064960;    0.148592;    0.043732;    0.030962;   -0.212263;    0.135637;   -0.083071;    0.077341;   -0.005344;    0.006385;    0.030441;    0.049782;    0.001376;    0.030779;    0.054445;   -0.149742;    0.086111;   -0.035697;   -0.007641;   -0.061992;   -0.041115;   -0.144002;   -0.103123;   -0.134041;   -0.098144;   -0.012569;    0.078128;   -0.008551;   -0.018297;    0.023284;   -0.018285;    0.032968;   -0.046137;    0.047512;   -0.112270;   -0.095078;    0.040063;    0.032901;   -0.051089;   -0.120948;    0.086307;    0.004400;    0.095653;   -0.113848;   -0.003394;   -0.132123;    0.150383;    0.010916;   -0.096771;    0.090492;    0.129638;   -0.127668;   -0.099008;   -0.055042;   -0.107526;   -0.011365;    0.014421;   -0.060144;    0.133003;    0.079988;   -0.047591;    0.103217;   -0.117365;   -0.102523;   -0.055647;   -0.071408;   -0.063259;    0.074032;   -0.008168;   -0.022239;   -0.059102;    0.056684;    0.113069;   -0.055342;    0.094050;    0.047425;   -0.123830;   -0.060361;    0.004132;   -0.055058;   -0.038070;   -0.018226;    0.079511;   -0.020431;    0.007531;   -0.047152;   -0.026756;    0.124801;   -0.033731;    0.024914;   -0.069980;    0.090947;    0.084494;    0.090744;    0.043539;    0.109532;   -0.117044;   -0.044137;   -0.037589;    0.081289;    0.042856;    0.102024;    0.060631;    0.142297;    0.058538;    0.113195;    0.062203;   -0.031481;   -0.089303;   -0.034242;    0.003056;    0.069265;   -0.003133;    0.094534;    0.113252;    0.030790;    0.048608;    0.040742;    0.011073;   -0.053351;    0.043604;    0.020893;    0.038277;    0.009704;    0.060607;    0.001439;   -0.015852;    0.125635;    0.008226;    0.065222;    0.031161;    0.013510;   -0.001141;    0.007605;   -0.084684;    0.029804;   -0.085507;   -0.007088;    0.045061;    0.090726;   -0.000248;   -0.086392;    0.021382;    0.042313;   -0.117434;   -0.032577;
 84;    0.104584;   -0.074557;   -0.094968;    0.166664;   -0.131253;   -0.097820;   -0.080579;    0.032801;    0.043699;    0.093830;   -0.096358;    0.146256;   -0.029707;    0.035523;    0.086150;   -0.136545;   -0.015034;   -0.012192;    0.009632;   -0.037458;   -0.021968;   -0.206394;   -0.059999;    0.078894;   -0.055900;    0.005410;   -0.050322;   -0.030730;    0.023950;   -0.043305;    0.060001;   -0.029768;    0.120640;    0.054128;   -0.000570;    0.018215;    0.029743;    0.228306;   -0.069501;    0.077369;    0.033397;   -0.045456;    0.060366;    0.014141;    0.154705;    0.004812;   -0.082139;    0.047992;   -0.071825;   -0.141218;    0.077068;   -0.001720;   -0.021539;   -0.067922;    0.033697;   -0.108563;   -0.000324;    0.044036;    0.039151;   -0.117036;   -0.008870;   -0.077118;   -0.078949;   -0.072950;    0.059369;   -0.019361;   -0.061657;    0.040244;   -0.093611;    0.022138;   -0.053044;    0.081249;    0.000502;   -0.049014;    0.000356;    0.001447;   -0.056798;    0.012290;    0.115369;   -0.014922;    0.016212;    0.075299;    0.051957;    0.008944;   -0.013672;    0.070862;    0.054284;    0.028473;    0.002023;    0.103458;    0.093203;   -0.079130;    0.069067;    0.027716;   -0.069509;    0.039250;   -0.001329;    0.043857;    0.076386;    0.048507;   -0.070441;   -0.180462;    0.024958;   -0.072736;    0.014114;    0.080435;    0.075000;   -0.095274;    0.011942;   -0.045773;    0.002991;    0.090280;    0.011543;    0.039470;   -0.086940;   -0.010385;    0.022813;   -0.050007;   -0.010230;    0.148172;    0.054521;   -0.103353;    0.024490;   -0.112511;    0.084011;   -0.001287;    0.017597;    0.102272;   -0.083080;   -0.016327;    0.044860;    0.044052;   -0.043822;    0.026114;    0.023141;   -0.090544;    0.060819;   -0.067491;    0.027406;   -0.038015;    0.032588;    0.023611;   -0.007897;   -0.033503;   -0.067547;   -0.037162;   -0.088201;    0.014336;    0.092070;   -0.013128;    0.132227;    0.079209;   -0.107663;   -0.024459;   -0.004245;    0.176240;   -0.097000;   -0.154016;   -0.018968;   -0.017067;    0.158714;    0.052657;   -0.010741;   -0.065323;    0.034061;    0.060290;   -0.080676;   -0.077336;   -0.124713;   -0.029377;   -0.164244;   -0.002653;    0.045705;   -0.028449;    0.025478;    0.027122;   -0.116582;   -0.020913;   -0.006997;    0.140661;    0.107756;
 85;   -0.080557;   -0.095360;   -0.000949;    0.112544;    0.071236;    0.162683;   -0.081596;   -0.077229;   -0.035370;   -0.039078;    0.080393;   -0.073967;    0.041832;   -0.033477;    0.213774;   -0.031578;    0.008453;   -0.060997;    0.046356;   -0.079818;   -0.120762;   -0.020592;   -0.004270;   -0.127697;   -0.025000;   -0.025304;    0.126618;    0.087934;    0.024712;    0.068598;   -0.046245;   -0.029023;    0.056848;   -0.001344;    0.006818;    0.017710;    0.099023;   -0.107858;   -0.048920;   -0.033330;   -0.056292;    0.074387;   -0.001840;   -0.105996;   -0.080958;   -0.015989;    0.040420;    0.054008;   -0.009039;   -0.019739;   -0.010505;   -0.006587;   -0.044662;   -0.002987;   -0.006603;   -0.133953;    0.051870;   -0.058781;    0.033725;    0.036477;    0.025359;   -0.152383;    0.052168;    0.144936;    0.086127;    0.049619;   -0.131793;    0.147437;   -0.010256;   -0.116729;    0.018463;    0.011884;   -0.116506;    0.091087;    0.036363;    0.072371;    0.045557;   -0.041440;   -0.021885;    0.031165;   -0.001881;    0.046207;    0.052793;   -0.065802;    0.042633;    0.130996;   -0.127644;   -0.077002;   -0.009083;   -0.013415;   -0.010608;   -0.092155;   -0.089025;   -0.099543;    0.004251;   -0.044556;   -0.076814;    0.013680;   -0.135315;    0.037045;    0.017699;   -0.043516;    0.051014;   -0.029786;   -0.059476;    0.092507;   -0.001161;   -0.002446;   -0.046738;    0.096391;   -0.071637;    0.045585;    0.003187;   -0.028665;    0.037461;   -0.155065;    0.035076;    0.095646;   -0.108022;    0.032905;    0.087842;    0.001121;    0.071615;    0.052489;   -0.025443;   -0.028671;   -0.077108;   -0.016903;    0.131006;    0.136017;    0.076565;    0.073315;    0.121073;    0.036114;   -0.058554;    0.034627;    0.046129;   -0.037107;    0.078110;    0.021744;    0.057260;    0.015296;   -0.244046;    0.042560;    0.035524;    0.034266;   -0.126592;    0.067073;   -0.025560;   -0.044409;    0.036436;   -0.009476;    0.127284;    0.066449;   -0.069988;    0.010779;   -0.072912;   -0.012326;    0.029751;   -0.103120;    0.046925;    0.034490;   -0.036013;   -0.070935;   -0.010772;   -0.079366;   -0.137828;    0.173243;    0.075867;    0.030765;   -0.044367;    0.058512;   -0.116241;   -0.043943;    0.010377;    0.026109;   -0.019546;    0.017385;   -0.050809;    0.149888;    0.086026;
 86;   -0.047868;    0.095088;    0.006540;   -0.042597;   -0.005886;    0.029754;    0.055447;    0.095334;    0.006093;    0.000401;    0.114630;   -0.029177;    0.015406;   -0.044251;    0.002895;    0.063243;    0.120535;    0.039971;    0.153007;   -0.017429;    0.071479;   -0.000112;   -0.072947;    0.005915;   -0.142854;   -0.000897;    0.010547;   -0.065571;    0.166227;   -0.139883;   -0.081808;   -0.116781;   -0.033197;   -0.027211;    0.007342;    0.084486;    0.062061;   -0.016279;   -0.131832;    0.046285;    0.041501;    0.063349;    0.017232;    0.074925;    0.138308;    0.014393;    0.086152;   -0.037132;    0.042626;    0.173439;    0.083578;   -0.172057;    0.160613;    0.093391;    0.070381;   -0.177754;   -0.078363;    0.043900;    0.066915;   -0.087877;   -0.019960;   -0.061605;   -0.040244;   -0.088186;   -0.038590;    0.027785;    0.009184;    0.006361;   -0.004244;    0.059330;    0.149408;   -0.102038;   -0.009409;    0.093622;   -0.071706;   -0.074612;   -0.056990;    0.061449;   -0.019718;   -0.004067;   -0.048332;    0.004984;   -0.062746;   -0.025689;   -0.133900;   -0.076222;    0.069160;   -0.012807;    0.051488;   -0.028086;    0.070941;    0.026553;   -0.061540;   -0.020991;    0.038523;   -0.053941;    0.030544;    0.023366;   -0.131882;    0.030840;   -0.040760;   -0.023406;   -0.028081;   -0.078451;   -0.047034;   -0.028969;   -0.035898;    0.089999;   -0.126647;   -0.035032;   -0.021576;   -0.051279;   -0.015042;   -0.039006;   -0.055001;    0.090511;    0.013674;    0.064093;   -0.020846;    0.050151;    0.017172;   -0.049149;    0.083648;   -0.042310;    0.035931;   -0.098479;    0.101217;   -0.025506;    0.001433;    0.042581;    0.157469;   -0.010381;    0.106748;   -0.193987;   -0.207462;    0.044860;    0.117748;   -0.116753;   -0.035791;   -0.085791;   -0.049015;    0.012338;    0.052652;    0.099252;   -0.016674;   -0.071051;   -0.072296;    0.074366;   -0.058068;    0.022419;   -0.069086;   -0.050209;   -0.033732;   -0.010671;   -0.124538;    0.024477;   -0.119227;   -0.037140;   -0.056820;    0.113529;    0.027809;    0.129302;    0.114102;    0.026938;   -0.099527;    0.050175;    0.053997;   -0.024951;    0.023631;   -0.006937;   -0.095156;    0.067980;   -0.036013;   -0.025652;   -0.043225;   -0.055856;    0.033668;    0.074346;    0.016083;   -0.054005;   -0.061728;
 87;   -0.058459;    0.019481;    0.170481;   -0.059417;    0.005229;   -0.096899;   -0.015823;   -0.008142;    0.033318;   -0.021382;    0.030343;    0.079116;    0.016716;   -0.140875;   -0.089038;   -0.081477;   -0.013153;   -0.025558;    0.020570;   -0.051900;   -0.021206;    0.028444;   -0.063056;    0.057261;   -0.024090;    0.069838;    0.033378;    0.046017;    0.052479;   -0.163909;    0.067204;    0.026849;   -0.034971;    0.033208;    0.021291;    0.024234;    0.185029;   -0.090485;   -0.105703;   -0.024820;   -0.040962;    0.064992;    0.027737;    0.021162;   -0.117642;    0.120916;   -0.036050;    0.097671;   -0.030342;   -0.045278;    0.145058;    0.109928;    0.024595;    0.021386;   -0.075690;   -0.102212;    0.046916;   -0.036498;    0.046348;   -0.011697;    0.080772;   -0.043436;    0.041405;   -0.158567;    0.039276;   -0.091172;    0.012645;    0.042868;    0.185133;   -0.016514;   -0.031115;   -0.130011;    0.038351;   -0.072498;   -0.121622;   -0.069729;    0.014971;    0.032776;   -0.081871;   -0.111569;    0.069432;   -0.036930;   -0.002132;    0.082375;   -0.065112;   -0.045009;   -0.022465;   -0.009060;    0.036632;   -0.025592;   -0.025804;    0.003883;    0.074696;    0.154364;    0.033345;   -0.115960;   -0.059684;   -0.076988;    0.031537;   -0.017140;    0.009651;    0.153005;   -0.078723;    0.041902;    0.011733;   -0.060962;    0.033813;    0.032802;   -0.100737;   -0.076059;   -0.033619;    0.119267;    0.094098;    0.036378;    0.117554;   -0.015557;   -0.074268;    0.037428;   -0.099477;   -0.035623;    0.097398;    0.101158;    0.128549;   -0.044254;   -0.115330;   -0.049087;   -0.054415;    0.090483;   -0.085554;    0.017930;   -0.044655;   -0.096340;   -0.064229;    0.040952;    0.033681;   -0.154038;   -0.030595;    0.006909;    0.024577;   -0.009186;    0.081389;   -0.159973;   -0.054774;    0.026222;    0.058514;   -0.025312;   -0.025816;   -0.083635;   -0.089096;   -0.031759;    0.095491;   -0.069531;   -0.057883;    0.125565;    0.024508;    0.050921;    0.034987;   -0.075001;   -0.021702;    0.055146;    0.153300;    0.046519;   -0.065982;   -0.009580;    0.085666;   -0.144365;    0.090656;    0.011337;   -0.011687;    0.011562;    0.060062;   -0.004715;   -0.023212;    0.110284;    0.140700;   -0.080238;   -0.010413;   -0.000578;    0.048401;    0.075253;    0.139367;
 88;    0.020231;    0.048974;   -0.008221;    0.032020;   -0.068042;    0.135496;   -0.003829;    0.099018;   -0.129263;    0.097630;   -0.029296;   -0.040768;   -0.085041;   -0.014685;    0.053023;    0.114499;   -0.067797;   -0.012818;   -0.016921;   -0.057956;    0.103285;    0.036939;    0.040857;   -0.073118;    0.157679;   -0.067901;   -0.003295;   -0.114242;   -0.027332;    0.129239;   -0.088625;   -0.000825;   -0.051651;   -0.014415;    0.139014;   -0.039939;   -0.029530;   -0.080732;    0.043496;   -0.074369;   -0.030759;   -0.020909;    0.025715;   -0.090095;    0.054641;    0.072049;    0.109772;   -0.088920;    0.067033;    0.040648;    0.003627;    0.161521;    0.045036;   -0.067234;    0.007138;    0.038852;    0.010013;    0.024270;   -0.011546;   -0.098461;   -0.024330;   -0.053674;    0.023223;   -0.037082;   -0.035290;   -0.037994;   -0.027677;    0.057546;    0.064515;    0.079022;   -0.027573;   -0.027750;   -0.051643;   -0.003236;    0.057813;    0.033767;    0.007550;    0.005126;    0.006454;   -0.074955;   -0.093397;   -0.011485;   -0.019834;   -0.146113;   -0.134896;    0.003594;    0.106169;   -0.008196;   -0.024438;    0.257738;    0.112032;    0.145308;    0.056321;    0.091714;    0.055961;   -0.162600;    0.050998;   -0.014708;    0.043964;    0.050811;   -0.087328;   -0.047593;    0.174703;   -0.037745;   -0.009622;   -0.148756;   -0.163368;   -0.025174;   -0.089465;   -0.064368;    0.079090;   -0.101347;   -0.097953;   -0.045869;    0.012651;   -0.013603;    0.036935;   -0.008737;   -0.050875;   -0.048647;    0.130296;    0.009533;   -0.054424;   -0.083561;   -0.002285;    0.085811;   -0.096204;    0.034165;   -0.052126;    0.021276;   -0.018088;    0.024072;    0.093463;   -0.016159;   -0.035577;   -0.176502;   -0.010964;    0.028270;    0.091973;   -0.106109;    0.014746;   -0.046865;   -0.076339;   -0.071707;   -0.012696;   -0.002728;   -0.100624;   -0.126111;   -0.069515;   -0.041521;   -0.009396;    0.061729;   -0.034208;   -0.009112;    0.011666;   -0.059144;    0.223748;    0.013403;    0.004939;    0.041294;   -0.019992;    0.064354;    0.042546;    0.006650;   -0.002824;    0.008303;   -0.035370;    0.040688;   -0.076176;   -0.010483;   -0.030918;    0.014220;    0.073428;   -0.060229;   -0.057691;    0.079682;   -0.004582;    0.092803;    0.026349;    0.048383;    0.196559;
 89;    0.098398;    0.043334;    0.088274;   -0.036452;    0.025300;    0.048852;   -0.006838;    0.028015;    0.024335;    0.022703;   -0.144604;    0.088309;   -0.010616;   -0.234725;    0.007408;   -0.060222;    0.005580;    0.017261;   -0.047790;    0.101464;   -0.096990;   -0.001512;   -0.148940;   -0.011134;   -0.069150;   -0.035881;    0.112827;   -0.150395;    0.173928;    0.123057;    0.028594;    0.031189;   -0.072248;    0.113776;   -0.041656;   -0.102504;   -0.038810;    0.012846;    0.010234;   -0.079584;    0.147723;    0.134285;   -0.016238;    0.007380;    0.071173;    0.031357;    0.043569;   -0.054415;    0.060339;   -0.117231;    0.080688;   -0.001625;   -0.041284;    0.081877;    0.157998;    0.080111;   -0.006723;    0.085317;   -0.072919;   -0.041144;   -0.046499;   -0.044493;   -0.028919;   -0.037615;    0.008469;    0.034276;   -0.033940;   -0.080834;   -0.170463;   -0.001675;   -0.048929;    0.012663;    0.034478;   -0.033705;    0.013036;   -0.169885;   -0.169737;    0.050786;   -0.102349;   -0.038097;   -0.052549;    0.109904;   -0.028587;   -0.001460;    0.179332;   -0.049165;    0.040397;   -0.029584;    0.075384;    0.021559;   -0.072622;   -0.131982;    0.044157;   -0.054490;   -0.046336;   -0.008228;   -0.074351;   -0.135280;   -0.001884;    0.016770;   -0.035669;   -0.124341;   -0.047623;    0.067230;   -0.080249;   -0.099970;   -0.004775;   -0.010419;   -0.024969;    0.010438;   -0.032033;    0.016196;   -0.043321;   -0.082497;   -0.039173;    0.088915;    0.083794;    0.131386;    0.007641;   -0.041318;    0.034198;   -0.086668;    0.046058;    0.054761;    0.051259;   -0.100918;   -0.053596;    0.082074;   -0.018249;   -0.115317;   -0.099995;    0.110627;   -0.093241;   -0.021318;   -0.020415;   -0.034816;    0.028015;    0.040980;    0.081101;    0.128985;    0.051112;    0.000519;   -0.090464;    0.030465;   -0.036261;    0.086286;   -0.004674;    0.016942;   -0.072103;    0.010342;    0.069664;   -0.045751;    0.071117;   -0.019783;    0.021160;   -0.065524;    0.065157;    0.178814;    0.003926;    0.024660;    0.015119;   -0.000370;    0.100298;    0.064823;   -0.088105;   -0.107441;   -0.038360;    0.049352;    0.060931;    0.068128;    0.073341;   -0.036338;    0.031138;    0.022833;   -0.020043;   -0.017589;    0.110779;    0.022957;   -0.048284;    0.079047;   -0.014939;
 90;    0.010773;   -0.035156;   -0.040352;    0.034075;    0.117621;   -0.090557;   -0.064862;   -0.040895;    0.074702;   -0.150913;    0.003554;    0.110581;   -0.081787;   -0.064792;   -0.040961;   -0.032729;   -0.002214;   -0.088659;    0.045290;   -0.057718;    0.100327;    0.029071;   -0.033653;    0.013455;   -0.039256;    0.254942;    0.034042;   -0.057819;   -0.002006;   -0.078067;    0.085908;   -0.047662;   -0.023110;   -0.028563;    0.019191;    0.027646;    0.024297;   -0.063678;   -0.043106;    0.098332;   -0.070474;    0.064777;   -0.094810;   -0.047132;    0.037840;   -0.129730;    0.152335;    0.025492;   -0.067555;    0.108900;   -0.027153;    0.102753;    0.098589;    0.064363;   -0.060975;   -0.006603;    0.069762;    0.011198;    0.084661;   -0.016734;   -0.062642;    0.107328;    0.035451;   -0.101562;   -0.014719;    0.035133;   -0.034911;   -0.147034;   -0.019115;    0.076754;    0.016724;    0.143087;    0.079117;    0.129305;   -0.054252;    0.035055;   -0.024391;    0.033290;    0.126094;   -0.032064;   -0.047574;   -0.016806;    0.016087;   -0.167426;    0.021688;   -0.011090;    0.093326;   -0.049562;    0.039325;   -0.121086;   -0.057452;   -0.012493;    0.039587;   -0.092579;   -0.005443;   -0.019122;   -0.137441;   -0.092417;    0.109785;    0.026320;   -0.003671;    0.006119;   -0.093274;   -0.027400;   -0.084594;   -0.102681;    0.089375;   -0.026722;    0.019946;    0.035536;    0.087879;   -0.114166;    0.036100;   -0.036882;    0.026645;    0.067390;   -0.059172;   -0.117563;   -0.056526;    0.087247;   -0.017362;   -0.105742;   -0.050289;   -0.041959;   -0.040580;    0.115261;   -0.121731;    0.004492;    0.029416;    0.081388;    0.025125;    0.027513;    0.095664;    0.063515;    0.069762;    0.012163;    0.022594;   -0.062630;    0.006879;   -0.067989;    0.009268;   -0.057274;   -0.109647;    0.049753;   -0.035957;   -0.009454;   -0.028248;    0.043189;    0.015932;    0.030639;   -0.059694;    0.004777;    0.203429;    0.056474;   -0.036036;    0.063492;    0.203995;   -0.049118;    0.206317;   -0.062232;   -0.021120;   -0.095714;    0.045392;   -0.025764;    0.028941;    0.105788;   -0.075786;   -0.114667;    0.006192;    0.066060;    0.019177;   -0.057873;    0.092365;   -0.035807;    0.045548;    0.009932;    0.029048;    0.050361;   -0.071479;    0.094136;   -0.040040;
 91;   -0.106988;   -0.018081;    0.045495;    0.044053;    0.064173;   -0.034323;   -0.021721;   -0.072151;    0.020427;    0.001100;   -0.000145;    0.093276;   -0.076504;   -0.193266;    0.003808;    0.006834;    0.103562;    0.013254;    0.068322;    0.045446;    0.009910;    0.088958;   -0.089654;   -0.003644;   -0.149751;   -0.022696;    0.104488;    0.146910;    0.027982;    0.029001;   -0.035687;    0.095946;    0.081794;   -0.097680;   -0.219982;    0.025846;   -0.040564;   -0.045840;    0.016292;    0.025937;   -0.032274;   -0.230662;    0.036364;   -0.046647;    0.014919;    0.159729;    0.025900;   -0.025308;   -0.095984;   -0.051914;   -0.049456;   -0.000961;    0.026467;   -0.139475;   -0.168405;    0.056077;   -0.041001;    0.017783;   -0.000053;   -0.035904;   -0.053975;    0.019611;    0.121963;    0.109169;   -0.078393;   -0.015711;   -0.016441;   -0.096637;   -0.001702;    0.098731;    0.029329;    0.052188;   -0.095831;    0.091007;    0.054962;   -0.077079;    0.076432;    0.070690;    0.088349;    0.075480;    0.088384;    0.112520;   -0.047945;    0.050159;   -0.088167;   -0.013023;    0.012608;   -0.123685;    0.026351;    0.032811;    0.091223;    0.102771;   -0.030631;    0.044221;   -0.066878;   -0.091246;   -0.004038;   -0.038832;   -0.028962;   -0.034216;   -0.025272;   -0.076387;    0.019797;   -0.053503;   -0.014059;   -0.028553;   -0.014617;   -0.100575;    0.030145;   -0.059606;   -0.074944;    0.127749;   -0.159649;    0.040638;   -0.076917;    0.058847;   -0.003946;    0.087430;    0.094571;    0.152681;   -0.094473;   -0.051616;    0.057088;    0.036943;   -0.072066;   -0.044753;    0.000963;   -0.033624;    0.021940;    0.001887;   -0.044934;   -0.123815;    0.046147;   -0.014410;    0.017783;   -0.097287;    0.094008;    0.008978;    0.001124;    0.121821;   -0.004080;   -0.005720;   -0.047824;    0.071730;   -0.002788;   -0.089824;    0.092171;   -0.020245;   -0.039665;    0.032058;   -0.038764;   -0.072144;   -0.001930;   -0.160339;    0.066499;    0.013127;    0.011603;   -0.003318;   -0.005356;   -0.047235;    0.010300;    0.032391;   -0.022073;    0.076391;    0.128926;    0.116281;    0.014775;    0.029140;    0.061306;   -0.072856;    0.119663;   -0.013003;    0.025267;    0.077692;   -0.015694;    0.179902;   -0.028071;    0.116750;   -0.045897;   -0.035378;    0.094023;
 92;   -0.046456;    0.035724;    0.000718;   -0.197089;    0.062427;   -0.130030;   -0.034102;   -0.104449;   -0.074990;   -0.037357;    0.058738;   -0.014523;    0.008651;   -0.034428;    0.082204;   -0.071127;    0.047924;   -0.004356;   -0.070446;    0.061698;   -0.010896;    0.104487;   -0.048634;    0.002164;    0.054791;    0.058199;   -0.007796;    0.106434;   -0.019256;   -0.020122;   -0.205332;    0.095909;    0.063297;   -0.046810;   -0.117243;    0.141515;    0.036013;    0.018043;   -0.074994;   -0.044345;    0.208120;    0.035632;   -0.098763;    0.179920;   -0.006649;   -0.104876;   -0.029922;   -0.140065;    0.104105;    0.017208;    0.076983;    0.019314;    0.016658;    0.033017;   -0.018563;   -0.047735;   -0.080073;   -0.071143;    0.093924;    0.028802;   -0.083176;   -0.049595;   -0.057833;   -0.030902;    0.012279;    0.012535;   -0.079873;    0.046615;   -0.032144;    0.067250;   -0.082496;   -0.013690;   -0.068920;   -0.008668;    0.093321;    0.096120;   -0.057771;   -0.018128;   -0.025160;   -0.148672;   -0.011213;    0.027954;    0.064594;    0.028769;    0.056603;    0.110381;    0.020242;    0.041136;    0.036695;    0.034041;   -0.017386;   -0.018353;    0.099307;    0.037054;   -0.100521;   -0.085322;    0.090644;   -0.048618;   -0.091610;    0.107813;    0.055056;   -0.091969;    0.033647;   -0.003192;   -0.038874;    0.080423;   -0.082770;   -0.003747;    0.151343;   -0.007605;    0.108086;    0.073013;    0.011541;   -0.036386;   -0.008867;    0.038612;    0.099242;    0.023577;   -0.030130;    0.091644;    0.089182;    0.149653;    0.074377;   -0.017771;    0.002995;    0.117431;    0.021777;   -0.044072;   -0.070613;    0.147163;    0.017749;    0.024947;   -0.103257;   -0.054980;   -0.026822;    0.017473;    0.033557;    0.041383;    0.008726;   -0.020219;   -0.014343;    0.038268;    0.073075;   -0.010450;   -0.037292;    0.098628;    0.063146;   -0.033340;   -0.046636;   -0.131373;   -0.093554;    0.071764;    0.029375;    0.089442;   -0.005040;    0.038873;    0.137979;    0.059615;    0.050795;   -0.180740;    0.123626;   -0.037938;   -0.099022;    0.004874;    0.081607;    0.004452;    0.099543;   -0.175469;    0.006716;    0.000047;   -0.088821;   -0.050660;   -0.033949;   -0.040645;   -0.108335;    0.049241;    0.079648;    0.023207;    0.003631;   -0.072326;    0.004099;
 93;   -0.092511;   -0.110740;   -0.107348;   -0.016966;    0.086292;   -0.007976;    0.032571;    0.088542;   -0.020350;    0.135725;   -0.036512;    0.037069;    0.039081;   -0.053021;    0.097782;   -0.024820;    0.022124;    0.035802;    0.093457;    0.035423;    0.036132;    0.029404;   -0.016635;   -0.031085;   -0.033144;    0.037540;    0.039419;   -0.063845;   -0.059427;   -0.004311;   -0.009020;    0.029346;   -0.023906;   -0.053155;    0.148743;    0.002107;   -0.021698;   -0.026356;   -0.137295;   -0.066682;   -0.027181;   -0.009703;   -0.137046;    0.047250;   -0.007578;    0.039796;    0.059404;    0.059430;    0.078239;   -0.048568;    0.100116;    0.040817;   -0.049221;   -0.053062;   -0.072497;   -0.195207;    0.157140;   -0.043505;   -0.034962;   -0.028638;   -0.051023;   -0.045672;   -0.106274;    0.006810;   -0.010140;    0.048718;    0.035193;    0.078226;   -0.124434;   -0.064335;   -0.121239;   -0.071575;    0.052549;   -0.007976;   -0.037373;    0.007274;    0.006966;    0.061292;    0.004705;    0.079711;    0.108393;   -0.052437;    0.100130;    0.050628;    0.122577;   -0.006509;    0.081182;   -0.104666;    0.030893;    0.060701;   -0.132668;    0.021205;   -0.032096;   -0.046631;    0.040872;   -0.008174;   -0.094866;   -0.005436;    0.097568;    0.019853;    0.055941;   -0.061347;    0.141338;   -0.049572;    0.040083;   -0.014543;    0.026188;   -0.038990;   -0.010552;    0.006422;    0.081145;   -0.060785;   -0.133417;    0.044466;    0.091980;    0.128111;   -0.025195;    0.024512;   -0.009166;   -0.027042;   -0.085888;   -0.010490;    0.147033;   -0.008218;   -0.001639;    0.158435;    0.018992;   -0.027924;   -0.103392;    0.105382;    0.010922;   -0.100890;    0.005448;    0.030318;    0.103107;    0.019447;   -0.017814;    0.039747;   -0.223259;    0.170125;    0.072585;    0.083241;   -0.005723;   -0.063368;   -0.016709;   -0.156716;   -0.161405;    0.065003;    0.056756;    0.019609;   -0.010955;   -0.071774;   -0.091573;   -0.080228;    0.101638;   -0.054272;    0.039577;   -0.014301;    0.069114;    0.079322;    0.033927;   -0.109188;   -0.012567;    0.072867;   -0.133735;   -0.010665;    0.008328;    0.032756;    0.065630;   -0.062223;    0.049615;    0.066294;   -0.053265;   -0.100866;   -0.032776;   -0.067146;   -0.028931;    0.000070;    0.170310;   -0.170017;   -0.035314;
 94;    0.013283;   -0.004696;   -0.046413;    0.022280;    0.031775;   -0.005526;   -0.010595;   -0.021497;   -0.053649;   -0.015891;    0.124829;   -0.045823;    0.074522;    0.068740;   -0.026322;   -0.027561;   -0.061046;    0.163784;    0.007682;    0.035761;   -0.028466;   -0.024934;   -0.027332;    0.054976;   -0.018815;    0.101466;   -0.001516;    0.039230;   -0.051064;    0.123159;   -0.033406;    0.033026;    0.015035;   -0.091333;   -0.161003;   -0.078009;   -0.007485;   -0.064316;   -0.076605;    0.081367;    0.072407;   -0.039188;    0.017761;   -0.071058;   -0.004187;   -0.024780;   -0.089849;   -0.073833;   -0.077089;   -0.109884;   -0.043282;   -0.037774;    0.034683;   -0.070141;    0.000545;   -0.030180;    0.037959;    0.046786;   -0.121813;   -0.109615;    0.111360;   -0.101606;    0.069516;   -0.205621;    0.019106;    0.150840;    0.012566;   -0.074417;   -0.052873;   -0.042200;   -0.061957;   -0.095490;    0.025033;   -0.078835;   -0.025436;    0.099839;    0.165735;    0.091396;   -0.051570;    0.124614;    0.101913;   -0.028308;    0.030624;   -0.147315;    0.025992;    0.000711;    0.024368;    0.064699;    0.021755;    0.040868;   -0.026851;    0.037267;   -0.062198;   -0.049505;    0.025462;   -0.101485;    0.111989;   -0.114598;    0.004805;    0.169891;    0.013517;    0.099917;    0.073523;    0.000228;   -0.019244;    0.048805;    0.017971;    0.085735;   -0.085638;    0.014560;   -0.007815;   -0.049856;    0.041228;   -0.051602;   -0.064515;    0.084860;    0.029155;    0.073533;    0.050992;    0.030374;   -0.016390;   -0.096936;   -0.008614;   -0.017074;    0.145115;    0.073959;    0.050137;    0.153366;    0.043888;    0.009757;   -0.110127;   -0.002511;    0.108755;    0.068771;    0.134896;   -0.141273;    0.015960;   -0.029657;   -0.051576;   -0.042197;   -0.057766;    0.004053;    0.054236;    0.102557;   -0.007496;    0.156368;   -0.076722;   -0.119846;   -0.159078;    0.007661;   -0.050644;    0.122615;    0.020100;   -0.032816;   -0.051789;   -0.034792;   -0.100939;   -0.063578;    0.024336;    0.023998;    0.008875;   -0.095352;   -0.048099;   -0.113096;   -0.153126;    0.047572;    0.130472;   -0.019024;    0.091411;    0.010031;    0.027282;   -0.009641;   -0.037470;    0.108837;    0.072093;   -0.055963;    0.109235;   -0.026744;   -0.088325;    0.073921;   -0.015193;
 95;    0.032837;    0.004529;    0.036969;   -0.037519;   -0.037922;   -0.052163;   -0.104064;    0.143962;    0.016023;   -0.073395;   -0.076553;   -0.028029;   -0.006046;   -0.074695;   -0.002299;    0.047987;   -0.001292;    0.163025;    0.077354;    0.062895;   -0.076595;    0.003444;   -0.072542;   -0.068337;    0.038092;    0.099550;   -0.147270;    0.062109;   -0.081004;   -0.039991;    0.043072;    0.010555;    0.067779;   -0.057570;   -0.029975;    0.069305;    0.037537;   -0.030098;    0.080868;   -0.023621;    0.026537;   -0.041820;    0.065592;   -0.105079;    0.134109;   -0.068931;    0.034940;    0.040022;   -0.028034;    0.091763;    0.077861;    0.137794;   -0.105421;   -0.096018;    0.054248;    0.154189;    0.060769;    0.013725;    0.140752;   -0.008755;    0.120989;   -0.054142;   -0.024437;   -0.022367;    0.029763;    0.072546;   -0.117313;   -0.035187;    0.081266;   -0.052666;   -0.096454;   -0.130755;    0.019100;    0.073780;    0.034596;    0.108947;   -0.059013;   -0.024693;   -0.007110;   -0.187346;   -0.056900;   -0.068260;   -0.032787;    0.118158;    0.025407;    0.072708;   -0.041194;   -0.011420;    0.212794;    0.075736;   -0.017242;   -0.199571;   -0.108507;    0.083885;    0.184849;   -0.005001;    0.024955;   -0.101076;   -0.046563;   -0.044091;    0.064209;   -0.007105;    0.052114;    0.054319;    0.036530;   -0.121914;   -0.122775;   -0.079217;   -0.096989;    0.127336;    0.012049;    0.089736;    0.133103;    0.103753;    0.007749;    0.002595;   -0.020010;   -0.009840;    0.007996;    0.050939;   -0.124192;   -0.152169;   -0.039030;    0.070248;   -0.055365;   -0.045168;    0.005123;   -0.036743;   -0.047831;   -0.017974;   -0.036041;   -0.031380;    0.039249;    0.024026;    0.018751;   -0.028599;    0.023963;    0.042908;   -0.074401;   -0.044122;    0.025931;    0.090583;    0.058019;   -0.024527;   -0.015851;   -0.029655;    0.062032;   -0.020839;    0.183752;    0.029009;   -0.069071;   -0.010900;    0.020965;   -0.012042;   -0.074023;   -0.113414;   -0.092361;    0.003398;   -0.001849;   -0.007312;   -0.002899;    0.064977;    0.046587;    0.015790;   -0.023809;    0.032625;    0.015163;   -0.044375;    0.098843;   -0.045011;   -0.027104;    0.117153;   -0.034501;   -0.134400;   -0.016070;    0.004219;   -0.007773;    0.117498;   -0.070213;    0.055053;    0.000495;
 96;    0.053911;   -0.111383;   -0.122508;    0.026671;    0.015582;    0.028213;   -0.006141;   -0.038951;    0.076246;   -0.071168;    0.052383;   -0.063208;   -0.031511;    0.028001;    0.029260;   -0.032870;    0.029447;    0.104047;   -0.061345;   -0.022665;   -0.020021;   -0.063585;   -0.075643;   -0.046856;    0.088946;   -0.071987;    0.113568;   -0.023042;   -0.031926;    0.020940;    0.015249;    0.073989;    0.086522;   -0.026579;    0.071176;   -0.034744;   -0.019536;   -0.079260;   -0.001972;   -0.054743;    0.033263;    0.028797;   -0.109394;   -0.072814;    0.125395;    0.045837;    0.034225;    0.055886;    0.000374;    0.072939;    0.038033;   -0.003947;    0.071982;   -0.036008;    0.021751;   -0.097451;   -0.067692;    0.002946;   -0.052797;    0.002486;    0.082011;    0.044741;    0.136116;    0.080495;    0.038982;   -0.068767;    0.028367;   -0.076984;    0.166465;    0.049868;    0.002468;   -0.022534;    0.162609;    0.001372;    0.114799;   -0.044830;   -0.082510;   -0.030769;   -0.146398;    0.083346;   -0.059143;   -0.030995;   -0.081234;   -0.004028;    0.055540;   -0.007132;   -0.040739;    0.138263;    0.008861;   -0.121935;    0.086068;    0.038584;    0.048161;   -0.031142;   -0.061305;   -0.006950;   -0.026487;    0.098658;    0.130784;    0.013729;   -0.024637;   -0.099543;   -0.073132;    0.050063;    0.059093;   -0.033919;    0.114928;    0.055845;    0.035514;    0.047524;    0.107181;    0.060215;   -0.014600;    0.035737;   -0.107541;   -0.029280;    0.087123;   -0.056501;   -0.035264;    0.028233;   -0.059347;    0.050761;    0.144484;   -0.046677;   -0.083904;   -0.040763;    0.000067;    0.133254;   -0.156019;    0.034246;   -0.120050;   -0.104092;    0.051741;   -0.024865;   -0.175813;    0.010665;   -0.063069;   -0.025885;   -0.084531;    0.153946;   -0.046044;    0.023719;    0.055061;    0.028886;    0.140597;    0.029779;   -0.030184;   -0.082095;    0.013064;   -0.073115;   -0.049727;    0.068688;   -0.031202;    0.062433;   -0.112498;    0.074207;   -0.005263;    0.001238;   -0.048893;    0.054791;   -0.136705;    0.001321;   -0.119717;   -0.020596;   -0.098716;   -0.026531;    0.019645;   -0.104184;    0.164828;   -0.046993;    0.052042;   -0.123297;    0.007872;   -0.189456;    0.018568;    0.150459;   -0.041973;    0.100219;    0.047815;    0.155545;    0.039413;
 97;   -0.055297;    0.111859;   -0.036320;    0.042500;   -0.069845;    0.061308;    0.023070;   -0.025332;    0.024752;    0.075988;   -0.013916;   -0.135288;   -0.047986;    0.003973;    0.087785;   -0.012973;   -0.086330;    0.007048;    0.041125;   -0.109974;    0.075688;    0.007051;    0.034048;   -0.044219;   -0.058789;    0.019703;    0.016201;    0.004108;    0.012367;    0.074675;    0.071352;   -0.016512;   -0.056806;   -0.011501;   -0.025445;    0.033525;   -0.025590;    0.016291;   -0.051037;   -0.041793;    0.014915;    0.079976;   -0.030949;   -0.040314;    0.015968;    0.040606;    0.050937;   -0.151736;    0.033654;    0.042950;    0.131124;   -0.090377;    0.003638;   -0.007575;    0.048735;    0.126427;    0.015155;   -0.092591;   -0.041650;    0.070459;   -0.043963;    0.129592;   -0.007623;   -0.039167;    0.129305;   -0.034935;   -0.105845;   -0.152029;    0.035623;   -0.079437;    0.083866;   -0.019047;    0.032733;    0.024928;   -0.140330;    0.019798;    0.150288;    0.103403;   -0.052505;   -0.091544;   -0.020449;    0.020030;   -0.010470;   -0.029108;    0.082979;   -0.076275;    0.026489;   -0.038660;    0.039829;    0.065043;   -0.100347;   -0.003338;   -0.032654;    0.068973;    0.168408;    0.065768;    0.083227;   -0.027558;   -0.106131;    0.040752;    0.069822;   -0.121155;   -0.062308;    0.123439;    0.028460;    0.027220;    0.130541;   -0.115230;    0.086652;   -0.043625;   -0.093941;    0.101562;   -0.165491;   -0.056519;    0.102709;   -0.057603;    0.055330;   -0.131327;   -0.109771;    0.151225;   -0.034463;    0.015921;    0.080949;   -0.004874;   -0.006413;    0.077773;    0.060327;    0.011848;   -0.000047;   -0.048942;   -0.026883;    0.098883;   -0.007452;   -0.071429;   -0.029477;   -0.162167;   -0.109092;   -0.032501;   -0.125022;   -0.032725;   -0.033109;    0.124779;    0.093627;    0.007913;    0.006939;    0.074074;   -0.005542;   -0.153732;   -0.033583;   -0.037126;   -0.014128;   -0.125795;    0.071793;    0.003341;    0.024541;    0.180868;   -0.029590;   -0.168335;    0.012711;   -0.002100;   -0.091573;   -0.067759;    0.113135;    0.074809;    0.142333;   -0.044867;   -0.083203;    0.061560;    0.001259;   -0.012313;   -0.022577;   -0.000824;   -0.080289;    0.004849;    0.074919;    0.092650;   -0.004660;   -0.117837;    0.058232;   -0.023108;    0.006698;
 98;   -0.053503;    0.094191;   -0.045006;    0.089201;   -0.024934;    0.049041;    0.075780;    0.002716;   -0.123123;    0.025175;   -0.112781;    0.057947;    0.133038;    0.014426;   -0.020712;    0.008121;   -0.004984;   -0.101712;   -0.082613;    0.049866;   -0.042676;   -0.091111;   -0.108775;   -0.089724;    0.111135;    0.164497;    0.139736;    0.008700;    0.005008;   -0.119998;   -0.087306;   -0.000133;    0.015834;    0.026866;    0.001283;   -0.084381;    0.025147;    0.114426;   -0.050185;   -0.031656;   -0.024196;    0.161098;    0.125537;   -0.049603;    0.074166;    0.030507;    0.047510;    0.028623;   -0.018270;    0.081734;    0.076706;    0.110885;   -0.025627;   -0.103409;   -0.039224;   -0.004167;    0.000525;    0.048666;   -0.098443;    0.089297;   -0.031522;   -0.031272;    0.072534;   -0.069103;   -0.044502;    0.069375;    0.027148;    0.033540;    0.020919;   -0.015205;   -0.081661;   -0.024044;   -0.084527;    0.068607;    0.049088;    0.080241;    0.006734;   -0.125300;    0.043286;   -0.101880;   -0.135248;    0.072169;   -0.176022;    0.150346;    0.036657;    0.141050;   -0.003289;   -0.092004;   -0.000217;   -0.146025;   -0.087758;   -0.036188;    0.080065;   -0.135449;    0.087257;   -0.026716;    0.010907;    0.013928;    0.167910;    0.063808;   -0.036643;    0.010785;   -0.012210;   -0.048006;    0.051436;    0.034934;    0.021457;    0.072395;   -0.127925;   -0.006267;   -0.016466;    0.008782;   -0.046664;   -0.109658;   -0.049529;   -0.091785;   -0.057215;   -0.001206;    0.038342;   -0.075701;   -0.024680;   -0.055367;   -0.050980;    0.081381;    0.034183;   -0.016790;    0.176911;   -0.098487;   -0.076667;   -0.043629;    0.054905;    0.019383;    0.055717;   -0.112116;    0.043294;    0.013747;   -0.002769;   -0.021440;    0.013603;   -0.008819;   -0.045616;   -0.017364;    0.095435;   -0.035713;    0.035121;   -0.097284;   -0.059631;    0.021877;   -0.119144;   -0.158805;   -0.086631;   -0.013737;    0.025969;   -0.146121;    0.048642;    0.123908;   -0.001913;   -0.046020;   -0.045018;   -0.095668;   -0.032069;   -0.072309;   -0.026678;   -0.039385;    0.032918;    0.034319;    0.131723;    0.059493;   -0.011395;    0.026024;    0.068596;   -0.045051;    0.037723;    0.114217;    0.075996;    0.138472;    0.066600;   -0.045950;    0.045239;   -0.059603;    0.038357;
 99;   -0.015332;   -0.099256;    0.056765;   -0.022386;    0.040489;    0.008876;    0.075235;   -0.001022;   -0.030467;    0.021404;   -0.054910;    0.009820;   -0.013966;    0.129205;   -0.002094;   -0.045322;   -0.047412;   -0.037895;    0.014624;    0.103517;    0.062273;   -0.114543;   -0.044683;    0.006542;   -0.009269;    0.105910;   -0.079099;    0.064020;    0.067855;    0.016510;    0.046112;   -0.214001;   -0.044283;    0.088540;   -0.036850;    0.105587;   -0.045340;   -0.031420;   -0.008923;   -0.009521;   -0.083232;    0.086940;   -0.086084;   -0.085892;    0.042192;    0.133970;   -0.048312;   -0.076102;    0.108855;   -0.039245;    0.023111;   -0.010580;    0.020344;   -0.012238;   -0.101095;   -0.020943;   -0.080792;    0.123370;   -0.089770;    0.151360;    0.016129;   -0.011324;   -0.022842;   -0.013496;   -0.020698;   -0.009668;   -0.086116;   -0.016042;    0.011269;    0.063790;    0.166084;   -0.010527;    0.015275;    0.049633;    0.058909;   -0.068984;   -0.054412;   -0.037342;    0.022106;    0.033347;   -0.002934;   -0.047984;   -0.033247;   -0.084896;    0.041525;   -0.024875;    0.034836;    0.097416;    0.029535;   -0.145836;    0.053005;   -0.125680;   -0.002386;    0.063353;   -0.006028;   -0.142870;    0.178134;   -0.025203;   -0.041174;   -0.001400;   -0.075672;    0.046295;    0.104680;    0.071873;    0.005530;   -0.021387;   -0.048460;    0.000018;    0.074922;    0.168167;    0.013499;   -0.045650;   -0.076908;   -0.025978;    0.109916;    0.061686;   -0.056302;    0.000173;    0.140880;   -0.141493;   -0.034529;   -0.097961;    0.113361;    0.166676;    0.100312;   -0.064000;    0.008555;    0.016939;    0.013508;    0.211589;   -0.050813;   -0.081378;   -0.087088;    0.089044;    0.037030;   -0.134487;   -0.107301;   -0.092917;    0.092723;    0.141159;   -0.066654;    0.041287;   -0.013080;    0.026167;    0.083910;   -0.090627;    0.032381;   -0.051109;    0.052046;   -0.027212;   -0.032858;    0.080346;   -0.007580;   -0.037680;   -0.112152;   -0.056260;   -0.034271;   -0.094880;    0.046828;   -0.081504;    0.067577;    0.008477;   -0.030778;    0.051125;    0.095623;   -0.073313;   -0.154709;   -0.049613;   -0.072507;    0.051694;   -0.062815;    0.068308;    0.085417;    0.012386;   -0.074310;   -0.051606;   -0.007187;   -0.031277;    0.036995;   -0.078758;    0.101780;
100;   -0.011077;   -0.020167;    0.021675;    0.016044;   -0.036000;    0.065298;    0.028404;    0.075703;   -0.037971;    0.113979;   -0.018973;    0.141510;    0.077038;    0.111602;   -0.068583;    0.044802;    0.018609;    0.109503;   -0.061289;   -0.150540;   -0.074935;    0.058148;   -0.023242;   -0.019148;   -0.020079;    0.080103;   -0.146861;   -0.024598;    0.023969;   -0.052791;   -0.066597;    0.012931;    0.022047;   -0.036390;   -0.001898;    0.073470;    0.155192;   -0.066630;    0.018641;    0.000803;    0.097953;    0.001804;   -0.094280;   -0.035933;   -0.087016;   -0.036943;    0.007732;    0.058364;   -0.055344;   -0.084616;    0.048900;    0.048859;   -0.016681;   -0.154228;    0.106606;    0.049661;    0.134283;   -0.053688;   -0.143917;   -0.022605;    0.021053;    0.050803;   -0.015577;    0.034186;   -0.098865;   -0.012450;   -0.167450;   -0.143876;    0.023429;   -0.014159;   -0.077602;    0.142746;    0.057042;   -0.020206;   -0.007929;    0.005003;   -0.024102;   -0.074819;    0.059526;   -0.037427;    0.053947;    0.043820;    0.061555;   -0.063130;   -0.058240;    0.014717;   -0.077791;   -0.011719;   -0.072109;   -0.093940;   -0.035197;    0.028712;    0.051785;    0.075627;    0.067646;   -0.014862;   -0.169689;    0.012192;   -0.059555;   -0.051075;   -0.030741;    0.059306;    0.065798;   -0.054247;   -0.039569;   -0.102365;    0.039620;   -0.083837;    0.175499;   -0.055454;    0.095386;   -0.031186;   -0.009650;   -0.121979;    0.027167;   -0.010086;    0.084155;   -0.058412;    0.136322;    0.064282;   -0.043752;    0.086073;    0.032460;   -0.006490;   -0.002851;   -0.067588;   -0.075347;    0.043927;   -0.022838;    0.030986;    0.088854;    0.063571;    0.052503;   -0.035465;   -0.124745;    0.121915;    0.009110;   -0.000764;    0.030102;    0.156518;   -0.044602;   -0.006284;    0.073341;    0.199560;   -0.052591;   -0.029025;   -0.027730;   -0.044634;   -0.041040;   -0.003777;   -0.046655;   -0.071888;   -0.205974;   -0.073343;   -0.168433;   -0.023206;    0.040104;   -0.006893;   -0.112866;   -0.128810;   -0.076852;   -0.043141;    0.082369;    0.042734;   -0.056367;   -0.023541;    0.084758;    0.069409;   -0.077113;    0.082632;   -0.076099;    0.091790;   -0.068253;    0.102440;   -0.027909;   -0.066986;    0.054445;   -0.011117;   -0.025259;    0.077905;    0.070354;
101;    0.029892;   -0.097720;    0.053257;   -0.119499;   -0.122679;    0.024848;    0.075716;   -0.043172;   -0.064174;   -0.037111;    0.123847;    0.003171;   -0.001926;   -0.024994;   -0.053934;   -0.026169;   -0.008218;    0.058648;   -0.075742;    0.122524;   -0.025866;    0.131706;   -0.045854;   -0.024482;   -0.047828;   -0.008985;    0.034480;    0.029259;    0.012529;    0.018065;    0.012357;   -0.110534;   -0.131691;    0.019071;    0.164562;   -0.076355;   -0.080452;    0.030085;    0.163995;    0.048325;    0.092077;   -0.030972;    0.094589;    0.119316;   -0.097609;    0.020115;   -0.028964;    0.051344;   -0.075344;    0.096840;   -0.011939;    0.017034;    0.029123;    0.038849;   -0.037292;   -0.052520;   -0.001889;   -0.007926;    0.007876;   -0.071732;    0.059488;    0.128696;   -0.054337;    0.022605;   -0.029317;   -0.095553;   -0.081013;    0.087200;   -0.115561;    0.003681;    0.094256;    0.041168;    0.094760;   -0.067430;   -0.004294;   -0.037590;   -0.061183;    0.087613;    0.046370;    0.005385;    0.056974;    0.017520;    0.037788;   -0.030338;   -0.018764;    0.044162;   -0.032734;   -0.031288;   -0.003825;   -0.041565;   -0.123161;   -0.000862;   -0.063093;   -0.071727;    0.159907;   -0.086773;   -0.011982;   -0.105103;    0.119080;    0.003599;   -0.080728;    0.049332;    0.078576;   -0.044740;    0.079134;   -0.033975;   -0.019644;   -0.055870;   -0.065498;   -0.016195;   -0.018720;    0.089176;    0.055247;    0.034767;    0.009461;   -0.097087;    0.020066;   -0.030870;    0.029612;    0.026990;    0.074456;   -0.015755;    0.079478;    0.108141;   -0.035967;    0.033298;    0.003536;    0.018857;   -0.016915;    0.161368;    0.090904;    0.014430;   -0.031353;   -0.160558;   -0.080374;   -0.037518;    0.066796;    0.137811;   -0.053138;   -0.072437;   -0.029082;    0.091027;    0.093888;    0.030605;    0.177209;    0.032975;   -0.004997;   -0.071058;   -0.106649;    0.054960;   -0.030961;    0.066335;   -0.046956;   -0.124937;    0.159466;    0.025189;   -0.128454;    0.034208;    0.096596;   -0.154461;    0.071312;   -0.084716;    0.089989;   -0.010082;   -0.039255;    0.068289;   -0.134985;   -0.057358;   -0.083218;   -0.027743;    0.103201;   -0.069640;   -0.019259;   -0.077091;   -0.020496;    0.044768;   -0.131073;   -0.054284;   -0.078342;    0.209007;    0.013638;
102;    0.127544;   -0.035412;   -0.040272;   -0.105292;    0.073375;    0.091072;    0.048714;   -0.087004;   -0.029627;   -0.067783;   -0.077365;    0.058529;    0.054877;    0.047429;   -0.112980;   -0.038454;    0.148880;    0.143225;    0.059202;    0.032595;   -0.057143;   -0.129324;   -0.004263;    0.032536;   -0.104496;    0.035197;   -0.129334;    0.080291;   -0.006359;    0.018750;    0.021044;    0.103505;   -0.039382;    0.055780;   -0.015971;   -0.060312;   -0.016207;   -0.005109;   -0.017253;   -0.034645;   -0.052215;    0.037644;    0.073644;   -0.038039;   -0.006364;   -0.138400;    0.003552;   -0.056066;    0.039367;   -0.060752;    0.112758;    0.071236;   -0.135369;    0.062944;   -0.117273;   -0.036500;    0.009723;   -0.020738;    0.145494;   -0.007871;   -0.101575;    0.006354;    0.131253;    0.015763;    0.022403;   -0.129419;    0.022949;   -0.012121;   -0.036377;   -0.071939;   -0.010181;    0.096687;    0.112613;   -0.007534;    0.038521;    0.006832;   -0.059100;    0.045659;    0.043336;   -0.055753;   -0.101708;    0.056474;    0.007693;   -0.037672;   -0.072010;   -0.006397;    0.026735;   -0.017386;   -0.042574;   -0.028791;   -0.010723;    0.142442;   -0.097611;   -0.037717;    0.009299;    0.044585;    0.044608;    0.105369;    0.006896;   -0.006873;   -0.085127;    0.109791;   -0.000469;   -0.096102;   -0.007860;   -0.010567;   -0.035382;    0.056182;    0.061014;   -0.085574;   -0.101547;   -0.091685;    0.017437;   -0.032159;    0.036032;   -0.104626;    0.184267;   -0.093708;    0.008030;    0.072504;    0.079146;   -0.027708;    0.117107;   -0.016270;    0.054240;    0.129121;   -0.012079;    0.084880;    0.002888;   -0.077171;    0.052696;   -0.091840;   -0.049453;   -0.073131;    0.018726;   -0.122592;    0.044851;   -0.062765;   -0.053029;   -0.066018;   -0.081335;    0.094846;    0.006439;   -0.081201;    0.061823;   -0.001086;   -0.000810;   -0.018382;    0.093188;   -0.051760;   -0.017406;   -0.097565;    0.034159;   -0.020827;    0.058010;   -0.155453;   -0.050935;    0.059485;   -0.000598;   -0.062803;    0.009673;    0.068234;   -0.022974;   -0.070875;   -0.037577;   -0.097934;   -0.104322;    0.076373;    0.203522;    0.142699;   -0.098789;    0.019683;    0.054447;    0.109649;    0.119190;    0.017532;    0.051582;    0.175921;    0.099560;   -0.116156;    0.066459;
103;    0.049786;    0.090197;    0.074210;    0.009514;    0.010744;   -0.095610;   -0.028643;    0.112722;    0.062468;    0.001698;   -0.005452;   -0.029142;   -0.076562;    0.070516;   -0.055511;   -0.052730;   -0.132058;   -0.027170;    0.075646;    0.021651;    0.033863;    0.049720;   -0.074909;    0.178298;   -0.117230;    0.106550;    0.023723;    0.084765;   -0.083964;   -0.043777;   -0.019307;   -0.027217;   -0.018295;    0.082860;   -0.042681;    0.044980;   -0.081818;   -0.008874;   -0.033142;   -0.103670;    0.017008;   -0.071730;    0.011910;   -0.058541;   -0.117076;   -0.149698;   -0.051425;   -0.025085;    0.168596;   -0.074691;   -0.045003;    0.026499;   -0.038086;   -0.011592;   -0.066128;    0.063842;    0.003056;    0.096025;    0.048634;    0.030189;    0.051436;    0.154009;   -0.068058;    0.036443;    0.043661;    0.076490;   -0.008508;   -0.061690;   -0.091173;    0.021110;   -0.026118;   -0.008524;    0.007372;   -0.044114;    0.065261;   -0.054712;   -0.032425;   -0.092241;    0.017500;    0.094029;   -0.174209;    0.174763;   -0.143634;   -0.045872;   -0.072804;    0.051081;    0.023701;   -0.030367;   -0.112282;    0.023700;    0.065303;    0.028180;   -0.082119;   -0.008581;   -0.013466;   -0.011609;    0.068590;    0.066007;    0.005224;    0.070857;    0.061581;   -0.040058;    0.020767;    0.016486;    0.001675;    0.017422;    0.034937;   -0.006252;   -0.117933;    0.006805;    0.086685;   -0.028019;    0.093844;   -0.211276;    0.034500;   -0.061394;   -0.076621;    0.174452;   -0.104461;    0.104305;    0.014653;    0.061850;    0.044995;   -0.085240;   -0.072819;    0.096130;    0.035739;   -0.040307;   -0.015917;    0.016110;    0.002300;   -0.105229;   -0.078500;   -0.016223;   -0.033211;    0.032010;   -0.025106;    0.074680;   -0.033458;    0.044763;    0.147917;   -0.067718;    0.027413;    0.005857;    0.038428;   -0.055178;   -0.079282;    0.082072;   -0.056047;   -0.047460;   -0.095259;    0.004829;   -0.060262;    0.027932;   -0.006848;   -0.053944;   -0.136129;    0.018212;    0.051485;    0.150183;   -0.106685;   -0.103371;    0.021171;    0.124755;    0.086097;    0.007366;    0.048272;    0.125257;    0.067117;    0.087064;   -0.074326;    0.062988;    0.004637;   -0.100640;   -0.051065;    0.010161;   -0.025221;   -0.088387;    0.022451;    0.214902;    0.097105;
104;   -0.114088;   -0.118043;    0.184560;    0.122095;    0.036774;    0.010045;   -0.013409;   -0.037342;    0.021053;   -0.004129;    0.051671;    0.011330;   -0.016343;   -0.044736;   -0.063749;    0.028604;    0.054019;    0.015774;    0.022317;    0.101904;   -0.110798;   -0.035498;   -0.010698;   -0.060954;    0.054421;    0.043382;   -0.034574;    0.029209;    0.037938;    0.086058;    0.016009;   -0.179509;    0.038147;    0.013913;   -0.117904;    0.067343;    0.001687;   -0.053924;    0.031859;   -0.029644;    0.039851;    0.010136;   -0.087233;   -0.020322;    0.027001;   -0.012800;    0.038445;    0.015963;    0.138677;   -0.085918;   -0.001974;   -0.065167;    0.018831;    0.110684;   -0.007441;    0.015482;    0.047047;    0.045341;    0.208794;   -0.100913;    0.164871;    0.033793;    0.015650;   -0.033394;   -0.190991;   -0.037834;   -0.116831;    0.066896;    0.014544;   -0.120569;   -0.086184;    0.086102;   -0.003515;   -0.064946;   -0.027854;    0.079766;    0.087147;    0.083378;   -0.040208;   -0.048821;   -0.009632;    0.021027;   -0.040595;    0.056527;    0.011225;   -0.096019;    0.000757;    0.023846;    0.015842;   -0.064325;   -0.007546;   -0.022400;    0.140365;   -0.013984;    0.006399;    0.001671;    0.062811;   -0.018515;    0.098600;   -0.099838;    0.091020;   -0.024730;    0.030244;   -0.064972;    0.106617;    0.116839;    0.002321;    0.012951;    0.095628;    0.072200;   -0.003588;   -0.025728;    0.001666;   -0.051309;   -0.145496;   -0.023326;    0.112410;   -0.044026;   -0.132361;   -0.012144;   -0.154016;    0.054749;   -0.008182;   -0.048418;   -0.015732;    0.013836;   -0.008610;    0.076617;    0.069553;    0.011291;   -0.106384;    0.035208;    0.125431;   -0.081263;   -0.071336;   -0.061517;    0.110765;    0.052695;    0.017905;   -0.076724;    0.025015;    0.002197;    0.036929;   -0.091458;    0.001605;   -0.193283;   -0.110625;   -0.015455;   -0.040894;    0.014954;   -0.028734;    0.021195;   -0.038257;    0.001130;    0.002586;   -0.058549;    0.097143;    0.018818;    0.032810;    0.050120;   -0.056927;    0.030929;    0.034871;    0.016463;    0.004017;   -0.068780;    0.025077;    0.114336;   -0.022513;   -0.130151;   -0.115343;   -0.116882;    0.214860;    0.119868;   -0.033728;    0.020291;   -0.098432;   -0.174838;    0.033436;   -0.021476;   -0.110155;
105;   -0.011352;   -0.018408;   -0.034565;    0.013413;    0.098720;   -0.042642;   -0.005644;    0.024123;   -0.081850;    0.073227;    0.007677;    0.183817;   -0.137141;    0.116612;    0.083613;    0.157323;    0.029506;    0.011904;   -0.025121;    0.074527;   -0.033312;   -0.013110;    0.022422;   -0.107393;    0.077342;   -0.094673;    0.072043;    0.091435;   -0.037471;    0.020829;   -0.185167;    0.058540;    0.058931;   -0.024346;   -0.148049;    0.038885;   -0.034888;    0.072890;   -0.095149;   -0.003637;   -0.050031;   -0.040198;   -0.139896;   -0.094292;    0.080464;   -0.076412;   -0.014262;    0.048238;   -0.007512;   -0.102791;    0.069515;    0.093832;   -0.012456;    0.067926;    0.009645;   -0.029852;   -0.123184;   -0.017548;    0.104562;   -0.004762;   -0.126521;    0.003149;   -0.079060;   -0.055310;   -0.085663;   -0.110556;    0.020492;    0.131677;    0.002949;   -0.078410;    0.059933;   -0.078387;    0.122816;    0.122054;    0.065808;   -0.015789;   -0.035440;    0.034180;   -0.006478;    0.028275;   -0.098298;    0.044583;   -0.025509;   -0.035997;   -0.018018;   -0.074721;   -0.020002;    0.017984;    0.054252;    0.019797;    0.130097;    0.000154;   -0.024359;    0.000672;    0.048028;   -0.072182;   -0.080113;   -0.051765;    0.033734;    0.059376;   -0.051194;    0.124478;   -0.083294;    0.161108;    0.024927;    0.017007;   -0.055937;   -0.104014;    0.035060;    0.072604;   -0.048106;    0.058820;    0.005046;   -0.073769;    0.073023;   -0.044964;   -0.085131;    0.016541;   -0.178983;   -0.052353;    0.008207;   -0.026630;   -0.001587;   -0.128013;   -0.002668;   -0.063413;    0.020374;   -0.022818;    0.077926;   -0.012264;    0.019562;    0.066098;   -0.014783;   -0.007836;    0.000839;    0.008626;   -0.099959;    0.123274;   -0.013219;   -0.032040;   -0.058436;    0.082039;   -0.018755;   -0.005153;    0.023794;   -0.006861;    0.089524;   -0.045074;    0.019966;    0.055579;    0.033176;    0.025006;   -0.162706;   -0.084181;   -0.040394;    0.129630;   -0.021644;   -0.037803;    0.066744;    0.044864;   -0.025367;   -0.140924;    0.056748;    0.080148;   -0.108445;    0.059147;   -0.037074;    0.015442;   -0.034104;    0.157935;    0.134601;   -0.058041;   -0.083267;    0.146578;    0.098249;   -0.135406;   -0.041233;    0.086317;   -0.027627;    0.064072;   -0.129468;
106;   -0.070015;   -0.049318;    0.024633;    0.021608;    0.008876;   -0.053345;   -0.156292;    0.025783;    0.065398;   -0.044877;   -0.081463;    0.121900;    0.022928;    0.064383;    0.124130;   -0.064021;   -0.039349;   -0.065537;    0.043446;   -0.031857;   -0.090067;    0.053577;    0.098265;   -0.061891;    0.064614;    0.074739;   -0.051374;   -0.027811;   -0.074472;   -0.066721;    0.097671;   -0.006317;    0.044128;   -0.016562;    0.022504;   -0.032806;    0.035934;    0.128772;   -0.075687;   -0.087480;    0.027434;   -0.082288;    0.082051;   -0.034788;    0.014893;    0.134547;   -0.077772;    0.035831;   -0.009215;   -0.004397;    0.095109;   -0.088067;   -0.015169;    0.064056;    0.055576;   -0.010760;   -0.049617;   -0.008560;    0.071702;    0.091590;    0.040237;    0.130343;    0.105575;   -0.026368;   -0.087151;   -0.006684;    0.038620;   -0.053365;   -0.026809;    0.088376;    0.025927;   -0.139176;   -0.008176;   -0.022658;    0.088105;    0.025277;    0.021072;   -0.008404;   -0.119889;   -0.043475;    0.120583;   -0.085584;    0.017588;   -0.112723;    0.053639;   -0.038547;   -0.000708;   -0.153058;   -0.185322;    0.060169;   -0.074575;   -0.032836;    0.008306;   -0.057284;   -0.042732;   -0.052264;    0.088610;    0.007230;   -0.038114;    0.030446;    0.024249;    0.075204;    0.025670;    0.017041;    0.031425;    0.024407;    0.008353;   -0.121137;    0.011354;   -0.060125;    0.002958;   -0.107421;    0.012290;    0.077239;    0.111397;    0.015378;    0.063178;    0.025188;    0.090720;   -0.072619;    0.061664;    0.042395;    0.054223;   -0.139134;    0.007419;    0.049129;    0.105345;   -0.102693;    0.029455;   -0.001756;   -0.067833;    0.176452;   -0.021530;   -0.159699;   -0.019296;   -0.038386;    0.122753;   -0.074517;    0.071133;    0.059633;    0.036120;   -0.043305;   -0.038409;   -0.063919;    0.235921;   -0.056999;    0.015224;    0.024821;    0.059476;    0.090501;   -0.155437;   -0.032272;   -0.034386;   -0.122205;   -0.056770;   -0.033533;    0.131633;    0.043398;   -0.151147;    0.101373;    0.023794;   -0.002768;    0.057996;   -0.097191;    0.004574;    0.054714;   -0.079395;   -0.084556;    0.149326;    0.088531;   -0.018795;    0.010052;   -0.024953;   -0.010613;    0.020101;    0.069357;    0.083952;   -0.037334;   -0.145894;    0.093426;   -0.047825;
107;   -0.124480;    0.150195;    0.023319;   -0.015545;   -0.052403;    0.042208;    0.031005;    0.053886;   -0.012826;   -0.015404;    0.026692;   -0.037274;   -0.029879;    0.059456;   -0.065180;   -0.037088;    0.044486;   -0.052223;   -0.102988;   -0.032250;    0.112636;   -0.038217;   -0.011462;   -0.076817;   -0.009262;    0.011040;    0.107938;   -0.032258;   -0.047834;    0.007558;   -0.059474;    0.003152;    0.107461;   -0.044922;    0.039230;    0.115522;   -0.065155;    0.074668;   -0.025600;    0.026659;   -0.032769;    0.006699;   -0.013248;   -0.034111;   -0.110778;    0.003172;    0.072838;    0.174651;   -0.081692;    0.025349;   -0.023825;    0.029135;   -0.039863;    0.120174;    0.029078;    0.049791;   -0.029760;    0.092930;    0.049078;    0.043568;    0.033185;   -0.109789;    0.027101;   -0.036439;   -0.021498;   -0.077583;    0.045634;   -0.120547;   -0.023903;    0.058551;    0.016020;   -0.007378;    0.007977;   -0.022488;   -0.101445;    0.091152;   -0.021946;   -0.101496;    0.020557;    0.002987;    0.056997;    0.075874;    0.025422;    0.055534;    0.059007;   -0.116964;   -0.198302;    0.092256;   -0.057416;    0.131618;    0.065357;   -0.008407;   -0.002120;    0.064521;   -0.086855;    0.099986;    0.026447;   -0.098251;   -0.051830;   -0.050083;   -0.109402;    0.056575;    0.017789;   -0.015115;    0.021197;   -0.036913;    0.055046;    0.012014;   -0.054843;   -0.030404;    0.049045;   -0.082737;    0.064232;   -0.103111;    0.060801;   -0.021075;    0.097293;   -0.010704;   -0.023308;    0.140739;    0.017505;   -0.170972;    0.032494;    0.041980;    0.133029;   -0.057408;    0.006728;   -0.018161;   -0.013547;    0.226520;   -0.112243;    0.107060;   -0.068161;    0.052836;   -0.024056;   -0.076381;    0.010950;   -0.016778;    0.039669;    0.042759;    0.113504;    0.039138;    0.224911;   -0.001635;   -0.062000;   -0.141702;   -0.010956;    0.096723;   -0.034873;    0.023219;    0.004470;   -0.049957;    0.056662;   -0.024433;    0.162818;   -0.106326;    0.049712;   -0.068271;   -0.039098;    0.007544;    0.008790;   -0.074546;   -0.081154;   -0.017348;   -0.039662;   -0.060913;   -0.071621;    0.071038;    0.058773;   -0.099444;   -0.058720;   -0.212087;   -0.157863;    0.011176;   -0.044047;   -0.009049;    0.013512;    0.190115;    0.026452;    0.049475;   -0.029625;
108;    0.041388;   -0.009423;    0.073960;   -0.128582;    0.063656;    0.121804;   -0.094853;   -0.024948;   -0.045354;   -0.027061;    0.070139;   -0.054306;   -0.006281;    0.009396;    0.006114;   -0.031240;   -0.062312;   -0.008332;    0.088660;   -0.081366;   -0.142101;   -0.039796;   -0.058076;    0.009056;    0.037543;   -0.022008;   -0.008077;    0.014119;    0.026089;   -0.109648;    0.168937;   -0.003922;    0.103509;   -0.019481;   -0.006238;   -0.127420;    0.008759;    0.244479;   -0.031937;    0.031719;    0.077305;   -0.053171;    0.012791;    0.043629;   -0.034210;   -0.000296;    0.087460;    0.013321;    0.000577;   -0.008135;    0.004618;    0.115531;   -0.078408;   -0.022388;   -0.072404;    0.113806;    0.069010;    0.071561;   -0.003383;   -0.068523;   -0.204829;    0.053725;   -0.033383;   -0.127252;   -0.020176;   -0.019652;   -0.053090;    0.034470;   -0.025285;    0.128705;    0.062969;   -0.079891;   -0.021653;    0.150498;   -0.045147;    0.033586;    0.124712;    0.085854;    0.079823;    0.012678;    0.001904;    0.038856;   -0.092532;   -0.003627;   -0.066450;    0.077300;    0.039176;    0.023397;    0.005882;    0.003476;    0.008217;    0.032117;   -0.104740;    0.100439;    0.064221;   -0.058128;   -0.064920;    0.022060;   -0.020164;    0.036166;    0.011260;   -0.045593;   -0.061894;   -0.078222;    0.104382;    0.029823;    0.006731;    0.118518;    0.061408;   -0.019277;    0.033721;    0.001726;   -0.080460;   -0.114780;   -0.101800;   -0.066766;   -0.083256;   -0.103461;    0.043633;   -0.039682;    0.037060;    0.139326;    0.115886;    0.061523;    0.111071;   -0.076289;    0.066673;   -0.103706;   -0.043897;    0.116707;   -0.028768;    0.076764;   -0.045606;    0.135611;   -0.168603;   -0.052226;   -0.031944;    0.024587;    0.000945;   -0.017084;   -0.013886;    0.059915;   -0.129257;    0.054929;   -0.001070;    0.055700;    0.043624;    0.024533;    0.097620;    0.052491;    0.115083;   -0.011004;    0.021729;    0.038286;   -0.060481;   -0.187463;    0.063575;   -0.022992;   -0.065503;    0.075575;   -0.020992;   -0.122521;   -0.114935;    0.061397;   -0.164201;   -0.056776;    0.040584;   -0.003415;    0.029405;   -0.152847;    0.043501;   -0.029255;    0.083904;   -0.021523;   -0.002590;    0.016795;   -0.005465;   -0.124050;   -0.014509;    0.037297;   -0.075483;
109;    0.052635;   -0.012641;    0.031610;    0.007909;   -0.026336;    0.020346;   -0.104884;    0.122151;    0.034508;   -0.065621;    0.086480;   -0.021501;   -0.042987;   -0.076522;    0.040456;    0.040756;    0.074673;   -0.078238;   -0.014897;   -0.062844;   -0.037163;    0.077709;    0.009542;   -0.172242;   -0.052730;   -0.014337;   -0.021542;    0.036495;    0.007637;    0.080847;    0.007898;    0.066217;    0.064816;   -0.008772;    0.068065;   -0.070152;    0.049009;   -0.091523;   -0.109441;    0.120821;    0.071376;   -0.089690;    0.076198;   -0.026090;   -0.033178;   -0.085928;    0.049684;   -0.119616;   -0.032689;   -0.023353;    0.005737;   -0.001160;   -0.183992;   -0.087085;   -0.074755;    0.049302;   -0.052591;    0.030505;   -0.041579;    0.077219;    0.147109;    0.104160;   -0.059851;    0.089265;    0.089705;   -0.093805;    0.064748;   -0.129832;   -0.084337;    0.078065;   -0.124142;   -0.126402;   -0.082188;    0.050733;   -0.030443;    0.032951;   -0.157085;    0.010565;    0.089371;    0.094244;   -0.071259;   -0.113774;    0.013650;    0.094333;    0.050919;   -0.014978;   -0.038314;    0.080528;    0.059933;   -0.026560;   -0.075240;    0.150925;    0.114465;   -0.122388;   -0.034796;   -0.111489;    0.041184;    0.064632;   -0.058354;    0.016349;    0.054373;   -0.001651;   -0.019203;    0.027120;    0.106730;    0.030637;    0.062103;    0.114308;    0.002228;    0.159307;   -0.018474;   -0.058965;   -0.026955;   -0.074666;    0.109047;    0.021435;   -0.071347;    0.003227;   -0.122200;    0.072173;    0.060773;    0.100470;    0.084812;    0.065228;    0.046824;   -0.014745;   -0.033900;    0.024600;   -0.123845;   -0.032199;   -0.067595;    0.089684;   -0.080632;   -0.103694;    0.046270;   -0.079342;    0.030355;   -0.079884;    0.076992;   -0.044082;   -0.129997;   -0.119328;    0.099265;    0.031720;   -0.030923;   -0.169283;   -0.065476;    0.012804;    0.033935;    0.110113;    0.150431;    0.054337;   -0.070118;    0.024830;   -0.067548;    0.010190;   -0.042240;    0.007072;    0.085151;   -0.083694;    0.000856;    0.098401;    0.065603;   -0.031109;   -0.079449;    0.130448;   -0.080477;    0.007041;   -0.097596;    0.020890;    0.048964;    0.025501;    0.034772;    0.062596;    0.019619;   -0.017457;    0.034529;   -0.027465;    0.019101;   -0.053144;   -0.007119;
110;    0.023137;    0.004064;    0.004268;    0.095562;    0.036214;   -0.099314;    0.015989;    0.054134;   -0.007683;   -0.093855;    0.048710;    0.013867;    0.060556;    0.070097;   -0.051588;   -0.001966;   -0.081590;    0.089240;    0.014051;    0.004320;    0.104575;   -0.025234;   -0.067809;    0.034966;    0.025465;   -0.042051;   -0.052529;   -0.099767;   -0.015867;    0.035411;   -0.028858;   -0.075860;    0.049256;    0.072247;   -0.022531;    0.017410;    0.083600;    0.039316;   -0.030118;   -0.080107;   -0.070777;    0.027032;    0.023428;    0.163320;    0.003523;   -0.036446;    0.059784;   -0.072758;   -0.017693;   -0.004754;   -0.043229;    0.122161;   -0.074015;    0.073637;   -0.020658;   -0.071000;   -0.065431;    0.019165;    0.003471;    0.073652;   -0.054773;    0.033976;   -0.034402;    0.165591;    0.112234;   -0.025969;   -0.140281;   -0.040649;    0.014039;    0.028851;   -0.032485;    0.019043;   -0.137129;    0.165520;   -0.095483;   -0.098323;   -0.011037;   -0.015335;    0.007558;   -0.103275;    0.047780;   -0.061764;    0.048064;    0.032862;   -0.005073;   -0.000731;   -0.123149;    0.162325;    0.058808;    0.068469;   -0.060522;    0.074858;   -0.062191;    0.069623;   -0.068497;   -0.051096;   -0.130206;   -0.008773;    0.034859;    0.004154;    0.140738;   -0.050486;   -0.071884;    0.060878;    0.032152;   -0.026132;   -0.177413;   -0.131865;    0.017716;   -0.025253;    0.064758;   -0.055621;    0.059287;    0.030468;    0.042699;    0.050792;    0.112507;    0.069657;    0.023909;   -0.116127;   -0.147456;   -0.003502;    0.056091;   -0.043218;    0.100954;   -0.053706;    0.035032;    0.113922;    0.150997;    0.091892;   -0.077935;   -0.138790;    0.113935;   -0.115941;   -0.069243;   -0.019556;    0.065869;   -0.086675;   -0.025389;   -0.052775;   -0.077807;   -0.111410;    0.002280;   -0.107899;   -0.017868;    0.110380;   -0.012802;    0.068044;   -0.058664;    0.037404;    0.103173;   -0.062741;   -0.000654;   -0.174134;    0.127511;    0.041963;   -0.044628;    0.015477;   -0.026161;    0.067313;   -0.039904;   -0.136952;   -0.125376;   -0.024642;   -0.058128;    0.065573;   -0.007059;    0.040530;   -0.033808;    0.096100;   -0.001832;   -0.006789;    0.013525;   -0.030347;    0.138124;    0.119585;    0.081496;   -0.143076;   -0.045324;    0.000965;    0.086144;
111;    0.069631;   -0.087498;   -0.004215;    0.077077;    0.104413;    0.047745;   -0.002478;    0.007289;    0.050356;    0.088755;    0.038206;   -0.077906;    0.020481;    0.019599;   -0.100036;    0.016728;   -0.018570;   -0.130336;    0.031407;   -0.114592;   -0.033043;    0.059268;    0.098934;   -0.076300;   -0.040171;    0.025199;   -0.038731;   -0.129209;   -0.034657;   -0.050448;    0.119255;    0.090921;    0.037593;    0.089988;   -0.060093;    0.020086;   -0.094890;   -0.020204;    0.009378;    0.070737;    0.098471;    0.010669;   -0.138263;    0.116545;   -0.058243;    0.086692;    0.088485;    0.035874;   -0.112713;    0.026422;    0.137337;   -0.098650;    0.047022;   -0.043586;    0.004582;   -0.044380;   -0.085747;   -0.011635;   -0.024324;   -0.037787;   -0.108184;   -0.096599;    0.021286;    0.099218;   -0.154654;   -0.059712;   -0.027815;   -0.036752;    0.059932;    0.031516;   -0.042746;   -0.032046;   -0.030945;   -0.109397;   -0.110376;   -0.015235;   -0.143193;   -0.138654;    0.022426;    0.087846;   -0.013832;    0.177667;   -0.077611;    0.105784;   -0.015884;    0.077844;   -0.122684;    0.099407;    0.040212;   -0.107355;   -0.078709;   -0.003439;   -0.033473;   -0.016637;    0.124059;    0.106415;    0.169791;   -0.010071;    0.013985;    0.009993;    0.067869;   -0.010805;    0.083040;    0.060697;    0.014379;    0.060957;   -0.192146;   -0.055773;    0.007312;   -0.043258;   -0.106938;    0.067799;    0.022511;   -0.047177;   -0.012397;    0.010242;   -0.137233;    0.074932;    0.064007;    0.074673;    0.088770;   -0.068609;    0.008407;   -0.100940;    0.102577;    0.066219;   -0.115921;   -0.053281;    0.062624;    0.036987;    0.077340;   -0.018229;    0.087184;    0.089635;   -0.001770;   -0.164599;   -0.018106;   -0.010986;   -0.017044;   -0.020058;    0.050812;   -0.007633;    0.000599;   -0.170490;   -0.036466;   -0.009523;   -0.024016;   -0.118009;   -0.046946;    0.060656;   -0.072584;   -0.009720;   -0.082685;    0.027133;   -0.050088;    0.013017;    0.045019;    0.064192;    0.033686;   -0.050439;   -0.004159;    0.013252;   -0.009319;    0.030910;   -0.011651;    0.021041;    0.041535;   -0.027811;    0.091747;    0.084485;    0.033027;    0.006319;    0.123730;   -0.142724;    0.147669;   -0.044665;    0.047484;   -0.013428;   -0.061982;    0.009854;   -0.067404;
112;   -0.097380;   -0.012400;   -0.025949;    0.034571;   -0.029130;    0.009069;    0.156305;   -0.104110;    0.010024;   -0.081237;    0.038895;   -0.036049;   -0.024524;   -0.086397;   -0.018399;   -0.002583;    0.141246;    0.036364;    0.159914;   -0.041523;    0.081082;   -0.032451;    0.021148;    0.025965;    0.038840;   -0.104939;   -0.116942;   -0.141133;   -0.056957;    0.074579;    0.067865;    0.009688;   -0.088794;    0.019726;    0.097826;    0.001978;    0.109198;    0.109942;   -0.054752;    0.009704;   -0.011840;   -0.002776;   -0.170105;    0.016510;    0.064326;   -0.019190;    0.004176;    0.018431;   -0.005059;   -0.028115;    0.130975;    0.096386;   -0.073518;   -0.081370;    0.042208;    0.105256;   -0.069609;   -0.079128;   -0.162372;   -0.049888;    0.185103;    0.008123;    0.075615;    0.038984;    0.066882;    0.018462;   -0.001036;   -0.016501;   -0.068909;    0.037293;    0.175121;    0.128491;    0.094309;    0.092185;    0.044467;   -0.010355;    0.053998;    0.043620;    0.006433;   -0.085335;   -0.005189;    0.166348;    0.032901;    0.029717;   -0.036972;   -0.016579;   -0.031156;   -0.033210;    0.048225;    0.029593;    0.031417;   -0.043341;    0.044847;    0.006469;    0.008396;   -0.036593;    0.029926;    0.121033;    0.085668;   -0.001188;    0.083405;   -0.038257;    0.047169;   -0.092052;    0.047708;   -0.056345;    0.040226;    0.004304;    0.049233;    0.030679;   -0.014480;   -0.033282;    0.076232;   -0.075089;    0.005352;   -0.028217;   -0.027035;    0.103335;   -0.095368;    0.081896;    0.023946;    0.021117;   -0.114655;   -0.049618;   -0.160272;   -0.108462;    0.095713;   -0.105931;    0.025481;    0.059624;   -0.136926;    0.025940;   -0.160283;    0.096592;   -0.038264;   -0.050042;    0.026035;    0.074686;    0.056064;    0.001301;   -0.066710;   -0.079446;   -0.054243;   -0.111064;    0.119473;   -0.015242;   -0.096116;    0.019328;   -0.142585;    0.010682;   -0.042519;    0.124627;    0.047441;   -0.068510;    0.026643;   -0.021615;   -0.045953;   -0.059571;   -0.009643;   -0.073120;    0.118676;   -0.066373;   -0.046528;   -0.038782;    0.001996;    0.062234;    0.102304;    0.007507;    0.081595;    0.049277;   -0.034695;    0.104439;   -0.031453;   -0.015483;    0.003208;   -0.134396;    0.017266;    0.045683;   -0.123710;   -0.135759;   -0.107620;
113;   -0.036091;   -0.057557;    0.095346;   -0.083212;    0.087751;    0.020458;    0.033867;   -0.045451;    0.121645;   -0.018779;    0.118097;   -0.021733;    0.062446;   -0.075887;    0.041915;    0.060877;   -0.109078;   -0.006816;    0.113427;   -0.031456;   -0.036233;   -0.054283;    0.024413;    0.141509;    0.026218;   -0.059014;    0.142953;   -0.082937;   -0.079047;    0.026327;   -0.017942;    0.027977;   -0.059214;   -0.038172;    0.058674;   -0.111017;    0.015426;   -0.089728;   -0.043590;   -0.073088;   -0.018020;    0.086388;    0.097469;    0.135034;    0.010930;   -0.173681;    0.019874;   -0.079519;    0.036097;    0.023345;   -0.012387;   -0.064023;   -0.040527;   -0.124835;   -0.018360;    0.059162;    0.038165;    0.070574;    0.057547;    0.054846;   -0.081062;   -0.119397;   -0.089742;    0.000166;   -0.085073;   -0.088246;    0.090870;   -0.032092;   -0.074818;   -0.183105;   -0.023283;   -0.060328;   -0.012165;    0.077166;    0.012858;   -0.105540;    0.103981;    0.016435;    0.111313;   -0.042233;    0.041169;    0.136496;   -0.164648;    0.051352;    0.032974;    0.053366;    0.035759;    0.015065;   -0.100812;   -0.023733;    0.106297;   -0.044366;    0.015636;    0.034899;   -0.024579;   -0.069098;    0.028064;    0.003044;    0.033059;   -0.011913;   -0.026851;    0.041127;   -0.033059;   -0.001843;    0.062647;   -0.079078;   -0.097931;   -0.105135;   -0.008520;    0.117222;   -0.048276;   -0.035646;    0.062031;    0.038514;    0.096721;    0.029481;    0.037643;   -0.198364;    0.055360;    0.133352;   -0.113191;   -0.029143;    0.042724;   -0.132746;    0.057799;   -0.138019;    0.063414;    0.074492;   -0.008750;    0.054470;    0.019836;    0.117678;    0.000745;    0.029496;    0.143615;    0.090699;   -0.089091;    0.057988;   -0.040579;    0.086479;   -0.022833;   -0.012770;    0.031464;    0.091679;    0.041497;   -0.047251;   -0.030017;   -0.068117;   -0.091642;    0.101138;   -0.072842;    0.053129;   -0.048444;    0.046069;   -0.039007;    0.073402;    0.057567;    0.136701;   -0.118661;    0.003388;    0.004228;    0.016012;    0.015925;   -0.218649;    0.091416;    0.028783;   -0.079933;   -0.015103;   -0.042543;   -0.067571;   -0.085087;   -0.044086;   -0.001979;   -0.063807;    0.039039;   -0.031312;   -0.040737;    0.034832;   -0.033531;   -0.040884;    0.098622;
114;    0.017885;    0.051486;    0.048238;   -0.002333;   -0.119657;    0.030340;   -0.005870;   -0.073140;    0.162852;    0.034819;   -0.064304;    0.029374;   -0.108918;    0.215910;   -0.062021;   -0.095034;    0.075785;    0.082254;    0.125252;   -0.019761;   -0.041832;    0.081756;   -0.058852;   -0.046057;    0.003591;    0.005375;    0.020316;    0.016693;   -0.090819;    0.043805;   -0.084012;    0.049543;   -0.057694;    0.034208;   -0.058465;    0.017686;   -0.060128;   -0.016902;    0.068884;    0.043809;   -0.095276;   -0.022608;    0.038709;    0.049936;   -0.022903;    0.008123;   -0.114088;   -0.025005;   -0.104215;    0.072782;    0.029668;    0.017484;    0.049412;    0.116661;   -0.094404;   -0.054179;   -0.017819;   -0.077969;   -0.035056;    0.009448;   -0.014772;   -0.083316;   -0.017260;   -0.015835;   -0.069976;    0.045879;   -0.139706;   -0.090311;   -0.040477;    0.019595;    0.018721;   -0.139472;    0.062196;   -0.051175;   -0.109936;    0.008108;    0.050644;    0.024634;    0.041324;   -0.025251;    0.004466;    0.053829;    0.082445;    0.163162;   -0.003316;    0.011504;   -0.134284;   -0.109108;    0.032704;    0.180354;    0.054367;   -0.053455;   -0.024787;   -0.039391;   -0.015397;   -0.148315;    0.074115;   -0.042070;    0.168396;    0.053410;    0.011007;    0.016012;    0.019745;   -0.028952;   -0.150924;   -0.022107;   -0.014825;   -0.091108;   -0.003536;    0.102011;   -0.027234;   -0.101848;   -0.051584;   -0.017378;   -0.078475;   -0.043555;    0.042718;    0.019527;    0.054017;   -0.021568;    0.034987;    0.060742;    0.097366;   -0.091267;   -0.025578;   -0.083903;   -0.021931;    0.003889;   -0.137773;    0.017534;    0.027209;    0.064094;   -0.046296;   -0.040523;   -0.080453;    0.109199;   -0.070949;   -0.139553;    0.003671;    0.091239;   -0.045245;   -0.044553;    0.027058;   -0.010475;   -0.017077;    0.059597;   -0.104456;    0.037986;    0.107780;   -0.072528;    0.052007;    0.099514;    0.212000;    0.024541;   -0.063235;    0.001430;    0.049956;    0.085663;    0.018348;   -0.000802;   -0.121717;    0.007095;    0.002034;   -0.060520;    0.076093;    0.000388;    0.032772;    0.104081;   -0.110570;   -0.019471;    0.136704;    0.118728;    0.153470;    0.014678;    0.090402;   -0.050218;   -0.061268;    0.003746;    0.141104;    0.017705;   -0.135553;
115;    0.006221;   -0.043579;   -0.000943;    0.116623;    0.110703;   -0.018235;    0.082647;    0.082518;    0.059136;   -0.102098;    0.006871;    0.038223;    0.074773;   -0.149246;    0.016639;    0.028940;    0.031568;    0.211523;   -0.173435;    0.136716;   -0.002551;   -0.057221;   -0.011847;   -0.097599;   -0.006270;    0.029373;   -0.055863;   -0.008656;   -0.043748;    0.074393;    0.102856;   -0.027348;    0.014107;    0.028458;   -0.008787;   -0.070114;   -0.078802;   -0.008248;   -0.088942;    0.004173;   -0.101595;   -0.006979;   -0.090777;   -0.064495;    0.046574;   -0.022848;    0.063047;    0.023404;   -0.065905;    0.073960;   -0.092175;   -0.177740;   -0.143862;    0.023009;    0.022567;    0.032366;   -0.068993;   -0.095770;    0.092057;    0.052089;    0.024277;   -0.014833;   -0.072782;   -0.008007;    0.065058;    0.034747;    0.012417;    0.025640;    0.032122;   -0.000390;    0.069840;   -0.004581;   -0.087510;    0.030649;   -0.054187;    0.110483;   -0.045196;    0.107337;   -0.044146;    0.001205;    0.044686;   -0.034696;   -0.143631;    0.015835;   -0.028784;    0.132720;   -0.051712;    0.127207;   -0.190552;    0.051692;   -0.034137;    0.057107;    0.052030;    0.097763;    0.072670;    0.023332;   -0.082175;   -0.086498;    0.084351;    0.133919;   -0.103124;   -0.058652;    0.035120;    0.013406;   -0.029972;    0.026109;    0.001524;    0.024831;   -0.053861;   -0.140240;    0.053921;    0.027623;   -0.025268;    0.125053;    0.003169;    0.055968;   -0.080958;    0.012788;    0.040558;   -0.048696;    0.013117;    0.034993;    0.152777;   -0.080364;   -0.010482;    0.049076;   -0.046270;   -0.092061;   -0.007129;   -0.005218;    0.181943;   -0.034890;   -0.256487;    0.017103;   -0.055151;   -0.007087;   -0.048984;   -0.049602;    0.043809;   -0.001863;   -0.039195;   -0.033845;    0.017739;    0.124363;   -0.049632;   -0.003475;   -0.054090;   -0.041333;   -0.034389;   -0.086915;    0.019419;    0.074161;    0.003874;   -0.090204;   -0.039597;   -0.015555;    0.087316;    0.041563;    0.030244;    0.001026;   -0.081412;   -0.062421;    0.024515;    0.009080;    0.174370;   -0.028309;    0.049035;    0.147797;    0.014292;   -0.058903;   -0.123019;    0.038761;    0.012540;    0.031818;    0.016267;   -0.086569;   -0.034034;    0.051116;   -0.136823;    0.016251;   -0.088870;
116;    0.056593;   -0.030600;    0.012388;   -0.049209;   -0.020264;   -0.014316;   -0.018233;    0.043865;   -0.011522;    0.020242;   -0.042999;    0.075082;    0.042480;    0.118640;   -0.075086;    0.088005;   -0.027547;   -0.068795;   -0.013148;    0.061321;   -0.022311;    0.129366;   -0.028129;    0.018346;   -0.003287;   -0.089501;    0.039860;    0.059846;    0.046621;   -0.090164;   -0.017390;   -0.233823;    0.107791;    0.018173;    0.039001;   -0.093019;    0.039025;    0.065722;   -0.090351;    0.042566;    0.014455;    0.063484;    0.109073;   -0.081517;   -0.013472;   -0.055316;   -0.015956;   -0.035193;   -0.075987;    0.092985;   -0.046701;   -0.149344;    0.118728;   -0.064085;    0.039387;    0.050462;   -0.050662;   -0.126027;   -0.102632;   -0.078698;    0.000571;   -0.100969;    0.095215;    0.165251;    0.075180;    0.021369;    0.054745;   -0.068685;   -0.000187;   -0.095626;   -0.047277;   -0.002287;    0.080254;    0.050000;   -0.028479;    0.074503;   -0.213980;    0.095160;    0.048431;   -0.075437;   -0.029240;    0.072173;    0.054459;   -0.005505;   -0.007219;   -0.024188;    0.016536;   -0.053095;    0.022020;   -0.061887;    0.162657;    0.018234;    0.023055;    0.059778;    0.035588;   -0.068935;    0.000797;   -0.144170;   -0.046899;    0.046070;    0.092410;   -0.027962;   -0.092608;   -0.165246;    0.006930;    0.049648;    0.088331;   -0.041164;    0.046128;    0.002852;   -0.044783;    0.056882;    0.034674;    0.037330;    0.028641;   -0.023430;    0.168605;    0.091582;    0.049137;   -0.055957;    0.010465;   -0.009083;    0.046874;   -0.100591;    0.061525;    0.043977;    0.072798;   -0.191402;   -0.111503;   -0.083717;   -0.085606;   -0.062545;    0.165956;    0.096910;    0.022458;   -0.011371;   -0.018418;    0.093051;   -0.046531;   -0.001060;   -0.081811;   -0.047324;    0.008502;   -0.021926;    0.018524;   -0.069386;   -0.051366;   -0.104904;    0.026498;    0.005585;    0.065601;    0.088802;    0.007095;    0.021389;    0.077037;   -0.115356;    0.124622;    0.023418;    0.131003;    0.057219;   -0.035705;   -0.066044;   -0.093399;    0.077853;    0.098420;   -0.035187;   -0.131012;    0.000489;    0.079240;   -0.028079;   -0.038075;   -0.006980;   -0.111245;    0.002298;    0.003558;   -0.145374;    0.039472;   -0.095677;   -0.019467;   -0.023557;    0.075715;
117;    0.048587;    0.012063;   -0.061549;   -0.068091;   -0.092842;    0.133423;   -0.078800;   -0.008616;    0.009597;   -0.008132;    0.087014;    0.074250;   -0.109111;   -0.006081;   -0.009377;   -0.024620;    0.085179;    0.047273;   -0.008831;    0.036860;    0.095410;    0.084179;    0.027474;    0.036036;   -0.003791;    0.000691;   -0.029717;    0.068953;   -0.141657;    0.058753;    0.022170;   -0.120843;   -0.072209;   -0.012435;    0.086316;    0.078024;   -0.024640;   -0.067602;   -0.122362;   -0.129260;    0.077381;   -0.053350;   -0.045728;    0.002150;    0.066657;    0.030886;    0.043957;   -0.017605;   -0.106117;   -0.025320;    0.017920;    0.008626;   -0.147779;   -0.019983;   -0.064726;   -0.033941;    0.035721;   -0.093075;   -0.033680;    0.130212;   -0.079752;   -0.006686;    0.058580;    0.052862;    0.001709;    0.071386;    0.012337;    0.112200;   -0.085261;   -0.192725;    0.019228;    0.043557;    0.015105;    0.046674;    0.023460;   -0.041563;    0.093719;    0.005416;   -0.068768;   -0.007495;   -0.029478;    0.192008;   -0.011417;    0.112078;   -0.012785;   -0.075741;   -0.047223;    0.188013;    0.021173;   -0.020196;    0.023382;    0.002253;   -0.064233;    0.119343;   -0.117381;   -0.028251;   -0.036704;   -0.119628;   -0.003295;   -0.047433;   -0.068968;    0.012996;   -0.059788;   -0.104123;    0.065571;   -0.021567;    0.099335;   -0.003378;   -0.009624;   -0.036526;   -0.086543;    0.127215;    0.136549;    0.075606;    0.013582;    0.159032;   -0.148622;    0.064022;    0.074764;   -0.037204;   -0.007609;   -0.077883;   -0.102322;    0.115317;    0.110983;    0.157105;   -0.005471;    0.009194;   -0.056800;   -0.104812;   -0.007226;    0.114550;    0.006191;   -0.074199;   -0.156706;    0.015199;    0.013921;   -0.043224;    0.135672;   -0.045494;    0.119418;    0.014160;   -0.031532;    0.012878;    0.043345;   -0.007250;   -0.078218;    0.043466;    0.027982;   -0.098155;   -0.121308;   -0.024875;   -0.061486;    0.130688;   -0.094696;   -0.056100;    0.076873;   -0.098964;   -0.015204;    0.031865;   -0.020910;   -0.050164;    0.046932;   -0.068992;   -0.034562;    0.102059;   -0.031334;   -0.076826;   -0.034147;    0.003974;    0.064175;   -0.008070;    0.083241;    0.046258;    0.041989;    0.074374;    0.094688;   -0.094047;    0.115343;    0.009801;    0.035618;
118;    0.027972;   -0.112238;    0.027792;    0.071962;   -0.077476;   -0.050189;    0.103444;   -0.093280;   -0.059844;   -0.005758;    0.135602;   -0.025117;    0.076707;   -0.046265;    0.151603;   -0.031377;    0.065762;    0.075948;   -0.022309;    0.051367;   -0.087672;   -0.001880;    0.060075;   -0.057618;   -0.076733;    0.093248;   -0.010822;    0.006480;   -0.067231;    0.032660;    0.063433;    0.078687;    0.003414;   -0.051556;   -0.025458;    0.017718;   -0.162754;   -0.139910;   -0.048948;   -0.077587;    0.109620;    0.040698;    0.031328;    0.060458;    0.064422;    0.007995;    0.030223;    0.030916;   -0.196019;    0.126029;    0.092568;    0.004103;    0.120151;   -0.009335;   -0.157257;    0.005384;   -0.049160;    0.160311;   -0.017437;    0.010862;   -0.037170;    0.022480;   -0.017275;   -0.038512;   -0.037872;   -0.027023;   -0.073912;    0.046043;   -0.029740;   -0.040209;   -0.020264;   -0.130139;    0.035070;    0.039882;   -0.058295;   -0.061184;   -0.034160;    0.114333;    0.028069;   -0.025279;   -0.063518;   -0.069937;    0.005988;   -0.029676;   -0.004465;   -0.015767;   -0.047039;   -0.136413;   -0.069783;   -0.021775;    0.016068;    0.094679;    0.004834;    0.038271;   -0.000053;   -0.012904;   -0.094649;    0.007387;   -0.035613;   -0.090183;    0.050915;   -0.024440;    0.042184;   -0.095893;   -0.004571;    0.058796;    0.174271;   -0.045877;   -0.060663;    0.039548;    0.090944;   -0.004715;    0.073922;   -0.144945;    0.032534;   -0.038578;    0.091322;   -0.013932;    0.024987;   -0.108163;    0.058192;   -0.059842;   -0.041949;   -0.040842;    0.056125;   -0.051049;   -0.042713;   -0.089658;    0.065204;   -0.091418;   -0.164463;   -0.096141;   -0.032804;    0.121069;    0.010380;   -0.019722;   -0.073930;    0.103373;    0.111302;   -0.009070;    0.095153;    0.004649;    0.120324;   -0.058739;    0.036305;    0.106720;    0.167810;    0.107586;    0.060413;   -0.068010;    0.029887;   -0.025058;   -0.027730;    0.019395;    0.057120;    0.160512;    0.051111;   -0.058551;   -0.106493;    0.002376;   -0.047060;    0.051612;   -0.005651;    0.040309;   -0.068125;    0.078316;   -0.005149;    0.136686;   -0.077762;    0.066814;   -0.166739;    0.075213;    0.093751;   -0.098928;   -0.094482;   -0.092298;    0.109233;   -0.014387;    0.000593;   -0.031342;    0.053111;
119;   -0.013848;   -0.142542;   -0.093190;   -0.064973;    0.029527;    0.009913;   -0.050859;    0.027706;    0.030157;    0.061127;    0.063724;   -0.055812;   -0.001959;   -0.056935;    0.030693;    0.029200;   -0.083753;    0.151282;   -0.037549;    0.113760;   -0.117963;   -0.035968;   -0.039523;   -0.016278;   -0.053137;    0.035163;    0.058695;    0.014408;   -0.027077;    0.073558;   -0.061981;   -0.019570;   -0.126734;    0.022010;    0.142785;    0.029320;    0.149107;   -0.044267;    0.064710;    0.041709;   -0.020141;   -0.017649;   -0.042473;   -0.109837;    0.020760;    0.027379;    0.022108;   -0.043470;   -0.057776;   -0.013516;   -0.088819;    0.023006;   -0.003639;    0.133847;    0.070697;    0.046929;    0.003523;    0.024970;   -0.053720;   -0.087247;   -0.117903;   -0.079337;    0.037942;   -0.027736;   -0.030756;    0.031931;    0.047129;   -0.044863;   -0.028366;    0.027831;    0.056319;   -0.002683;   -0.078179;    0.132347;   -0.037792;    0.062936;   -0.082588;   -0.076675;    0.044422;   -0.089676;    0.075498;    0.070353;   -0.149465;    0.018490;    0.058557;   -0.018485;    0.056188;   -0.018130;   -0.012229;    0.046068;   -0.098938;   -0.014776;   -0.042235;   -0.003172;    0.086023;    0.053596;    0.054255;   -0.022666;    0.049622;    0.012008;    0.135691;    0.080298;    0.033702;    0.067229;   -0.124995;    0.253439;   -0.021982;   -0.003564;    0.109892;   -0.023595;    0.068562;   -0.053992;    0.027593;   -0.028154;   -0.029791;   -0.051982;    0.009194;    0.037419;    0.036672;   -0.060118;    0.123511;    0.081281;   -0.118163;   -0.090708;    0.031801;   -0.054824;   -0.000511;    0.024450;   -0.166662;   -0.033873;   -0.109218;   -0.162564;   -0.014469;    0.001774;   -0.133566;   -0.056216;    0.064485;   -0.033356;   -0.058139;    0.079656;    0.064821;   -0.024722;   -0.000263;    0.001414;   -0.025085;   -0.079029;    0.084469;    0.117360;   -0.067233;    0.206151;   -0.013527;   -0.010428;   -0.005972;    0.202849;    0.036414;   -0.031686;   -0.032919;   -0.151086;   -0.111902;   -0.031208;   -0.003835;   -0.072308;    0.099491;   -0.033554;    0.107411;    0.117800;   -0.046085;   -0.068096;   -0.032927;    0.116956;   -0.016395;   -0.017264;   -0.034447;    0.101627;    0.046843;    0.075476;   -0.150639;    0.062111;    0.081843;   -0.037842;    0.046223;
120;   -0.078328;   -0.127760;   -0.050263;    0.031935;   -0.119238;   -0.130340;    0.120376;   -0.070515;    0.103034;    0.092025;    0.081896;    0.129310;   -0.080769;    0.013079;    0.083004;   -0.144264;   -0.080692;    0.021154;   -0.029555;    0.138656;   -0.029293;    0.057852;   -0.124293;   -0.100432;   -0.084782;    0.018613;   -0.063664;    0.027160;   -0.009541;    0.083213;    0.125471;    0.100366;   -0.015450;    0.037772;    0.049044;   -0.205799;    0.077712;    0.075499;   -0.065024;    0.009754;    0.026849;   -0.038217;    0.127682;   -0.103878;    0.062179;   -0.113475;    0.034641;   -0.052471;    0.120705;    0.016336;    0.132321;    0.023124;    0.030210;   -0.084123;   -0.001966;    0.003761;   -0.019681;    0.018541;   -0.096306;   -0.055615;   -0.019213;    0.008591;    0.003496;   -0.026638;   -0.041180;   -0.059846;    0.161910;    0.001103;    0.048114;   -0.026440;    0.053284;   -0.015759;   -0.047617;    0.025750;   -0.067468;    0.000817;    0.079979;    0.022687;    0.060790;    0.075349;    0.034223;   -0.016449;    0.005922;    0.081005;   -0.078356;   -0.000376;   -0.023676;    0.106872;   -0.046147;   -0.051374;    0.005588;    0.006781;   -0.135920;    0.063940;   -0.005077;    0.003075;    0.122896;   -0.006731;   -0.058118;   -0.024155;    0.005935;    0.088395;    0.014238;    0.209846;   -0.015271;   -0.092202;    0.021351;   -0.043057;    0.143050;    0.079354;    0.085659;    0.014285;   -0.055235;   -0.018303;    0.067955;   -0.013028;    0.118615;    0.103268;   -0.033205;   -0.088010;   -0.014315;   -0.103101;   -0.115319;   -0.014393;   -0.032153;    0.098761;   -0.094075;   -0.059492;    0.005743;    0.088726;    0.079740;    0.053926;    0.104405;   -0.024264;   -0.107509;    0.187643;   -0.068774;   -0.029580;   -0.001815;   -0.101697;    0.035260;   -0.021054;   -0.038487;   -0.063400;   -0.084363;   -0.098565;   -0.027162;   -0.015983;   -0.090598;   -0.119156;    0.085098;   -0.133672;    0.101502;   -0.032881;    0.019244;   -0.086284;    0.010240;    0.041889;   -0.015006;   -0.054201;    0.046060;    0.127795;   -0.036316;    0.040379;    0.018440;    0.004199;    0.115537;   -0.045326;    0.014221;   -0.026388;   -0.050088;   -0.119149;   -0.010595;   -0.018030;   -0.022773;   -0.029672;    0.031018;   -0.001648;    0.026211;    0.095070;   -0.025451;
121;   -0.004147;    0.014376;   -0.045043;    0.047979;    0.002695;    0.041865;    0.072122;    0.016940;    0.045449;    0.070175;    0.052732;    0.090539;   -0.020653;    0.065758;    0.017934;   -0.026811;   -0.031892;   -0.087553;   -0.065976;    0.064895;   -0.182122;   -0.010081;   -0.038079;   -0.015273;   -0.047975;   -0.054557;   -0.082335;    0.029929;    0.024871;   -0.052539;    0.100215;    0.065796;   -0.031842;   -0.094874;    0.066599;   -0.021850;    0.114434;    0.087442;    0.030572;   -0.044098;    0.052587;    0.112570;    0.015321;    0.070916;   -0.077252;    0.069849;    0.172872;   -0.008772;    0.036596;   -0.077490;   -0.059010;   -0.000135;    0.138539;    0.052819;    0.000918;    0.080445;    0.002632;    0.036435;    0.066410;    0.059704;   -0.005557;   -0.065076;    0.111045;    0.093031;    0.118852;    0.034549;   -0.062731;   -0.000240;    0.106753;   -0.040723;    0.013496;   -0.109655;    0.005149;    0.077558;    0.062264;   -0.011325;    0.003551;   -0.147327;   -0.068891;   -0.030779;   -0.061560;   -0.004377;    0.067711;   -0.024192;    0.004542;   -0.038159;   -0.007175;   -0.060428;   -0.073433;   -0.076035;   -0.043747;    0.213173;   -0.010945;    0.022833;   -0.015833;   -0.155507;    0.109907;    0.057869;    0.027776;    0.021198;    0.088895;   -0.082566;   -0.006198;   -0.120729;   -0.148273;   -0.025889;    0.090662;   -0.217921;   -0.196204;    0.006376;    0.035547;    0.062665;    0.031839;    0.109812;    0.061602;    0.041579;   -0.063524;    0.051662;   -0.065276;    0.076401;   -0.056081;   -0.040092;   -0.040786;   -0.010305;   -0.050451;   -0.039792;   -0.114511;    0.060471;    0.015075;    0.012058;   -0.007238;    0.071072;   -0.140343;    0.089498;    0.021102;   -0.034127;   -0.043155;   -0.023494;   -0.110990;   -0.069298;   -0.009251;    0.027117;   -0.003275;    0.093793;   -0.166962;    0.018256;    0.030251;   -0.022813;   -0.044355;   -0.016080;   -0.137979;    0.109484;   -0.032503;   -0.068136;    0.016255;   -0.110580;   -0.107568;    0.070632;    0.004617;    0.013342;   -0.007915;   -0.077050;   -0.007403;   -0.004093;   -0.120851;   -0.012096;   -0.093890;   -0.099361;   -0.063865;   -0.015703;   -0.101783;   -0.037454;    0.112420;    0.153142;   -0.022472;    0.073668;   -0.057608;    0.017487;    0.091000;   -0.053293;   -0.151113;
122;    0.059266;   -0.025489;   -0.177874;    0.048765;    0.009700;    0.079110;    0.132878;   -0.171860;    0.110217;   -0.009168;    0.021606;    0.122381;   -0.155296;   -0.040548;   -0.089277;    0.056410;    0.100322;   -0.097828;   -0.106332;   -0.154912;    0.065460;    0.038580;    0.078451;   -0.002914;   -0.137406;    0.083785;    0.068416;    0.060981;   -0.028943;    0.014091;   -0.067647;   -0.041766;   -0.033528;    0.140472;    0.025979;   -0.076266;    0.012911;    0.064970;   -0.070504;   -0.002433;    0.006112;   -0.002889;    0.058692;   -0.002748;    0.039096;    0.024345;    0.044025;    0.022192;    0.137163;   -0.013167;   -0.111025;    0.025259;    0.001563;    0.089511;   -0.032293;    0.011318;    0.149744;   -0.108369;    0.062512;   -0.032148;    0.064492;   -0.211617;   -0.110958;   -0.015524;    0.006359;    0.039378;   -0.037451;    0.035530;    0.009273;   -0.028860;   -0.001066;    0.034500;   -0.049771;    0.046174;   -0.026739;   -0.074163;    0.034146;    0.051550;   -0.142538;   -0.002489;    0.089000;    0.012690;    0.055724;    0.017793;   -0.114801;    0.017461;   -0.068544;    0.041795;    0.037883;   -0.048123;   -0.043484;   -0.166599;    0.047328;   -0.011667;    0.067531;   -0.086146;    0.065542;    0.034900;   -0.069392;    0.057261;    0.062475;    0.054027;   -0.017134;    0.045155;    0.056705;    0.109807;    0.014028;   -0.044390;   -0.088187;   -0.048975;    0.208316;   -0.141437;   -0.006304;   -0.052162;    0.008901;   -0.103640;   -0.073320;    0.002938;    0.150801;    0.054632;   -0.013838;    0.054838;    0.050374;    0.030048;   -0.086792;   -0.062484;   -0.011788;   -0.041206;    0.036282;   -0.140485;   -0.156094;    0.052328;   -0.033185;   -0.067054;    0.044339;   -0.111014;   -0.069620;    0.011656;   -0.099462;   -0.058879;   -0.033382;    0.172889;    0.072791;    0.002270;    0.020928;   -0.007737;    0.079791;    0.094905;    0.023296;    0.002982;    0.105165;   -0.012750;   -0.075141;   -0.062000;   -0.097845;   -0.037468;    0.064233;    0.088381;    0.021750;    0.007127;   -0.068687;    0.034417;   -0.042890;    0.042985;   -0.005348;    0.099434;    0.036101;   -0.054305;    0.024045;   -0.026008;   -0.015537;   -0.030281;    0.030329;   -0.052725;   -0.018998;   -0.007956;    0.040560;    0.038581;   -0.074813;    0.019813;    0.164497;
123;    0.028944;   -0.021596;    0.029474;    0.063658;    0.137849;   -0.036460;   -0.069080;    0.109113;   -0.065972;    0.131748;   -0.071610;   -0.081958;    0.037465;    0.006364;   -0.035364;    0.128063;   -0.053549;   -0.007310;    0.107000;    0.046757;    0.073371;    0.149420;   -0.040500;   -0.086501;   -0.079459;    0.024406;   -0.095931;   -0.048623;   -0.035418;    0.019508;   -0.061386;    0.053734;    0.099470;    0.077155;   -0.043859;   -0.133663;    0.010501;   -0.010497;   -0.013832;   -0.120854;   -0.012202;   -0.132320;    0.097807;   -0.038392;    0.111111;   -0.024736;    0.114428;    0.192125;    0.110254;    0.081280;   -0.125325;   -0.032689;    0.044703;   -0.071573;    0.015377;    0.071952;   -0.083160;    0.123691;   -0.064616;    0.001898;    0.011847;   -0.031303;   -0.062501;   -0.022365;    0.002162;   -0.010335;   -0.053591;    0.081632;    0.053069;   -0.079495;   -0.002700;   -0.047669;   -0.071567;   -0.007078;   -0.029569;   -0.020374;    0.117213;    0.098701;   -0.037962;   -0.006755;   -0.020389;    0.035452;   -0.000133;    0.010084;   -0.002241;   -0.102004;   -0.055068;   -0.085823;    0.038991;   -0.009049;   -0.115721;    0.019979;    0.111585;   -0.030344;   -0.006328;    0.110693;   -0.011746;    0.095003;   -0.128572;   -0.041060;   -0.010207;    0.006537;   -0.068424;   -0.168040;   -0.008796;   -0.089586;   -0.015792;   -0.047928;    0.139780;    0.016014;    0.063890;   -0.039165;    0.178112;   -0.055947;   -0.117333;    0.069260;    0.087696;   -0.035655;    0.117750;   -0.062225;    0.229446;   -0.029142;    0.020634;   -0.020083;   -0.047932;   -0.007394;   -0.052772;    0.066713;   -0.000481;    0.058332;    0.000362;    0.042516;   -0.157947;   -0.023648;   -0.012534;   -0.042923;   -0.038826;   -0.081250;   -0.111493;    0.058827;    0.029572;   -0.029873;   -0.039331;   -0.016697;    0.103239;    0.065968;   -0.043615;    0.057362;   -0.009253;   -0.144380;   -0.056870;    0.015773;    0.009143;    0.032066;   -0.067873;    0.061956;   -0.140104;   -0.038361;    0.140820;   -0.047354;    0.038629;   -0.046947;   -0.039412;   -0.017092;    0.071999;   -0.001679;   -0.085418;   -0.094501;   -0.018342;   -0.055053;    0.090582;   -0.152429;    0.000612;    0.063444;    0.107930;   -0.069587;   -0.047597;    0.000808;    0.022774;   -0.044307;    0.017426;
124;    0.020513;    0.090957;   -0.161983;   -0.034901;    0.009211;    0.071367;    0.045195;    0.014823;    0.045409;    0.060632;   -0.107766;    0.003330;    0.024914;   -0.174608;   -0.008992;   -0.054598;    0.013347;    0.077924;   -0.026787;   -0.063791;   -0.028391;   -0.046739;   -0.028411;    0.081244;   -0.137369;    0.017877;    0.056104;    0.073873;   -0.006889;   -0.067806;    0.000367;   -0.139418;    0.175581;    0.021532;    0.134623;    0.024766;    0.016048;    0.064597;   -0.053200;   -0.138581;    0.046292;   -0.061172;    0.038595;    0.098055;    0.033602;    0.106621;   -0.186731;   -0.034706;   -0.007761;   -0.041932;   -0.027855;   -0.065023;    0.093607;   -0.030694;   -0.061623;   -0.005747;   -0.038207;    0.023280;   -0.049135;   -0.038967;   -0.000360;   -0.046870;    0.005931;    0.070676;   -0.044774;   -0.027440;   -0.058634;    0.036139;    0.040254;    0.037826;   -0.071845;    0.050051;    0.051948;    0.119152;    0.112333;   -0.012787;    0.059122;    0.099263;    0.123760;   -0.011763;    0.034388;   -0.049423;   -0.033049;   -0.120315;    0.100968;   -0.002985;   -0.099541;   -0.008335;   -0.005284;    0.102058;    0.017284;   -0.022853;   -0.075129;   -0.030508;   -0.038957;    0.084000;   -0.073998;    0.063493;   -0.015775;   -0.007476;    0.090724;   -0.000577;    0.034572;   -0.084789;    0.070011;   -0.034224;   -0.043505;    0.058886;    0.067183;    0.123299;    0.026367;   -0.047577;    0.085846;    0.060182;    0.229101;   -0.087182;   -0.009264;    0.052674;   -0.034763;   -0.100083;   -0.064523;    0.121715;   -0.058716;   -0.001586;    0.099484;   -0.054437;   -0.024858;   -0.019528;   -0.005811;    0.026047;    0.034499;   -0.035101;   -0.024426;    0.009867;    0.077926;   -0.122882;   -0.041318;   -0.050804;    0.084312;   -0.128604;   -0.051485;   -0.070380;    0.079759;   -0.058445;   -0.103263;   -0.000184;    0.060545;   -0.103678;   -0.091897;   -0.021291;   -0.152350;   -0.053539;    0.059337;    0.022368;   -0.115150;    0.002758;    0.021458;    0.038892;    0.079732;   -0.058388;   -0.048819;    0.006056;    0.199961;    0.011534;   -0.001371;   -0.060235;    0.131722;    0.075795;    0.012621;   -0.015160;    0.085039;   -0.143014;    0.059115;   -0.048211;    0.055907;   -0.040984;   -0.094139;    0.095029;    0.102128;    0.123714;   -0.143267;
125;   -0.058055;   -0.002167;   -0.153457;    0.065456;    0.114690;   -0.010580;    0.026660;    0.090145;    0.106407;    0.059058;    0.027264;   -0.080474;    0.054529;    0.014794;   -0.117137;   -0.048599;    0.057463;   -0.016301;    0.062934;    0.086013;    0.118770;    0.055920;    0.034059;   -0.009119;    0.004926;   -0.070281;    0.022940;   -0.006512;   -0.142403;    0.009350;    0.063754;   -0.018082;   -0.036155;   -0.012735;   -0.103606;   -0.131254;    0.122063;   -0.003845;    0.021847;   -0.055941;   -0.069029;    0.069879;    0.035094;    0.073579;    0.055704;   -0.019241;    0.002838;    0.013391;   -0.008416;   -0.049253;   -0.070774;    0.041898;    0.104454;   -0.003325;   -0.001161;   -0.013133;    0.027856;    0.029691;   -0.052304;    0.148888;    0.001340;    0.051977;   -0.008689;   -0.121497;   -0.056583;   -0.052057;   -0.176747;    0.131443;   -0.100720;    0.011042;   -0.163434;    0.018509;   -0.017727;   -0.034489;    0.024427;    0.002563;   -0.110674;    0.062541;    0.030763;    0.025991;   -0.129237;   -0.018316;   -0.018499;   -0.004315;    0.142179;   -0.033122;   -0.013034;   -0.020803;    0.100627;   -0.025568;   -0.034606;    0.152307;   -0.046343;    0.105872;   -0.139240;   -0.014021;    0.061619;    0.046240;   -0.005116;   -0.031001;   -0.087569;    0.081289;   -0.050800;    0.125775;   -0.053363;   -0.077797;   -0.009852;   -0.065653;    0.044666;    0.052562;   -0.040852;    0.028226;   -0.068550;    0.049448;   -0.013521;   -0.126035;   -0.047337;   -0.010175;   -0.004061;    0.077958;    0.025323;    0.127859;   -0.002223;    0.145127;    0.023763;   -0.032878;   -0.047817;   -0.121061;   -0.035221;   -0.160063;    0.087899;   -0.039096;    0.093696;    0.008797;   -0.017172;   -0.177144;    0.179834;   -0.001657;    0.026483;    0.049425;   -0.007690;    0.152323;    0.056912;    0.051454;    0.042355;   -0.044311;   -0.016030;    0.083848;   -0.123445;   -0.046480;    0.022573;    0.046277;    0.100410;    0.003113;    0.019584;   -0.036503;    0.116981;   -0.053651;   -0.144435;    0.074110;    0.011506;   -0.015209;   -0.081499;   -0.022995;    0.005545;    0.017271;    0.007068;   -0.079013;   -0.026879;   -0.023010;   -0.112317;    0.103000;   -0.113182;   -0.013495;   -0.024562;   -0.138124;   -0.108413;    0.001375;   -0.073101;    0.141727;   -0.079025;
126;   -0.047422;   -0.044601;    0.003629;   -0.039949;    0.020264;    0.085653;   -0.002700;   -0.055587;   -0.006674;   -0.012069;   -0.003010;   -0.116132;    0.058776;    0.078298;   -0.118967;   -0.044864;    0.032774;   -0.110226;   -0.053634;    0.075708;    0.051130;    0.100937;   -0.150355;    0.039635;   -0.058538;    0.015552;   -0.101766;   -0.098302;    0.117151;    0.151802;    0.027962;   -0.027540;   -0.044973;    0.040098;    0.076605;    0.064618;    0.044777;   -0.000326;   -0.001226;   -0.068067;    0.040625;   -0.086882;   -0.059867;   -0.039318;    0.048470;   -0.096941;    0.007265;   -0.086952;    0.043840;    0.085408;    0.010121;    0.023725;    0.088371;   -0.082644;   -0.162496;   -0.018983;    0.001266;    0.175388;    0.017298;   -0.095686;    0.005212;   -0.043817;    0.038263;    0.010958;    0.065334;   -0.046731;    0.032223;    0.121036;    0.138857;    0.044284;    0.041223;   -0.032124;    0.125845;    0.005649;    0.132158;    0.063762;   -0.045593;    0.006051;    0.087712;    0.058343;    0.097765;   -0.037065;    0.043328;    0.106314;    0.046854;   -0.016068;   -0.107820;   -0.023783;   -0.078613;    0.021571;   -0.116914;   -0.130868;    0.079493;   -0.047580;    0.011973;    0.011799;   -0.054143;    0.083718;   -0.075747;    0.138966;   -0.026633;    0.110718;   -0.095676;    0.007934;    0.061075;    0.048082;   -0.014435;   -0.058255;   -0.118107;   -0.032395;   -0.000061;    0.081641;   -0.077318;   -0.032219;   -0.032716;    0.099082;   -0.071174;   -0.037108;   -0.044167;    0.042084;   -0.065105;    0.034035;   -0.016589;   -0.148994;   -0.014450;    0.056935;    0.172644;    0.133104;   -0.016170;   -0.122748;    0.059939;   -0.003312;    0.037700;    0.079859;   -0.032186;   -0.076296;    0.053853;    0.056186;    0.136926;    0.062806;    0.044036;    0.005922;    0.009597;   -0.104934;   -0.071142;    0.056267;   -0.015338;   -0.022257;    0.097745;    0.051419;    0.013903;   -0.151104;    0.068239;   -0.069150;   -0.130596;   -0.037261;    0.043179;    0.099630;   -0.062808;   -0.019808;   -0.009489;   -0.140051;   -0.055436;   -0.001922;    0.081258;    0.086706;   -0.099685;    0.049329;   -0.136492;   -0.072817;   -0.049139;    0.064410;   -0.142439;    0.091293;   -0.011201;    0.013653;    0.074449;    0.062907;    0.030010;    0.098073;   -0.067164;
127;   -0.017608;   -0.139535;   -0.148603;    0.022957;    0.069590;   -0.028500;    0.026735;   -0.040027;   -0.128746;    0.087062;    0.038439;    0.020397;    0.131729;   -0.071145;   -0.071671;   -0.066105;   -0.036643;   -0.054833;   -0.026625;    0.063728;    0.082012;   -0.077683;    0.049788;   -0.022475;   -0.027270;   -0.019075;   -0.016806;    0.057374;    0.014656;   -0.109115;    0.042216;    0.142108;   -0.070242;    0.076056;   -0.030165;    0.086958;    0.057444;   -0.034706;   -0.107616;    0.123618;   -0.091499;    0.024995;    0.100946;   -0.038989;    0.104051;   -0.023753;   -0.042663;   -0.119693;    0.090488;    0.141415;   -0.056944;   -0.136375;    0.034390;    0.049992;    0.000952;    0.010815;    0.227449;   -0.014907;    0.041352;    0.031481;   -0.076861;   -0.004126;    0.072940;   -0.049885;   -0.043430;    0.034911;   -0.074809;   -0.074457;    0.038005;    0.084049;   -0.048654;    0.073152;   -0.018605;   -0.147482;    0.023425;    0.015302;    0.050713;   -0.136590;   -0.056886;    0.119187;   -0.053709;   -0.002538;   -0.025513;    0.104845;    0.093913;   -0.082355;   -0.036939;   -0.026427;   -0.058209;    0.166682;    0.093286;    0.026829;   -0.053944;   -0.014307;    0.031141;   -0.096678;   -0.031404;   -0.146560;   -0.047554;    0.015067;    0.048103;   -0.006326;   -0.018855;   -0.110209;    0.133345;   -0.082269;    0.013756;    0.019469;    0.063415;    0.044276;   -0.055958;   -0.017192;    0.132672;    0.036212;    0.006046;    0.031965;    0.071370;    0.001410;   -0.082126;   -0.021843;   -0.133048;   -0.031091;   -0.079806;    0.032781;   -0.037799;   -0.085483;   -0.067691;   -0.078152;   -0.065498;    0.072679;    0.141160;    0.132684;   -0.133488;   -0.002691;   -0.082785;   -0.052965;    0.015125;    0.095760;    0.001571;    0.051787;   -0.050365;   -0.086897;    0.026242;   -0.162887;    0.128210;    0.127006;   -0.009872;   -0.029662;   -0.030935;    0.095607;    0.151024;    0.014123;   -0.027453;    0.063746;   -0.083513;    0.023901;   -0.034042;    0.019419;   -0.004946;    0.004594;   -0.009462;   -0.105557;   -0.009162;    0.140168;   -0.075387;    0.078368;   -0.035794;    0.053002;    0.029408;    0.034777;    0.011089;    0.034043;    0.063556;    0.050097;   -0.046436;    0.069863;   -0.031290;    0.023253;   -0.010587;   -0.005079;    0.080894;
128;   -0.108012;    0.032672;   -0.072685;    0.024707;    0.124156;   -0.004980;   -0.007351;    0.034553;    0.112137;   -0.116419;    0.078573;    0.096246;    0.019069;    0.080920;    0.051468;   -0.004134;    0.011689;   -0.068264;   -0.130647;   -0.017064;   -0.007661;   -0.099144;    0.006544;    0.029487;    0.108987;    0.103151;   -0.019265;    0.054910;    0.012041;   -0.016530;   -0.111862;   -0.032362;   -0.049579;    0.126040;    0.004328;   -0.084546;   -0.130417;   -0.044191;    0.091374;    0.030163;    0.043532;   -0.045929;   -0.132569;   -0.006490;    0.019250;    0.056441;    0.041977;   -0.002582;   -0.016557;   -0.059898;    0.089333;   -0.065431;   -0.009352;   -0.069102;    0.014469;   -0.003868;   -0.055396;    0.116233;   -0.023864;   -0.084686;    0.115665;    0.098309;    0.099663;   -0.094204;    0.191701;    0.023262;    0.095797;   -0.016398;   -0.085823;   -0.056717;   -0.039490;   -0.049292;    0.001658;   -0.037890;   -0.020972;   -0.020526;   -0.002999;    0.040202;   -0.016465;   -0.078909;    0.023812;   -0.048253;    0.008205;   -0.003397;    0.004357;   -0.076912;   -0.037134;   -0.047655;    0.013624;    0.068979;   -0.025081;    0.018904;   -0.177034;    0.084828;   -0.062799;    0.037331;   -0.008069;   -0.004694;    0.009503;   -0.060033;    0.033926;    0.087371;   -0.098810;   -0.198111;    0.210935;   -0.060934;   -0.118197;   -0.034730;   -0.013924;   -0.014779;    0.019874;   -0.077125;   -0.022700;   -0.012505;   -0.029043;    0.057190;   -0.043160;    0.018024;   -0.051072;   -0.047960;    0.023917;    0.036321;    0.040083;   -0.023601;    0.000515;   -0.147326;   -0.034473;   -0.152491;   -0.021964;   -0.074708;    0.082334;    0.160272;    0.094241;    0.018824;   -0.130239;   -0.044390;    0.069691;   -0.043733;   -0.124416;    0.127879;    0.101794;    0.127413;   -0.078010;    0.041326;   -0.115154;   -0.002471;    0.117655;   -0.120628;   -0.036722;    0.034831;    0.029978;    0.036799;    0.024831;    0.033463;    0.022764;   -0.005009;   -0.068025;    0.073920;    0.146867;   -0.118829;    0.040286;    0.025439;   -0.088627;   -0.063579;    0.096977;    0.025319;    0.085015;    0.067488;   -0.095590;    0.159820;   -0.064742;   -0.005756;    0.013011;   -0.092010;    0.000358;    0.067702;   -0.046192;   -0.007159;    0.127585;   -0.026507;    0.056936;
129;    0.105926;    0.129239;    0.006709;   -0.007691;    0.151218;   -0.128315;   -0.005621;    0.004783;    0.004948;   -0.072929;    0.022370;    0.093506;    0.090731;   -0.010949;    0.064439;   -0.047116;   -0.030961;   -0.105830;    0.022285;    0.111909;   -0.041053;    0.020474;    0.105059;   -0.050582;   -0.040914;   -0.050190;   -0.043178;    0.076121;   -0.129654;   -0.103846;   -0.186521;    0.128434;    0.004392;    0.018798;    0.129497;   -0.023772;    0.114002;    0.048324;    0.032224;   -0.000960;   -0.040129;   -0.017408;   -0.170155;   -0.105025;   -0.002429;    0.093608;   -0.019280;   -0.169149;   -0.026945;    0.210304;    0.078216;    0.026532;   -0.035560;    0.034446;   -0.065852;   -0.011946;   -0.059822;    0.014810;   -0.015241;   -0.065041;    0.188077;   -0.057548;   -0.004194;    0.036158;    0.066543;    0.010649;   -0.063652;    0.117295;   -0.030833;    0.001513;   -0.018775;    0.013677;   -0.015923;    0.017603;   -0.245494;   -0.047584;    0.002943;   -0.019915;    0.020018;    0.069556;    0.023705;    0.079479;    0.021720;    0.007683;    0.043128;   -0.147301;    0.044581;    0.038939;   -0.115679;    0.006613;   -0.001181;   -0.048641;   -0.016728;   -0.030720;    0.066650;   -0.016447;    0.021206;    0.056729;   -0.091892;    0.109458;   -0.125581;   -0.103395;    0.034063;   -0.065171;    0.018506;   -0.073157;   -0.066575;    0.008266;    0.087618;   -0.030754;   -0.073656;    0.070622;   -0.036354;    0.019489;    0.030802;   -0.179856;   -0.003739;   -0.208303;    0.075257;   -0.015936;   -0.022656;   -0.116746;   -0.054257;   -0.048178;    0.009093;   -0.040253;    0.027472;    0.123234;    0.013561;   -0.057242;   -0.091364;   -0.081707;    0.011278;    0.061085;    0.088903;    0.031291;    0.077160;    0.059596;    0.026609;    0.033820;   -0.057409;    0.027599;    0.030112;    0.106573;   -0.016055;   -0.024120;   -0.041416;    0.101683;   -0.064525;   -0.073019;    0.029253;   -0.033438;   -0.028124;    0.040258;   -0.032983;   -0.151046;    0.023315;   -0.010424;   -0.020457;    0.063727;    0.029216;    0.002534;    0.053515;    0.052656;    0.030052;   -0.012300;    0.028567;    0.010612;   -0.018394;    0.059206;    0.057080;   -0.041574;    0.100773;   -0.048297;   -0.064035;    0.087323;    0.049136;   -0.111866;    0.006737;    0.113293;   -0.107559;
130;    0.114552;    0.083486;   -0.081770;    0.000111;    0.012820;   -0.022533;   -0.067818;   -0.046014;    0.003163;    0.072522;   -0.106717;    0.008949;   -0.017283;   -0.074296;    0.156435;   -0.028952;    0.104197;   -0.004004;    0.059290;    0.039468;    0.004539;    0.053143;   -0.116880;    0.155091;    0.105379;   -0.112163;   -0.065327;   -0.093757;    0.017950;   -0.085950;   -0.042193;   -0.009085;    0.030375;   -0.039248;    0.105698;    0.029609;    0.001226;   -0.047542;    0.006837;    0.032172;    0.097162;   -0.030207;   -0.005046;   -0.103284;   -0.186065;   -0.069040;    0.013021;    0.040735;   -0.053976;    0.004112;   -0.025330;   -0.037869;   -0.017544;   -0.020759;   -0.115747;   -0.101078;   -0.104300;   -0.088647;    0.026582;    0.000260;   -0.019302;   -0.017329;   -0.054920;   -0.042560;   -0.074011;    0.011466;    0.056560;    0.023996;    0.010754;    0.055968;   -0.102596;    0.084488;   -0.080923;   -0.047208;   -0.014278;   -0.013916;    0.006582;    0.082003;   -0.020316;   -0.064371;   -0.006779;   -0.012598;    0.023720;    0.031372;    0.057762;   -0.056861;    0.034381;    0.039937;    0.048454;   -0.105568;   -0.036823;   -0.108532;    0.083812;   -0.024452;   -0.013050;   -0.128995;    0.081824;    0.066193;    0.032649;   -0.077216;    0.051808;    0.059511;   -0.099701;    0.085921;    0.151905;    0.014682;    0.099405;   -0.037368;   -0.026448;    0.161873;   -0.049786;   -0.089671;   -0.067445;    0.012194;    0.127123;    0.062096;    0.069718;   -0.080089;    0.081687;   -0.029560;    0.173643;   -0.134060;   -0.043074;    0.023484;   -0.035863;   -0.001739;   -0.037194;    0.070352;   -0.036021;    0.062135;    0.131981;    0.054372;    0.038260;    0.078659;   -0.127747;   -0.047889;   -0.019725;   -0.026406;   -0.058567;   -0.047483;    0.102104;    0.021062;    0.021685;    0.005924;   -0.021827;    0.150336;    0.103327;    0.027776;   -0.114270;    0.035557;   -0.036730;    0.111730;   -0.030769;   -0.072347;    0.013056;   -0.095097;   -0.027331;   -0.059766;   -0.020748;    0.093897;   -0.146524;   -0.026062;   -0.070029;    0.124364;    0.063685;    0.056674;    0.047527;    0.217573;    0.052326;   -0.027759;   -0.109490;    0.073958;    0.013759;    0.071245;    0.067301;    0.138964;   -0.102437;    0.041731;   -0.160373;   -0.057930;   -0.009594;
131;    0.060727;    0.094708;    0.020432;   -0.077248;    0.091650;   -0.201572;    0.032629;    0.088842;   -0.011763;   -0.008840;   -0.034447;   -0.028732;    0.010885;   -0.018088;   -0.011051;   -0.030746;   -0.043381;   -0.131147;    0.029668;   -0.079776;   -0.056371;   -0.077109;    0.029742;   -0.048392;   -0.043183;    0.014125;    0.162418;    0.003771;   -0.065235;    0.132758;    0.077650;   -0.153511;   -0.022252;    0.075983;   -0.055286;    0.126245;    0.051528;    0.001663;    0.010233;   -0.027067;    0.075341;    0.075788;   -0.003844;   -0.030537;   -0.138376;    0.046179;    0.034115;   -0.068888;    0.009471;    0.147570;    0.015718;   -0.001487;    0.025503;   -0.133437;    0.100340;   -0.053089;   -0.020626;   -0.101402;   -0.097767;    0.026040;   -0.086921;    0.057900;   -0.042269;    0.017100;   -0.083489;   -0.035768;    0.029087;   -0.027340;    0.042332;   -0.089112;   -0.025228;   -0.106892;    0.071483;    0.027110;   -0.063323;   -0.116013;    0.068338;    0.088185;    0.016475;   -0.059769;   -0.171073;   -0.047117;    0.067781;    0.059609;   -0.051148;    0.026289;    0.074074;    0.051756;   -0.028963;    0.087616;    0.040278;    0.036481;   -0.048544;   -0.101553;   -0.078052;    0.107937;   -0.016335;    0.025361;    0.177964;    0.111897;   -0.043901;   -0.021128;    0.027778;   -0.023108;    0.031787;    0.146911;   -0.008976;   -0.068388;    0.077302;   -0.042458;    0.095607;    0.070782;   -0.012689;    0.078714;   -0.143502;    0.047446;   -0.023251;   -0.047821;    0.100646;   -0.085274;   -0.055733;    0.051861;   -0.024534;    0.007678;   -0.145893;   -0.051622;   -0.127793;    0.036647;    0.028356;    0.059932;   -0.031233;    0.089066;    0.001811;   -0.030568;    0.034954;   -0.074487;   -0.032918;   -0.011394;    0.060860;   -0.012842;    0.065493;    0.001263;    0.043473;   -0.041192;    0.088287;   -0.004383;    0.066958;   -0.006781;    0.015024;    0.000891;    0.011355;   -0.046047;    0.021889;   -0.026744;   -0.049655;   -0.197598;   -0.090309;   -0.033987;    0.088854;   -0.082142;    0.062586;    0.061609;   -0.043873;   -0.057325;   -0.109303;    0.202498;    0.009942;    0.125073;    0.073489;   -0.042782;   -0.114557;    0.061543;   -0.105845;    0.172929;   -0.033680;   -0.025656;   -0.008841;    0.113795;    0.037638;    0.080907;   -0.003720;
132;    0.092562;   -0.016964;   -0.021575;    0.101073;    0.085680;   -0.029325;    0.033566;    0.033091;    0.037066;    0.182066;   -0.063925;    0.017367;   -0.057217;    0.035778;   -0.050014;    0.003492;    0.061684;    0.060300;   -0.004688;   -0.096140;   -0.020177;   -0.033358;    0.054055;    0.083397;   -0.134515;   -0.104057;   -0.000618;   -0.005152;   -0.004995;   -0.107965;   -0.041323;    0.015011;    0.010917;   -0.067497;    0.022861;    0.091498;    0.047057;   -0.061297;    0.127879;    0.095951;    0.040772;    0.145540;   -0.096242;   -0.073780;    0.101620;   -0.077958;    0.045260;    0.024066;    0.046566;   -0.139052;   -0.087799;    0.098963;   -0.065072;    0.017697;   -0.013091;    0.099580;    0.063817;   -0.073253;   -0.012842;    0.037590;   -0.008004;    0.051007;   -0.008818;   -0.088858;   -0.003477;   -0.077440;    0.017473;    0.022340;   -0.165276;    0.090350;    0.066538;   -0.163813;   -0.092259;    0.097106;    0.002744;   -0.000406;   -0.009195;    0.214763;   -0.050372;    0.008338;   -0.006911;    0.062463;    0.008908;    0.080666;    0.084202;   -0.041032;   -0.114023;   -0.085932;   -0.276662;   -0.069729;   -0.090262;   -0.048217;   -0.024574;   -0.006594;   -0.055664;   -0.026554;    0.129014;   -0.031939;   -0.015451;   -0.023377;    0.028616;    0.032486;    0.105109;   -0.079117;   -0.059190;   -0.026811;   -0.054454;    0.109635;   -0.067724;    0.028854;    0.051665;    0.149397;   -0.014143;    0.048153;    0.002501;   -0.032158;   -0.031330;   -0.112826;   -0.076609;   -0.101054;   -0.079460;   -0.029067;   -0.111251;   -0.070496;    0.013340;   -0.009859;    0.019216;    0.002411;   -0.035436;    0.002492;    0.032534;   -0.026497;    0.131508;   -0.112842;   -0.084040;   -0.035797;   -0.008903;   -0.065834;    0.085585;   -0.015818;    0.050730;   -0.154584;    0.016802;    0.026991;    0.082841;    0.101424;    0.016414;   -0.069345;    0.043660;    0.074885;   -0.000946;    0.009169;   -0.049367;   -0.040610;    0.100031;    0.060240;   -0.016630;    0.000818;    0.153778;   -0.095991;   -0.021430;    0.038663;   -0.147697;    0.021655;    0.052004;   -0.055521;   -0.016013;   -0.043531;    0.054544;   -0.131149;   -0.005865;   -0.000447;   -0.053392;   -0.070412;   -0.039475;   -0.010437;    0.161318;    0.024437;    0.058858;    0.026761;   -0.010544;
133;   -0.077471;   -0.091456;   -0.079599;   -0.078783;   -0.095272;    0.005123;    0.113232;    0.093110;   -0.021999;    0.086598;   -0.018514;   -0.156847;    0.007302;   -0.005685;   -0.048840;    0.091836;    0.002819;   -0.009274;   -0.156756;    0.026394;   -0.032599;    0.176366;    0.055832;    0.121445;    0.035401;    0.036925;   -0.063243;   -0.027735;   -0.050925;   -0.050462;   -0.040932;    0.059913;   -0.063919;    0.158000;   -0.024960;   -0.003613;   -0.033033;    0.171192;   -0.155580;    0.032762;    0.003023;   -0.002207;   -0.192003;    0.048667;   -0.102234;   -0.079118;    0.073753;    0.018885;    0.012517;   -0.030987;    0.071446;   -0.004022;    0.082442;   -0.129197;    0.106121;    0.022813;   -0.050035;   -0.012461;    0.083413;    0.077724;    0.054449;    0.029271;    0.116546;   -0.006134;   -0.062064;    0.047844;   -0.041706;   -0.039250;    0.004575;   -0.068042;   -0.142153;   -0.074575;   -0.021511;    0.071527;   -0.034870;   -0.130846;   -0.012334;    0.102056;    0.030118;    0.019315;    0.216743;   -0.039946;   -0.052448;    0.030428;    0.011674;    0.169268;    0.036973;   -0.122688;    0.029405;   -0.026885;    0.121438;   -0.025933;   -0.074804;   -0.045678;    0.031551;   -0.081081;    0.043924;    0.022684;    0.072976;    0.066813;   -0.075996;   -0.022142;   -0.056903;    0.016840;   -0.059569;   -0.135032;    0.004322;    0.111192;    0.097620;    0.005782;   -0.011098;   -0.018863;    0.047952;    0.064662;    0.014636;   -0.150130;    0.017259;    0.136392;    0.015249;    0.021331;    0.009985;   -0.047313;   -0.025230;    0.041831;    0.035503;   -0.029497;   -0.002562;    0.111731;    0.061578;   -0.023864;   -0.021702;   -0.047264;   -0.046830;   -0.064297;    0.000363;   -0.000780;    0.065286;   -0.036204;    0.059556;   -0.068284;    0.121291;   -0.009721;   -0.029986;    0.035464;    0.050777;   -0.008238;    0.009031;   -0.018258;    0.109533;    0.061611;    0.112187;   -0.054882;    0.033157;    0.041412;   -0.070461;    0.064669;   -0.004322;   -0.126991;    0.118246;    0.090132;   -0.092699;   -0.001791;   -0.058622;   -0.113569;   -0.003777;   -0.036160;   -0.098563;    0.090778;   -0.037768;    0.004911;   -0.030792;   -0.065413;    0.052258;    0.059738;   -0.143165;    0.156734;   -0.009117;    0.069151;   -0.031837;   -0.065574;   -0.053002;
134;   -0.104664;   -0.030904;    0.027304;    0.058323;   -0.169043;   -0.008613;    0.163862;    0.054326;   -0.064247;   -0.084788;   -0.020506;    0.019365;    0.056496;    0.000975;    0.096354;   -0.064510;   -0.041841;   -0.043074;    0.032739;   -0.029601;    0.086672;   -0.066629;    0.098914;    0.004849;   -0.024685;    0.120044;   -0.061338;   -0.013368;    0.141243;    0.021658;   -0.225017;   -0.059242;    0.063387;    0.029518;    0.071917;   -0.095016;    0.004387;   -0.052772;    0.037271;   -0.038002;    0.044883;    0.025441;   -0.059346;    0.004969;    0.074741;    0.004757;   -0.002863;    0.024156;   -0.086806;   -0.045655;    0.094814;   -0.043907;   -0.083908;   -0.056178;   -0.048065;   -0.052795;    0.024981;   -0.014789;    0.045294;    0.165873;   -0.059334;   -0.064809;    0.033732;   -0.043764;   -0.077468;    0.076899;   -0.057695;   -0.073945;   -0.093144;    0.122207;   -0.101147;    0.073092;    0.080446;   -0.052598;   -0.020550;    0.095846;    0.110205;    0.004107;    0.034105;   -0.033775;   -0.102028;    0.056942;   -0.179430;    0.180450;   -0.115394;    0.014719;    0.006287;    0.045383;   -0.074580;    0.001025;   -0.110193;    0.067705;    0.030862;    0.098959;   -0.106001;   -0.104066;    0.050678;    0.074806;    0.010057;    0.107455;   -0.001000;   -0.001074;   -0.054602;   -0.034208;   -0.017634;   -0.038836;    0.112954;    0.060486;    0.006811;    0.072737;   -0.012625;    0.038597;    0.016525;    0.120599;   -0.047071;    0.078854;    0.012406;   -0.014291;    0.063925;   -0.058751;    0.083524;    0.179549;   -0.025863;   -0.092136;   -0.025557;   -0.039583;   -0.106693;   -0.010408;    0.153639;    0.012235;   -0.107681;   -0.078527;    0.093503;   -0.038172;    0.048841;   -0.003872;   -0.056594;    0.069981;   -0.123289;   -0.034525;    0.039467;    0.063546;   -0.034729;   -0.032057;   -0.056308;    0.055525;   -0.012296;   -0.025964;    0.057409;    0.129955;    0.038112;    0.001473;    0.051824;    0.026264;   -0.009287;   -0.102374;   -0.118440;    0.045017;   -0.027919;    0.037907;    0.011803;    0.022259;    0.081633;    0.145497;    0.040504;   -0.056570;   -0.186910;   -0.068636;   -0.011547;   -0.004975;    0.108611;   -0.055028;   -0.097665;   -0.006100;   -0.006650;   -0.016826;    0.022713;    0.074268;   -0.095583;    0.080410;   -0.100725;
135;   -0.003123;   -0.114101;    0.029093;    0.054138;    0.021560;   -0.078108;    0.027362;    0.123301;    0.068436;   -0.072222;   -0.061807;   -0.100379;   -0.033681;    0.023260;   -0.033276;    0.023419;   -0.029846;   -0.039901;    0.016591;    0.022585;    0.014436;    0.027903;   -0.034396;   -0.103127;   -0.142731;    0.026724;    0.003973;    0.030440;    0.037991;   -0.054810;    0.007206;   -0.027723;    0.058976;    0.218879;   -0.037237;   -0.007933;   -0.028360;    0.093960;    0.059741;   -0.059471;    0.088231;    0.079044;   -0.137304;    0.023240;   -0.064838;    0.199835;   -0.080519;   -0.055395;   -0.045429;   -0.021931;   -0.047330;    0.056624;   -0.057333;   -0.030466;    0.045743;   -0.023565;    0.067059;   -0.079639;   -0.036394;   -0.158276;    0.084275;   -0.121974;   -0.130910;   -0.007454;   -0.132414;   -0.069064;    0.085954;   -0.002616;   -0.065938;    0.073931;   -0.037048;    0.008504;    0.090851;    0.108978;    0.107809;    0.137003;   -0.077380;   -0.046631;   -0.123971;    0.065772;    0.015292;   -0.034919;   -0.111153;    0.023281;   -0.000285;   -0.000298;    0.030940;   -0.049273;    0.096069;    0.108610;    0.044541;    0.149540;   -0.078207;    0.028946;   -0.092177;   -0.103148;   -0.001171;   -0.014830;   -0.109876;   -0.023438;    0.023454;    0.037099;    0.043637;    0.018209;   -0.036109;   -0.115905;    0.104397;    0.036432;   -0.051216;   -0.023180;   -0.094695;    0.000932;    0.004410;   -0.043169;    0.044969;    0.007254;    0.032986;   -0.117196;   -0.077655;   -0.098578;    0.021416;   -0.017486;    0.031187;    0.060139;   -0.051407;    0.083042;    0.124283;    0.094685;    0.186590;   -0.067818;    0.016773;    0.124728;   -0.009334;    0.068696;   -0.039965;    0.201947;   -0.030755;    0.053735;   -0.054529;   -0.022238;   -0.041353;   -0.034584;    0.065394;    0.041984;    0.032722;    0.051607;    0.036427;    0.048125;   -0.052396;   -0.026065;   -0.054796;   -0.067908;    0.017939;    0.085240;    0.052221;    0.004386;    0.039519;   -0.056838;   -0.012474;   -0.112051;   -0.032098;   -0.073490;   -0.053894;   -0.058479;    0.051873;    0.108596;   -0.046399;   -0.012369;    0.009597;   -0.115763;   -0.125499;    0.082844;    0.101863;   -0.020899;    0.220211;    0.060198;   -0.037522;    0.045768;    0.008551;   -0.044459;    0.068637;
136;    0.096218;    0.017066;    0.010927;   -0.106701;    0.002637;   -0.039662;    0.001720;   -0.073635;    0.039331;    0.044460;   -0.110905;   -0.054383;    0.060234;    0.029055;   -0.031583;    0.081656;    0.132302;    0.076653;   -0.065416;   -0.187907;    0.140028;    0.045515;   -0.084099;   -0.020282;   -0.014021;   -0.089483;   -0.003285;    0.070080;   -0.088111;   -0.053951;    0.014636;    0.160250;    0.091574;    0.041731;   -0.028646;   -0.038698;   -0.165073;   -0.027523;    0.020525;    0.047724;    0.030835;    0.040427;    0.046504;    0.017624;    0.005302;    0.013086;    0.107067;   -0.119395;    0.058370;   -0.157913;    0.044429;   -0.053777;    0.029372;    0.041722;    0.005256;   -0.013372;   -0.000127;   -0.146539;    0.176167;   -0.060207;   -0.016826;    0.012239;    0.067253;   -0.128377;    0.046588;   -0.021795;   -0.011264;    0.008542;    0.076177;    0.001925;   -0.051218;   -0.054530;   -0.018138;    0.069332;   -0.160677;    0.078185;   -0.019802;   -0.109524;   -0.036852;   -0.006963;    0.011451;    0.070203;   -0.074606;   -0.099274;    0.017303;    0.021551;    0.013112;    0.057601;    0.054012;   -0.050884;   -0.072079;    0.014147;    0.016217;    0.090864;    0.089286;    0.104072;   -0.011344;   -0.001397;    0.080926;    0.017417;   -0.058483;    0.132845;    0.018683;   -0.061691;    0.054298;    0.016927;    0.153419;   -0.055430;    0.113715;    0.029343;   -0.029816;    0.041687;   -0.043875;    0.043018;    0.026840;    0.071997;    0.013004;    0.109610;   -0.076023;   -0.172351;    0.026706;    0.042859;   -0.002072;   -0.023689;    0.047146;   -0.117314;    0.033419;    0.018437;    0.029335;   -0.012404;   -0.046502;   -0.023672;    0.043681;    0.061875;    0.082439;    0.067376;   -0.006989;    0.061764;    0.042976;    0.091474;   -0.042115;   -0.086389;   -0.081825;   -0.053105;    0.063213;   -0.048400;   -0.071699;    0.136267;   -0.107341;    0.024403;   -0.131157;    0.050106;    0.153185;   -0.182803;   -0.088373;   -0.065166;   -0.104314;    0.005523;   -0.016404;   -0.004661;    0.111749;   -0.007607;    0.103262;   -0.004979;   -0.020845;    0.112801;   -0.099717;    0.013103;   -0.163202;   -0.109462;   -0.065341;    0.007816;   -0.025589;   -0.087251;   -0.125856;    0.049843;    0.000750;   -0.020394;    0.054013;    0.072883;    0.081771;
137;    0.084292;   -0.020452;   -0.120630;   -0.022672;   -0.111638;   -0.058149;    0.096718;    0.029732;   -0.019652;   -0.008739;    0.033804;   -0.075859;   -0.025644;   -0.135017;   -0.021192;    0.016681;    0.054919;    0.006785;   -0.058330;   -0.103538;    0.068758;   -0.062309;    0.042956;    0.022166;    0.075136;   -0.038066;    0.087478;   -0.027667;   -0.035119;   -0.115003;    0.098665;    0.097308;    0.009456;   -0.041607;    0.006277;    0.034623;    0.105491;   -0.026944;    0.068075;   -0.053530;    0.026263;   -0.023621;   -0.146441;   -0.006300;    0.014396;   -0.017141;   -0.081806;   -0.066840;   -0.081944;    0.051842;   -0.147263;   -0.070233;   -0.007005;    0.100419;   -0.142710;    0.143827;    0.118639;    0.096026;    0.052499;    0.057519;    0.118509;    0.045359;    0.022767;   -0.044531;   -0.121635;    0.282919;    0.154351;    0.069531;   -0.008084;   -0.031919;    0.031268;   -0.154269;    0.006339;    0.123966;    0.019180;   -0.108515;   -0.077437;   -0.040589;    0.019163;   -0.110929;    0.010725;    0.041964;    0.076352;   -0.052992;   -0.078175;    0.051463;   -0.050537;   -0.041079;    0.032980;    0.025319;    0.087569;    0.058749;    0.136742;   -0.080321;    0.087438;   -0.045442;   -0.035052;    0.045295;    0.054967;   -0.035191;   -0.026327;   -0.004298;    0.074795;    0.042838;    0.003157;   -0.019636;    0.032369;   -0.022116;    0.142868;    0.091129;   -0.105354;    0.040264;   -0.031647;   -0.088785;   -0.049968;    0.047573;    0.068633;    0.014615;    0.044630;   -0.097863;    0.016674;   -0.003881;    0.054247;    0.024563;    0.061895;    0.076284;    0.018545;    0.009196;    0.080160;    0.061993;    0.015210;    0.080715;   -0.043063;   -0.057876;   -0.052990;   -0.027283;    0.066583;   -0.072255;   -0.100857;    0.062135;   -0.050969;    0.127060;   -0.057879;   -0.069164;   -0.159161;   -0.056390;   -0.083876;   -0.104860;    0.073433;   -0.024757;   -0.051347;   -0.083284;   -0.009810;    0.041520;    0.075693;   -0.003996;   -0.074873;    0.107874;   -0.024003;    0.044179;    0.097387;    0.031867;   -0.125521;    0.085012;    0.082129;    0.019467;   -0.037601;    0.011472;   -0.024526;    0.049353;   -0.037475;   -0.050612;   -0.052954;    0.086301;    0.119785;   -0.084355;    0.044714;   -0.071732;   -0.002768;    0.168894;    0.034298;
138;   -0.135145;   -0.093701;   -0.142573;    0.077030;    0.032192;   -0.059837;   -0.072192;    0.119692;    0.055193;   -0.024775;    0.128184;    0.027633;    0.038801;   -0.150730;   -0.025000;   -0.057672;    0.078287;   -0.069672;   -0.018849;   -0.048198;    0.038123;    0.140813;   -0.002387;   -0.007500;    0.070729;   -0.029859;    0.081301;    0.092582;   -0.131085;   -0.112977;   -0.014651;   -0.039886;    0.004907;   -0.055011;    0.047513;    0.021178;    0.104062;   -0.073892;    0.060917;   -0.012595;    0.083662;   -0.057266;    0.104546;    0.133805;    0.080553;    0.067873;   -0.033211;   -0.038264;   -0.055692;   -0.050757;    0.033337;    0.009681;    0.032169;   -0.092350;    0.132801;    0.085423;    0.040922;    0.053227;    0.020748;   -0.114072;    0.051848;    0.016270;   -0.161339;   -0.109173;    0.021346;   -0.028693;    0.073578;   -0.032267;   -0.064114;   -0.135948;    0.118507;    0.085875;   -0.020431;   -0.057227;   -0.011864;    0.075963;   -0.050676;   -0.088163;    0.023115;    0.073592;   -0.006347;    0.111192;   -0.008694;   -0.076238;   -0.028339;   -0.038471;    0.074823;    0.083954;    0.011539;    0.042628;   -0.047389;   -0.054991;    0.003932;    0.010467;    0.023379;   -0.097099;   -0.068127;    0.117296;    0.056016;   -0.004448;    0.080974;    0.077640;   -0.121397;    0.050616;   -0.071043;    0.057457;   -0.053626;   -0.032736;   -0.019525;   -0.064169;    0.018471;    0.056676;   -0.105777;   -0.108744;   -0.066052;    0.035400;   -0.005445;    0.035470;    0.020592;   -0.077473;   -0.015944;    0.059700;    0.012912;   -0.007203;    0.037256;   -0.088949;   -0.032711;    0.061603;   -0.028659;    0.073590;    0.067703;   -0.009050;   -0.001062;    0.027932;    0.065188;    0.046399;   -0.036872;   -0.041934;    0.050295;   -0.103425;   -0.009431;    0.001602;    0.102567;   -0.087350;    0.078227;    0.087624;    0.012946;   -0.039782;    0.150095;   -0.110972;   -0.005318;    0.064933;    0.050989;   -0.124472;    0.008722;   -0.085549;   -0.050654;   -0.110326;   -0.017464;    0.016598;   -0.093709;   -0.007412;   -0.052753;   -0.003361;    0.083240;   -0.211648;   -0.233871;    0.105586;    0.087232;    0.084228;    0.035538;    0.010600;    0.106713;    0.017599;   -0.072616;    0.039944;    0.146895;    0.090886;    0.060229;   -0.048494;   -0.066818;
139;   -0.024611;   -0.070055;    0.042553;   -0.062824;   -0.047053;   -0.031841;    0.024134;   -0.133304;   -0.008926;    0.075433;   -0.135790;    0.011574;   -0.140081;    0.033258;   -0.202869;    0.087516;    0.023231;   -0.055584;    0.087898;    0.102845;   -0.118387;   -0.103362;   -0.023739;    0.018741;    0.033519;    0.134513;    0.062390;   -0.023408;   -0.081035;   -0.105369;    0.085059;    0.042527;    0.129760;   -0.066533;    0.010069;    0.092594;    0.029234;   -0.079578;    0.003230;    0.084382;   -0.062991;   -0.018252;    0.054533;    0.087421;    0.076991;    0.124642;    0.058240;   -0.076303;   -0.017337;   -0.051371;   -0.042378;   -0.097169;    0.027619;   -0.028504;    0.089378;    0.082825;   -0.069680;   -0.068129;   -0.100145;    0.031848;    0.059963;    0.064626;   -0.090629;    0.062079;   -0.102864;   -0.001963;    0.094493;    0.089176;    0.039442;   -0.102743;    0.066982;    0.047524;    0.059551;    0.114942;   -0.146207;    0.092770;    0.037904;    0.058232;    0.010777;   -0.054412;   -0.025733;   -0.175016;   -0.074508;    0.111927;   -0.145090;    0.062820;   -0.065472;    0.022336;   -0.103996;    0.027689;   -0.105929;    0.003183;   -0.021409;   -0.066315;   -0.098728;   -0.034491;   -0.092252;   -0.041549;   -0.065195;    0.100164;    0.017837;   -0.048884;    0.051146;   -0.002647;    0.027490;   -0.087490;   -0.029191;    0.130814;    0.020145;    0.047386;    0.050653;    0.018774;   -0.030469;   -0.039639;    0.084963;    0.100194;    0.053613;    0.079724;   -0.095061;    0.136054;    0.138042;   -0.021393;   -0.025844;    0.015981;   -0.001870;    0.021113;   -0.042499;    0.061298;   -0.041091;   -0.013446;   -0.019855;    0.039780;    0.063782;    0.007887;    0.082111;   -0.032231;    0.086417;    0.032077;    0.110791;    0.091519;   -0.005976;    0.227621;   -0.053764;   -0.023818;    0.054840;    0.125058;   -0.024583;    0.081931;   -0.067568;   -0.009606;    0.061654;    0.079624;   -0.062363;    0.001180;    0.019498;   -0.050174;   -0.042583;    0.056760;   -0.012336;    0.103822;   -0.066699;   -0.085705;    0.019077;   -0.008396;    0.014589;   -0.083156;    0.001812;   -0.022041;   -0.090671;    0.133924;   -0.083872;    0.000120;   -0.067651;   -0.091013;    0.030257;    0.123263;   -0.032335;    0.022271;    0.058791;   -0.012614;   -0.010744;
140;   -0.011910;   -0.030209;   -0.027113;   -0.184704;   -0.043069;    0.061595;   -0.122214;    0.074355;   -0.023687;    0.017156;    0.060624;    0.083051;   -0.014705;    0.018025;    0.079653;   -0.077293;   -0.039286;    0.036654;    0.122791;   -0.056775;    0.069099;   -0.036512;    0.072981;   -0.080089;   -0.104571;    0.062396;   -0.038116;   -0.027663;   -0.040414;    0.121796;    0.077969;   -0.018091;   -0.018651;   -0.029740;   -0.040715;    0.002927;    0.058893;    0.012199;   -0.037068;    0.036925;   -0.020602;   -0.038164;    0.028044;   -0.009637;   -0.070333;    0.064877;   -0.030162;   -0.034044;    0.124689;   -0.040650;    0.026101;   -0.000105;    0.120695;    0.141186;    0.028660;    0.114096;   -0.105569;   -0.011181;    0.032852;    0.197522;    0.049988;   -0.173220;    0.108870;   -0.142762;   -0.073040;   -0.072096;    0.008716;   -0.048130;   -0.158307;    0.037176;   -0.047001;    0.020263;    0.030963;    0.068068;    0.034893;    0.060135;   -0.160961;   -0.068185;    0.051626;   -0.008594;    0.051382;   -0.065001;    0.118522;    0.000353;   -0.010097;    0.063560;    0.040563;    0.051326;   -0.154929;   -0.003557;    0.115539;   -0.015897;    0.091489;   -0.005050;    0.161453;   -0.037274;   -0.054772;    0.068279;    0.025094;   -0.004519;   -0.099712;   -0.042303;   -0.075596;   -0.138590;    0.052450;   -0.014915;   -0.076935;   -0.097129;   -0.074680;    0.062898;    0.026139;    0.143673;    0.001498;   -0.009421;   -0.086505;    0.069707;   -0.033023;   -0.037730;   -0.030165;   -0.079202;    0.046536;    0.119915;   -0.069606;    0.123239;   -0.035135;    0.010715;   -0.093462;    0.098395;    0.002821;   -0.079081;   -0.006739;   -0.050173;    0.054464;    0.098245;   -0.015593;    0.115870;    0.056184;   -0.007740;    0.043811;   -0.025096;    0.091393;    0.090812;    0.046658;    0.019125;    0.056880;   -0.003784;   -0.023699;   -0.035864;   -0.091463;    0.007215;    0.089209;   -0.082318;    0.035980;   -0.104878;   -0.040336;    0.068530;   -0.116576;    0.015430;    0.039375;    0.005759;   -0.076815;   -0.083966;   -0.007680;    0.024415;    0.093251;    0.035469;    0.114851;    0.100403;    0.088957;   -0.005420;    0.008218;   -0.148549;   -0.015847;   -0.150092;    0.130899;   -0.018533;   -0.011945;   -0.043687;   -0.015065;   -0.159308;    0.030237;
141;    0.074577;    0.087615;    0.026996;   -0.009911;    0.027711;    0.137298;    0.097818;    0.024342;    0.025609;   -0.128077;    0.080155;   -0.040661;    0.020152;   -0.069655;   -0.053462;   -0.120251;   -0.007994;   -0.100590;   -0.000116;   -0.004911;    0.089265;    0.071323;   -0.020056;   -0.081344;    0.076859;    0.148999;    0.020620;   -0.025291;    0.038838;    0.040133;   -0.178143;    0.028446;    0.019367;    0.025464;    0.027166;    0.042671;   -0.089895;   -0.112147;   -0.082950;   -0.023788;   -0.109754;   -0.066782;    0.020049;   -0.032135;   -0.035970;   -0.010361;    0.055530;   -0.053495;   -0.054008;   -0.031421;   -0.129300;   -0.026287;    0.028596;   -0.083025;    0.051861;    0.077829;   -0.042435;   -0.032295;   -0.064988;   -0.132967;   -0.049445;    0.049742;   -0.031148;   -0.096880;    0.073812;    0.004804;   -0.019060;    0.037948;   -0.090786;    0.040626;   -0.082292;    0.076397;    0.018340;    0.058464;    0.052923;   -0.017287;   -0.052932;    0.020115;    0.049125;   -0.021257;   -0.022300;   -0.065041;    0.027770;   -0.000570;    0.007353;    0.142717;    0.014313;    0.044151;   -0.079025;   -0.057766;    0.077503;   -0.097564;    0.016046;    0.098396;    0.093146;   -0.108411;    0.003710;    0.016472;    0.032557;   -0.070272;   -0.007103;   -0.010963;    0.048944;    0.072865;   -0.166542;    0.042979;    0.035234;   -0.029521;    0.043679;   -0.058633;   -0.088338;    0.128560;    0.085638;    0.046248;    0.141388;    0.048031;    0.117667;    0.007535;   -0.011065;   -0.042174;    0.012908;   -0.049823;   -0.049814;   -0.159387;   -0.019355;    0.012742;    0.003470;   -0.046981;    0.060080;   -0.002135;    0.012008;    0.156004;   -0.014370;    0.085439;   -0.009421;   -0.112426;    0.022052;   -0.055728;   -0.023546;    0.062778;   -0.019232;   -0.007796;   -0.000767;   -0.037378;    0.172379;    0.005984;    0.008820;    0.157602;    0.064166;    0.096176;    0.018994;   -0.093884;   -0.055781;   -0.124831;   -0.001030;    0.033325;   -0.095035;    0.027175;   -0.026216;   -0.013368;   -0.055627;    0.142859;   -0.098471;    0.015868;   -0.105459;   -0.109047;    0.133419;   -0.150339;    0.095774;   -0.056661;   -0.048292;    0.004625;    0.052328;    0.061554;    0.029703;    0.019674;   -0.186679;   -0.125592;    0.221108;    0.025785;   -0.102155;
142;    0.049591;    0.048956;   -0.029897;    0.005218;    0.023304;    0.067880;   -0.035599;    0.002541;   -0.055089;    0.016735;    0.028212;   -0.038431;   -0.062666;    0.074579;   -0.085032;    0.142719;    0.018054;   -0.147985;   -0.084376;    0.106792;    0.104649;   -0.072901;    0.000118;    0.015721;    0.064895;   -0.009663;   -0.050768;    0.085038;    0.036338;    0.039370;   -0.058738;    0.014321;    0.026985;   -0.169803;   -0.118610;   -0.041775;    0.041296;    0.049044;   -0.038118;   -0.038448;    0.054020;    0.026869;    0.168811;   -0.031874;    0.036030;    0.048136;    0.126367;   -0.084530;   -0.014566;   -0.079622;    0.103406;   -0.042825;    0.054134;   -0.090621;   -0.061926;   -0.093323;    0.199245;    0.020821;    0.033146;   -0.042061;    0.076879;    0.035359;    0.016615;    0.035183;   -0.033199;    0.179771;   -0.086286;    0.134803;   -0.172994;   -0.011190;    0.076094;   -0.020224;    0.168778;    0.049744;   -0.077101;    0.066325;   -0.181550;   -0.002053;   -0.024707;    0.052751;    0.064518;    0.017857;    0.012942;    0.059423;    0.091285;    0.138224;   -0.052969;    0.031060;   -0.129314;    0.056432;   -0.017087;   -0.063040;   -0.111660;   -0.119397;   -0.046714;    0.077585;    0.028832;   -0.007939;    0.032696;   -0.143889;    0.071249;   -0.069427;   -0.051549;    0.064829;    0.093614;   -0.087790;    0.058741;   -0.081976;    0.021799;   -0.107277;    0.041437;    0.029545;   -0.012679;   -0.026508;   -0.024262;    0.086305;    0.021929;   -0.104908;   -0.006147;    0.005227;    0.125082;    0.032049;   -0.032378;   -0.029147;   -0.045144;   -0.096301;   -0.040076;    0.073836;    0.050882;    0.146220;   -0.057482;   -0.137050;   -0.159874;   -0.083860;   -0.016631;    0.033310;   -0.107605;   -0.030303;    0.009100;   -0.078009;   -0.015150;   -0.107810;   -0.034960;    0.060826;    0.003499;   -0.048110;    0.101790;   -0.095849;   -0.064382;    0.096424;   -0.054458;   -0.065688;    0.108652;    0.020672;   -0.012383;   -0.061082;    0.095107;   -0.067152;   -0.008089;    0.075175;   -0.052063;    0.133961;   -0.018267;   -0.038722;    0.024317;    0.009945;    0.070210;    0.023921;    0.004783;    0.051700;    0.015259;    0.051530;   -0.016635;   -0.025872;    0.090881;   -0.051626;   -0.085418;   -0.033550;   -0.033973;   -0.033835;    0.026382;
143;    0.084000;    0.054231;   -0.013589;   -0.041702;    0.102895;   -0.078959;   -0.008460;   -0.011659;    0.115721;    0.057504;    0.002045;    0.046962;    0.125206;    0.002338;    0.044410;    0.156725;    0.153859;   -0.128094;   -0.118532;   -0.000791;   -0.064643;   -0.024273;   -0.081229;    0.031530;   -0.061608;    0.133972;   -0.103516;    0.022790;   -0.072327;    0.042529;    0.031212;   -0.073825;   -0.108120;    0.019726;   -0.011158;    0.065237;    0.043525;   -0.047923;    0.064984;   -0.062971;   -0.005883;    0.060409;    0.098321;   -0.041374;   -0.063817;   -0.004402;    0.094574;   -0.003608;   -0.075813;   -0.095706;    0.029939;   -0.111721;   -0.034920;   -0.017648;   -0.023820;    0.055451;   -0.059253;    0.034768;   -0.029123;    0.026691;   -0.034851;   -0.061195;   -0.002612;    0.038163;    0.076807;    0.049457;    0.156664;   -0.036704;   -0.144355;    0.002273;   -0.021012;    0.100872;   -0.115758;   -0.090273;    0.029678;   -0.007940;    0.028739;   -0.011392;   -0.038036;    0.049702;    0.095297;   -0.018633;   -0.098482;    0.005795;   -0.079856;   -0.089358;    0.016417;   -0.216806;    0.150813;    0.090014;    0.069214;    0.028675;    0.082080;    0.116752;    0.058697;   -0.026573;   -0.032560;   -0.099076;    0.045870;    0.050523;   -0.038391;   -0.004408;    0.029487;    0.034661;    0.033207;    0.047302;    0.026784;    0.021562;    0.004896;    0.061835;    0.036913;   -0.000435;    0.099938;    0.012725;   -0.016524;   -0.122539;   -0.085484;   -0.088177;   -0.037606;    0.036340;    0.032779;    0.073895;   -0.076077;   -0.080218;    0.038734;    0.017268;   -0.034296;    0.142072;    0.051218;    0.138485;   -0.065889;   -0.037466;    0.062212;   -0.069865;   -0.087454;    0.023474;   -0.087560;   -0.105150;    0.168229;   -0.000187;   -0.131252;    0.045042;   -0.025809;   -0.041408;    0.066264;   -0.031537;   -0.031687;   -0.132245;    0.053822;   -0.172644;    0.008731;   -0.109966;    0.060315;   -0.013420;    0.026433;    0.048337;   -0.012423;    0.073070;   -0.094850;    0.060602;    0.048069;   -0.079363;   -0.078174;    0.144668;   -0.154334;    0.018799;    0.000377;   -0.068702;   -0.006180;   -0.026978;    0.012178;    0.062792;   -0.092654;   -0.149449;    0.014350;    0.021331;   -0.139441;    0.007067;   -0.009317;   -0.050337;   -0.122554;
144;   -0.049946;   -0.026303;   -0.235142;   -0.077537;    0.063806;   -0.069296;   -0.179932;   -0.109602;    0.087559;   -0.062520;   -0.018570;   -0.087581;    0.055038;    0.021485;   -0.152558;   -0.008171;   -0.051504;    0.087693;   -0.048886;   -0.000342;    0.044182;    0.016906;   -0.005093;    0.002642;    0.016872;    0.031492;    0.095330;   -0.041343;    0.125561;   -0.013928;   -0.007808;   -0.046279;   -0.010426;    0.001853;    0.036792;    0.123891;    0.013242;   -0.019871;    0.008520;   -0.038945;   -0.048428;    0.030803;    0.111406;    0.105248;    0.106278;   -0.100138;    0.107946;    0.146334;    0.058800;    0.024578;    0.004123;    0.057470;    0.077853;    0.002994;   -0.031598;   -0.036190;   -0.032666;    0.004245;   -0.069822;    0.036598;    0.061624;    0.121894;   -0.047079;    0.062964;   -0.024191;    0.005562;   -0.068231;   -0.025431;   -0.077668;    0.116134;   -0.090196;   -0.066679;    0.087416;    0.017176;    0.006474;    0.138070;    0.020042;    0.105428;   -0.115238;    0.043949;   -0.043103;    0.032248;    0.028690;    0.029208;   -0.082211;   -0.009166;    0.000869;   -0.134185;   -0.090337;    0.042226;    0.063232;    0.034372;    0.137102;    0.163522;   -0.000189;    0.017285;    0.001179;    0.033919;    0.060684;    0.186561;   -0.020670;    0.038104;    0.051639;    0.029697;    0.070635;    0.123478;   -0.068611;   -0.088078;    0.070031;   -0.075390;   -0.038556;    0.097886;   -0.092403;    0.031313;    0.145064;   -0.020621;   -0.010643;    0.025299;    0.006932;   -0.014527;    0.038819;   -0.173674;   -0.041887;    0.046753;    0.107903;    0.059594;   -0.024534;    0.046201;    0.043406;   -0.040988;   -0.122933;    0.131204;   -0.019572;    0.035131;   -0.078901;    0.091513;   -0.052936;    0.096089;   -0.039541;   -0.014447;   -0.050419;   -0.019009;   -0.083960;    0.057510;   -0.090124;   -0.149661;    0.047451;    0.018409;   -0.078161;    0.001892;    0.003862;   -0.021492;   -0.032720;    0.099914;   -0.040200;   -0.042194;   -0.176951;    0.000035;   -0.041909;   -0.051663;    0.024186;    0.103539;   -0.022067;   -0.031222;   -0.017703;   -0.112056;   -0.013000;    0.129645;   -0.017855;    0.024067;    0.127335;    0.052213;    0.143542;   -0.015121;   -0.010717;    0.006956;    0.020497;    0.006672;   -0.136180;   -0.061775;    0.008520;
145;   -0.077804;    0.059535;    0.023416;   -0.035124;   -0.149787;   -0.036062;    0.080612;   -0.014607;    0.103247;    0.045279;   -0.015921;    0.169036;    0.066654;   -0.006441;   -0.029380;   -0.068034;   -0.061152;   -0.030478;    0.051182;   -0.152641;    0.092656;    0.095076;   -0.140724;   -0.002630;    0.035566;   -0.027446;    0.117050;    0.009966;   -0.151703;   -0.002343;   -0.003396;    0.124786;   -0.043742;   -0.012625;    0.060070;   -0.028266;   -0.039370;    0.010566;   -0.067003;   -0.020955;    0.017799;    0.125563;    0.028346;   -0.050715;    0.085086;    0.013338;    0.086021;    0.089326;   -0.020659;   -0.066664;   -0.028184;   -0.049306;   -0.054367;    0.049217;   -0.058614;    0.034849;    0.032990;    0.150125;    0.005845;   -0.112444;   -0.018471;   -0.035611;    0.045496;   -0.011216;   -0.064635;   -0.044457;   -0.029186;    0.059742;    0.014963;   -0.099035;    0.010050;    0.068100;    0.106986;    0.022436;    0.099336;    0.005845;   -0.113316;   -0.006841;   -0.101785;   -0.115033;    0.016942;   -0.135102;    0.152675;    0.047796;   -0.069564;   -0.007138;    0.048437;    0.038417;   -0.084272;    0.066413;   -0.066523;    0.029190;    0.001695;    0.108434;   -0.106845;    0.114275;   -0.028408;   -0.028663;   -0.069505;   -0.021897;    0.047766;   -0.086564;   -0.002906;    0.084937;   -0.073233;    0.066446;   -0.175108;    0.133254;   -0.038450;    0.182172;   -0.115029;   -0.053845;    0.059587;   -0.008057;   -0.130253;   -0.060424;   -0.055843;   -0.053829;    0.101300;    0.023686;    0.093867;   -0.046158;    0.056863;   -0.016297;    0.032572;    0.137645;   -0.014904;   -0.099852;    0.111000;    0.012711;   -0.007929;   -0.087010;   -0.035624;    0.000050;    0.021752;   -0.011729;    0.008741;    0.043274;   -0.031874;    0.039870;   -0.139228;   -0.118579;   -0.014425;    0.110448;    0.087310;   -0.048720;    0.058440;   -0.147435;   -0.065701;    0.088717;    0.044193;    0.008258;    0.006479;    0.037982;   -0.143825;    0.001070;   -0.072459;   -0.073059;    0.061112;   -0.025397;   -0.001388;   -0.071224;    0.003816;    0.050328;    0.006131;    0.091221;   -0.035955;    0.120446;    0.020977;   -0.034477;   -0.050842;    0.065500;   -0.003139;    0.018470;   -0.088889;    0.173631;   -0.000159;   -0.085208;    0.024221;   -0.023021;   -0.128483;
146;    0.054932;   -0.004966;   -0.060725;   -0.013281;    0.037453;   -0.143989;    0.088973;   -0.034549;   -0.144330;    0.066341;    0.019580;   -0.109959;   -0.051888;    0.014125;   -0.098150;   -0.126807;    0.026987;   -0.084575;    0.068033;    0.025710;    0.030442;    0.112136;   -0.001032;   -0.128561;    0.107006;   -0.001415;   -0.108455;    0.177985;   -0.013297;    0.048618;    0.100235;   -0.088480;    0.022334;   -0.071996;    0.038211;    0.029206;   -0.038133;   -0.011429;   -0.028716;   -0.026426;   -0.040815;    0.093464;   -0.060402;    0.104984;    0.016434;    0.007878;   -0.047072;    0.072661;    0.003827;   -0.092738;    0.132464;    0.012535;   -0.071101;    0.096530;    0.118103;   -0.044161;   -0.025053;    0.002836;   -0.087600;   -0.062359;   -0.031402;   -0.191215;   -0.016552;    0.062200;    0.077422;    0.098638;    0.039327;   -0.090346;    0.078492;    0.053442;   -0.069243;   -0.013029;    0.051415;    0.063387;    0.028657;    0.045704;    0.018773;    0.112858;    0.048269;    0.042084;    0.039795;    0.025256;   -0.099331;   -0.075540;   -0.013043;   -0.048692;    0.159112;    0.050306;   -0.128375;    0.006266;    0.036616;    0.051483;    0.027710;   -0.043899;    0.124795;   -0.032776;    0.049997;   -0.051033;    0.034020;   -0.156069;   -0.038897;   -0.031671;   -0.092246;   -0.006301;    0.140362;    0.066267;   -0.072687;    0.077536;    0.050750;    0.147998;    0.146840;    0.020587;    0.086073;   -0.073640;   -0.022210;   -0.038982;   -0.064065;   -0.059550;   -0.026619;    0.096322;   -0.028935;   -0.096153;    0.006485;   -0.072691;    0.018714;    0.021291;   -0.127443;   -0.105123;    0.048351;   -0.093100;   -0.015443;    0.016531;   -0.091755;   -0.071717;    0.019630;    0.038573;    0.199059;   -0.093063;   -0.060784;    0.032035;    0.056061;   -0.055537;   -0.037974;    0.083539;   -0.028078;    0.071722;    0.079882;    0.044863;   -0.024488;   -0.012993;   -0.070144;   -0.016544;    0.029747;   -0.098786;    0.013735;    0.044178;    0.013126;    0.125215;   -0.114827;    0.017464;   -0.003170;    0.067774;   -0.037084;   -0.006396;    0.018497;   -0.059413;   -0.105755;    0.073985;   -0.095830;   -0.088358;    0.147883;    0.128629;   -0.080613;    0.043891;    0.073233;    0.049550;   -0.010977;   -0.002078;    0.060539;    0.068607;    0.071360;
147;    0.059497;    0.079091;   -0.025505;    0.057147;   -0.137952;    0.097316;   -0.102137;   -0.048308;   -0.003839;    0.004212;   -0.000745;   -0.003269;    0.114544;    0.018492;    0.045859;   -0.020841;    0.046358;   -0.072064;   -0.035705;    0.092767;    0.081889;   -0.063219;    0.056128;    0.061686;   -0.073675;   -0.149799;    0.001808;   -0.067309;    0.025581;   -0.027789;    0.077651;    0.107293;    0.017986;   -0.024762;   -0.097028;    0.061334;    0.026746;    0.038880;   -0.072589;   -0.081285;   -0.108652;    0.045119;   -0.061211;    0.000289;    0.145888;   -0.038231;   -0.055505;    0.003433;   -0.035511;    0.096621;   -0.078537;    0.111786;   -0.068677;    0.042555;    0.100177;    0.028342;    0.019569;    0.055035;    0.033920;   -0.015590;    0.007773;    0.014464;   -0.029599;    0.061283;   -0.040919;   -0.104343;    0.055794;   -0.031178;    0.075672;   -0.134422;   -0.074677;    0.038505;    0.072375;   -0.048189;    0.022271;   -0.127871;   -0.007811;   -0.048470;   -0.030743;    0.068904;    0.027145;   -0.087126;   -0.166828;    0.009979;    0.033510;    0.039930;    0.148157;   -0.152226;    0.052092;    0.016692;   -0.043586;    0.037327;   -0.042815;    0.008352;   -0.006509;   -0.129712;    0.012462;   -0.075284;   -0.122576;   -0.024739;   -0.148108;    0.135732;   -0.011484;   -0.093519;   -0.020093;    0.180060;    0.022050;    0.019294;    0.097669;   -0.040248;    0.111359;    0.011816;    0.085910;   -0.002100;    0.025405;    0.089134;   -0.056904;    0.061849;    0.047185;    0.020410;    0.074190;    0.022011;    0.080229;   -0.003781;   -0.039638;   -0.041927;   -0.077258;    0.063141;   -0.082878;    0.149286;   -0.158359;    0.019180;    0.055497;   -0.040106;   -0.006808;    0.012895;   -0.017438;    0.057877;   -0.029263;   -0.147882;    0.045783;    0.065214;   -0.037052;    0.033327;   -0.070973;   -0.023731;   -0.032927;   -0.008688;   -0.059370;    0.134426;   -0.016394;    0.035429;    0.033932;   -0.181082;   -0.006216;   -0.065631;    0.023905;   -0.044888;    0.059934;   -0.185269;   -0.080290;    0.058703;   -0.063611;    0.010668;    0.156683;   -0.011368;    0.085437;    0.044291;   -0.001873;    0.004673;   -0.007206;    0.117651;   -0.019732;   -0.125279;    0.082276;    0.012753;    0.055196;   -0.124991;    0.105805;    0.064589;   -0.154123;
148;    0.010995;   -0.016156;   -0.041483;    0.076269;   -0.111051;    0.035263;   -0.009563;   -0.133119;    0.068677;    0.195666;   -0.100412;    0.014521;    0.019061;    0.013937;    0.037439;   -0.102747;   -0.086400;   -0.081328;    0.024635;    0.052460;    0.141251;   -0.070122;    0.032555;   -0.054512;   -0.129853;    0.172774;    0.071852;    0.108422;   -0.037361;    0.007479;   -0.051773;    0.022983;   -0.073449;    0.038997;   -0.079193;    0.005860;   -0.079228;   -0.027725;   -0.039376;    0.023038;    0.138321;    0.007869;   -0.033764;   -0.013609;   -0.105875;    0.034240;    0.099831;    0.044249;   -0.029275;    0.084105;   -0.028562;    0.022210;   -0.147540;    0.114140;    0.034048;    0.102111;   -0.068558;    0.159082;   -0.070273;   -0.001319;   -0.051509;    0.156758;   -0.128654;    0.045735;    0.039108;    0.014575;   -0.018582;    0.123261;    0.084783;   -0.053072;   -0.074170;   -0.002421;    0.009633;    0.008199;    0.051828;    0.127267;   -0.064683;    0.062557;    0.156236;   -0.066923;    0.065529;    0.102968;    0.026988;   -0.078603;   -0.061099;   -0.034473;   -0.024493;    0.082808;   -0.051827;    0.005022;   -0.003082;    0.110861;   -0.016432;   -0.086526;    0.118943;   -0.096140;   -0.024123;   -0.015477;    0.061517;   -0.021030;    0.004716;    0.024603;   -0.054959;    0.021726;    0.101049;    0.044205;   -0.070219;    0.007913;    0.042239;   -0.100179;   -0.123379;   -0.061897;    0.041711;    0.176656;    0.033592;   -0.000091;    0.068493;    0.051856;   -0.064117;   -0.018907;    0.047286;   -0.013997;    0.024206;    0.107860;   -0.190372;   -0.202091;    0.083764;    0.122599;   -0.033970;   -0.053121;   -0.052500;    0.002235;    0.073201;   -0.031054;   -0.004557;    0.083915;    0.022859;   -0.081818;   -0.002280;    0.010015;   -0.044214;   -0.070148;   -0.007203;   -0.004573;   -0.129959;    0.070095;   -0.064726;   -0.055587;    0.005096;    0.059943;   -0.081118;    0.046422;   -0.026084;    0.031182;   -0.087232;    0.021081;    0.073124;   -0.019511;   -0.047827;    0.090841;    0.090553;   -0.045948;   -0.085560;    0.002272;   -0.030650;   -0.055035;   -0.005532;   -0.042395;    0.138028;   -0.092809;   -0.007222;    0.055584;    0.006518;   -0.055296;   -0.114916;   -0.097917;    0.003408;    0.061422;   -0.034633;   -0.060200;   -0.005317;
149;   -0.071369;    0.040435;   -0.019393;    0.048695;    0.028655;   -0.074552;   -0.059512;    0.130618;   -0.079441;    0.036483;   -0.096467;   -0.022115;   -0.043642;   -0.085427;   -0.076138;   -0.021380;    0.011170;   -0.085538;    0.064178;   -0.052012;   -0.002426;    0.045533;    0.003830;    0.009721;    0.101494;   -0.048474;   -0.038756;    0.096644;    0.032194;    0.204574;    0.001724;   -0.111679;    0.083589;   -0.120773;    0.025774;   -0.106361;   -0.037886;    0.025276;   -0.015486;    0.037157;    0.055964;   -0.055206;   -0.053144;   -0.098988;    0.081165;    0.050829;   -0.129553;    0.032789;   -0.022967;    0.009820;   -0.071382;   -0.119226;   -0.040892;    0.070265;   -0.101553;    0.096882;    0.005084;    0.068211;    0.003288;   -0.016106;   -0.105137;   -0.033835;    0.117521;    0.072552;   -0.036262;   -0.047897;   -0.066538;    0.041677;   -0.076043;    0.003505;   -0.040814;   -0.037644;    0.089127;   -0.031642;   -0.034989;   -0.040944;    0.008023;   -0.093388;   -0.048117;   -0.019437;    0.069466;    0.124609;    0.103440;    0.040601;   -0.009231;    0.051888;    0.126823;    0.023568;    0.086352;   -0.129830;   -0.135494;    0.040058;   -0.028077;    0.046413;    0.056341;    0.007714;   -0.168542;    0.045581;    0.098148;    0.133324;   -0.036855;    0.109342;    0.053403;   -0.077211;   -0.019761;   -0.020693;   -0.042284;    0.033963;   -0.015621;   -0.062712;    0.132347;   -0.026737;   -0.009122;    0.042270;    0.158495;   -0.175772;   -0.017584;    0.050761;   -0.114815;    0.041180;   -0.032074;   -0.147608;    0.134972;   -0.023868;    0.004750;   -0.059168;   -0.067623;    0.033200;   -0.012666;    0.074348;    0.014185;    0.070478;    0.026035;   -0.099740;    0.009279;    0.103332;   -0.097451;   -0.014100;    0.055045;    0.013005;   -0.024894;    0.053677;    0.024640;   -0.036466;    0.107124;    0.081009;    0.027701;   -0.018439;   -0.078198;    0.100350;    0.034298;   -0.023347;    0.106740;    0.159115;    0.040474;    0.042299;   -0.112013;    0.021449;   -0.072978;    0.083361;   -0.050743;    0.073551;   -0.072498;    0.086552;    0.090167;    0.043260;    0.116313;   -0.132904;   -0.079377;   -0.032737;   -0.191402;    0.045349;    0.076807;    0.027753;   -0.001367;    0.006188;    0.141198;    0.026073;    0.013053;   -0.061902;   -0.015567;
150;   -0.027856;    0.081258;    0.001002;   -0.003938;    0.056485;    0.071415;    0.054534;   -0.039998;    0.022360;    0.037401;    0.097166;   -0.106034;    0.007092;    0.069370;    0.001193;    0.068936;   -0.101177;    0.002659;    0.003497;   -0.126999;    0.065655;   -0.068149;   -0.129975;    0.036574;    0.005134;    0.122081;   -0.018256;   -0.108220;   -0.063340;    0.058507;   -0.064899;    0.039654;    0.059852;   -0.029425;    0.020802;    0.008253;   -0.078923;    0.091934;    0.098742;    0.008193;    0.113420;   -0.200313;    0.154098;   -0.027977;   -0.047198;    0.076287;   -0.091232;    0.063640;   -0.049542;    0.100144;   -0.045617;   -0.024264;   -0.030051;    0.028605;    0.014191;   -0.152270;    0.077452;   -0.003258;   -0.017744;    0.113429;   -0.066356;   -0.062057;   -0.012107;    0.001016;    0.050660;   -0.111731;   -0.050777;    0.047178;   -0.018580;   -0.038951;   -0.050883;    0.002509;    0.035772;    0.208325;   -0.080155;   -0.046297;   -0.076373;   -0.064847;   -0.197812;    0.093348;    0.063340;   -0.095448;   -0.106602;   -0.007452;   -0.064351;   -0.074063;    0.077317;   -0.054055;    0.060092;   -0.080806;   -0.065162;   -0.008386;    0.095146;   -0.023861;    0.016676;   -0.152263;    0.097730;   -0.037087;    0.090099;   -0.157571;    0.011726;   -0.080710;    0.051666;   -0.016453;    0.030572;   -0.034060;   -0.029799;    0.025772;    0.120541;    0.052655;    0.057751;    0.073482;    0.026920;   -0.058712;    0.026627;    0.065904;    0.027650;   -0.017863;   -0.067694;    0.052360;   -0.154152;   -0.022352;   -0.044610;   -0.103259;    0.018390;    0.034335;   -0.061014;   -0.034563;   -0.044611;   -0.212168;    0.063382;   -0.005967;   -0.052182;   -0.096308;   -0.011026;    0.059264;   -0.035544;    0.030483;    0.112880;   -0.015244;   -0.026795;    0.016779;   -0.081065;    0.041589;   -0.039485;    0.019466;   -0.032113;   -0.045698;    0.028079;    0.031771;    0.062337;    0.037290;    0.032857;    0.004493;    0.061925;   -0.072854;   -0.014009;   -0.087181;    0.008155;   -0.040962;    0.226727;   -0.111354;   -0.028247;    0.005341;    0.116494;   -0.072836;    0.003028;    0.080198;    0.171804;    0.091325;   -0.056146;    0.000168;    0.057849;    0.056493;   -0.099988;   -0.058361;    0.014265;    0.059854;   -0.006487;    0.065887;   -0.078831;
151;   -0.049742;    0.063535;   -0.108180;   -0.021624;   -0.021244;    0.087955;   -0.064619;    0.055435;   -0.033916;    0.010882;    0.107059;    0.102302;   -0.000497;   -0.006445;   -0.081375;    0.098025;   -0.093373;    0.034733;   -0.073023;   -0.117814;   -0.053675;   -0.112977;   -0.080546;    0.017293;   -0.092258;    0.034138;    0.074940;    0.000233;    0.053667;    0.094173;    0.093566;   -0.010990;   -0.007293;    0.094803;   -0.032008;    0.073546;   -0.008238;   -0.009981;    0.038333;   -0.141322;   -0.028693;   -0.090936;   -0.072806;    0.022445;   -0.032631;   -0.010056;    0.021341;    0.014570;   -0.121085;   -0.082063;    0.005244;    0.028998;    0.148737;    0.013511;    0.017343;    0.034717;   -0.053219;    0.109335;    0.113169;    0.107325;    0.080659;   -0.092012;   -0.059800;   -0.078809;    0.039948;    0.034850;    0.103686;    0.138298;    0.009382;    0.149459;   -0.029066;   -0.032429;   -0.147030;   -0.131634;   -0.032323;   -0.003030;    0.059896;    0.092416;   -0.061531;    0.009122;   -0.049070;    0.026530;    0.085169;    0.137274;    0.011931;   -0.003240;    0.100768;    0.090342;   -0.079821;    0.005122;   -0.023824;    0.055037;   -0.050480;   -0.076649;    0.094532;   -0.023149;   -0.004756;    0.013725;   -0.022091;    0.051518;    0.040349;   -0.103965;   -0.126842;    0.054587;    0.087402;   -0.086643;    0.019581;    0.078801;    0.086396;    0.052917;   -0.095784;    0.002446;   -0.051591;    0.005371;    0.011403;   -0.119122;    0.128906;    0.051427;    0.140280;    0.111257;   -0.079927;   -0.095787;    0.076408;   -0.018241;   -0.055302;   -0.000764;   -0.071950;   -0.064139;   -0.082961;   -0.029335;   -0.055289;   -0.029907;    0.030715;    0.025425;    0.001042;    0.146900;   -0.018130;    0.083218;   -0.009616;   -0.073772;   -0.077850;   -0.122188;   -0.076028;   -0.045978;    0.184699;    0.042897;   -0.038286;    0.077729;    0.075985;    0.082464;   -0.197728;    0.068083;    0.020797;   -0.053905;    0.031062;   -0.068902;    0.114188;   -0.076013;    0.031003;   -0.128670;   -0.001180;   -0.004260;    0.028212;    0.067907;   -0.026304;   -0.061466;    0.014245;   -0.057563;   -0.160489;    0.080163;   -0.083495;    0.077347;   -0.090780;   -0.000992;    0.111836;   -0.032187;   -0.019129;    0.027757;    0.064322;   -0.026205;   -0.012304;
152;   -0.092367;    0.043598;    0.107310;    0.108020;   -0.090030;    0.042010;   -0.081870;    0.138722;    0.096954;   -0.049372;    0.084880;   -0.068518;    0.037250;   -0.014808;   -0.176922;    0.036425;   -0.088093;   -0.004020;   -0.099281;    0.047517;   -0.067171;    0.078546;    0.060697;   -0.059050;    0.051540;   -0.027380;   -0.034132;    0.026126;    0.034779;   -0.139238;    0.084529;    0.046818;    0.028713;   -0.044493;    0.023509;    0.072768;   -0.072159;    0.014755;   -0.056188;    0.003465;    0.053374;    0.057504;   -0.107450;   -0.077756;    0.020104;    0.041756;   -0.152788;    0.065360;    0.104436;    0.003601;   -0.162275;    0.029900;    0.028397;   -0.097317;   -0.124726;   -0.094545;    0.073453;   -0.017038;   -0.004756;   -0.018566;   -0.102998;    0.000495;   -0.005925;   -0.047414;    0.152204;    0.040791;   -0.067222;   -0.010722;    0.034525;   -0.096600;   -0.004442;    0.108282;   -0.012106;   -0.035995;   -0.035627;   -0.013687;   -0.098694;    0.044620;    0.101559;   -0.112466;    0.118593;    0.136843;   -0.002679;    0.111020;   -0.096648;   -0.110422;    0.045543;   -0.009537;   -0.051878;    0.048027;    0.094915;    0.093797;    0.037928;   -0.046476;   -0.015188;    0.059482;    0.051706;   -0.086125;    0.040991;    0.133010;   -0.025663;    0.011908;    0.012933;    0.100550;    0.051184;    0.041569;    0.066320;   -0.050976;   -0.045318;    0.290945;    0.043662;   -0.058008;   -0.172863;    0.070152;   -0.039122;    0.017732;    0.150929;   -0.090153;   -0.041906;   -0.014781;    0.079469;    0.022548;   -0.016003;    0.003373;    0.012554;   -0.086785;   -0.033825;    0.033110;    0.019729;   -0.074856;    0.014088;   -0.001219;   -0.086416;   -0.018937;   -0.016346;   -0.031502;   -0.043682;   -0.070676;    0.072163;   -0.117530;    0.021164;    0.077303;   -0.162664;    0.001917;    0.060347;    0.031727;    0.050217;    0.107399;   -0.071397;   -0.001249;   -0.054501;   -0.081700;   -0.036404;   -0.088899;    0.001563;    0.007215;   -0.059150;    0.034975;   -0.023134;   -0.084828;    0.037802;   -0.063323;    0.063628;   -0.050321;   -0.052081;    0.043591;    0.065792;   -0.057989;    0.134159;    0.074087;    0.051719;   -0.009801;   -0.007364;   -0.139936;   -0.037819;   -0.050498;    0.079302;    0.011364;    0.052490;   -0.071258;    0.024304;
153;    0.047298;   -0.012225;    0.089388;    0.007017;   -0.086087;   -0.099710;   -0.030229;   -0.025309;   -0.015960;   -0.037665;    0.080231;    0.004542;   -0.024535;   -0.020272;   -0.041692;    0.055561;    0.010000;    0.011376;    0.021060;   -0.003226;   -0.115516;    0.037364;    0.094709;    0.031149;   -0.047245;    0.149741;   -0.117564;   -0.101549;    0.021914;    0.056154;   -0.017135;    0.079043;   -0.051746;   -0.022630;   -0.008156;   -0.012852;    0.041916;   -0.024593;    0.076244;   -0.062095;    0.004803;    0.007327;   -0.043183;   -0.009911;   -0.012609;    0.162963;   -0.014645;    0.104245;   -0.034914;   -0.072935;   -0.032411;    0.000800;    0.000379;    0.051331;    0.052939;   -0.022480;    0.209732;   -0.020838;    0.010063;    0.099251;   -0.220086;   -0.013454;   -0.009072;   -0.009286;    0.066582;   -0.114686;    0.092001;   -0.048337;    0.016121;   -0.147986;   -0.092327;   -0.012484;    0.011773;    0.099956;   -0.002124;    0.027379;   -0.107810;    0.079781;   -0.022884;    0.089747;   -0.071921;   -0.008683;    0.076394;   -0.003631;    0.085703;    0.102208;    0.081879;    0.113252;    0.016523;    0.191430;    0.082528;   -0.059828;    0.027638;    0.018017;   -0.052376;   -0.021642;    0.166248;    0.140560;   -0.022324;    0.051114;    0.117611;    0.084300;   -0.156347;   -0.091887;    0.084618;   -0.036537;    0.031294;    0.057220;   -0.030989;   -0.115149;    0.005299;    0.036401;    0.007082;   -0.046970;    0.061167;   -0.039229;    0.034140;   -0.038781;    0.070152;   -0.080044;   -0.003843;   -0.169584;    0.060628;   -0.015079;   -0.104338;   -0.032584;    0.084563;   -0.019566;   -0.008651;    0.116530;    0.059950;   -0.041698;    0.011830;    0.065216;   -0.044171;   -0.059258;    0.106209;   -0.020468;    0.078992;    0.045825;   -0.231886;    0.079710;   -0.096762;   -0.100282;   -0.067782;   -0.102211;   -0.052191;    0.040463;   -0.093359;   -0.054690;   -0.096725;    0.031625;    0.031609;    0.044880;    0.026538;    0.120086;   -0.062847;    0.011031;    0.034004;   -0.014565;   -0.163993;    0.042363;    0.010962;    0.044186;    0.041825;    0.019568;    0.047490;    0.029531;   -0.062417;   -0.023244;    0.098038;   -0.027298;   -0.054796;    0.027592;   -0.192827;   -0.000393;    0.009786;   -0.022726;   -0.069108;    0.067096;   -0.047104;
154;    0.051307;   -0.128735;    0.133188;    0.002606;    0.077534;   -0.011201;   -0.068825;   -0.012838;    0.101568;    0.091841;    0.098817;   -0.032289;   -0.041543;    0.042271;   -0.022631;    0.057164;   -0.119341;    0.039327;   -0.051675;   -0.088186;   -0.013939;   -0.017768;    0.053327;    0.066099;    0.115180;   -0.029937;   -0.106460;    0.004525;   -0.023803;   -0.044231;   -0.091420;   -0.034538;    0.058456;    0.058440;    0.071249;   -0.002348;   -0.058653;   -0.038810;   -0.022596;   -0.034026;    0.135112;   -0.032828;    0.102835;    0.012531;    0.149701;    0.005162;    0.038568;   -0.160063;    0.085413;    0.072226;    0.021720;   -0.008699;   -0.092188;    0.048437;    0.052124;   -0.008986;   -0.009541;   -0.139351;   -0.033007;    0.063686;   -0.060977;   -0.058287;   -0.079564;   -0.053398;   -0.054259;    0.120230;    0.059389;    0.141898;    0.009205;    0.059542;   -0.045017;    0.036552;    0.007270;   -0.089169;    0.153961;   -0.097259;    0.007137;   -0.028347;    0.095177;   -0.025281;    0.073539;   -0.049892;    0.115840;   -0.013935;   -0.056965;   -0.048917;   -0.041724;    0.064225;   -0.043461;   -0.121752;   -0.031592;    0.140988;    0.040961;    0.027591;   -0.030259;   -0.023636;   -0.005516;   -0.034249;    0.011323;    0.048975;   -0.004885;   -0.063874;   -0.021770;   -0.041690;   -0.110059;    0.001233;    0.135689;    0.028910;   -0.005744;   -0.055594;   -0.120111;   -0.039906;    0.101712;   -0.086895;   -0.122674;   -0.123932;    0.031315;    0.046701;   -0.056688;   -0.057970;   -0.128473;   -0.127594;    0.048158;    0.008920;   -0.167373;    0.015866;    0.006516;   -0.049852;   -0.137851;    0.106056;   -0.069706;    0.064778;    0.020071;    0.042311;    0.056700;   -0.139147;    0.030736;   -0.044830;    0.040404;    0.041005;    0.035979;    0.052323;    0.013083;    0.066577;   -0.068294;   -0.132732;    0.159332;    0.018261;   -0.078547;    0.049555;    0.010602;   -0.168832;    0.129578;   -0.087521;    0.037913;    0.020976;   -0.064218;   -0.081610;    0.024246;    0.011630;    0.005757;   -0.046391;    0.026151;   -0.047102;    0.038078;   -0.096890;    0.013610;    0.093474;   -0.077359;    0.012747;    0.082521;    0.132422;    0.002435;   -0.106638;    0.121620;    0.024654;    0.020853;    0.134884;   -0.073353;    0.010482;   -0.103275;
155;    0.009013;   -0.092497;   -0.040298;    0.064711;   -0.096916;   -0.017984;    0.040931;    0.167904;   -0.115931;   -0.096657;   -0.045017;   -0.018866;    0.096496;   -0.041494;   -0.028329;    0.080869;    0.067047;   -0.052843;    0.124798;    0.094596;   -0.013361;   -0.076459;   -0.141357;   -0.008770;   -0.109211;    0.068437;    0.082843;    0.083109;   -0.021542;   -0.012064;   -0.036919;    0.032909;   -0.001071;   -0.160885;    0.053924;   -0.003725;   -0.009435;    0.036427;    0.053624;    0.071205;    0.063084;   -0.010726;    0.034866;    0.088214;   -0.061046;    0.068243;   -0.027450;   -0.026233;    0.082909;   -0.009622;    0.027920;    0.063356;    0.137198;    0.028309;   -0.033650;    0.016533;   -0.049573;   -0.017532;   -0.029089;    0.113404;   -0.016557;   -0.058135;    0.011118;    0.007319;    0.080249;    0.005670;    0.049268;   -0.147344;   -0.106114;    0.005673;    0.039289;    0.000437;   -0.038009;   -0.067339;   -0.023887;   -0.149287;    0.158325;   -0.026453;   -0.063662;   -0.084128;    0.026160;    0.083562;    0.045098;   -0.019125;    0.056900;   -0.011771;   -0.116923;    0.074467;    0.030844;    0.016417;   -0.020377;    0.021577;    0.113527;   -0.012266;   -0.045446;   -0.056415;   -0.039103;    0.093835;   -0.026550;   -0.085828;   -0.091751;    0.065849;    0.102406;    0.214578;    0.061515;    0.013501;    0.011154;    0.098395;    0.057750;   -0.185353;    0.055848;    0.036618;    0.108686;    0.121481;   -0.116057;   -0.100498;    0.120312;   -0.019078;   -0.162477;   -0.055245;    0.106977;   -0.120986;   -0.024374;   -0.086762;   -0.005014;    0.045389;   -0.018516;   -0.071574;   -0.005539;   -0.052455;    0.069312;    0.012019;    0.024585;    0.047931;   -0.033409;   -0.060945;   -0.051387;    0.072750;   -0.010496;   -0.026034;   -0.060412;    0.068232;   -0.085099;    0.044485;   -0.073632;   -0.125585;    0.100697;    0.011253;    0.062837;    0.112580;   -0.047048;    0.019731;   -0.007812;   -0.037587;   -0.223682;   -0.014235;    0.076901;    0.054331;    0.105852;    0.012621;   -0.041351;   -0.151531;   -0.030951;   -0.128586;    0.026874;    0.007975;   -0.018536;    0.081683;   -0.005724;   -0.047029;    0.017745;    0.124016;    0.016776;   -0.078630;    0.001479;   -0.021318;    0.013399;   -0.109980;    0.055142;   -0.011063;    0.017245;
156;   -0.138591;    0.026849;    0.089070;   -0.011708;   -0.058437;   -0.029123;    0.052448;   -0.122892;   -0.005723;   -0.072958;    0.000945;   -0.041518;    0.138325;    0.051431;    0.140287;   -0.016234;   -0.043185;    0.031068;    0.052596;   -0.116035;   -0.015850;    0.043395;    0.067187;    0.021555;   -0.001868;   -0.092478;   -0.031861;    0.029281;   -0.000091;   -0.096190;    0.104177;   -0.018350;   -0.151925;   -0.066607;    0.031961;    0.087472;   -0.012002;    0.111192;    0.117487;    0.109200;   -0.141627;   -0.008548;    0.037503;    0.067190;    0.088100;   -0.007329;    0.042085;    0.017405;    0.049998;    0.006940;    0.028338;    0.047304;    0.040514;   -0.074304;    0.026055;    0.059762;    0.079929;   -0.076245;    0.087043;    0.029748;   -0.044449;   -0.115197;   -0.126096;    0.027550;    0.074942;    0.025251;    0.038958;    0.050808;   -0.068316;   -0.027911;   -0.096583;   -0.069123;   -0.054661;   -0.092388;    0.119258;    0.094402;   -0.123064;    0.092838;    0.069790;    0.064812;   -0.043857;    0.011126;   -0.086207;   -0.038241;   -0.007263;   -0.066070;   -0.091945;    0.122003;    0.072677;   -0.009776;   -0.109050;   -0.032771;    0.029556;   -0.054822;    0.035113;   -0.015325;   -0.114183;    0.088645;   -0.008365;    0.061764;   -0.130615;   -0.020375;    0.079493;   -0.053463;    0.049056;   -0.054820;    0.053585;    0.041382;    0.008215;   -0.015047;   -0.023466;    0.041090;   -0.100814;   -0.075735;    0.048266;    0.040993;    0.089732;    0.130640;    0.013231;    0.002865;    0.033487;   -0.152730;    0.083779;   -0.054180;    0.000091;   -0.023327;   -0.067030;    0.029229;    0.124711;   -0.049658;   -0.137327;    0.014258;    0.046019;   -0.169436;    0.011380;   -0.021134;    0.013431;   -0.077781;    0.054572;    0.083064;    0.067196;   -0.128011;   -0.005652;    0.028322;   -0.007177;    0.001531;    0.195882;   -0.108400;   -0.031141;   -0.073901;    0.023987;   -0.002779;    0.007816;    0.065706;   -0.052063;   -0.084875;    0.024413;   -0.017933;    0.019739;    0.029673;   -0.117468;   -0.117446;   -0.043210;    0.036285;    0.067105;    0.146044;    0.075758;   -0.115478;    0.100013;    0.084435;   -0.017099;   -0.047023;    0.063000;    0.090558;   -0.007964;   -0.080828;   -0.210360;   -0.012077;    0.123629;    0.030375;   -0.012760;
157;    0.147841;    0.089161;    0.094067;    0.009533;    0.043304;   -0.126297;    0.137677;   -0.047769;   -0.016498;   -0.106596;   -0.048903;    0.110307;   -0.050148;   -0.064582;   -0.066336;    0.041301;   -0.135861;    0.061596;   -0.039514;    0.059752;   -0.019243;    0.111648;    0.006538;    0.160528;    0.004538;   -0.013618;   -0.034719;   -0.019280;   -0.034475;    0.012521;   -0.052918;   -0.075924;   -0.124543;    0.017215;    0.034170;    0.079742;   -0.040860;   -0.034597;    0.030848;   -0.019292;    0.030788;   -0.110177;    0.070070;   -0.019053;    0.126757;    0.103757;    0.090707;    0.091937;    0.052576;   -0.019379;    0.005534;    0.018486;   -0.073555;   -0.022445;   -0.007129;   -0.042904;    0.028326;    0.059299;    0.086174;    0.099712;    0.112830;   -0.024394;   -0.067564;    0.003704;   -0.035088;   -0.034470;   -0.002671;   -0.082216;    0.126331;    0.039657;   -0.063403;    0.062560;    0.055142;    0.029295;    0.018512;   -0.053194;   -0.058259;   -0.099040;   -0.062145;   -0.057042;    0.062154;    0.163909;   -0.008211;   -0.041491;    0.052589;   -0.044398;   -0.049774;    0.005155;   -0.074500;    0.067453;   -0.071024;    0.038843;   -0.167607;   -0.211357;    0.101131;   -0.058166;   -0.013852;    0.031648;   -0.110788;    0.114579;   -0.101264;   -0.030995;    0.033247;   -0.007162;   -0.001665;   -0.004297;    0.054280;    0.017943;    0.004763;    0.038866;    0.022009;    0.035945;   -0.121263;    0.010144;    0.025737;    0.024510;    0.004502;    0.050354;   -0.063759;    0.013813;    0.056821;    0.159870;   -0.055181;   -0.015598;    0.144690;    0.023874;   -0.151065;   -0.150634;   -0.119987;    0.047430;    0.000348;    0.049473;    0.128242;    0.085674;   -0.005779;    0.062661;    0.017019;    0.037546;    0.001599;    0.045582;   -0.115800;    0.071989;   -0.037538;   -0.062360;   -0.041313;    0.040618;    0.047424;   -0.016481;    0.022619;    0.005480;   -0.007105;   -0.015048;    0.051676;    0.003403;   -0.045188;    0.170645;    0.000200;   -0.154708;   -0.068944;    0.017545;    0.045125;    0.111945;   -0.166876;   -0.119214;   -0.105565;    0.031368;   -0.051265;    0.094161;    0.062244;   -0.151916;   -0.035188;   -0.036780;   -0.003939;    0.073856;    0.079802;   -0.058528;   -0.054315;   -0.083767;   -0.017934;   -0.101847;   -0.055146;
158;    0.075109;   -0.120532;   -0.038061;    0.099253;    0.038045;    0.016562;    0.011966;    0.072485;   -0.019415;    0.067054;   -0.140335;   -0.003667;    0.088884;   -0.016316;   -0.101022;   -0.040923;   -0.126160;   -0.181404;   -0.061142;   -0.001521;   -0.054300;   -0.044508;    0.114169;    0.061250;   -0.037260;   -0.058050;    0.095752;    0.162796;    0.037016;    0.110291;    0.052984;   -0.040938;   -0.013179;   -0.070427;    0.021406;   -0.030036;   -0.163220;    0.047223;   -0.019155;    0.049536;   -0.045080;   -0.042774;   -0.017386;   -0.048298;    0.027008;    0.063668;   -0.060085;   -0.005370;   -0.010756;    0.121771;    0.087861;    0.046667;    0.017698;   -0.016319;   -0.064492;    0.013584;    0.029490;   -0.069364;    0.109484;    0.046068;   -0.001989;    0.088169;    0.010282;   -0.050006;    0.044533;   -0.075925;   -0.019521;   -0.010013;   -0.053409;   -0.090770;    0.014503;    0.045398;   -0.171012;    0.107175;   -0.046132;   -0.078112;   -0.051484;    0.089724;   -0.097915;   -0.103292;    0.129009;   -0.015495;   -0.027765;   -0.080097;    0.017136;   -0.023476;    0.017164;    0.056027;   -0.102853;   -0.093159;    0.092760;   -0.060097;    0.188464;    0.185032;    0.033743;   -0.028656;    0.005064;    0.048168;   -0.001509;   -0.006173;    0.096404;    0.063159;   -0.026318;    0.016994;   -0.059100;   -0.182348;    0.004820;   -0.043882;   -0.088078;    0.015288;   -0.059821;   -0.008275;    0.036412;   -0.138973;   -0.077089;    0.098151;   -0.010027;    0.038141;    0.003212;    0.104097;    0.049978;    0.079969;    0.021468;    0.018889;    0.059179;    0.133244;    0.073234;    0.006116;   -0.024640;    0.130792;   -0.090336;   -0.018231;    0.069484;   -0.077188;   -0.035133;    0.088854;    0.107880;    0.098259;   -0.069400;    0.053839;   -0.014371;   -0.061938;    0.058717;   -0.112560;   -0.133659;    0.117792;   -0.005082;    0.055378;   -0.001757;   -0.076271;    0.031658;    0.070847;    0.046431;    0.066021;   -0.069247;   -0.087142;   -0.057344;   -0.016372;   -0.074512;   -0.132467;    0.002448;    0.065937;    0.050701;   -0.064979;   -0.115211;    0.044772;    0.072504;    0.038074;    0.006478;    0.039219;    0.075364;    0.097214;   -0.084745;    0.007742;    0.023144;   -0.004363;   -0.121633;    0.103066;    0.039437;   -0.020393;   -0.115980;
159;   -0.074967;    0.006236;   -0.011160;    0.078501;    0.041129;   -0.020122;    0.043059;   -0.026605;    0.044606;   -0.026786;   -0.022923;   -0.061324;    0.041682;   -0.012083;   -0.038312;   -0.015708;   -0.063714;    0.045799;    0.021716;    0.029059;   -0.131692;   -0.112932;    0.114690;    0.107909;   -0.097121;   -0.005535;    0.117130;   -0.109891;   -0.065884;    0.071788;    0.099418;    0.084634;    0.013426;   -0.102378;    0.038128;   -0.068331;    0.031774;   -0.003223;   -0.016617;    0.014745;    0.043877;   -0.098187;   -0.031373;    0.023505;    0.019149;   -0.053121;   -0.035916;   -0.095263;    0.001101;    0.014895;    0.006762;    0.061867;    0.106960;    0.029137;    0.144839;   -0.093261;   -0.050288;    0.009840;   -0.054943;   -0.084910;    0.087768;    0.007931;    0.007353;    0.069084;    0.050134;   -0.147305;   -0.025044;    0.109371;   -0.025431;    0.024839;   -0.159324;    0.026685;   -0.017494;    0.052284;    0.112226;   -0.022744;   -0.056772;   -0.127300;   -0.009053;   -0.011935;   -0.018003;    0.013714;    0.099017;    0.075899;   -0.233528;    0.122919;    0.027743;    0.042184;   -0.021256;   -0.033569;   -0.039676;   -0.120313;   -0.015626;    0.021047;    0.012892;   -0.058736;    0.003370;   -0.241774;   -0.032441;    0.042809;   -0.072821;    0.118317;   -0.014408;   -0.013609;    0.091116;   -0.061974;    0.057876;    0.003281;    0.003739;   -0.002903;   -0.046117;   -0.035292;    0.061465;    0.035507;   -0.060233;   -0.058130;    0.000686;   -0.126264;   -0.101339;    0.019952;    0.041783;    0.116505;   -0.039374;   -0.022577;    0.134461;    0.006923;   -0.016202;    0.003665;    0.118468;    0.033676;   -0.015454;    0.061703;   -0.052107;   -0.023339;   -0.095876;   -0.053939;   -0.051036;   -0.172958;   -0.068228;    0.148141;    0.015597;   -0.032310;    0.040865;    0.003923;   -0.025827;   -0.034690;    0.095358;    0.071246;    0.076610;   -0.072396;   -0.179702;    0.056113;    0.114342;   -0.062863;    0.046669;    0.008431;    0.027078;   -0.101162;    0.125819;    0.131327;   -0.015235;    0.070123;    0.071892;    0.219474;    0.025500;    0.023058;   -0.045633;    0.023761;   -0.016622;   -0.047550;    0.130291;    0.047635;   -0.029098;    0.095388;   -0.060150;   -0.026097;    0.063428;   -0.053344;    0.002128;   -0.103934;    0.095007;
160;   -0.051850;    0.035341;   -0.113854;   -0.113224;   -0.032391;   -0.118229;    0.008438;   -0.158212;    0.049233;    0.015401;    0.115235;   -0.090841;    0.015975;   -0.080221;    0.004410;    0.006611;   -0.209084;    0.036846;    0.013380;    0.021696;   -0.031032;    0.048135;   -0.041141;    0.142185;   -0.022611;   -0.009848;    0.034194;    0.123344;    0.082689;    0.062196;   -0.130651;   -0.046104;    0.123700;   -0.078466;   -0.021564;   -0.094232;   -0.059658;    0.097439;    0.085208;    0.046320;   -0.028116;    0.141628;   -0.123704;   -0.059196;    0.047119;    0.081026;    0.028398;    0.143060;    0.101308;   -0.076955;   -0.055673;    0.091275;   -0.068919;    0.009208;    0.014095;    0.037928;   -0.073306;   -0.021926;   -0.020221;    0.085971;    0.114561;    0.026895;    0.102626;    0.056686;    0.028880;    0.113315;    0.042072;    0.012934;   -0.001088;   -0.007951;    0.031696;   -0.047591;   -0.021583;    0.078225;   -0.040364;    0.001990;   -0.044648;   -0.081364;   -0.001281;    0.116048;   -0.098392;   -0.069084;   -0.068004;    0.038473;   -0.117888;   -0.017012;   -0.085918;   -0.061662;    0.005515;    0.094983;   -0.007573;   -0.121584;    0.011586;    0.051343;    0.056069;   -0.006887;   -0.065979;    0.001885;    0.026224;   -0.111544;   -0.020068;    0.024659;   -0.083359;    0.011808;    0.039941;   -0.004139;    0.076733;   -0.085432;    0.023407;   -0.078897;   -0.118371;   -0.070464;    0.013464;   -0.058099;   -0.020296;   -0.005634;    0.133505;   -0.036458;    0.135527;   -0.002869;    0.008672;    0.056444;    0.086332;   -0.075299;   -0.027979;    0.049614;   -0.116140;    0.109211;   -0.079409;    0.034571;    0.228423;    0.025706;    0.032145;    0.015358;    0.103551;   -0.107568;    0.066535;   -0.017624;    0.120304;   -0.055341;    0.095208;   -0.009971;    0.032227;   -0.067956;    0.029056;   -0.061273;    0.014664;    0.000411;   -0.066443;   -0.001305;    0.087268;    0.050625;   -0.034655;   -0.008209;   -0.016688;    0.058671;    0.066461;    0.019261;   -0.018386;   -0.031365;   -0.006636;   -0.018396;    0.136239;    0.048223;   -0.130085;    0.087966;   -0.060862;   -0.077242;    0.045831;   -0.093962;   -0.061048;    0.174140;    0.061857;   -0.046045;    0.053846;   -0.052960;    0.149127;   -0.024376;    0.084018;   -0.073899;   -0.079152;
161;   -0.001072;    0.124509;   -0.025414;    0.001555;   -0.096720;   -0.093852;    0.014575;   -0.035307;   -0.116523;   -0.130439;   -0.016137;    0.051811;   -0.093295;    0.003914;    0.125081;    0.083077;    0.153860;   -0.018988;    0.106437;    0.039947;   -0.020984;    0.029716;    0.075212;   -0.052864;   -0.068790;   -0.023613;    0.060353;   -0.018289;   -0.014482;   -0.014317;    0.050562;   -0.012151;    0.017565;    0.031908;    0.145634;   -0.137160;   -0.134784;   -0.045233;   -0.095435;   -0.014413;   -0.014316;   -0.112348;    0.042337;    0.067084;   -0.048797;    0.012526;   -0.031244;    0.080134;    0.226761;    0.020331;   -0.039444;   -0.102853;    0.066448;    0.094889;    0.006000;    0.002702;    0.042503;   -0.040358;    0.023572;   -0.008871;   -0.041511;    0.120204;    0.005719;   -0.100636;    0.108399;    0.029303;   -0.030071;    0.137172;   -0.081960;    0.064687;    0.000915;   -0.077789;    0.035446;   -0.073790;    0.049122;    0.047604;   -0.153701;   -0.007522;   -0.057542;   -0.010823;    0.041999;   -0.001436;   -0.142220;    0.097174;   -0.041393;   -0.028398;    0.011469;   -0.053330;   -0.007636;   -0.014678;    0.021545;    0.072759;   -0.060959;    0.032518;    0.033785;    0.080330;   -0.023009;   -0.071508;    0.045446;    0.086344;    0.087164;   -0.036219;    0.020292;    0.034069;   -0.065380;   -0.060550;    0.040391;   -0.026082;    0.135884;    0.124531;    0.086037;    0.036390;    0.078268;   -0.032088;   -0.035342;   -0.080475;   -0.088933;    0.007406;    0.119750;    0.074073;   -0.072149;   -0.049768;   -0.080618;   -0.023394;   -0.074301;   -0.094881;   -0.023053;    0.155743;    0.106774;    0.079136;    0.073800;   -0.010554;    0.132416;    0.094126;   -0.036688;   -0.089974;    0.018190;    0.008886;    0.097710;    0.126687;   -0.060640;   -0.033901;    0.064138;   -0.068124;   -0.193069;    0.002015;   -0.020284;   -0.051176;    0.050314;    0.033589;    0.011173;    0.047085;   -0.054611;   -0.021632;   -0.015104;   -0.037518;    0.056951;   -0.102965;   -0.051222;   -0.141775;   -0.059281;   -0.049144;    0.010820;   -0.167874;    0.012955;   -0.156583;    0.011499;   -0.023338;    0.057476;   -0.021537;    0.004715;    0.097627;   -0.054609;    0.114557;    0.105144;    0.078352;    0.097702;   -0.059137;    0.011164;   -0.033813;    0.083640;
162;    0.130170;    0.081146;   -0.008543;    0.051759;   -0.037128;   -0.114687;   -0.074228;    0.055851;    0.061933;   -0.098950;   -0.064692;   -0.090928;   -0.033733;   -0.032183;    0.022186;    0.001085;    0.114942;    0.140445;    0.041981;    0.024739;   -0.047883;    0.058483;    0.089224;    0.027327;   -0.002024;    0.093725;    0.101956;   -0.152055;   -0.073458;   -0.124064;    0.050527;   -0.096816;    0.026708;   -0.073043;   -0.001823;    0.077704;   -0.065847;    0.118033;    0.066370;   -0.185080;    0.049843;   -0.004872;   -0.067106;   -0.160898;   -0.043543;   -0.106026;    0.073689;   -0.123348;    0.171137;   -0.004539;    0.097389;   -0.034802;   -0.007101;   -0.090876;   -0.074274;   -0.034079;   -0.001287;    0.099048;   -0.084887;    0.053800;   -0.184059;   -0.132992;    0.082223;   -0.069410;    0.017713;    0.055301;   -0.048794;    0.010885;    0.034185;   -0.078212;   -0.024047;    0.063193;   -0.041341;    0.001942;   -0.000123;    0.092908;    0.069160;   -0.070314;   -0.001797;    0.059723;    0.043091;   -0.098471;    0.070784;    0.068027;   -0.034122;   -0.038406;   -0.026762;   -0.043395;   -0.128606;   -0.052684;    0.029189;    0.036292;    0.039256;   -0.045806;    0.085273;   -0.016576;   -0.085594;   -0.022865;   -0.038330;   -0.136940;    0.083348;    0.037045;    0.009672;    0.062550;    0.079930;   -0.022124;    0.016860;   -0.001557;   -0.066160;   -0.142835;   -0.082706;   -0.056161;   -0.036278;    0.037299;   -0.060842;   -0.027671;   -0.039847;    0.186242;   -0.023664;    0.054746;   -0.006965;    0.029761;   -0.009526;    0.001484;    0.033800;   -0.027191;   -0.006185;    0.034743;    0.094690;    0.026739;   -0.044046;    0.009560;   -0.036131;    0.016617;   -0.046862;    0.097779;    0.075144;   -0.011925;   -0.038991;    0.014940;   -0.137512;    0.066253;    0.082454;    0.009780;    0.107619;    0.035587;    0.046138;   -0.036428;   -0.159517;    0.077196;    0.192639;    0.148490;   -0.050565;   -0.013386;    0.027268;   -0.012233;    0.079341;   -0.038929;    0.015468;   -0.091697;    0.051313;    0.121593;   -0.022821;    0.013419;    0.079989;   -0.010957;   -0.121699;   -0.071937;   -0.042689;    0.008402;    0.078030;    0.004825;    0.066450;   -0.012205;   -0.002658;   -0.079236;   -0.024154;    0.077434;    0.141764;    0.087323;   -0.042904;
163;   -0.046730;   -0.143439;   -0.009046;    0.025376;    0.086424;    0.021644;    0.102845;    0.035026;   -0.091081;   -0.078979;    0.017976;    0.013102;   -0.002964;   -0.071317;   -0.024404;   -0.041049;   -0.063338;    0.095809;    0.059652;   -0.032409;    0.001796;    0.080247;    0.031956;    0.077147;    0.034097;   -0.037388;    0.074543;    0.062768;    0.045340;   -0.012725;   -0.016083;   -0.025954;   -0.009619;    0.036363;   -0.131843;   -0.091668;   -0.072194;   -0.053908;    0.043518;   -0.146994;    0.031440;    0.026010;    0.051802;    0.024570;   -0.125707;    0.003105;    0.013104;   -0.077653;    0.024770;   -0.007049;   -0.055982;    0.050724;    0.058323;    0.089195;   -0.021990;    0.056006;   -0.022349;    0.065084;   -0.021514;    0.037730;   -0.078687;   -0.120808;    0.058741;   -0.000308;    0.021053;   -0.045988;    0.042273;    0.011999;   -0.001983;   -0.052535;    0.057943;    0.172734;    0.115991;    0.067356;   -0.051545;    0.071137;   -0.050174;    0.072406;   -0.112102;   -0.111431;   -0.013163;   -0.040449;    0.007596;    0.040487;    0.003211;    0.084645;   -0.099387;   -0.084386;    0.109317;   -0.048348;    0.031950;   -0.028105;    0.015383;   -0.022609;    0.018280;    0.143943;    0.143921;    0.106827;   -0.143710;    0.187155;   -0.103824;    0.049686;   -0.012358;   -0.072754;    0.109085;    0.004415;    0.090715;   -0.042734;    0.048904;    0.019807;    0.001134;   -0.017052;   -0.091837;    0.045658;   -0.014162;    0.061122;   -0.044350;   -0.004172;   -0.104650;   -0.032646;    0.057552;   -0.095237;   -0.129741;   -0.030737;   -0.054451;   -0.033489;   -0.104524;   -0.021136;   -0.079293;    0.093194;   -0.002116;    0.091250;   -0.038184;   -0.072856;    0.104428;    0.051754;    0.068864;   -0.202574;   -0.023898;    0.007521;    0.007880;   -0.179806;    0.101931;    0.086042;   -0.040999;   -0.018001;   -0.104501;   -0.078355;    0.200675;    0.051663;    0.073829;    0.036760;   -0.174696;   -0.036938;    0.105662;   -0.048698;    0.064504;   -0.113413;   -0.101264;    0.051996;    0.056920;   -0.068395;    0.005872;    0.040196;   -0.037471;    0.006717;    0.126787;    0.013862;   -0.060223;    0.062065;    0.051888;    0.125132;    0.042579;   -0.116724;   -0.018231;    0.096016;    0.009967;   -0.000906;    0.006175;    0.119621;   -0.053407;
164;   -0.258102;    0.072044;   -0.008354;   -0.005410;    0.096593;   -0.012920;    0.079770;   -0.059422;   -0.100858;    0.066535;   -0.026885;    0.066507;   -0.062100;    0.054331;    0.030039;    0.068928;    0.053258;    0.067429;   -0.020876;   -0.034336;   -0.081969;    0.115330;    0.045754;    0.040382;   -0.014187;    0.076777;    0.056121;   -0.004605;    0.054416;   -0.023826;    0.042975;   -0.167614;   -0.174072;   -0.036389;   -0.040934;   -0.103255;    0.039851;   -0.115725;    0.091179;    0.148141;    0.107233;    0.017761;    0.088516;   -0.051224;    0.152060;   -0.007979;   -0.061038;    0.035134;    0.001796;    0.001569;    0.014323;    0.038193;   -0.066129;   -0.042219;   -0.080934;    0.164953;   -0.074596;   -0.028978;    0.058195;   -0.046547;   -0.054852;   -0.064030;   -0.059528;    0.084942;    0.030132;    0.023594;   -0.051440;   -0.025764;    0.017181;   -0.042470;   -0.181232;   -0.029889;    0.037017;    0.008034;   -0.085927;   -0.044514;   -0.017985;   -0.079786;   -0.066210;   -0.027383;    0.033671;   -0.056322;    0.014270;   -0.067421;   -0.033114;    0.028476;   -0.004044;   -0.017021;   -0.117033;    0.063353;    0.068746;    0.062412;    0.195287;   -0.069526;   -0.118847;    0.041899;    0.073856;    0.004715;   -0.034267;   -0.024688;   -0.100839;   -0.113077;   -0.042449;    0.058653;   -0.059884;    0.015831;    0.021524;    0.105058;    0.113290;   -0.038032;   -0.051824;    0.000260;    0.057900;    0.031593;    0.105297;    0.002298;   -0.096606;   -0.022991;   -0.039950;   -0.010971;   -0.061116;   -0.024324;    0.110211;    0.016063;    0.011103;   -0.070926;    0.165620;    0.087060;    0.030325;   -0.018075;    0.126212;   -0.063328;   -0.109490;    0.193353;   -0.133118;    0.034759;   -0.008796;   -0.036148;   -0.092843;   -0.050590;    0.123307;    0.033782;    0.022789;   -0.158140;    0.021528;    0.051010;   -0.052086;    0.023307;   -0.032822;    0.068895;   -0.023451;    0.007610;    0.068362;   -0.103976;   -0.020106;   -0.116166;    0.043659;   -0.106639;    0.009213;   -0.031861;    0.036438;    0.088863;   -0.035414;   -0.005661;   -0.099251;    0.090471;    0.008297;   -0.008658;   -0.002130;    0.095508;    0.053064;   -0.009346;   -0.010366;   -0.115000;    0.088607;    0.022944;   -0.016150;   -0.064165;    0.050516;    0.093541;    0.008617;
165;    0.034294;    0.053571;   -0.059547;   -0.111602;    0.077435;    0.135333;    0.036219;    0.020722;    0.067475;   -0.084361;   -0.060903;    0.086834;    0.042635;    0.023172;    0.073414;   -0.200068;   -0.093238;   -0.010289;   -0.004515;   -0.076899;    0.025753;   -0.009677;   -0.015906;    0.087754;    0.100709;   -0.071022;   -0.046164;   -0.041499;   -0.038455;    0.045616;    0.083270;   -0.015356;    0.081048;   -0.033165;   -0.066959;   -0.016377;   -0.055133;   -0.056198;   -0.015959;   -0.031565;    0.182599;    0.154540;   -0.008537;    0.014290;    0.050901;    0.068157;    0.014949;    0.140080;   -0.079962;    0.134868;    0.028344;    0.057318;    0.044754;   -0.000041;    0.014068;    0.153329;   -0.030521;    0.029920;    0.059758;    0.000799;    0.003127;   -0.002122;    0.041191;   -0.052391;   -0.042411;   -0.002755;   -0.057650;   -0.038899;   -0.056829;    0.008840;    0.090105;    0.070005;   -0.033698;   -0.104165;    0.004755;    0.048554;   -0.054279;    0.086618;    0.008769;    0.069687;    0.071565;   -0.051348;   -0.110941;    0.036149;    0.039296;   -0.042692;   -0.049969;   -0.057296;    0.031169;    0.014672;    0.023343;   -0.041386;    0.011462;   -0.089421;   -0.009265;   -0.067517;   -0.023355;   -0.148487;   -0.111454;    0.034803;    0.108552;   -0.020064;    0.083920;    0.028303;    0.093094;   -0.035359;   -0.002060;    0.024126;    0.108001;   -0.011374;   -0.028540;    0.083373;    0.033896;   -0.029403;   -0.043521;   -0.128782;   -0.011663;    0.056796;   -0.096443;   -0.048545;   -0.052890;    0.062868;    0.032221;   -0.113005;   -0.159569;    0.139719;   -0.023740;    0.023349;    0.056767;    0.004255;    0.116958;   -0.076136;   -0.000224;   -0.025522;    0.050477;    0.006152;   -0.115052;   -0.108975;    0.041592;   -0.030525;   -0.111917;    0.093622;   -0.042073;   -0.012000;   -0.104547;   -0.031087;   -0.057399;    0.207284;   -0.106970;    0.023982;   -0.030170;   -0.008029;   -0.134724;   -0.047079;    0.022988;   -0.120825;   -0.104370;   -0.042997;    0.010818;    0.129724;   -0.087384;    0.074112;   -0.115632;   -0.147440;    0.045267;    0.120499;   -0.058724;   -0.036774;   -0.140896;    0.048854;    0.117796;   -0.040580;   -0.011149;    0.088802;   -0.081244;   -0.059093;   -0.025944;    0.073462;    0.058726;   -0.085242;    0.133607;
166;    0.093934;   -0.076834;    0.072445;    0.067807;   -0.055642;   -0.025564;    0.043610;   -0.095584;   -0.077307;   -0.001600;    0.006302;    0.077051;   -0.035388;    0.030228;   -0.045787;    0.067379;   -0.164693;    0.035184;    0.055768;    0.033027;    0.052414;   -0.122827;    0.077228;   -0.014801;   -0.077385;   -0.102279;    0.138160;   -0.089878;    0.096202;    0.005945;    0.015748;   -0.140917;    0.094085;   -0.005667;   -0.002845;    0.020188;    0.076610;   -0.119824;    0.037864;    0.012226;    0.042079;    0.003323;    0.017555;    0.121616;    0.088431;   -0.153120;   -0.073295;    0.039123;   -0.053045;   -0.068090;    0.033443;    0.009959;   -0.031471;   -0.030817;   -0.036516;   -0.097571;   -0.167106;   -0.007560;    0.152057;   -0.069950;   -0.012663;    0.000351;    0.196573;    0.019829;   -0.002000;    0.051522;   -0.064350;   -0.002953;   -0.077558;   -0.141709;   -0.039171;   -0.015067;    0.015625;   -0.060115;   -0.171537;    0.146657;   -0.012213;   -0.108797;    0.013746;    0.068696;    0.101989;   -0.008925;   -0.027661;   -0.042657;    0.099381;   -0.023035;    0.101903;   -0.027278;    0.034881;    0.027873;   -0.048674;    0.128726;   -0.011012;    0.058642;    0.147619;   -0.041930;   -0.037394;    0.095245;   -0.001800;   -0.024643;    0.060194;   -0.008444;   -0.033584;    0.104934;   -0.053382;   -0.132593;   -0.037095;    0.090009;   -0.043446;    0.007568;    0.005519;   -0.005717;   -0.080076;   -0.086369;    0.070760;   -0.036337;   -0.019369;    0.031761;    0.183638;   -0.042839;    0.014842;    0.058790;   -0.130651;    0.027461;   -0.119548;   -0.005465;    0.014477;   -0.007312;   -0.018749;   -0.023200;   -0.026975;    0.198940;   -0.148141;    0.045221;   -0.066170;   -0.063421;   -0.011022;   -0.078985;    0.086137;    0.001542;   -0.050961;    0.020579;    0.052292;    0.040127;    0.012158;   -0.066226;    0.066830;    0.056216;    0.051654;   -0.067803;   -0.056945;   -0.089954;   -0.048364;    0.013079;   -0.043140;    0.019269;    0.006296;    0.061859;    0.149079;    0.060297;    0.079862;   -0.074274;   -0.145418;    0.012499;    0.073991;    0.083889;    0.055338;    0.004635;    0.081181;   -0.063038;    0.037261;    0.073224;   -0.074336;   -0.029826;   -0.102814;    0.115577;   -0.022651;    0.039034;    0.078322;    0.031622;   -0.029051;
167;   -0.040617;   -0.142999;   -0.023447;   -0.064363;   -0.020627;   -0.075019;    0.070506;    0.021619;   -0.145623;    0.011994;   -0.070764;   -0.021176;    0.018440;    0.033060;   -0.039478;    0.026464;    0.003552;   -0.049249;    0.105384;   -0.108779;   -0.036917;   -0.127234;    0.016344;    0.058565;    0.109562;   -0.020792;    0.010035;    0.102002;   -0.254237;    0.062312;    0.041632;    0.133736;   -0.123492;    0.130731;   -0.037028;    0.034543;    0.005178;   -0.026653;    0.184763;   -0.020446;    0.135122;   -0.066047;    0.013619;   -0.019213;    0.006551;    0.020838;    0.096281;    0.183779;    0.107253;    0.006704;    0.020351;   -0.047907;    0.010795;   -0.011613;   -0.117133;   -0.065858;   -0.002114;   -0.099195;   -0.094062;   -0.030118;    0.047392;    0.008038;    0.112216;    0.016718;   -0.011723;    0.005964;   -0.038375;    0.028548;    0.014774;    0.047873;    0.017115;    0.031108;   -0.054631;    0.068659;    0.142215;    0.045591;    0.116895;    0.036096;    0.055830;    0.072889;    0.011228;   -0.035211;   -0.101434;   -0.013448;    0.034794;   -0.063608;    0.098948;    0.040313;    0.101042;    0.015184;    0.091158;   -0.058922;    0.023146;    0.020107;    0.025142;    0.029137;   -0.094747;   -0.082688;   -0.037678;    0.144455;    0.039897;   -0.100007;   -0.125245;    0.020947;   -0.080966;    0.013625;    0.045745;   -0.027300;   -0.182979;   -0.005869;   -0.057678;    0.015347;   -0.011067;    0.032807;    0.068763;    0.083906;    0.051479;   -0.029599;   -0.000058;   -0.010264;    0.097660;   -0.015328;    0.063641;   -0.023302;    0.116547;   -0.120217;   -0.044218;    0.016729;   -0.079506;   -0.008754;    0.000222;   -0.012454;   -0.031335;   -0.029069;   -0.073929;    0.021677;   -0.029067;   -0.043387;    0.028386;   -0.091334;   -0.044653;   -0.012103;    0.196713;    0.045861;   -0.080572;   -0.025448;   -0.054145;    0.142556;   -0.063661;    0.151423;   -0.003850;   -0.159281;   -0.020218;   -0.068010;    0.017807;   -0.010469;    0.097949;    0.086221;    0.146245;   -0.053623;    0.010576;    0.117514;   -0.037017;   -0.004318;    0.074520;   -0.090921;   -0.026145;   -0.039674;    0.046653;    0.097515;   -0.050562;    0.012961;   -0.031418;    0.019316;   -0.019492;   -0.054416;    0.016248;   -0.164567;   -0.007040;    0.047265;   -0.063312;
168;   -0.015971;   -0.005719;   -0.016149;    0.089867;    0.016395;   -0.024670;    0.034108;    0.061162;    0.059423;   -0.028583;    0.084353;   -0.027073;   -0.047242;   -0.018093;   -0.060975;    0.052994;    0.090621;   -0.042977;   -0.024255;    0.045187;    0.028273;   -0.139245;    0.030474;    0.067941;   -0.161818;   -0.164918;    0.129622;    0.028804;   -0.038168;    0.077570;   -0.071904;    0.088217;   -0.070871;    0.088732;   -0.025795;    0.012540;   -0.026171;    0.010453;   -0.001667;    0.057181;    0.005645;   -0.082214;    0.041241;    0.066443;   -0.081949;   -0.060021;   -0.014413;    0.034006;    0.074492;    0.030365;    0.151597;   -0.011043;   -0.163483;   -0.036493;    0.022856;    0.033847;   -0.107641;    0.030917;   -0.132481;    0.115020;   -0.009700;   -0.076368;    0.013792;   -0.104654;    0.031049;    0.033425;    0.000046;   -0.077043;    0.097325;   -0.027016;    0.038338;    0.027764;    0.000703;    0.080901;    0.019716;    0.233426;   -0.091810;   -0.125246;    0.004494;   -0.036388;    0.045881;   -0.026541;    0.011239;    0.044418;    0.002916;   -0.078200;    0.065679;   -0.095719;   -0.031650;   -0.041153;   -0.080763;   -0.092818;    0.079616;   -0.018631;   -0.032355;    0.000706;   -0.064748;   -0.069993;   -0.015468;   -0.061172;   -0.049176;   -0.065186;    0.055854;   -0.117950;   -0.113719;   -0.054283;    0.055267;   -0.093882;    0.098955;    0.096341;    0.094254;    0.004794;   -0.054197;    0.084903;   -0.009199;    0.040679;   -0.016589;   -0.032812;    0.058281;   -0.020087;    0.032133;   -0.030590;    0.182786;    0.001879;   -0.043275;    0.112795;    0.110145;   -0.033739;    0.007466;    0.044530;    0.040200;    0.012530;    0.097405;    0.050947;    0.010686;   -0.053133;    0.081680;   -0.039078;   -0.015941;   -0.224080;   -0.032650;   -0.005581;   -0.112921;   -0.096723;    0.117987;    0.026488;    0.153037;   -0.067129;   -0.015075;    0.062858;   -0.112105;   -0.073187;   -0.043679;    0.111167;    0.034821;   -0.014282;   -0.049105;    0.020756;   -0.023885;    0.122457;   -0.134396;   -0.029956;   -0.026162;   -0.038789;   -0.109485;   -0.088628;    0.110440;    0.040904;   -0.158615;    0.003865;    0.046278;    0.022079;    0.101671;    0.052446;   -0.117694;   -0.085059;   -0.038978;   -0.021379;   -0.007891;    0.132606;    0.079230;
169;    0.082261;    0.083605;   -0.006219;   -0.014269;   -0.023671;    0.135703;    0.022969;    0.177370;   -0.077762;   -0.023883;   -0.107361;    0.115785;    0.035096;    0.089397;    0.024891;   -0.037610;    0.009810;   -0.089326;   -0.011957;   -0.011761;   -0.046128;   -0.008055;    0.041790;    0.153594;    0.003262;    0.041976;    0.125704;   -0.044407;    0.019649;    0.020792;   -0.015939;    0.032377;   -0.127608;   -0.116011;    0.004212;   -0.098808;   -0.013346;   -0.157780;   -0.119552;    0.050015;   -0.040264;   -0.068030;   -0.037643;    0.104394;   -0.052297;    0.064747;   -0.036090;   -0.125748;    0.147902;   -0.036750;   -0.015576;    0.045882;   -0.048380;    0.020144;    0.001163;    0.032061;    0.002036;    0.034053;   -0.024735;   -0.052534;    0.101246;   -0.081071;    0.024466;    0.126675;   -0.193713;    0.002575;    0.083694;    0.013437;    0.167871;    0.040146;   -0.110310;   -0.042047;    0.047180;   -0.048388;   -0.072421;    0.095527;   -0.003948;    0.138248;   -0.015237;   -0.041467;   -0.017272;   -0.028060;   -0.114576;   -0.073189;   -0.026458;   -0.006758;   -0.068511;    0.026154;   -0.012958;    0.090216;   -0.016017;   -0.015169;   -0.101040;    0.146556;    0.078851;    0.049996;   -0.043167;    0.104416;    0.039662;   -0.125875;    0.131490;    0.007595;   -0.024336;   -0.070628;    0.002431;    0.069506;    0.060967;   -0.034477;    0.011678;    0.089819;   -0.050834;    0.066313;   -0.093421;    0.055835;   -0.090354;    0.014987;   -0.001478;    0.057584;   -0.041829;    0.030899;   -0.085123;   -0.104108;   -0.002225;   -0.105899;    0.023183;    0.033091;    0.028023;    0.068810;   -0.043090;    0.030306;    0.070373;   -0.007855;   -0.098072;   -0.097230;   -0.064964;    0.002102;   -0.031863;   -0.078879;    0.038768;   -0.045566;    0.016678;    0.071253;   -0.013625;    0.068958;    0.079480;   -0.079868;    0.118579;    0.168090;   -0.036874;   -0.080564;    0.067841;   -0.012498;    0.116200;    0.035691;    0.012811;    0.067296;    0.000555;   -0.055243;   -0.003094;   -0.190973;    0.052004;   -0.111261;   -0.111406;    0.052557;   -0.040939;   -0.015242;   -0.091761;   -0.103813;    0.021919;    0.060796;    0.017938;    0.017250;    0.068335;   -0.037468;   -0.063526;   -0.094225;    0.038281;   -0.020198;   -0.206121;    0.020044;   -0.022228;
170;   -0.039096;    0.047568;   -0.061886;    0.096278;   -0.055646;   -0.029127;   -0.107761;   -0.063693;   -0.079624;   -0.034108;   -0.084972;    0.117256;   -0.077463;   -0.129280;   -0.036038;    0.083084;   -0.106742;   -0.009525;   -0.038516;    0.005071;   -0.039230;    0.093771;   -0.179044;    0.053158;    0.109441;   -0.079114;    0.026239;   -0.030531;   -0.064133;    0.102517;   -0.038168;    0.007580;   -0.015744;    0.121399;    0.047471;    0.053695;    0.100375;    0.149753;   -0.019483;    0.057067;    0.034936;   -0.068766;   -0.023829;    0.035562;   -0.073569;   -0.041585;   -0.064900;   -0.098942;   -0.015702;    0.066041;    0.019495;   -0.010620;    0.060678;    0.240314;    0.118608;    0.003088;    0.100822;    0.021618;    0.039831;    0.108901;   -0.033470;    0.088619;    0.035171;    0.021597;   -0.043690;    0.069862;    0.004494;   -0.001245;   -0.039168;   -0.011744;   -0.042013;    0.038788;    0.057925;   -0.040767;   -0.074659;    0.070886;    0.106116;   -0.011618;    0.127298;    0.039223;    0.055912;    0.020694;   -0.196381;    0.016722;   -0.052044;    0.131862;   -0.116866;    0.044461;   -0.002672;   -0.067543;   -0.008912;    0.093872;    0.075681;    0.092372;   -0.014422;   -0.012999;    0.006342;    0.018319;   -0.231592;   -0.030431;    0.096304;   -0.025016;    0.059348;   -0.044543;    0.061810;    0.031597;    0.027697;   -0.044345;   -0.049762;    0.050529;    0.055513;   -0.041964;   -0.048461;    0.010144;   -0.024422;    0.032499;   -0.079681;   -0.153124;   -0.016705;   -0.109624;    0.034220;   -0.117671;    0.094576;    0.009546;   -0.015074;    0.019211;    0.007943;    0.035097;    0.062787;   -0.096856;   -0.008241;   -0.070010;    0.052907;    0.110981;   -0.070547;   -0.091377;    0.006136;    0.039640;    0.015610;    0.088581;    0.039355;   -0.041970;    0.039960;    0.099864;    0.130358;    0.015726;   -0.059581;   -0.102947;    0.008335;   -0.061644;   -0.044257;   -0.013156;    0.062272;   -0.079539;    0.057650;    0.083188;   -0.054846;    0.034296;    0.064581;   -0.017741;    0.028269;    0.180136;   -0.068264;   -0.079934;   -0.101828;    0.042718;   -0.026849;   -0.021656;    0.072436;    0.088294;    0.030071;    0.089030;   -0.001070;   -0.016999;   -0.082419;   -0.150686;   -0.061673;    0.095036;    0.153900;   -0.033359;   -0.043713;
171;    0.105704;   -0.059219;    0.150021;    0.135553;    0.183748;    0.007239;    0.082350;   -0.010236;   -0.017416;    0.000351;   -0.048702;   -0.138184;   -0.050326;   -0.013406;    0.047252;   -0.037967;   -0.017954;    0.092878;   -0.116116;   -0.100611;   -0.016604;   -0.043733;   -0.068296;   -0.107146;    0.042127;   -0.019977;    0.103682;    0.035230;    0.037123;   -0.049850;    0.025852;   -0.045963;   -0.101309;   -0.137932;    0.041786;    0.131931;    0.046174;    0.204052;    0.070559;   -0.008198;    0.029806;   -0.152395;    0.012766;    0.001566;   -0.050577;   -0.061973;    0.183867;    0.025903;   -0.084552;   -0.041763;   -0.034682;   -0.093083;    0.017627;    0.160825;   -0.015310;    0.078699;   -0.090837;    0.057993;   -0.034085;   -0.018466;    0.094529;    0.051477;    0.016808;   -0.128761;   -0.068971;   -0.006530;   -0.064078;   -0.069584;   -0.086821;   -0.109374;   -0.038389;    0.013113;    0.112894;   -0.066944;    0.070836;    0.020486;    0.008565;   -0.036826;   -0.045337;   -0.014399;   -0.011784;   -0.036287;    0.001280;    0.065652;   -0.058539;    0.027038;    0.126007;    0.095071;   -0.008173;    0.003483;    0.121577;   -0.017133;   -0.124393;   -0.056480;   -0.068591;   -0.106753;    0.000006;    0.104508;   -0.073850;   -0.063774;    0.029539;    0.076306;   -0.043231;   -0.076666;   -0.050140;    0.035578;    0.032816;    0.028729;    0.005923;    0.112037;    0.045265;    0.052535;   -0.007638;    0.172787;    0.097015;   -0.041864;    0.035052;    0.008797;    0.111646;    0.037181;    0.035148;   -0.017511;    0.008124;   -0.094586;    0.002570;   -0.016107;    0.040457;    0.019334;   -0.006498;   -0.017996;    0.107947;   -0.016174;   -0.014354;   -0.119121;    0.101063;   -0.078215;   -0.047888;    0.097379;   -0.054858;    0.037738;    0.055195;   -0.042446;   -0.037815;   -0.134162;   -0.088507;   -0.020425;   -0.071155;    0.029756;   -0.125286;   -0.160727;    0.125827;   -0.145837;    0.029255;   -0.008010;   -0.078474;   -0.051804;    0.061070;   -0.067410;   -0.011053;   -0.068340;   -0.027694;   -0.059085;    0.019545;   -0.012649;   -0.012676;    0.024690;    0.017694;   -0.058471;   -0.074297;    0.036897;    0.130666;    0.100367;   -0.046116;   -0.110076;   -0.007125;   -0.003647;    0.092603;   -0.013710;   -0.016176;   -0.076273;    0.062268;
172;   -0.078820;    0.098596;   -0.018752;    0.055940;   -0.062720;   -0.143007;   -0.055571;   -0.035060;    0.009965;   -0.021284;    0.050346;    0.140322;    0.009541;    0.032325;   -0.063768;    0.044615;    0.061980;    0.003661;    0.108940;   -0.049659;   -0.038639;   -0.134064;    0.026926;    0.037940;    0.050046;    0.011237;   -0.086096;    0.060167;    0.026391;    0.055066;   -0.124998;    0.031476;    0.014787;   -0.033474;   -0.077452;    0.029443;   -0.059907;    0.019220;   -0.014397;    0.158821;    0.052008;    0.040946;   -0.039898;   -0.082372;    0.023115;    0.002155;    0.163256;   -0.056590;   -0.136562;    0.032923;   -0.104674;   -0.037781;    0.085046;    0.027725;    0.110011;    0.018697;   -0.015446;    0.120461;    0.035016;   -0.061666;   -0.017054;   -0.109300;   -0.054405;    0.056137;    0.071488;   -0.076095;    0.050069;    0.015809;    0.045466;    0.071823;   -0.117267;    0.026357;   -0.020902;    0.087656;    0.091261;   -0.094712;    0.040957;    0.034654;   -0.030582;   -0.085512;    0.086964;   -0.047440;   -0.018786;    0.014904;    0.012582;    0.039631;    0.015185;   -0.060284;    0.090353;   -0.132251;   -0.049736;    0.075603;   -0.161857;    0.020697;   -0.037065;    0.051704;    0.004631;    0.063843;    0.087705;    0.039661;    0.006793;   -0.034504;    0.069286;    0.028361;    0.042211;   -0.044374;    0.104957;   -0.036983;   -0.033489;    0.030796;   -0.016014;    0.078310;   -0.116998;   -0.068562;    0.031950;   -0.042278;   -0.047393;    0.035211;    0.088577;   -0.080403;   -0.036149;    0.041818;   -0.119543;    0.092700;   -0.016269;    0.197130;    0.010075;    0.119121;   -0.029870;    0.100571;    0.053097;    0.092734;   -0.161834;   -0.025380;   -0.070993;   -0.070712;    0.086661;    0.047766;   -0.062051;   -0.058644;    0.023333;   -0.070987;    0.067541;   -0.102018;    0.092330;    0.043906;   -0.042441;    0.030376;   -0.061103;    0.022038;    0.048925;   -0.028173;   -0.023410;    0.053816;   -0.105735;   -0.048418;    0.043555;    0.115844;   -0.125488;    0.030236;   -0.027124;   -0.042091;    0.048162;   -0.129702;    0.146877;   -0.090332;   -0.118409;    0.099451;    0.066491;   -0.008697;    0.153781;   -0.012269;   -0.044287;   -0.105242;   -0.071354;   -0.225900;   -0.020159;   -0.078072;    0.082541;    0.007628;    0.092388;
173;    0.017217;   -0.148713;   -0.041070;    0.059698;   -0.068021;    0.062811;   -0.086950;   -0.086168;    0.061687;   -0.046744;   -0.042531;    0.032029;   -0.015216;   -0.010870;   -0.012966;    0.038762;    0.068507;   -0.164047;   -0.039605;    0.071241;   -0.017950;    0.121714;    0.164498;   -0.038059;   -0.034047;   -0.039936;   -0.128646;    0.037145;    0.013316;    0.025546;    0.010992;   -0.043870;    0.023824;    0.005988;    0.057151;    0.096201;   -0.039874;   -0.028599;    0.023282;   -0.037213;   -0.009682;    0.094957;    0.111860;   -0.093016;   -0.048847;   -0.156961;   -0.122101;    0.011258;   -0.111814;   -0.035717;    0.078775;    0.056169;    0.056385;   -0.039447;    0.008336;    0.019869;    0.028638;    0.043860;   -0.002182;    0.036206;    0.036294;    0.071699;    0.004604;   -0.165320;   -0.027889;   -0.096335;    0.134049;    0.014962;   -0.090306;    0.111123;   -0.010779;   -0.002001;    0.072017;    0.172755;   -0.005919;   -0.057174;    0.135121;   -0.146210;   -0.137499;   -0.136119;    0.027862;   -0.027071;    0.032907;   -0.046529;   -0.045538;    0.090344;   -0.008289;    0.021761;    0.096243;    0.041900;   -0.053862;    0.089838;   -0.053734;   -0.024853;    0.113663;    0.161074;    0.009488;    0.065711;   -0.110170;    0.088786;   -0.086125;   -0.212468;    0.001126;    0.044504;    0.021626;    0.013842;   -0.084071;    0.029059;    0.006170;    0.067902;   -0.047868;    0.016451;    0.047750;    0.077949;   -0.038616;    0.116599;    0.073900;    0.050941;    0.093120;    0.003560;   -0.115038;    0.018923;    0.104292;   -0.162040;    0.005506;   -0.112057;    0.035079;    0.015673;   -0.014445;   -0.017010;    0.094719;   -0.063633;    0.005931;   -0.069955;    0.031385;   -0.024683;   -0.040653;   -0.045994;    0.062142;    0.032241;    0.094130;    0.048832;    0.039158;    0.052781;   -0.047521;   -0.028482;    0.016263;    0.110435;   -0.254357;   -0.014274;   -0.004937;    0.091455;   -0.000359;    0.079702;    0.041901;    0.010303;    0.048604;   -0.019739;    0.068237;   -0.006414;   -0.023799;   -0.084714;   -0.103209;    0.094620;   -0.051416;   -0.060385;   -0.034918;    0.034244;    0.037255;   -0.070214;    0.101259;    0.064104;    0.092848;    0.068041;   -0.038431;   -0.071872;   -0.033461;    0.018410;    0.053028;    0.008904;    0.053603;
174;   -0.044326;    0.017811;   -0.026755;    0.010529;   -0.037610;    0.055427;    0.060087;    0.048501;   -0.037694;   -0.087897;    0.004152;   -0.017621;    0.031457;   -0.025163;   -0.038465;    0.114188;   -0.060135;    0.078500;   -0.092321;    0.133883;    0.025743;    0.000302;    0.074776;   -0.083539;   -0.074209;   -0.018006;   -0.018683;    0.023613;    0.041243;    0.043109;    0.021688;    0.018304;   -0.112756;   -0.091505;    0.041858;    0.029139;   -0.099525;    0.141295;   -0.086485;    0.048113;    0.070384;    0.026104;   -0.114565;    0.069970;   -0.043584;   -0.013904;    0.084970;    0.091424;    0.056775;    0.021396;    0.013358;    0.047871;    0.142131;    0.096483;   -0.118190;    0.060073;    0.039514;   -0.131152;   -0.088258;   -0.096419;    0.004194;    0.018544;   -0.058584;    0.042023;   -0.064798;    0.011758;    0.031363;   -0.009847;   -0.087540;    0.041567;   -0.162600;    0.043985;   -0.016246;    0.009917;   -0.020732;    0.084813;    0.182108;   -0.093846;    0.001091;   -0.067617;   -0.035174;   -0.014309;    0.017279;   -0.126576;   -0.003347;   -0.056647;    0.041010;   -0.052833;    0.043888;   -0.010082;   -0.185873;   -0.012309;   -0.050585;   -0.074361;   -0.093028;   -0.005917;    0.107023;   -0.011021;    0.052941;   -0.035846;    0.102758;   -0.037689;   -0.196925;   -0.062555;   -0.075140;   -0.001662;   -0.104347;   -0.037909;    0.030829;    0.075344;   -0.214964;    0.015173;    0.073098;    0.011749;   -0.040940;    0.047683;   -0.090797;   -0.043344;   -0.025509;   -0.004190;   -0.027642;   -0.000688;    0.071496;   -0.026336;    0.032303;    0.034015;   -0.002987;    0.009027;   -0.132654;    0.096847;   -0.043209;    0.017138;    0.032064;    0.024137;    0.037571;    0.039397;   -0.060734;   -0.021643;    0.211359;    0.048951;   -0.114202;   -0.026063;   -0.081246;    0.029165;    0.046273;   -0.029334;    0.082900;    0.011877;    0.088675;   -0.092184;    0.131384;    0.050777;   -0.126419;   -0.108528;   -0.061066;   -0.007975;   -0.091823;    0.019098;   -0.093969;    0.126594;   -0.001118;    0.143374;   -0.019761;    0.028555;    0.160071;    0.031280;    0.054520;    0.042826;    0.058501;    0.008876;   -0.091982;   -0.058288;   -0.080712;   -0.062619;    0.074589;   -0.026503;    0.027663;    0.094807;    0.084290;    0.148779;    0.109763;
175;    0.072711;   -0.047869;   -0.059960;    0.012890;   -0.036156;   -0.059361;   -0.050218;   -0.053111;    0.031520;   -0.025657;   -0.036618;    0.084292;    0.088451;    0.054273;    0.012999;    0.076527;   -0.132429;    0.054169;   -0.122303;   -0.096080;   -0.118984;    0.001036;    0.017018;   -0.062482;    0.005999;    0.126099;    0.052288;   -0.022688;   -0.000344;    0.107595;   -0.025756;    0.016147;    0.015148;   -0.031022;   -0.031768;    0.116010;    0.069965;   -0.165189;   -0.025234;    0.087297;    0.007316;   -0.032028;   -0.045352;    0.015876;   -0.051945;    0.076638;   -0.005631;    0.012768;    0.114216;    0.071733;    0.106339;   -0.002737;   -0.086738;   -0.004690;    0.043527;   -0.011879;    0.099880;   -0.055561;   -0.050028;   -0.059028;   -0.017739;   -0.006348;    0.057842;   -0.038832;   -0.001032;    0.023720;   -0.027097;    0.071457;    0.015037;    0.021081;    0.120923;    0.079151;   -0.062696;   -0.069051;   -0.007712;   -0.030035;   -0.048602;    0.106861;    0.146047;   -0.054004;    0.031926;    0.030629;   -0.035426;    0.015257;   -0.006665;   -0.036334;   -0.000017;   -0.137280;    0.124352;   -0.078040;    0.068066;    0.030808;   -0.012908;   -0.090869;   -0.059611;   -0.077332;   -0.022722;    0.218336;   -0.100876;   -0.020295;   -0.151876;    0.038029;   -0.077338;   -0.016548;    0.011247;   -0.014129;   -0.111336;   -0.100916;    0.015336;    0.082738;    0.008201;    0.065167;    0.060744;    0.016812;    0.013731;    0.078945;   -0.049307;    0.047736;    0.044130;    0.021026;    0.013875;   -0.013426;    0.000429;    0.008802;    0.080162;    0.076336;    0.033868;   -0.051741;    0.131386;   -0.104882;    0.062941;    0.002131;   -0.196627;   -0.084881;   -0.069635;   -0.034454;   -0.112531;    0.088775;   -0.004479;    0.017899;   -0.054910;   -0.074551;    0.045383;   -0.079431;   -0.035644;   -0.104065;    0.055377;    0.007113;   -0.070104;    0.114876;    0.034119;    0.207745;    0.173984;   -0.018485;    0.141100;   -0.053236;   -0.014402;   -0.090110;   -0.006567;    0.180391;   -0.093150;   -0.034146;    0.021110;   -0.019870;   -0.050701;   -0.106537;    0.049009;   -0.052412;   -0.013902;   -0.197040;   -0.073227;   -0.018948;   -0.050985;   -0.080757;    0.079639;    0.057299;    0.124934;   -0.001215;    0.112885;    0.086604;    0.008012;
176;   -0.014028;   -0.032051;   -0.070190;    0.060757;    0.089598;    0.046969;   -0.106714;   -0.000988;   -0.068793;   -0.037590;    0.071429;   -0.064154;   -0.057348;    0.099861;   -0.021830;   -0.035403;    0.097848;    0.033959;   -0.102087;   -0.076625;    0.012440;    0.020293;    0.031979;   -0.015393;    0.039177;    0.152036;    0.041668;   -0.041331;   -0.078378;   -0.049749;    0.015357;    0.002073;   -0.049124;    0.011036;    0.011257;   -0.087010;   -0.012517;    0.034283;    0.038122;    0.201583;   -0.200824;   -0.021978;    0.114000;    0.132116;   -0.036241;    0.038358;   -0.035901;   -0.005158;    0.054731;    0.033792;   -0.058644;    0.041916;   -0.145392;    0.045336;   -0.048824;    0.051798;   -0.145399;   -0.062565;   -0.030122;   -0.057694;   -0.009775;   -0.024176;    0.073319;    0.029484;   -0.055392;    0.022237;   -0.017789;    0.030271;   -0.005505;   -0.024970;    0.002144;   -0.019723;    0.074329;   -0.112277;    0.101141;   -0.087960;   -0.022011;    0.077004;   -0.036290;   -0.246990;    0.079395;    0.064196;   -0.070671;    0.145368;    0.112825;    0.054593;    0.164055;   -0.067943;   -0.012608;   -0.000536;   -0.047005;   -0.019672;   -0.133065;   -0.006765;   -0.013085;   -0.064207;    0.016524;    0.073891;   -0.099157;   -0.041993;   -0.033341;   -0.100282;   -0.013813;    0.140604;    0.130222;   -0.051891;    0.090285;   -0.108545;   -0.056244;   -0.080668;    0.101278;    0.004699;    0.024272;   -0.085787;   -0.088457;    0.030196;    0.131302;    0.006625;   -0.020654;   -0.056860;   -0.091338;    0.039389;    0.046818;    0.036877;    0.056051;    0.044421;   -0.020020;    0.041497;    0.031744;    0.047375;   -0.033127;   -0.016080;    0.076143;    0.155495;    0.032378;    0.029425;   -0.000564;   -0.061580;    0.096567;   -0.002914;   -0.064409;   -0.098495;   -0.050189;    0.046604;   -0.055000;    0.044708;   -0.046816;    0.014542;   -0.129008;   -0.040249;   -0.071525;   -0.030320;   -0.197697;    0.086694;   -0.054085;    0.026914;   -0.042305;   -0.001155;    0.064755;    0.046402;    0.084815;    0.096649;    0.078345;    0.174986;    0.032813;    0.074116;   -0.099593;    0.040185;   -0.006266;   -0.040404;   -0.032893;   -0.015717;   -0.049372;    0.034721;   -0.032153;   -0.047589;    0.045595;    0.098841;    0.077061;    0.035154;   -0.159198;
177;    0.050679;    0.030129;   -0.026931;    0.076168;    0.033333;    0.094128;    0.080454;   -0.108501;    0.026912;    0.022103;    0.009006;    0.153469;    0.033165;    0.058964;    0.014920;    0.109675;    0.109440;   -0.017132;   -0.075007;    0.040175;    0.052420;   -0.123500;    0.074343;    0.043931;    0.007366;   -0.084239;   -0.061152;    0.080078;   -0.025335;   -0.002436;   -0.022485;   -0.141349;    0.042087;   -0.109662;   -0.013400;   -0.025843;    0.088477;   -0.009631;    0.030849;   -0.126841;    0.018816;   -0.101191;   -0.116855;    0.064539;   -0.130487;    0.001915;   -0.145297;    0.047643;    0.148060;    0.023689;   -0.071739;   -0.039747;    0.046084;   -0.035453;    0.156568;    0.046221;   -0.016252;   -0.008666;   -0.057185;   -0.074789;   -0.103014;    0.050506;    0.018909;   -0.118855;    0.089673;   -0.088026;   -0.059196;   -0.056710;    0.001401;   -0.013724;   -0.052041;   -0.066602;   -0.019799;   -0.020781;   -0.049384;    0.077034;    0.061649;    0.124319;   -0.071261;   -0.007709;   -0.057815;   -0.039744;    0.025561;    0.149812;   -0.052107;    0.076870;   -0.069108;   -0.004922;    0.084781;    0.020512;    0.073493;    0.012847;    0.018333;   -0.161906;    0.074110;   -0.045735;   -0.079059;   -0.037018;    0.027627;    0.042077;   -0.030499;   -0.068974;    0.036719;    0.117760;    0.003095;   -0.033454;   -0.056628;    0.076016;   -0.080897;    0.005052;   -0.084945;    0.026114;    0.119024;   -0.132975;    0.064931;    0.121203;    0.008368;   -0.062220;   -0.003096;    0.018586;    0.100186;    0.006079;    0.033368;    0.079155;   -0.009876;    0.092276;   -0.043158;   -0.057790;   -0.126252;    0.028488;   -0.014039;   -0.069835;    0.031476;    0.092043;    0.028485;    0.022196;    0.017490;   -0.014320;   -0.115408;    0.085546;    0.050959;   -0.162731;   -0.069929;   -0.014415;   -0.004604;   -0.093689;    0.054561;   -0.017139;   -0.074354;    0.025422;    0.014750;   -0.185317;    0.118642;   -0.035904;   -0.007400;    0.023626;   -0.076908;    0.001299;   -0.187108;   -0.004219;    0.018717;    0.008696;   -0.010900;   -0.031760;    0.052317;    0.125002;   -0.195965;   -0.053102;    0.006019;    0.033494;   -0.068570;   -0.041567;    0.197508;   -0.050053;   -0.090740;    0.032897;    0.099544;    0.016734;   -0.032199;    0.050696;   -0.083923;
178;   -0.075203;   -0.081923;   -0.071424;    0.008864;    0.049338;    0.094888;    0.011112;   -0.016907;    0.019817;    0.033469;   -0.151632;    0.035215;    0.057079;   -0.010688;   -0.108624;    0.029314;    0.009265;    0.023899;   -0.019731;    0.011011;   -0.125222;   -0.067206;    0.072026;   -0.031383;    0.136945;    0.096277;   -0.081089;   -0.016407;    0.054599;    0.005684;    0.012507;    0.099679;   -0.074058;    0.011152;    0.054128;    0.138495;   -0.089372;   -0.099146;   -0.120690;   -0.167810;    0.038020;   -0.019755;    0.054529;   -0.000632;   -0.050062;   -0.016963;    0.080336;    0.032027;    0.113413;   -0.039146;    0.007310;    0.076442;    0.017584;    0.096369;   -0.088446;   -0.160954;   -0.094881;   -0.008550;    0.020709;   -0.008695;    0.145890;   -0.066524;    0.022104;    0.047484;   -0.008111;    0.019353;   -0.049234;   -0.071818;   -0.119956;   -0.063449;    0.124520;   -0.125309;   -0.088203;    0.066498;   -0.090782;   -0.083671;   -0.161362;   -0.048095;    0.177010;   -0.017817;   -0.014060;   -0.004812;   -0.005899;   -0.054931;   -0.086640;   -0.000665;    0.089959;    0.044738;    0.055541;    0.097488;    0.022741;    0.021889;   -0.018197;    0.034979;   -0.126812;    0.062357;   -0.037205;    0.008874;   -0.090810;   -0.040336;    0.038833;   -0.072063;    0.061752;    0.068128;    0.042312;   -0.020631;    0.111921;    0.125255;    0.085818;   -0.079815;    0.058030;    0.013343;    0.040882;    0.011017;   -0.039449;   -0.075808;   -0.077112;    0.008860;    0.046901;    0.007539;   -0.034822;   -0.003442;    0.034506;    0.009782;   -0.042107;   -0.030618;    0.021096;    0.029970;   -0.080710;   -0.024081;    0.090432;    0.197218;    0.161971;    0.078574;    0.082003;   -0.008648;   -0.016803;    0.067501;   -0.063820;   -0.073770;    0.023438;   -0.090072;    0.013695;    0.055084;    0.074093;    0.135193;    0.000132;   -0.120004;    0.010488;    0.023325;    0.021977;    0.030729;    0.069646;   -0.061393;    0.091149;   -0.028459;   -0.101339;   -0.017822;   -0.168628;   -0.034038;   -0.065990;   -0.038670;   -0.014378;    0.073805;    0.173118;    0.136171;   -0.018492;   -0.083956;    0.080389;   -0.105351;    0.113555;   -0.049993;    0.027210;    0.083411;   -0.061676;   -0.092194;   -0.015554;   -0.057782;   -0.003380;    0.059340;   -0.062018;
179;    0.037174;   -0.213670;   -0.050467;   -0.081122;    0.003374;    0.094478;    0.088422;   -0.023366;    0.094856;   -0.035066;    0.031393;    0.034489;   -0.042078;    0.036123;    0.106041;    0.082560;   -0.100387;   -0.112815;    0.003108;   -0.020990;    0.096004;    0.019413;   -0.107052;    0.105529;    0.116582;    0.071757;   -0.014966;   -0.098576;   -0.055907;   -0.098354;   -0.013149;   -0.000786;    0.002376;   -0.015208;   -0.039955;    0.163976;   -0.077939;    0.085647;    0.066849;    0.045674;   -0.078592;   -0.078347;   -0.042312;   -0.020564;    0.004309;    0.009517;   -0.051250;   -0.058197;    0.031956;   -0.074203;    0.056205;   -0.123158;   -0.001295;   -0.008000;   -0.011758;    0.103453;    0.071868;    0.122212;   -0.024899;   -0.085117;   -0.045232;   -0.117552;    0.035802;    0.231763;   -0.041023;   -0.085736;    0.024172;   -0.083692;   -0.133686;   -0.028501;    0.065513;   -0.064220;   -0.083831;   -0.060897;   -0.056239;    0.054546;    0.018859;    0.073575;   -0.119642;   -0.064083;   -0.163254;   -0.039441;    0.027017;    0.021802;    0.091878;    0.006136;    0.044058;    0.091674;   -0.036361;    0.002062;   -0.127404;    0.170726;    0.085397;   -0.083825;    0.019394;    0.028072;   -0.095773;   -0.151963;    0.035676;    0.095050;   -0.113104;    0.038647;   -0.019729;   -0.010255;    0.037587;   -0.083960;    0.032249;   -0.170742;    0.014932;    0.090470;    0.003459;   -0.049279;    0.052438;   -0.005363;    0.054259;   -0.083878;   -0.026258;    0.036370;   -0.002614;   -0.041477;    0.043292;    0.070376;   -0.014963;   -0.005503;   -0.054302;   -0.066942;    0.096548;    0.089816;    0.020048;    0.017452;    0.056414;   -0.086142;    0.006336;    0.064403;   -0.058372;   -0.093049;    0.120086;    0.053239;   -0.073668;   -0.137076;    0.028029;   -0.004676;   -0.018237;    0.069948;   -0.012969;   -0.031188;    0.052710;    0.121353;    0.083832;   -0.104064;    0.025699;    0.027242;    0.032625;    0.009691;   -0.019597;    0.037473;   -0.031184;   -0.062402;   -0.058489;   -0.051535;    0.024889;    0.131000;    0.054816;   -0.025435;    0.020664;   -0.077023;    0.138989;   -0.001935;    0.100837;   -0.142562;    0.082828;    0.053459;   -0.044104;    0.088024;   -0.024456;   -0.014323;    0.120383;    0.000869;    0.017622;    0.041671;    0.016833;
180;   -0.002842;   -0.057791;   -0.039170;    0.021316;   -0.076501;   -0.096934;   -0.001501;    0.052034;   -0.000860;   -0.069577;    0.163388;   -0.040535;    0.184689;   -0.003948;    0.036112;    0.119194;    0.029166;   -0.102156;    0.027489;    0.023345;    0.130754;    0.018603;   -0.041931;    0.116041;   -0.038402;    0.028522;   -0.101256;    0.053521;   -0.012226;    0.008210;    0.038411;   -0.028539;   -0.040406;   -0.073155;   -0.084719;    0.015657;   -0.080404;    0.056472;   -0.056171;    0.122546;   -0.066946;   -0.095829;   -0.045410;   -0.056710;   -0.115461;    0.046615;    0.047926;    0.012304;    0.110918;   -0.094805;    0.061896;    0.047101;   -0.110060;    0.079781;    0.014819;   -0.018170;   -0.051056;    0.088553;    0.064246;   -0.078705;   -0.032753;    0.001321;    0.018968;   -0.072181;   -0.043620;   -0.114304;   -0.084249;    0.043842;    0.139967;   -0.116265;    0.095093;    0.018766;    0.123910;   -0.041580;   -0.015385;   -0.116800;   -0.021583;   -0.016946;    0.017821;    0.067370;   -0.154334;    0.064855;    0.038869;   -0.080435;   -0.022467;    0.168590;   -0.048758;   -0.111118;   -0.049648;    0.051418;   -0.110143;   -0.029751;    0.191496;   -0.002222;   -0.081092;   -0.061452;   -0.066582;   -0.040125;   -0.024464;    0.071912;    0.206953;   -0.098499;    0.167474;    0.017069;    0.030896;    0.002166;   -0.006553;    0.104884;    0.012164;    0.074084;   -0.045157;    0.128138;   -0.034559;    0.079273;    0.039773;   -0.078375;    0.034711;   -0.015942;    0.160355;   -0.097351;   -0.081524;    0.003832;   -0.080956;    0.020214;    0.063431;   -0.051300;    0.018810;   -0.083952;   -0.143410;   -0.099798;   -0.060041;    0.146170;    0.013179;   -0.003179;   -0.058197;    0.055171;   -0.043173;   -0.136307;   -0.027690;    0.026670;    0.008753;   -0.008086;    0.045515;    0.053839;   -0.069835;    0.046413;   -0.024728;    0.037247;   -0.100880;   -0.047354;    0.013317;   -0.025168;    0.029964;    0.008129;    0.088723;   -0.081378;    0.048355;    0.016822;    0.048094;    0.056309;   -0.082645;    0.064373;    0.054697;   -0.033087;   -0.030848;   -0.016997;   -0.034977;   -0.065553;   -0.032653;    0.034160;    0.025158;   -0.020025;   -0.102891;   -0.059114;    0.153701;    0.045034;   -0.049687;    0.133450;   -0.017971;   -0.015615;    0.031437;
181;    0.094509;    0.143970;   -0.017491;   -0.025436;    0.012992;   -0.035455;   -0.083079;    0.013529;   -0.142109;    0.031511;    0.032981;    0.029764;   -0.020166;    0.023766;    0.040582;    0.045861;   -0.037327;    0.060730;   -0.053620;    0.051248;   -0.045798;   -0.039646;   -0.072896;    0.001808;   -0.079291;    0.039527;   -0.073060;    0.049420;   -0.086094;   -0.042218;    0.107393;    0.077253;   -0.123910;    0.071755;    0.051683;   -0.026853;   -0.013323;    0.042230;    0.084056;    0.079728;   -0.033529;    0.111637;    0.011273;    0.006830;   -0.081005;   -0.087953;   -0.014409;    0.019458;    0.021127;    0.094581;    0.057047;   -0.159023;   -0.002990;   -0.103324;    0.034513;   -0.010855;   -0.077220;    0.060128;   -0.085850;   -0.225918;   -0.000252;   -0.061464;    0.041496;   -0.090479;   -0.016591;    0.094209;   -0.161500;    0.086002;   -0.048564;    0.005717;    0.069529;    0.100463;    0.095218;    0.135095;   -0.056165;   -0.035348;    0.057751;   -0.054569;   -0.121165;   -0.011942;    0.033348;    0.007087;   -0.014637;    0.063817;    0.006262;    0.034832;   -0.006819;    0.130554;   -0.045017;    0.083116;    0.020855;    0.101083;    0.184372;    0.079836;   -0.137799;   -0.042914;   -0.055631;    0.053677;   -0.086332;    0.017019;    0.004512;    0.088287;   -0.051760;   -0.015172;   -0.007812;   -0.004149;   -0.021420;   -0.014229;   -0.032567;    0.007873;   -0.066496;    0.007340;   -0.074697;   -0.096353;    0.100622;   -0.037607;    0.028105;    0.104785;   -0.048409;   -0.038913;   -0.130803;    0.066139;    0.053587;    0.092461;   -0.079241;    0.053696;   -0.099714;    0.036779;   -0.019809;    0.001260;    0.012375;    0.035025;    0.101825;   -0.186516;    0.158811;   -0.096510;   -0.041372;   -0.050281;    0.010367;    0.048130;    0.126926;    0.008629;   -0.097315;   -0.041917;   -0.005035;   -0.118420;    0.035028;    0.075449;    0.194333;    0.133861;   -0.127941;    0.133468;    0.006928;    0.019318;    0.042796;    0.117618;    0.016146;    0.001621;   -0.100227;   -0.098693;   -0.099411;    0.023760;   -0.101823;    0.029695;    0.033822;    0.040979;   -0.012036;    0.030854;    0.063135;   -0.063658;    0.087060;   -0.071276;   -0.017886;   -0.067704;    0.000252;   -0.060925;   -0.029689;   -0.006768;   -0.075694;   -0.047267;   -0.041069;


==> anc/LVM_v0.2/result_uvvis/Set2_Modelpca-mean-none_CVcekf-tri.csv <==
Simulation;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;PC28;PC29;PC30;PC31;PC32;PC33;PC34;PC35;PC36;PC37;PC38;PC39;PC40;PC41;
Nan;Nan;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  0;    5.094051;   62.366497;    2.888262;    0.078435;    0.118864;    0.177437;    0.290610;    0.382463;    0.499981;    0.665490;    0.814347;    1.020224;    1.321399;    1.572103;    1.900365;    2.266985;    2.523800;    2.932586;    3.298301;    3.626451;    3.962977;    4.418811;    4.754425;    5.272921;    5.809056;    6.441117;    7.061479;    7.511945;    7.924429;    8.301810;    8.816029;    9.219825;    9.649405;   10.123259;   10.531573;   10.855601;   11.168652;   12.242231;   12.937820;   13.453403;   14.017671;   15.088938;   15.591624;
  1;    4.723375;  943.844769;    0.672850;    0.769543;    1.987749;    3.087371;    4.436733;    6.012421;    8.141746;   10.409910;   12.854883;   15.353309;   18.665459;   22.260047;   26.161936;   30.267212;   34.814461;   39.280359;   43.871345;   49.007269;   54.873021;   60.574522;   66.226358;   71.979123;   78.199985;   84.886243;   92.015255;   99.472460;  106.471532;  113.972103;  121.796027;  130.081920;  138.520830;  147.082200;  155.703006;  164.543931;  173.487187;  183.436955;  193.558497;  203.547291;  213.586573;  224.090214;  235.961192;


==> anc/LVM_v0.2/result_uvvis/Set2_Modelpca-mean-none_CVekf-ctri.csv <==
Simulation;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;PC28;PC29;PC30;PC31;PC32;PC33;PC34;PC35;PC36;PC37;PC38;PC39;PC40;PC41;
Nan;Nan;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  0;    3.606436;   62.578261;    2.885937;    0.078566;    0.119221;    0.177966;    0.291565;    0.383752;    0.501654;    0.667566;    0.817900;    1.024003;    1.326614;    1.576840;    1.908105;    2.275566;    2.528727;    2.942432;    3.309406;    3.638166;    3.981934;    4.433137;    4.770865;    5.277328;    5.838083;    6.464064;    7.088111;    7.538452;    7.946487;    8.323906;    8.848073;    9.260638;    9.683383;   10.156784;   10.567899;   10.893347;   11.206439;   12.285624;   12.981084;   13.499583;   14.065989;   15.141320;   15.644565;
  1;    3.674188;  947.203790;    0.671901;    0.770611;    1.692905;    2.801868;    4.118799;    5.778049;    7.864298;   10.094521;   12.728895;   15.835548;   18.910747;   22.125551;   25.829491;   29.762436;   34.082903;   38.698910;   43.665727;   48.945356;   54.512501;   60.708373;   66.079204;   72.210575;   78.637695;   85.282340;   91.817150;   98.750883;  105.456655;  112.461904;  119.540709;  127.903945;  136.211017;  144.931284;  153.126521;  161.576148;  171.507751;  182.266352;  193.743138;  204.693046;  215.427319;  226.244428;  236.800948;


==> anc/LVM_v0.2/result_uvvis/Set2_Modelppca-mean-none_CVekf-ign.csv <==
Simulation;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;PC28;PC29;PC30;PC31;PC32;PC33;PC34;PC35;PC36;PC37;PC38;PC39;PC40;PC41;
Nan;Nan;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  0;    4.087324;    3.488073;    1.958866;   -0.293165;   -0.539318;   -0.734144;   -0.814504;   -0.889322;   -0.930215;   -0.956956;   -0.981815;   -1.009952;   -1.029812;   -1.047272;   -1.066504;   -1.089605;   -1.105706;   -1.126048;   -1.144234;   -1.161301;   -1.178165;   -1.199269;   -1.215343;   -1.224915;   -1.240071;   -1.269072;   -1.291757;   -1.325415;   -1.347476;   -1.372562;   -1.417980;   -1.439097;   -1.496781;   -1.547400;   -1.609785;   -1.658744;   -1.724523;   -1.774814;   -1.866245;   -1.937328;   -1.997828;   -2.015503;   -2.015503;
  1;    4.046214;    4.846732;    1.048323;   -0.310208;   -0.308707;   -0.308685;   -0.307875;   -0.307170;   -0.305584;   -0.304844;   -0.304289;   -0.303917;   -0.303238;   -0.301901;   -0.300735;   -0.300090;   -0.300042;   -0.300204;   -0.299564;   -0.298830;   -0.298412;   -0.298129;   -0.297860;   -0.297089;   -0.296023;   -0.295623;   -0.295305;   -0.295126;   -0.294931;   -0.294837;   -0.295019;   -0.294297;   -0.293659;   -0.293564;   -0.293587;   -0.293569;   -0.293125;   -0.293022;   -0.292894;   -0.292758;   -0.292534;   -0.292459;   -0.292459;


==> anc/LVM_v0.2/result_uvvis/Set2_Modelppca-mean-none_CVrkf-ign.csv <==
Simulation;Time;PC 0;PC 1;PC 2;PC 3;PC 4;PC 5;PC 6;PC 7;PC 8;PC 9;PC10;PC11;PC12;PC13;PC14;PC15;PC16;PC17;PC18;PC19;PC20;PC21;PC22;PC23;PC24;PC25;PC26;PC27;PC28;PC29;PC30;PC31;PC32;PC33;PC34;PC35;PC36;PC37;PC38;PC39;PC40;PC41;
Nan;Nan;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;
  0;    0.095284;    3.488073;    2.033250;   -0.076621;   -0.286369;   -0.439915;   -0.497751;   -0.550297;   -0.576662;   -0.593101;   -0.608699;   -0.625436;   -0.636010;   -0.645177;   -0.655245;   -0.666446;   -0.673683;   -0.683530;   -0.691776;   -0.698910;   -0.705410;   -0.713163;   -0.718905;   -0.721394;   -0.726438;   -0.736092;   -0.742339;   -0.752586;   -0.758457;   -0.766187;   -0.778636;   -0.783739;   -0.796887;   -0.805966;   -0.816018;   -0.826528;   -0.839483;   -0.844900;   -0.854287;   -0.861130;   -0.865322;   -0.866156;   -0.866156;
  1;    0.095129;    4.846732;    1.174323;   -0.085956;   -0.085072;   -0.085033;   -0.084565;   -0.084151;   -0.083318;   -0.082928;   -0.082622;   -0.082410;   -0.082070;   -0.081408;   -0.080842;   -0.080545;   -0.080540;   -0.080658;   -0.080373;   -0.080041;   -0.079857;   -0.079729;   -0.079632;   -0.079308;   -0.078844;   -0.078683;   -0.078554;   -0.078488;   -0.078426;   -0.078414;   -0.078505;   -0.078208;   -0.077946;   -0.077929;   -0.077947;   -0.077952;   -0.077786;   -0.077752;   -0.077703;   -0.077654;   -0.077572;   -0.077545;   -0.077545;


==> anc/LVM_v0.2/result_uvvis/Set2_Sim0_LoadingVectors.csv <==
PC;  285nm;287.5nm;  290nm;292.5nm;  295nm;297.5nm;  300nm;302.5nm;  305nm;307.5nm;  310nm;312.5nm;  315nm;317.5nm;  320nm;322.5nm;  325nm;327.5nm;  330nm;332.5nm;  335nm;337.5nm;  340nm;342.5nm;  345nm;347.5nm;  350nm;352.5nm;  355nm;357.5nm;  360nm;362.5nm;  365nm;367.5nm;  370nm;372.5nm;  375nm;377.5nm;  380nm;382.5nm;  385nm;
  1;    0.092204;    0.093517;    0.094494;    0.095322;    0.096037;    0.096345;    0.096931;    0.097820;    0.098836;    0.100485;    0.102555;    0.104879;    0.107874;    0.111835;    0.117397;    0.124587;    0.131028;    0.138601;    0.148354;    0.158588;    0.169505;    0.180470;    0.192342;    0.203847;    0.213232;    0.221809;    0.228725;    0.232707;    0.234100;    0.232625;    0.227379;    0.219798;    0.209678;    0.195777;    0.178965;    0.160491;    0.141170;    0.122751;    0.105877;    0.087964;    0.070435;
  2;    0.178530;    0.201749;    0.225741;    0.250631;    0.271725;    0.283341;    0.287532;    0.288525;    0.283758;    0.267260;    0.245322;    0.217259;    0.182876;    0.145437;    0.107474;    0.069551;    0.033152;    0.003273;   -0.020068;   -0.041856;   -0.059471;   -0.073236;   -0.082945;   -0.090084;   -0.097459;   -0.104067;   -0.110136;   -0.111430;   -0.110255;   -0.106541;   -0.105762;   -0.108292;   -0.105526;   -0.095537;   -0.085879;   -0.074079;   -0.066540;   -0.057260;   -0.044052;   -0.036827;   -0.026718;
  3;   -0.003573;    0.001783;   -0.034252;   -0.110667;   -0.155900;   -0.137241;   -0.083255;   -0.026921;    0.015276;    0.051316;    0.097427;    0.123667;    0.103094;    0.092033;    0.091943;    0.060773;    0.056431;    0.062765;    0.068096;    0.065460;    0.056967;    0.070596;    0.067487;    0.033319;   -0.013187;   -0.045782;   -0.080440;   -0.131615;   -0.211048;   -0.250827;   -0.251104;   -0.224108;   -0.129523;   -0.006716;    0.112011;    0.205270;    0.221020;    0.230323;    0.311030;    0.384140;    0.427117;
  4;    0.244561;    0.130638;    0.126257;    0.171305;    0.175206;    0.093940;   -0.012732;   -0.094445;   -0.181870;   -0.221663;   -0.252700;   -0.235252;   -0.118718;   -0.014577;    0.075031;    0.156742;    0.220931;    0.196177;    0.131570;    0.083710;    0.002798;   -0.114576;   -0.208900;   -0.204482;   -0.177028;   -0.182356;   -0.171546;   -0.072246;    0.071265;    0.167612;    0.201307;    0.149827;    0.006171;   -0.097393;   -0.134381;   -0.110283;    0.021930;    0.146759;    0.165928;    0.175645;    0.239966;
  5;   -0.043023;   -0.035379;   -0.003435;   -0.010822;   -0.096585;   -0.048863;    0.104003;    0.101880;    0.022971;   -0.044377;   -0.110626;   -0.046676;   -0.004098;    0.023658;   -0.022655;    0.024764;    0.140156;    0.180062;    0.282607;    0.293945;    0.231489;    0.168869;    0.026265;   -0.104313;   -0.176851;   -0.177041;   -0.226951;   -0.239862;   -0.213969;   -0.210689;   -0.092612;    0.099935;    0.328249;    0.289393;    0.145708;    0.129586;    0.027267;   -0.119551;   -0.118172;   -0.173688;   -0.253265;
  6;    0.096706;    0.099017;    0.034639;   -0.111852;   -0.323744;   -0.285234;   -0.051214;   -0.009943;   -0.075067;   -0.041835;   -0.040171;    0.133663;    0.267374;    0.310711;    0.266248;    0.204798;    0.245853;    0.124490;   -0.011971;   -0.117818;   -0.203869;   -0.192353;   -0.206421;   -0.111193;   -0.025264;    0.153876;    0.216501;    0.095193;    0.026545;   -0.096198;   -0.105859;    0.068362;    0.222597;    0.034770;   -0.111892;   -0.114161;   -0.172947;   -0.179735;   -0.032186;   -0.001602;   -0.036906;
  7;   -0.204728;   -0.091374;   -0.118094;    0.008954;    0.136976;    0.060348;   -0.138785;   -0.140473;    0.161966;    0.086429;    0.056034;   -0.047453;   -0.137688;    0.147505;    0.301388;    0.130935;   -0.290275;   -0.116822;    0.295850;    0.153648;   -0.049826;   -0.203792;   -0.200378;   -0.156370;   -0.098573;   -0.089815;    0.096847;    0.086180;   -0.035446;    0.231215;    0.048397;   -0.194562;   -0.012385;    0.147315;    0.226486;    0.199222;   -0.218177;   -0.190870;    0.037104;   -0.086421;    0.183425;
  8;    0.081999;   -0.010649;   -0.037075;    0.058136;    0.007308;    0.030678;    0.142015;    0.078433;    0.057053;   -0.015675;   -0.140871;   -0.093006;   -0.002368;    0.148812;    0.054686;   -0.282620;   -0.269199;   -0.120672;   -0.201320;   -0.260084;   -0.107902;   -0.012289;   -0.215904;   -0.089851;    0.170423;    0.071733;   -0.005619;   -0.205090;   -0.196961;    0.021158;    0.029555;    0.156899;    0.321155;    0.222766;    0.198433;   -0.029093;   -0.107649;    0.327048;    0.328879;    0.004079;   -0.040857;
  9;   -0.144005;   -0.093853;   -0.130897;   -0.084677;   -0.066108;   -0.002014;    0.071103;    0.057961;    0.000599;    0.068259;    0.130984;    0.063128;    0.033886;   -0.032901;   -0.025030;   -0.248910;    0.137048;    0.462726;   -0.015907;    0.031576;    0.229175;    0.143059;   -0.095918;   -0.091051;    0.069713;   -0.063084;    0.000353;    0.104878;    0.010751;    0.069319;    0.022017;   -0.075015;   -0.123239;   -0.055074;    0.190014;   -0.362224;   -0.457791;    0.182834;   -0.051145;   -0.095094;    0.216924;
 10;    0.142096;    0.147165;    0.050623;    0.045812;    0.087058;   -0.055325;   -0.148577;   -0.103014;   -0.062101;   -0.110456;   -0.127465;   -0.094470;   -0.005299;    0.165310;    0.198506;    0.229618;   -0.056087;   -0.099640;    0.160025;    0.037334;    0.049159;    0.165675;    0.146727;    0.450359;    0.273994;   -0.127884;    0.012538;   -0.170727;   -0.126013;    0.025945;   -0.184622;   -0.123624;   -0.018141;   -0.199506;   -0.029069;   -0.142203;   -0.242901;    0.198047;    0.016185;   -0.325618;   -0.052851;
 11;   -0.061765;   -0.026405;    0.036633;    0.187410;    0.147430;    0.058973;   -0.006016;   -0.014244;    0.064300;   -0.071759;   -0.106137;   -0.149330;   -0.125807;    0.022999;    0.029088;   -0.027844;   -0.207219;   -0.008608;    0.192419;    0.098496;    0.097345;    0.039048;    0.041696;   -0.140874;    0.019099;    0.243883;    0.248539;    0.273072;   -0.094475;   -0.357238;   -0.180186;   -0.119469;    0.094571;    0.218922;   -0.282502;   -0.399417;    0.130302;    0.130781;   -0.146115;    0.103954;    0.092211;
 12;    0.227360;    0.211467;    0.222063;    0.119376;   -0.126394;   -0.121543;   -0.041178;   -0.032826;   -0.014182;   -0.067567;    0.024387;   -0.044912;   -0.205851;    0.011739;    0.115247;   -0.211353;   -0.228770;    0.200067;    0.121519;   -0.254062;   -0.048981;    0.219457;    0.086661;    0.089701;   -0.160621;   -0.239234;    0.124818;    0.205298;    0.057927;   -0.202230;    0.045017;    0.082553;   -0.276586;    0.114196;    0.180326;    0.048797;   -0.101705;   -0.243415;    0.160010;    0.130573;   -0.174153;
 13;   -0.128852;    0.029974;    0.199132;    0.142097;    0.164788;    0.045508;   -0.118458;   -0.078606;    0.008026;   -0.014129;   -0.090638;   -0.022029;   -0.072143;   -0.137232;   -0.033207;   -0.000235;    0.204716;    0.130288;   -0.190574;   -0.168144;   -0.102797;   -0.064187;   -0.291646;    0.169734;    0.382234;   -0.237625;   -0.148910;    0.203485;    0.099246;   -0.120640;   -0.244925;   -0.115473;    0.179070;    0.189020;    0.185679;    0.152003;    0.088303;   -0.088683;   -0.247776;    0.020021;    0.142745;
 14;    0.027461;   -0.048948;   -0.103012;    0.018615;    0.050159;    0.040835;    0.032475;   -0.059199;    0.032862;    0.084463;    0.002204;   -0.113792;   -0.186023;   -0.042915;    0.177910;   -0.065806;    0.056436;    0.305744;   -0.050585;    0.024012;    0.123340;    0.047860;   -0.083689;    0.009550;    0.402073;    0.295339;   -0.095675;   -0.115269;   -0.252235;    0.005689;    0.141829;   -0.161560;   -0.027093;   -0.088701;   -0.326575;    0.153124;   -0.045066;   -0.383599;    0.216161;    0.133639;   -0.159656;
 15;    0.075159;    0.105212;    0.028930;   -0.231095;    0.051963;    0.190479;   -0.165575;   -0.208776;   -0.091469;    0.207218;    0.069636;   -0.221286;   -0.061880;    0.139443;    0.243161;    0.084193;    0.161180;    0.136005;   -0.307998;   -0.120060;    0.073973;    0.006675;    0.072219;   -0.184730;   -0.122885;    0.053538;    0.085543;    0.044656;   -0.192171;   -0.059372;    0.143790;   -0.097927;   -0.188971;    0.156274;    0.133029;    0.040601;    0.272862;    0.232516;   -0.137877;   -0.283932;   -0.142167;
 16;    0.035329;    0.002281;   -0.007351;    0.131491;    0.155505;   -0.028386;   -0.034781;   -0.076018;   -0.139165;   -0.224023;   -0.052923;    0.217294;    0.136102;   -0.084960;   -0.071076;    0.170974;    0.024622;   -0.018315;    0.112277;   -0.284869;   -0.069298;    0.417464;    0.084538;   -0.448032;    0.043031;    0.252754;   -0.129622;   -0.030349;    0.125641;    0.172024;   -0.146533;   -0.300132;   -0.046397;    0.093070;    0.103636;    0.072441;   -0.043371;   -0.005964;    0.062229;   -0.082143;   -0.091900;
 17;   -0.056592;    0.085137;    0.010573;    0.130069;   -0.015577;   -0.111506;   -0.038913;   -0.046638;    0.000543;   -0.051796;    0.138654;    0.178174;   -0.064292;   -0.177433;   -0.059029;   -0.112734;   -0.029291;    0.362884;    0.301393;   -0.121858;   -0.402528;   -0.399548;    0.259355;    0.134390;   -0.013305;    0.130975;   -0.109761;   -0.102243;   -0.167481;    0.081084;    0.141576;   -0.092075;    0.048087;    0.135345;   -0.024317;   -0.028771;    0.113381;    0.184014;   -0.039915;   -0.179110;    0.007000;
 18;   -0.105486;   -0.047711;    0.048521;   -0.062666;    0.174238;    0.169686;   -0.049645;   -0.018917;   -0.096004;   -0.068413;   -0.060781;    0.066437;    0.107106;   -0.105749;   -0.193552;    0.052959;    0.165274;    0.031527;    0.156566;    0.193701;   -0.020578;   -0.259595;   -0.241959;    0.044057;    0.030971;    0.095384;    0.205229;    0.121811;    0.003606;   -0.208091;   -0.121664;   -0.012154;   -0.211487;   -0.075259;    0.207455;    0.049598;   -0.082126;    0.168133;    0.371570;    0.029268;   -0.468691;
 19;   -0.163584;   -0.353012;   -0.201466;   -0.059959;   -0.071101;   -0.045910;    0.111423;    0.220622;    0.200411;    0.044686;   -0.087362;   -0.092360;   -0.024659;    0.191568;    0.196913;    0.125063;    0.014099;    0.118351;    0.221776;   -0.195129;   -0.204572;    0.150913;   -0.160142;    0.051966;    0.110532;   -0.212743;   -0.128390;    0.006935;    0.258488;    0.027138;    0.050324;    0.003968;   -0.216155;    0.012832;   -0.132756;   -0.098094;    0.293695;    0.186675;   -0.008234;    0.034239;   -0.226091;
 20;    0.244133;    0.114812;    0.027778;   -0.135239;   -0.133214;   -0.002465;   -0.016694;   -0.054991;   -0.075975;   -0.154288;    0.158522;    0.281328;   -0.015941;   -0.100287;   -0.011766;    0.088875;   -0.221109;   -0.091076;    0.156040;    0.065761;    0.186515;   -0.031044;   -0.418811;   -0.004124;    0.276215;    0.083468;   -0.015804;   -0.236683;   -0.042000;   -0.018624;    0.182162;    0.109568;   -0.255071;    0.154869;    0.111572;   -0.145796;    0.160921;    0.013911;   -0.312296;    0.068356;    0.001507;
 21;    0.021707;    0.005856;    0.131950;    0.265229;   -0.150316;   -0.163723;    0.195752;    0.151129;   -0.049943;   -0.140953;   -0.270456;   -0.145990;    0.179122;    0.202642;   -0.006999;   -0.327251;   -0.073017;    0.076373;    0.022054;    0.137715;    0.111897;   -0.103242;   -0.113909;   -0.059335;    0.038727;    0.149032;    0.111250;    0.063256;   -0.017020;    0.105361;   -0.046390;   -0.155398;   -0.225198;   -0.245617;    0.082528;    0.306731;    0.206613;    0.035843;   -0.172607;   -0.250220;    0.087642;
 22;    0.006440;    0.184966;   -0.006129;   -0.135555;    0.086834;    0.004211;   -0.196614;   -0.102003;   -0.140580;    0.221484;    0.200577;    0.000790;    0.075362;    0.026616;   -0.055534;   -0.227059;   -0.226637;    0.205066;    0.148728;   -0.104970;    0.249663;   -0.029357;   -0.191122;   -0.013524;   -0.088154;   -0.087256;    0.059850;   -0.115950;    0.302314;    0.190860;   -0.359704;    0.027421;    0.208025;   -0.056187;   -0.293146;    0.067918;    0.188636;    0.049615;    0.110540;   -0.100277;   -0.080666;
 23;    0.131158;   -0.024294;   -0.117345;    0.075209;    0.012826;   -0.044796;   -0.058049;   -0.264960;   -0.090463;    0.021733;    0.085810;    0.116606;    0.310613;    0.299237;   -0.206128;   -0.181459;    0.000793;   -0.156631;    0.038851;    0.123231;    0.020240;    0.020029;   -0.040995;    0.023839;    0.097579;   -0.224997;   -0.322959;    0.379640;   -0.077238;   -0.078438;    0.308570;   -0.146833;    0.018546;    0.159822;   -0.190899;   -0.057360;    0.045559;   -0.027548;    0.169949;   -0.126508;   -0.029723;
 24;   -0.172490;   -0.066310;    0.122129;    0.060045;   -0.058275;   -0.079284;    0.098123;    0.148810;   -0.017833;   -0.215682;    0.026890;    0.186221;   -0.029637;   -0.122444;   -0.038497;    0.205788;   -0.003847;    0.012643;   -0.113116;   -0.253579;    0.337100;   -0.008502;   -0.143167;    0.157319;   -0.194101;   -0.247154;    0.287132;    0.095410;   -0.299930;    0.209507;    0.193496;   -0.293586;    0.143332;    0.051610;   -0.176816;    0.028302;    0.073210;    0.075189;    0.082945;    0.013480;   -0.081044;
 25;   -0.089716;   -0.120586;   -0.148550;   -0.051924;    0.196185;    0.179549;    0.001107;   -0.115369;   -0.070440;   -0.064366;   -0.015294;    0.175339;    0.093061;    0.007461;   -0.012210;    0.027463;   -0.074827;    0.102211;    0.194323;   -0.271967;   -0.055165;    0.169972;   -0.065833;   -0.052214;    0.010534;   -0.044692;    0.146634;    0.105767;   -0.261516;   -0.280843;    0.109034;    0.416728;    0.088697;   -0.370844;   -0.041096;    0.238125;    0.036706;   -0.026124;   -0.095396;   -0.163591;    0.207009;
 26;   -0.071509;    0.077823;    0.097557;    0.304760;   -0.050490;   -0.371824;   -0.247280;   -0.079537;    0.175830;    0.341005;    0.178087;   -0.143656;   -0.072845;   -0.062471;   -0.242131;    0.035687;    0.155385;   -0.089563;    0.071051;    0.114784;   -0.183936;    0.275876;   -0.205913;   -0.168247;    0.068884;   -0.051517;    0.202970;   -0.067419;   -0.209694;    0.103137;    0.101166;    0.081054;    0.027987;   -0.161482;    0.024807;   -0.040593;    0.047330;    0.111646;   -0.030002;    0.036278;   -0.088656;
 27;   -0.168223;   -0.000660;    0.245332;   -0.205668;    0.064987;    0.230928;   -0.123573;   -0.044776;    0.018327;    0.101023;   -0.267863;   -0.172597;    0.341325;    0.229725;   -0.288533;   -0.098065;    0.030866;    0.051312;    0.198278;   -0.185265;   -0.058667;    0.061553;    0.058040;    0.139426;   -0.020055;    0.026624;    0.125192;   -0.245158;   -0.138480;    0.165300;    0.105844;   -0.072903;   -0.092754;    0.143102;    0.026615;   -0.118682;   -0.034608;   -0.199168;   -0.131543;    0.260628;    0.054987;
 28;   -0.124242;    0.244867;    0.149881;   -0.187603;   -0.017249;   -0.149689;   -0.275030;    0.267908;    0.228943;    0.181308;   -0.354264;    0.016160;    0.260202;   -0.381009;    0.165647;    0.067507;   -0.169610;   -0.028463;    0.032719;   -0.037102;    0.138944;   -0.038332;    0.010145;   -0.105416;    0.052556;    0.051371;   -0.251676;    0.185640;   -0.017895;   -0.068602;    0.160424;    0.072993;   -0.036537;   -0.040059;   -0.045302;   -0.028798;   -0.013192;    0.034873;    0.120135;   -0.121115;    0.035801;
 29;    0.346521;    0.167412;   -0.087452;   -0.434635;   -0.091866;    0.197837;    0.095189;    0.097141;    0.208335;   -0.077688;   -0.126277;    0.034961;   -0.117679;   -0.158490;   -0.096496;   -0.151336;    0.057775;    0.007364;    0.091545;    0.192407;   -0.342910;    0.193281;   -0.084496;   -0.060576;    0.044571;   -0.142523;    0.207898;    0.154379;   -0.064580;    0.104731;   -0.026263;   -0.277808;    0.163956;   -0.062390;   -0.088144;    0.090081;    0.029036;    0.048343;   -0.033744;   -0.046948;    0.037254;
 30;    0.185002;    0.014404;   -0.514797;    0.165444;    0.384389;   -0.183114;   -0.231134;    0.113257;    0.078231;   -0.061824;   -0.185097;    0.131227;    0.215920;   -0.100974;    0.108054;   -0.145353;    0.084935;    0.084139;   -0.191398;    0.085910;   -0.023223;    0.020308;   -0.018413;    0.137177;   -0.139334;   -0.084667;    0.229913;   -0.150118;   -0.041069;    0.039350;   -0.037276;    0.043971;   -0.131691;    0.198275;    0.020269;   -0.052429;    0.088701;   -0.130439;   -0.043441;    0.032013;    0.006234;
 31;    0.228878;    0.029854;   -0.197810;   -0.012301;   -0.061071;   -0.070071;    0.097633;    0.102740;    0.180336;    0.119453;   -0.006536;   -0.233622;   -0.136216;    0.003335;   -0.418297;    0.229609;    0.153024;   -0.047291;    0.136804;   -0.293438;    0.167908;   -0.120163;   -0.092034;    0.082557;   -0.017205;    0.137520;    0.049649;   -0.011254;    0.084030;   -0.124166;   -0.038456;    0.009773;   -0.149028;    0.218914;   -0.036403;    0.083131;   -0.064081;   -0.095000;    0.174076;   -0.323891;    0.264752;
 32;   -0.261244;    0.088363;    0.065363;    0.040759;   -0.086815;    0.073259;    0.292713;    0.029859;   -0.424445;    0.145116;    0.023976;   -0.050781;    0.128879;   -0.253808;    0.152531;    0.003050;    0.019341;   -0.088608;   -0.011964;    0.158772;   -0.242993;    0.182323;   -0.073314;    0.030282;    0.073370;   -0.110629;    0.173602;   -0.104185;   -0.008971;   -0.003120;   -0.020074;    0.076836;   -0.168224;    0.270033;   -0.148119;   -0.074981;    0.077142;   -0.139294;    0.228221;   -0.256405;    0.201834;
 33;   -0.254375;    0.036019;    0.267802;   -0.089378;    0.056093;    0.025980;   -0.261673;    0.037460;    0.313476;   -0.352416;    0.032922;    0.262913;   -0.248115;    0.258967;   -0.027676;   -0.187417;    0.175257;   -0.034582;   -0.134121;    0.120717;   -0.022412;    0.095937;   -0.024814;   -0.046420;   -0.007063;    0.051020;    0.029231;   -0.167075;    0.109469;   -0.045986;    0.034341;    0.141817;   -0.129050;    0.107030;   -0.192381;    0.001745;    0.035440;   -0.035729;    0.186075;   -0.249533;    0.122877;
 34;   -0.213872;    0.388168;   -0.159330;   -0.187165;    0.273172;   -0.166803;   -0.038487;    0.489968;   -0.309866;   -0.174563;    0.264016;   -0.219934;   -0.099768;    0.229628;   -0.082249;    0.008255;   -0.006769;   -0.052701;    0.039083;   -0.010214;   -0.080520;    0.030703;   -0.039403;    0.002524;    0.038594;    0.053354;   -0.101255;    0.087025;   -0.046783;   -0.063592;    0.117708;   -0.058692;    0.033077;   -0.034386;    0.050860;    0.055040;   -0.024914;   -0.008065;   -0.079744;    0.104559;   -0.009303;
 35;    0.355012;   -0.584729;    0.310072;   -0.071852;    0.101656;   -0.037452;   -0.325706;    0.396827;   -0.259871;    0.060085;    0.159907;   -0.044677;    0.008590;   -0.043624;    0.025462;   -0.051215;   -0.019380;   -0.012285;    0.038708;    0.038007;   -0.044261;   -0.040254;    0.053579;   -0.062419;    0.065139;   -0.026733;    0.041954;    0.014246;   -0.067329;    0.008584;   -0.006351;   -0.002181;    0.031903;    0.056937;   -0.026665;    0.021985;   -0.042142;   -0.042565;    0.029061;   -0.096589;    0.083050;
 36;    0.006913;   -0.066642;    0.050799;    0.054430;    0.026091;    0.024620;   -0.052332;   -0.044882;   -0.068978;    0.117733;   -0.012695;    0.017997;   -0.021296;   -0.095680;    0.155030;   -0.161122;    0.098258;   -0.102402;    0.071449;   -0.034522;   -0.053090;    0.206342;   -0.304948;    0.334790;   -0.365532;    0.314646;   -0.080049;   -0.137773;    0.250093;   -0.280150;    0.298136;   -0.286184;    0.166069;   -0.063726;    0.017152;    0.063184;   -0.088164;    0.087015;   -0.061921;   -0.030164;    0.049738;
 37;   -0.011111;   -0.018358;    0.023850;    0.059266;   -0.041061;    0.027041;   -0.050292;   -0.035451;    0.116919;   -0.169677;    0.134670;   -0.206824;    0.277582;   -0.033144;   -0.157840;    0.265568;   -0.341744;    0.301419;   -0.246972;    0.169794;   -0.115103;    0.031347;    0.031597;   -0.075771;    0.066713;   -0.111315;    0.130728;   -0.182742;    0.230501;   -0.238762;    0.187997;   -0.082612;    0.011440;    0.087445;   -0.167484;    0.259262;   -0.212189;    0.147067;   -0.066087;    0.012165;   -0.002940;
 38;   -0.005821;    0.006457;   -0.102950;    0.160027;   -0.266221;    0.324229;   -0.223082;    0.075765;    0.162112;   -0.320188;    0.303717;   -0.290808;    0.235877;   -0.113237;    0.044425;    0.037406;   -0.033044;    0.046016;   -0.028730;   -0.001421;   -0.054081;    0.088416;   -0.120540;    0.126398;   -0.104332;    0.122478;   -0.115116;    0.087475;   -0.110114;    0.099610;   -0.104751;    0.028772;    0.089475;   -0.121250;    0.189012;   -0.221776;    0.223856;   -0.198097;    0.149190;   -0.094046;    0.027745;
 39;   -0.024636;    0.084727;   -0.127521;    0.172912;   -0.234689;    0.243541;   -0.179431;    0.080181;    0.004926;   -0.085746;    0.118350;   -0.098069;    0.090815;   -0.128830;    0.179883;   -0.223675;    0.279437;   -0.248860;    0.190640;   -0.141929;    0.092690;   -0.049458;    0.054132;   -0.066570;    0.069886;   -0.058353;    0.027207;    0.016166;   -0.042274;    0.034747;   -0.051454;    0.093400;   -0.132478;    0.189771;   -0.276890;    0.303451;   -0.285548;    0.238301;   -0.178997;    0.137049;   -0.069169;
 40;   -0.037421;    0.092925;   -0.141691;    0.166171;   -0.167162;    0.186791;   -0.163361;    0.125456;   -0.095645;    0.071696;   -0.081797;    0.087551;   -0.070242;    0.036486;    0.006710;   -0.063911;    0.083927;   -0.083835;    0.082661;   -0.084219;    0.114406;   -0.159172;    0.199209;   -0.229756;    0.247149;   -0.240155;    0.232229;   -0.232983;    0.242959;   -0.237097;    0.252105;   -0.236415;    0.184884;   -0.189251;    0.177241;   -0.154201;    0.146862;   -0.134721;    0.098112;   -0.050171;    0.019234;
 41;   -0.024196;    0.071776;   -0.146162;    0.225590;   -0.279803;    0.306776;   -0.262746;    0.223166;   -0.226373;    0.233503;   -0.270575;    0.280130;   -0.234255;    0.200423;   -0.192629;    0.187807;   -0.180167;    0.159876;   -0.139987;    0.114171;   -0.098706;    0.095035;   -0.084981;    0.090831;   -0.100580;    0.092844;   -0.103057;    0.101946;   -0.077383;    0.084800;   -0.070446;    0.045145;   -0.051340;    0.050739;   -0.060052;    0.062596;   -0.059626;    0.057335;   -0.032798;    0.019209;   -0.006671;


==> anc/LVM_v0.2/result_uvvis/Set2_Sim1_LoadingVectors.csv <==
PC;  285nm;287.5nm;  290nm;292.5nm;  295nm;297.5nm;  300nm;302.5nm;  305nm;307.5nm;  310nm;312.5nm;  315nm;317.5nm;  320nm;322.5nm;  325nm;327.5nm;  330nm;332.5nm;  335nm;337.5nm;  340nm;342.5nm;  345nm;347.5nm;  350nm;352.5nm;  355nm;357.5nm;  360nm;362.5nm;  365nm;367.5nm;  370nm;372.5nm;  375nm;377.5nm;  380nm;382.5nm;  385nm;
  1;    0.119907;    0.124194;    0.128554;    0.132025;    0.136478;    0.137662;    0.138176;    0.140132;    0.138170;    0.138903;    0.138175;    0.136338;    0.137367;    0.135171;    0.133751;    0.136861;    0.141136;    0.140946;    0.143420;    0.151590;    0.158335;    0.166326;    0.174083;    0.182437;    0.190057;    0.196289;    0.201390;    0.204818;    0.207323;    0.206499;    0.202096;    0.194721;    0.184025;    0.174865;    0.165700;    0.154889;    0.143900;    0.133253;    0.120842;    0.106447;    0.092849;
  2;   -0.161841;   -0.184605;   -0.205357;   -0.228796;   -0.250193;   -0.256754;   -0.260707;   -0.262636;   -0.253670;   -0.240984;   -0.220414;   -0.192841;   -0.169535;   -0.130608;   -0.089690;   -0.053261;   -0.028752;    0.010831;    0.041696;    0.059987;    0.085233;    0.102213;    0.119004;    0.132768;    0.142432;    0.152463;    0.164816;    0.163724;    0.161774;    0.158402;    0.154687;    0.153153;    0.153346;    0.134215;    0.105722;    0.076391;    0.052236;    0.022896;    0.003998;   -0.014595;   -0.030298;
  3;   -0.280536;    0.034057;    0.154732;    0.060088;   -0.070997;   -0.053333;    0.061671;    0.327499;   -0.013671;   -0.289766;    0.024975;   -0.048717;    0.182956;    0.100553;   -0.215726;    0.043217;   -0.068048;   -0.036828;   -0.203278;    0.012155;    0.085934;    0.096899;   -0.135904;    0.181029;   -0.154371;   -0.332389;   -0.158003;    0.185196;   -0.033508;   -0.044475;    0.089885;    0.201013;   -0.105536;    0.276849;    0.144943;    0.184073;   -0.249613;    0.098698;    0.015621;   -0.041406;   -0.131113;
  4;    0.058378;    0.091223;   -0.366696;    0.078791;   -0.055950;    0.035054;   -0.054383;    0.011608;    0.113421;   -0.053366;    0.062452;    0.018234;   -0.049306;    0.057391;    0.112527;   -0.190695;    0.068680;   -0.081271;    0.322994;   -0.145871;    0.169160;    0.283150;   -0.005978;   -0.097266;    0.076198;   -0.040917;   -0.178261;    0.046345;   -0.231628;    0.087188;   -0.031797;    0.129201;   -0.199605;    0.042256;   -0.118815;    0.297260;   -0.016761;   -0.143803;   -0.238914;    0.375929;   -0.162490;
  5;   -0.029941;    0.099932;   -0.143365;   -0.068486;    0.323138;   -0.066732;   -0.077135;   -0.057648;   -0.124236;    0.169503;    0.126492;   -0.358848;   -0.082215;    0.373454;   -0.098758;    0.019465;   -0.043596;    0.198718;    0.015117;    0.079476;    0.260814;   -0.032046;   -0.163031;    0.078151;   -0.028173;   -0.074443;    0.143623;    0.047006;    0.241401;   -0.094976;    0.046031;    0.045961;   -0.078066;   -0.095111;   -0.164565;   -0.133731;   -0.322221;   -0.162767;   -0.083841;    0.119154;    0.195981;
  6;    0.169240;   -0.126775;   -0.061416;   -0.354972;   -0.123030;    0.041357;   -0.004959;    0.351442;   -0.118191;   -0.071338;    0.317788;   -0.175746;    0.068063;    0.227440;   -0.011572;   -0.020504;    0.133394;    0.178352;    0.092625;    0.014752;   -0.242984;   -0.101359;    0.175765;   -0.108031;    0.047669;    0.166314;    0.071121;   -0.061749;   -0.208317;   -0.094690;   -0.060581;    0.143182;   -0.001976;    0.163194;    0.076289;    0.039446;    0.031390;   -0.210175;   -0.168552;   -0.289954;   -0.002397;
  7;   -0.090851;   -0.018938;   -0.259586;    0.216300;    0.167853;    0.068664;    0.092479;    0.076829;   -0.022506;    0.029095;   -0.148086;   -0.037949;   -0.007169;   -0.221971;    0.104760;   -0.146725;   -0.075266;    0.237543;   -0.098444;    0.055672;   -0.293940;   -0.261424;   -0.150860;    0.123935;    0.006082;    0.000854;    0.201709;   -0.047908;   -0.162529;    0.275035;    0.260392;    0.136668;   -0.388774;    0.197543;   -0.016342;   -0.070521;    0.082538;   -0.027001;   -0.042038;    0.004553;    0.138853;
  8;    0.023305;   -0.233223;   -0.210194;    0.036721;   -0.133861;    0.025278;    0.452903;   -0.133629;   -0.003260;   -0.020180;   -0.236478;    0.130163;    0.006946;    0.081428;    0.168797;    0.217225;   -0.050036;   -0.016817;    0.087650;    0.342318;    0.211707;    0.039133;    0.001550;   -0.241684;    0.076036;   -0.010941;    0.138123;    0.018251;   -0.061190;   -0.152859;   -0.138678;    0.139399;   -0.187239;   -0.024832;    0.167314;   -0.064548;   -0.270947;    0.058898;   -0.018912;   -0.180912;   -0.032431;
  9;    0.154116;   -0.011993;    0.010869;   -0.226571;    0.218519;    0.002498;    0.098850;   -0.182393;    0.236325;   -0.336367;    0.185696;   -0.065122;   -0.273359;   -0.096555;    0.249825;    0.266412;   -0.009745;    0.113338;   -0.129417;   -0.093050;   -0.229059;   -0.071767;    0.046792;    0.171482;    0.114490;   -0.015691;   -0.135940;   -0.045582;   -0.046273;   -0.000935;    0.144910;    0.119476;    0.025128;   -0.192662;    0.091699;    0.061592;   -0.291832;    0.049002;    0.113586;    0.157277;   -0.186170;
 10;   -0.126543;   -0.089268;   -0.174650;    0.162310;    0.021737;   -0.058046;   -0.088992;   -0.002709;    0.080157;   -0.085371;    0.143430;    0.047777;    0.226011;   -0.047122;    0.010804;    0.152469;   -0.131255;    0.185804;    0.067604;   -0.137073;    0.074532;   -0.285266;   -0.104818;   -0.184950;   -0.110612;   -0.104314;    0.240872;   -0.012453;   -0.078012;    0.302238;   -0.203335;   -0.168200;    0.438472;   -0.023692;    0.268569;    0.070666;   -0.145370;   -0.098345;   -0.134664;    0.115725;   -0.079372;
 11;   -0.187977;    0.113592;    0.076999;   -0.035638;    0.001492;    0.039465;   -0.102338;   -0.163167;    0.027148;   -0.115545;   -0.014655;   -0.044628;   -0.077735;    0.179047;    0.275732;    0.011666;    0.309858;   -0.067145;   -0.147551;    0.162359;   -0.168788;    0.237848;   -0.083908;   -0.279979;   -0.418472;   -0.035857;    0.249559;    0.024295;   -0.073517;    0.035305;    0.114136;   -0.122440;   -0.040015;   -0.027489;    0.074514;    0.259639;    0.056020;   -0.203558;    0.199891;   -0.010676;    0.149318;
 12;    0.034723;    0.012527;   -0.027208;   -0.071284;    0.087832;    0.300062;    0.092474;    0.030209;   -0.148872;   -0.061626;    0.181761;   -0.186370;   -0.059778;   -0.388466;   -0.127327;   -0.044634;   -0.024415;   -0.159693;    0.068816;    0.445815;    0.257653;   -0.063038;    0.013479;    0.256960;   -0.046551;   -0.087075;    0.048595;   -0.198625;   -0.200329;   -0.052485;   -0.117145;   -0.092232;    0.111426;    0.027460;    0.014575;    0.152166;    0.069869;   -0.210722;    0.200802;    0.098911;    0.020627;
 13;    0.141401;   -0.191892;    0.189628;   -0.283240;   -0.037724;   -0.315149;    0.029754;    0.065335;    0.179047;    0.027437;    0.108953;    0.190749;   -0.042957;   -0.133601;    0.081013;    0.007100;   -0.326600;    0.157002;    0.201637;    0.084761;    0.185041;   -0.067183;   -0.105318;    0.011406;   -0.274647;    0.015106;   -0.147225;    0.271851;    0.075213;    0.165200;    0.035098;   -0.112591;   -0.246561;   -0.024965;   -0.032632;    0.093729;    0.115198;   -0.221656;    0.075124;   -0.037899;    0.160476;
 14;    0.082652;   -0.279849;    0.038895;   -0.004465;    0.070276;    0.177181;   -0.075346;   -0.175062;   -0.132911;   -0.186497;    0.080529;    0.379001;   -0.029086;    0.161646;   -0.128979;   -0.139298;    0.244522;   -0.108000;    0.199673;   -0.223403;   -0.012234;   -0.151559;   -0.236884;    0.187361;    0.183092;   -0.242061;    0.165817;    0.153975;   -0.078204;   -0.002301;   -0.075747;    0.109807;   -0.023658;   -0.099611;   -0.073485;    0.084186;   -0.036648;   -0.022496;    0.181045;   -0.138247;    0.235716;
 15;    0.024821;    0.122564;    0.071798;    0.099935;    0.107607;    0.213375;    0.089345;   -0.014277;   -0.185038;   -0.270906;   -0.080966;    0.113956;   -0.153975;    0.116247;   -0.197988;   -0.250531;   -0.190228;    0.186394;    0.156032;    0.070445;   -0.114667;    0.064807;    0.440058;   -0.194073;   -0.198843;   -0.088585;   -0.099250;    0.187663;   -0.028288;    0.149969;   -0.023797;    0.074320;    0.064486;   -0.084196;    0.066802;   -0.329697;   -0.054616;   -0.090081;    0.127698;    0.122547;   -0.000768;
 16;   -0.047783;   -0.047273;    0.035741;   -0.077101;    0.306437;    0.160775;   -0.152284;    0.059934;   -0.109533;    0.031225;   -0.078791;    0.205166;   -0.043414;   -0.282837;   -0.141736;    0.154884;    0.296998;   -0.053657;   -0.040983;   -0.156396;    0.112863;   -0.069069;    0.016585;   -0.078772;   -0.219970;    0.426037;    0.039890;    0.160556;    0.139825;   -0.061810;   -0.167295;    0.033976;   -0.216645;    0.192322;    0.060272;   -0.040770;   -0.213148;   -0.108738;   -0.062680;    0.057529;   -0.223133;
 17;   -0.053317;   -0.062325;    0.042007;   -0.057403;   -0.008740;    0.043906;   -0.245981;   -0.158306;    0.170827;    0.199466;    0.148754;    0.189054;   -0.095154;    0.160772;   -0.013887;    0.018171;   -0.076542;   -0.183710;   -0.007944;    0.242540;   -0.148318;    0.271378;   -0.084038;    0.343624;   -0.064179;   -0.062907;    0.056461;   -0.064579;   -0.121509;    0.186862;   -0.109691;    0.033112;   -0.066988;    0.064470;    0.284769;   -0.377609;   -0.018005;   -0.093845;   -0.271372;   -0.043455;   -0.154485;
 18;   -0.052937;   -0.074800;   -0.167059;   -0.092406;    0.012759;    0.205676;   -0.237584;   -0.102428;    0.223233;    0.181336;   -0.115419;    0.028353;    0.055440;   -0.145153;   -0.063825;    0.259400;   -0.004181;    0.369242;    0.160604;   -0.159545;    0.072827;    0.185873;    0.219761;    0.025729;   -0.192054;   -0.355935;    0.013537;   -0.194922;    0.008568;   -0.141358;    0.059101;    0.142826;    0.018981;    0.134467;   -0.161274;    0.006379;    0.061821;    0.020395;    0.159466;   -0.234919;   -0.044100;
 19;   -0.234403;   -0.182509;   -0.154112;   -0.291116;    0.153656;    0.163055;   -0.072706;    0.232100;    0.298043;    0.082148;    0.028139;    0.021601;   -0.142114;   -0.093818;   -0.050897;   -0.110593;    0.058381;   -0.081065;   -0.211563;    0.087120;    0.116183;    0.076072;   -0.083938;   -0.346881;    0.285560;   -0.068623;   -0.103322;    0.246288;   -0.153406;    0.051298;    0.146698;   -0.098666;    0.176856;    0.056385;   -0.030941;   -0.216013;   -0.005688;    0.107245;    0.064697;    0.039333;    0.172919;
 20;    0.200383;   -0.040228;    0.259365;    0.107366;    0.117909;    0.214158;   -0.125226;   -0.206518;   -0.151415;    0.030208;    0.124431;   -0.200468;   -0.134801;   -0.030265;   -0.084123;    0.187168;   -0.156240;   -0.116555;    0.017981;    0.024191;   -0.014715;   -0.036601;   -0.022117;   -0.387953;    0.250859;   -0.266226;   -0.032300;    0.048555;    0.168178;    0.187092;    0.100636;   -0.084520;   -0.211568;    0.198834;    0.106249;    0.183150;    0.105133;    0.005845;   -0.188403;   -0.143421;   -0.122981;
 21;    0.034995;    0.033734;   -0.022824;   -0.028315;    0.026272;   -0.205035;    0.238859;   -0.057360;    0.053038;    0.087274;   -0.049606;    0.193087;   -0.196472;    0.268483;   -0.281618;   -0.004542;    0.029149;    0.022918;   -0.211048;   -0.098626;    0.189828;   -0.103139;   -0.036279;   -0.050430;    0.091438;    0.004277;    0.108659;   -0.200893;   -0.113999;    0.073174;    0.216172;   -0.028912;    0.050806;    0.162531;   -0.052343;   -0.011894;    0.186161;   -0.339875;    0.242832;    0.011644;   -0.423399;
 22;   -0.165813;   -0.131172;    0.180603;    0.011328;    0.365276;   -0.381357;    0.110649;   -0.176810;    0.089221;    0.140113;   -0.048764;   -0.034520;   -0.012404;    0.008380;   -0.031807;   -0.069774;    0.072605;   -0.027111;   -0.011037;    0.135883;   -0.174879;   -0.038060;    0.349215;    0.028913;    0.077091;   -0.117161;    0.046477;    0.086252;   -0.199501;    0.013413;   -0.352364;    0.036225;    0.064684;    0.232459;   -0.251850;    0.216715;   -0.039833;    0.071042;   -0.100078;    0.034802;    0.048134;
 23;   -0.067839;    0.012033;    0.020980;   -0.019375;   -0.228837;    0.194210;    0.006579;   -0.027944;   -0.133111;    0.072525;    0.055126;    0.044923;    0.074118;    0.009869;    0.242984;   -0.054271;    0.065557;    0.193770;   -0.021292;    0.231650;   -0.143653;   -0.014278;   -0.174836;    0.051280;    0.081493;   -0.009886;   -0.103610;    0.218439;    0.146196;    0.227472;   -0.115562;   -0.109360;    0.123915;    0.084325;   -0.511924;   -0.032768;   -0.186134;   -0.063314;    0.104837;   -0.089163;   -0.388714;
 24;   -0.056044;    0.084508;   -0.188311;    0.110775;   -0.028253;    0.215590;    0.235015;   -0.128939;    0.282642;    0.009081;    0.123664;   -0.079395;   -0.204364;   -0.053377;   -0.097434;   -0.160121;   -0.235831;   -0.069384;   -0.253016;   -0.159969;   -0.061602;    0.052703;   -0.049723;    0.057364;   -0.096850;    0.126757;    0.046239;    0.231063;    0.240675;   -0.072835;   -0.254001;    0.235444;    0.133329;   -0.038888;   -0.019927;    0.190153;    0.142714;   -0.185201;   -0.116066;   -0.296175;    0.057535;
 25;   -0.143494;    0.012140;   -0.250133;    0.070645;    0.037711;    0.020271;    0.071795;    0.108579;   -0.170601;    0.224620;   -0.082956;   -0.008280;   -0.245204;    0.128341;   -0.051918;    0.133397;    0.192630;    0.095787;   -0.001270;   -0.038039;    0.003366;   -0.035378;    0.183499;    0.232182;    0.017405;   -0.028554;   -0.343629;    0.127017;   -0.049159;    0.210506;   -0.017837;   -0.388595;   -0.071811;   -0.215545;    0.246788;    0.235503;   -0.024425;    0.026905;    0.013764;   -0.262413;    0.031932;
 26;    0.116292;   -0.044262;   -0.026869;   -0.041762;   -0.076530;    0.080116;   -0.221950;    0.017312;   -0.010730;   -0.106379;   -0.095110;    0.264228;   -0.032483;    0.115023;   -0.198769;    0.059678;    0.017579;    0.407887;   -0.393273;    0.320263;   -0.002240;   -0.033577;   -0.053123;   -0.037967;    0.084950;    0.000038;   -0.061234;   -0.084581;    0.066381;   -0.082158;   -0.234525;    0.063320;   -0.093564;   -0.159204;    0.002647;    0.232439;    0.215326;    0.097582;   -0.168683;    0.280246;    0.062876;
 27;    0.036741;   -0.210254;    0.178471;    0.218891;   -0.066140;   -0.007164;    0.011550;    0.054282;    0.284462;   -0.045615;   -0.283581;   -0.232176;    0.180032;   -0.108792;   -0.189295;    0.099721;    0.286477;    0.028666;    0.088118;    0.109768;   -0.130581;    0.004253;    0.024252;    0.056988;    0.142309;   -0.058518;   -0.052732;    0.175651;    0.053711;   -0.059086;    0.145228;    0.020705;    0.036533;   -0.274574;    0.005818;   -0.070611;    0.008910;   -0.493338;   -0.149042;    0.050113;   -0.032820;
 28;    0.249424;    0.404373;   -0.160508;   -0.246769;    0.000874;   -0.127067;    0.174553;   -0.019059;   -0.087624;    0.111948;   -0.085840;    0.001612;    0.051330;   -0.167126;   -0.325982;    0.210509;    0.029626;    0.024942;    0.124717;    0.011140;   -0.302216;    0.170659;   -0.253872;   -0.027325;   -0.000680;   -0.142656;    0.199291;    0.333437;   -0.134020;   -0.058815;   -0.060050;   -0.085657;    0.052158;   -0.018187;    0.035580;   -0.016526;    0.050689;    0.110936;    0.012759;    0.067914;   -0.034918;
 29;    0.012186;    0.413539;    0.103761;   -0.072442;    0.244922;   -0.097583;   -0.213883;    0.010261;    0.036407;   -0.022333;   -0.230331;    0.191565;   -0.000013;   -0.096422;    0.127540;   -0.299420;   -0.018749;    0.088239;    0.123239;    0.191877;    0.118066;   -0.115594;   -0.118679;   -0.064578;    0.124187;   -0.008341;   -0.072712;   -0.066394;   -0.071621;   -0.092218;    0.127820;    0.154646;    0.172728;   -0.124658;    0.126358;    0.150131;   -0.133389;   -0.071146;   -0.161184;   -0.400556;   -0.112869;
 30;   -0.233714;   -0.011560;    0.111895;    0.017481;   -0.006001;   -0.075986;    0.019804;    0.020509;   -0.103291;    0.172983;    0.041235;   -0.095478;   -0.091477;   -0.087037;    0.211233;   -0.178288;    0.021377;    0.267312;    0.118521;   -0.114381;   -0.105596;    0.071038;   -0.177104;   -0.047132;    0.253717;   -0.115843;   -0.078800;    0.014094;    0.140303;   -0.264841;   -0.304266;    0.058944;   -0.078678;    0.097547;    0.410335;   -0.072928;    0.129413;   -0.157842;    0.305477;    0.173370;   -0.093266;
 31;   -0.163298;    0.010510;   -0.002429;    0.272991;   -0.124904;   -0.299160;   -0.027396;    0.173173;   -0.109110;    0.104457;    0.424454;    0.143118;   -0.292918;   -0.265578;   -0.162841;    0.122599;    0.164995;    0.003113;    0.067989;    0.126981;   -0.051848;    0.088567;   -0.005205;   -0.197386;   -0.008905;   -0.043687;    0.047630;   -0.115272;    0.070251;    0.088039;    0.066599;    0.321388;   -0.008153;   -0.273089;   -0.121929;   -0.035267;   -0.074361;    0.049307;    0.025720;   -0.080175;    0.015965;
 32;    0.272600;   -0.283394;   -0.045375;    0.019007;    0.075375;   -0.030743;    0.152441;   -0.027909;    0.134932;    0.049238;   -0.067554;   -0.143605;   -0.136922;    0.028314;   -0.172968;   -0.314491;    0.257619;    0.077991;    0.169907;    0.122459;   -0.107458;    0.014322;   -0.271058;   -0.061603;   -0.312431;   -0.000226;   -0.203192;   -0.201469;    0.220189;    0.084335;    0.041374;    0.013940;    0.202529;    0.166321;    0.122959;    0.050121;   -0.054854;    0.284167;   -0.017903;    0.016895;   -0.071561;
 33;    0.403652;   -0.220327;   -0.184818;    0.104892;    0.098253;   -0.125581;   -0.182670;    0.062492;   -0.119061;    0.224864;    0.092413;   -0.039046;    0.224234;   -0.088638;    0.131843;   -0.270183;   -0.036563;   -0.091911;   -0.345914;   -0.000045;    0.038504;    0.078531;    0.196162;   -0.004334;   -0.085054;   -0.166938;    0.137033;    0.234437;   -0.024072;   -0.077215;    0.063128;    0.051955;   -0.040921;   -0.201490;    0.118510;    0.044166;   -0.074665;    0.028010;    0.190110;   -0.029922;   -0.240873;
 34;   -0.077233;    0.136637;    0.004121;   -0.078460;    0.028009;   -0.081942;    0.180254;   -0.329410;    0.077594;   -0.232437;    0.290534;   -0.114124;    0.312231;   -0.127607;   -0.059884;   -0.170350;    0.343991;    0.228686;   -0.111013;   -0.039665;    0.281070;    0.071603;    0.039000;   -0.010375;    0.033323;   -0.025942;   -0.046363;    0.018353;   -0.023009;    0.144344;   -0.059635;   -0.095856;   -0.224790;   -0.087991;    0.047251;   -0.225565;    0.184338;    0.131182;   -0.102702;   -0.177750;   -0.058788;
 35;   -0.300580;   -0.026473;    0.089868;   -0.182535;   -0.196916;    0.175685;    0.095458;   -0.141015;    0.119476;    0.231651;    0.158436;    0.091376;    0.030969;   -0.002834;   -0.164464;   -0.243390;   -0.054998;    0.026471;    0.149354;    0.044124;   -0.109089;   -0.244291;    0.177698;    0.006627;   -0.041094;   -0.010566;    0.233188;    0.059860;    0.087249;   -0.237075;    0.298021;   -0.142113;   -0.131240;   -0.155316;    0.077325;    0.205205;   -0.124189;    0.158316;   -0.146010;    0.174891;   -0.186220;
 36;    0.044944;    0.069614;   -0.121768;   -0.125680;    0.038552;   -0.079049;    0.109010;    0.323259;    0.023396;   -0.212700;   -0.072025;    0.142106;   -0.193364;   -0.073044;    0.230665;   -0.047014;    0.170567;   -0.132543;    0.000983;   -0.008031;    0.027371;   -0.057927;    0.166272;    0.089111;   -0.009174;   -0.407955;    0.251702;   -0.067623;    0.439270;   -0.035798;   -0.071260;   -0.192996;   -0.016988;    0.060365;   -0.049001;   -0.111116;    0.135732;   -0.049884;   -0.259134;    0.033065;   -0.061861;
 37;    0.102017;    0.084419;   -0.136127;    0.213183;   -0.143811;   -0.077122;   -0.044174;   -0.251306;   -0.077263;    0.032682;    0.187471;    0.137306;   -0.098638;   -0.030190;    0.130290;    0.096990;    0.153203;    0.029849;   -0.068279;    0.103093;    0.037588;   -0.281109;    0.045019;    0.024004;   -0.119905;   -0.086790;   -0.271614;    0.262992;   -0.085495;   -0.376198;    0.216772;   -0.014468;    0.184859;    0.352641;    0.039397;   -0.145989;    0.063576;   -0.095104;   -0.155103;    0.073068;    0.145758;
 38;   -0.101890;   -0.033188;    0.126301;   -0.109022;    0.037065;    0.095194;    0.010532;    0.061029;   -0.078355;    0.111434;   -0.131387;   -0.218046;   -0.139534;    0.121502;    0.173664;    0.132938;    0.089541;   -0.073770;    0.069035;   -0.025814;    0.169447;   -0.305927;   -0.085830;    0.014647;   -0.238317;   -0.097493;    0.006727;    0.208775;   -0.197450;    0.068597;   -0.067986;    0.368344;    0.053180;   -0.240841;   -0.025534;   -0.089206;    0.396439;    0.204284;   -0.091623;    0.069265;   -0.238223;
 39;   -0.038525;   -0.198120;    0.041772;    0.305549;    0.199281;   -0.029766;   -0.065161;    0.117077;    0.007591;   -0.261588;    0.078977;   -0.049606;   -0.206519;    0.037915;    0.016781;    0.012014;   -0.147539;    0.211562;    0.143269;    0.030774;    0.040177;    0.237749;   -0.134971;    0.081326;   -0.001962;    0.174418;    0.221043;    0.143012;   -0.187114;   -0.331567;    0.079656;   -0.330783;    0.025634;   -0.027007;   -0.109100;   -0.022107;    0.173391;    0.174123;   -0.090087;   -0.140327;   -0.224771;
 40;    0.131226;    0.231028;   -0.066464;    0.161878;   -0.219322;   -0.065783;   -0.308429;    0.065534;    0.431347;   -0.104512;   -0.007527;   -0.178386;   -0.163110;    0.113230;   -0.104732;   -0.023312;    0.082053;   -0.079669;    0.113034;    0.134857;    0.050091;   -0.321039;    0.091933;   -0.009740;    0.056449;    0.047276;    0.126033;    0.102214;   -0.010598;    0.023771;   -0.236639;   -0.071807;   -0.232333;    0.103452;    0.026432;   -0.055505;   -0.092911;    0.153138;    0.329319;   -0.066232;   -0.044716;
 41;   -0.203873;   -0.039812;   -0.363451;   -0.022991;    0.314023;   -0.074428;   -0.078421;   -0.038432;    0.011670;   -0.154518;    0.116215;    0.081507;    0.333260;    0.152791;   -0.065088;    0.132473;   -0.104851;   -0.245133;    0.183530;    0.234493;   -0.230287;   -0.112795;   -0.017181;   -0.072107;    0.004561;    0.060580;   -0.223164;   -0.016507;    0.265710;   -0.095285;    0.047864;    0.044326;   -0.052650;   -0.071396;   -0.015321;    0.009860;    0.281271;   -0.011469;    0.181243;   -0.034125;   -0.148084;


==> anc/LVM_v0.2/result_uvvis/design.csv <==
model;centering;scaling;CV-pattern;criterion;
pca;mean;none;ekf;ctri;
ppca;mean;none;ekf;ign;
ppca;mean;none;rkf;ign;


==> anc/LVM_v0.2/result_uvvis/latin.csv <==
8;4;1;16;9;11;10;15;14;6;5;3;2;12;13;7;
3;15;12;11;4;6;5;10;9;1;16;14;13;7;8;2;
13;9;6;5;14;16;15;4;3;11;10;8;7;1;2;12;
16;12;9;8;1;3;2;7;6;14;13;11;10;4;5;15;
2;14;11;10;3;5;4;9;8;16;15;13;12;6;7;1;
6;2;15;14;7;9;8;13;12;4;3;1;16;10;11;5;
4;16;13;12;5;7;6;11;10;2;1;15;14;8;9;3;
7;3;16;15;8;10;9;14;13;5;4;2;1;11;12;6;
9;5;2;1;10;12;11;16;15;7;6;4;3;13;14;8;
1;13;10;9;2;4;3;8;7;15;14;12;11;5;6;16;
5;1;14;13;6;8;7;12;11;3;2;16;15;9;10;4;
12;8;5;4;13;15;14;3;2;10;9;7;6;16;1;11;
11;7;4;3;12;14;13;2;1;9;8;6;5;15;16;10;
15;11;8;7;16;2;1;6;5;13;12;10;9;3;4;14;
14;10;7;6;15;1;16;5;4;12;11;9;8;2;3;13;
10;6;3;2;11;13;12;1;16;8;7;5;4;14;15;9;


==> anc/LVM_v0.2/s_complete_study.m <==
clc
clear all
close all
more off

% change to 'recompute' to repeat all computations on your machine:
mode = 'justfigures' ; 

switch mode
    case 'recompute'
        disp("Simulation data sets")
        s_simulation
        s_simulation_figures
        disp("Simulation data sets - done")

        disp("Paused. Press any key to continue ... ")
        pause

        disp("Laboratory data sets")
        s_laboratory
        s_laboratory_figures
        disp("Laboratory data sets - done")
    case 'justfigures'
        disp("Simulation data sets")
        s_simulation_figures
        disp("Simulation data sets - done")

        disp("Paused. Press any key to continue ... ")
        pause

        disp("Laboratory data sets")
        s_laboratory_figures
        disp("Laboratory data sets - done")
end
        


==> anc/LVM_v0.2/s_laboratory.m <==
clc
clear all
close all
more off

addpath('tools')

%% LABORATORY STUDY SETUP

% Model/method combinations, given as:
%               model type	/	centering / scaling /	CV-pattern /	criterion
Methods	=   {   'pca' ,     	'mean' ,	'none' ,         'ekf' ,         'ctri'	;
                'ppca' ,     	'mean' ,	'none' ,         'ekf' ,         'ign'	;
                'ppca' ,     	'mean' ,	'none' ,         'rkf' ,         'ign'	}   ;

path_out	=	'.\result_uvvis\'	;

filedata	=	'C:\G\code\benchmarkpca\experimentaldata\Spectra_t_origin_all.csv' ;

%% META-DATA
nMethod     =   size(Methods,1)     ;

%% STORE DESIGN
filepath        =   [ path_out  'design.csv' ]                      ;
% open file
fileID          =	fopen (filepath,'w')                            ;
% write header
formatLine      =   [ repmat('%s;',1,5) '\n'  ]                     ;
heads = {'model','centering','scaling','CV-pattern','criterion'}	;
fprintf (fileID, formatLine, heads{:} )                             ;
for iMethod=1:nMethod
    % write data
    out         =	Methods(iMethod,:)                              ;
    fprintf (fileID, formatLine, out{:} )                           ;
end
% close file
fclose(fileID);
drawnow()

%% READ DATA

datat	=	readtable(filedata)                                 ;
time	=	datenum(table2array(datat(:,1)),'dd.mm.yyyy HH:MM')	;
data	=	table2array(datat(:,2:end))                         ;
spectra	=	data(:,3:end)                                       ;

wavelen =	200:2.5:735                                         ;

% List index of media, each index corresponds to a unique combination of
% added volumes of NO2 and NO3 stock solution
medium	=	ones(5,1)*(1:256)	;
medium	=	medium(:)           ;

%% CROSS-VALIDATION BLOCK ASSIGNMENT

rng(11)
nBin	=	16                                          ;
latin	=	(toeplitz(1:(nBin+1), fliplr(1:(nBin+1))))	;
latin	=	fliplr(latin(1:nBin,1:nBin))                ;
latin	=	round(latin)                                ;

rr      =	randperm(nBin)	;
cc      =	randperm(nBin)	;
latin	=	latin(rr, cc)   ;
latin1	=	latin(:)        ;

blocks	=	ones(5,1)*latin1(:)'	;
blocks	=	blocks(:)               ;

% STORE ASSIGNMENT
filepath        =   [ path_out  'latin.csv' ]                       ;
% open file
fileID          =	fopen (filepath,'w')                            ;
% write header
formatLine      =   [ repmat('%d;',1,nBin) '\n'  ]                  ;
for iBin=1:nBin
    % write data
    out         =	latin(iBin,:)                              ;
    fprintf (fileID, formatLine, out  )                           ;
end
% close file
fclose(fileID);
drawnow()


%% LOOPS: ACTUAL BENCHMARKING
skip	=	1           ;
K       =   2           ;

% --------------------------------------------------------------------
%	LOOP 1: For every selection of wavelengths
% --------------------------------------------------------------------
for selection=1:2
    
    % Identify selected columns
    switch selection
        case 0
            cols    =   1:skip:length(wavelen);
        case 1
            cols    =   35:skip:length(wavelen);
        case 2
            cols    =   35:skip:75;
    end

    % --------------------------------------------------------------------
    %	LOOP 2: For original (0) / simulated (1) version of data
    % --------------------------------------------------------------------
    
    for mod=0:1
        
        disp(['Selection:' num2str(selection) ' Simulate:' num2str(mod) ])
        Ytil = spectra(:,cols) ;
        nOV = length(cols) ;
        
        if mod>0
            
            % fit PPCA model
            [mu,sigma,lambda2o,V,U]	=	fDecompose(Ytil,1,0)        ;
            [sigma2,phi2,lambda2]	=	fPPCAconstruct(lambda2o,K)	;
            
            if mod==2
                % randomly sample normalized scores
                U	=	randn(size(U)).*std(U(:))	;
            end
            
            % simulated measurements
            Yt      =	U(:,1:K)*diag(phi2(1:K))*V(:,1:K)'+mu       ;
            Ytn     =	Yt+sigma2*randn(size(Yt))                   ;
            Ytil	=	Ytn                                         ;
        end
        
        % ----------------------------------------------------------------
        % SVD decomposition - for visualization purposes
        mu          =	mean(Ytil)      ;
        [U,S,V]     =	svd(Ytil-mu)	;
        
        % Store loading vectors
        filepath        =   [ path_out  'Set'  num2str(selection)  '_Sim' num2str(mod) '_LoadingVectors.csv' ]                      ;
        
        % open file
        fileID          =	fopen (filepath,'w')                            ;
        
        % write header
        formatLine      =   [ repmat('%s;',1,nOV+1) '\n'  ];
        heads = cellstr([num2str(wavelen(cols)') repmat('nm',nOV,1)  ])' ;
        heads = [ {'PC'}  , heads ];
        fprintf (fileID, formatLine, heads{:} )                         ;
        
        % write data
        formatLine      = [  '%3d;' repmat('%12.6f;',1,nOV) '\n' ];
        for iPC=1:size(V,2)
            out = num2cell([ iPC ;  V(:,iPC) ]);
            fprintf (fileID, formatLine, out{:} )                         ;
        end
        
        % close file
        fclose(fileID);
        drawnow()
        
        % ----------------------------------------------------------------
        
        % META-DATA
        nOV     =	size(Ytil,2);
        
        % LOOPS: ACTUAL BENCHMARKING
        
        % Cross-validation:
        for iMethod = 1:nMethod
            
            disp(['     Model/method combo: ' num2str(iMethod) ' of ' num2str(nMethod) ])
            
            method              =   Methods(iMethod,:)	;
            model               =   method{1}           ;
            centering           =   method{2}           ;
            scaling             =   method{3}           ;
            method_cv           =   method{4}           ;
            method_estimation   =   method{5}           ;
            
            time0               =   tic                 ;
            CV_crit             =	fCrossvalidation(Ytil,model,centering,scaling,method_cv,method_estimation,blocks)  ;
            timeused            =	toc(time0)          ;
            if strcmp(method_cv,'rkf')
                CV_crit = CV_crit/nOV ;
            end
            PC                  =	(1:nOV)-1           ;
            
            MethodName = [ 'Model' model '-' centering '-' scaling '_CV' method_cv '-' method_estimation ];
            filepath        =   [ path_out 'Set' num2str(selection) '_' MethodName  '.csv' ] ;
            
            if mod==0
                % open file
                fileID          =	fopen (filepath,'w')                            ;
                % write header
                formatLine      =   [ repmat('%s;',1,nOV+3) '\n'  ];
                heads = cellstr([repmat('PC',nOV+1,1) num2str((0:nOV)')])' ;
                heads = [ {'Simulation'} , {'Time'} , heads ];
                fprintf (fileID, formatLine, heads{:} )                         ;
                rightone = cellstr([num2str((0:(nOV))'==K)])' ;
                rightone = [ {'Nan'} , {'Nan'} , rightone ];
                fprintf (fileID, formatLine, rightone{:} )                         ;
            else
                % open file
                fileID          =	fopen (filepath,'a')    ;
            end
            
            % write data
            formatLine      = [  '%3d;%12.6f;' repmat('%12.6f;',1,nOV+1) '\n' ];
            out = num2cell([ mod ; timeused ; CV_crit(:) ]);
            fprintf (fileID, formatLine, out{:} )                         ;
            
            % close file
            fclose(fileID);
            drawnow()
            
        end
        
        
    end
    
end

return

==> anc/LVM_v0.2/s_laboratory_figures.m <==

close all
clear all
more off

addpath('tools')

warning('off','MATLAB:table:ModifiedAndSavedVarnames')

path_figures	= '.\result_figures\'       ;
path_in         = '.\experimentaldata\'     ;
path_out        = '.\result_uvvis\'         ;

filedata	=	'C:\G\code\benchmarkpca\experimentaldata\Spectra_t_origin_all.csv' ;

%% READ DESIGN
disp('Loading design ...')
filepath = [ path_out 'design.csv' ] ;
tab     =	readtable(filepath,'Delimiter',';','HeaderLines',0)	;
tab     =	tab(:,1:end-1)	;
Methods =	table2cell(tab)	;

% META-DATA
nMethod     =   size(Methods,1)      ;

disp('Loading design done ')

disp('Loading latin square ...')
filepath = [ path_out 'latin.csv' ] ;
tab     =	readtable(filepath,'Delimiter',';','HeaderLines',0)	;
tab     =	tab(:,1:end-1)	;
Latin	=	table2array(tab)	;
disp('Loading latin square done ')


%% READ DATA

datat	=	readtable(filedata)                                 ;
time	=	datenum(table2array(datat(:,1)),'dd.mm.yyyy HH:MM')	;
data	=	table2array(datat(:,2:end))                         ;
spectra	=	data(:,3:end)                                       ;

wavelen =	200:2.5:735                                         ;

% List index of media, each index corresponds to a unique combination of
% added volumes of NO2 and NO3 stock solution
medium	=	ones(5,1)*(1:256)	;
medium	=	medium(:)           ;


%% FIGURE 1
disp('Figure latin square ... ')

% ------------------------------------------------------------------------
%	PLOT 1 - LATIN SQUARE
% ------------------------------------------------------------------------

nBin = size(Latin,1);
volumes = 2*(1:nBin) ;
[vNO3,vNO2] = meshgrid(volumes,volumes) ;
vNO2 =vNO2(:);
vNO3 =vNO3(:);
Latin1 =Latin(:);

figure(1), hold on
if exist('FigPrep','file'), FigPrep; end
if exist('AxisPrep','file'), AxisPrep; end
cmap = gray(16) ;

for b = unique(Latin1(:))'
    index = find(Latin1 == b);
    han = plot(vNO2(index),vNO3(index),'ko','MarkerSize',15);
       han.MarkerFaceColor = cmap(b,:) ;
end
set(gca,'Xlim',[0 33],'Ylim',[0 33])
legend(num2str((1:16)'),'Location','EastOutside')
xlabel('Added volume of nitrite stock solution [NO_2^-]')
ylabel('Added volume of nitrate stock solution [NO_3^-]')

figurepath = [ path_figures 'fig_uvvis_grid' ];
saveas (gcf,figurepath,'fig')
saveas (gcf,figurepath,'epsc')
saveas (gcf,figurepath,'tiff')

disp('Figure latin square done ')


%% FIGURE 2
disp('Figure spectra ... ')

% ------------------------------------------------------------------------
%	PLOT 2 - SPECTRA
% ------------------------------------------------------------------------

medium_select = medium(Latin1==1,:);

figure(2), hold on
if exist('FigPrep','file'), FigPrep; end
if exist('AxisPrep','file'), AxisPrep; end
rectangle('Position',[257 100 740-257 999-100 ],'linewidth',1)
ind = (unique(medium_select)') ;
B= length(ind) ;
colours = nan(B,3);
for b=1:B
    han1=plot(wavelen,spectra(medium==ind(b),:)','-');
    colours(b,:) = han1(1).Color ;
    for j=1:length(han1)
        han1(j).Color =colours(b,:) ;
    end
    
    col=25;
    han2=plot(wavelen(col:end),spectra(medium==ind(b),col:end)'*20+50,'-');
    for j=1:length(han2)
        han2(j).Color =colours(b,:) ;
    end
end
set(gca,'Xlim',[200 740])
xlabel('Wavelength [nm]')
ylabel('Absorbance [m^{-1}]')
ax1=gca;
ax2 = axes('Position',get(ax1,'Position'),...
           'XAxisLocation','bottom',...
           'YAxisLocation','right',...
           'Color','none',...
           'XColor','k',...
           'YColor','k',...
           'XLim',get(ax1,'Xlim'),...
           'YLim',get(ax1,'Ylim'),...
           'YTick',[100:100:1000],...
           'YTicklabel',([100:100:1000]-100)/20,...
           'XTick',[],'XTickLabel',[]);
if exist('AxisPrep','file'), AxisPrep; end
ylabel('Absorbance [m^{-1}]')

figurepath = [ path_figures 'fig_uvvis_spectra' ];
saveas (gcf,figurepath,'fig')
saveas (gcf,figurepath,'epsc')
saveas (gcf,figurepath,'tiff')

disp('Figure spectra done ')


%% FIGURE 3+
disp('Figure cross-validation results ... ')

% --------------------------------------------------------------------
%	LOOP 1: For every selection of wavelengths
% --------------------------------------------------------------------
for selection=1:2
    
    % --------------------------------------------------------------------
    %	Cross-validation figure
    % --------------------------------------------------------------------

    figure((selection+1)*100+1), 
    if exist('FigPrep','file'), FigPrep; end
    
    for iMethod=1:nMethod
        
        method              =   Methods(iMethod,:)	;
        model               =   method{1}           ;
        centering           =   method{2}           ;
        scaling             =   method{3}           ;
        method_cv           =   method{4}           ;
        method_estimation   =   method{5}           ;
        
        MethodName          =	[ 'Model' model '-' centering '-' scaling '_CV' method_cv '-' method_estimation ];
        filepath            =   [ path_out 'Set' num2str(selection) '_' MethodName  '.csv' ] ;
        
        tab = readtable(filepath);
        tab = tab(:,1:end-1);
        tab = table2array(tab);
        
        Ktrue       =	find(tab(1,3:end))-1        ;
        
        simulation = tab(2:end,1)   ;
        
        criterion	=	tab(2:end,3:end)            ;
        K_ = (1:size(criterion,2))-1;
        
        for row = 1:length(simulation)
            crit = criterion(row,:) ;
            simul = simulation(row);
            
            [~,index] =  min(crit);
            
            subplot(nMethod,1,iMethod), hold on,
            if exist('AxisPrep','file'), AxisPrep; end
            if simul==0
                plot(K_,crit,'k-','LineWidth',2)
                plot(K_(index),crit(index),'ko','MarkerSize',11,'LineWidth',2,'MarkerFaceColor','k')
            else
                plot(K_,crit,':','Color',[1 1 1]*0,'LineWidth',2)
                plot(K_(index),crit(index),'ks','Color',[1 1 1]*0,'MarkerSize',14,'LineWidth',2,'MarkerFaceColor','k')
                
                legend({'original','original - minimum','simulated','simulated - minimum'},'AutoUpdate','Off')
                
                set(gca,'Xlim',[0 K_(end)])
                switch model
                    case 'ppca'
                        set(gca,'Ylim',[-2.1 3.1])
                    case 'pca'
                        set(gca,'Ylim',[-1 25])
                end
                grid on
            end
        end
        
        if strcmp(method_estimation,'ign')
            ylbl = {upper(method_estimation),upper([model ' ' method_cv ' ' method_estimation])} ;
        else
            ylbl = {'RMSE',upper([model ' ' method_cv ' ' method_estimation])} ;
        end
        ylabel(ylbl)
        if iMethod==nMethod
            xlabel('# PC')
        else
            set(gca,'Xticklabel',[])
        end
        grid on
        drawnow()
    end
    
    figurepath = [ path_figures 'fig_Set' num2str(selection)  '_profiles' ];
    
    saveas (gcf,figurepath,'fig')
    saveas (gcf,figurepath,'epsc')
    saveas (gcf,figurepath,'tiff')
    
    
    % --------------------------------------------------------------------
    %	Loading vectors
    % --------------------------------------------------------------------
    
    mod         =       0       ;
    filepath    =   [	path_out  'Set'  num2str(selection)  '_Sim' num2str(mod) '_LoadingVectors.csv' ]	;
    
    tab         =	readtable(filepath)     ;
    loading     =	tab(:,2:end-1)          ;
    V           =	table2array(loading)'	;
    
    str         =	char(loading.Properties.VariableNames(:));
    wavelen     =	str2num(str(:,2:4))     ;
    
    figure((selection+1)*100+2),
    hold on
    if exist('FigPrep','file'), FigPrep; end
    if exist('AxisPrep','file'), AxisPrep; end
    plot(wavelen,V(:,3),'ko-','MarkerFaceColor','w','LineWidth',2,'MarkerSize',8)
    plot(wavelen,V(:,4),'k^-','MarkerFaceColor','c','LineWidth',2,'MarkerSize',8)
    plot(wavelen,V(:,5),'kv-','MarkerFaceColor','r','LineWidth',2,'MarkerSize',8)
    legend({'PC3','PC4','PC5'})
    xlabel('Wavelength [nm]')
    ylabel('Absorbance [m^{-1}]')
    drawnow()
    figurepath = [ path_figures 'fig_Set' num2str(selection) '_Sim' num2str(mod)  '_PC3to5' ];
    saveas (gcf,figurepath,'fig')
    saveas (gcf,figurepath,'epsc')
    saveas (gcf,figurepath,'tiff')
end

disp('Figure cross-validation results done ')



==> anc/LVM_v0.2/s_simulation.m <==
clc
clear all
close all
more off

addpath('tools')

%% BENCHMARKING STUDY SETUP
% Number of repetitions:
nRep    =   100  ;
% Data sets, given as:
SetName = 'C' ;
Types = 1:4 ; % 
%NoiseLevels = [1:2:11]; % as intended for final version
NoiseLevels = [1:5 10]; % as in current manuscript

% Model/method combinations, given as:
%               model type	/	centering / scaling /	CV-pattern /	criterion
Methods	=   {   'pca' ,     	'none' ,	'none' ,         'ekf' ,         'ctri'	;
                'ppca' ,     	'none' ,    'none' ,         'ekf' ,         'ign'	;
                'ppca' ,     	'none' ,    'none' ,         'rkf' ,         'ign'	}   ;

% Number of simulated data samples:
nSample     =   1024	;
nBlock      =   16      ;   % cross-validation blocks
nOVmax      =   100     ;   % An upper bound for the number of OVs across all data sets

path_out = '.\result_simulation\'	;

%% META-DATA
nType       =   length(Types)       ;
nNoise      =   length(NoiseLevels)	;
nMethod     =   size(Methods,1)     ;

blocks      =   (1:nBlock)'*ones(1,nSample);
blocks      =   blocks(:)           ;
blocks      =   blocks(1:nSample)   ;

%% STORE DESIGN
filepath        =   [ path_out  'design.csv' ] ;
% open file
fileID          =	fopen (filepath,'w')                            ;
% write header
fprintf (fileID, '%s;%d;\n', 'Blocks',nBlock )                         ;
fprintf (fileID, '%s;%d;\n', 'maxOV',nOVmax )                         ;
fprintf (fileID, '%s;%d;\n', 'Repetitions',nRep )                         ;
fprintf (fileID, '%s;%d;\n', 'Samples',nSample )                         ;
fprintf (fileID, '%s;%s;\n', 'SetName',SetName )                         ;
cs = cellstr([  num2str(Types(:)) ])' ;
fprintf (fileID, ['%s;' repmat('%s;',[1 nType]) '\n'],'Types',cs{:} )                         ;
cs = cellstr([  num2str(NoiseLevels(:)) ])' ;
fprintf (fileID, ['%s;' repmat('%s;',[1 nNoise]) '\n'],'NoiseLevels',cs{:} )                         ;
%fprintf (fileID, '%d', nRep )                         ;
% write header
formatLine      =   [ repmat('%s;',1,5) '\n'  ];
heads = {'model','centering','scaling','CV-pattern','criterion'} ;
fprintf (fileID, formatLine, heads{:} )                         ;
for iMethod=1:nMethod
    % write data
    out = Methods(iMethod,:);
    fprintf (fileID, formatLine, out{:} )                         ;
end
% close file
fclose(fileID);
drawnow()

%% LOOPS: ACTUAL BENCHMARKING

% --------------------------------------------------------------------
%	LOOP 1: For every repetition
% --------------------------------------------------------------------
for iRep=0:nRep
    
    disp(['Repetition: ' num2str(iRep) ' of ' num2str(nRep) ])
    
    seed    = iRep  ;
    rng(seed)
    
    TimeUsed        = nan(nType,nNoise,nMethod) ;
    
    W = randn(nSample,nOVmax) ;
    
    % --------------------------------------------------------------------
    %	LOOP 2/3: For every considered data set type and noise level
    % --------------------------------------------------------------------
    for iType =1:nType
        for iNoise=1:nNoise
            
            disp(['	Data set type: ' num2str(iType) ' of ' num2str(nType) ', Noise level: ' num2str(iNoise) ' of ' num2str(nNoise) ])
            
            % Data generation:
            setname     =   SetName ;
            type        =	Types(iType)	;   % set type
            noiselevel        =	NoiseLevels(iNoise)	;   % set type
            
            [Sigma2,nOV,Ktrue]	=	fGenerateCovariance(setname,type,noiselevel) ; % currently complete: A,B1,B2,C
            Q                   =   chol(Sigma2,'lower')  ;
            Ytil                =   W(:,1:nOV)*Q'         ;
            PC                  =	(1:nOV)-1           ;
            
            % ------------------------------------------------------------
            %	LOOP 4: For every method
            % ------------------------------------------------------------
            for iMethod =1:nMethod
                
                %disp(['     Model/method combo: ' num2str(iCombo) ' of ' num2str(nCombo) ])
                
                method              =   Methods(iMethod,:)	;
                model               =   method{1}           ;
                centering           =   method{2}           ;
                scaling             =   method{3}           ;
                pattern             =   method{4}           ;
                method_estimation   =   method{5}           ;
                
                time0               =   tic                 ;
                CV_crit             =	fCrossvalidation(Ytil,model,centering,scaling,pattern,method_estimation,blocks)  ;
                timeused            =	toc(time0)          ;
                drawnow()
                
                MethodName          =	[ 'Model' model '-' centering '-' scaling '_CV' pattern '-' method_estimation ]       ;
                filepath            =   [ path_out 'Set' SetName num2str(iType) '.' num2str(iNoise) '_' MethodName  '.csv' ]	;
                    
                
                if iRep==0
                    % open file
                    fileID          =	fopen (filepath,'w')                            ;
                    % write header
                    formatLine      =   [ repmat('%s;',1,nOV+3) '\n'  ];
                    heads = cellstr([repmat('PC',nOV+1,1) num2str((0:nOV)')])' ;
                    heads = [ {'Repetition'} , {'Time'} , heads ];
                    fprintf (fileID, formatLine, heads{:} )                         ;
                    rightone = cellstr([num2str((0:(nOV))'==Ktrue)])' ;
                    rightone = [ {'Nan'} , {'Nan'} , rightone ];
                    fprintf (fileID, formatLine, rightone{:} )                         ;
                else
                    % open file
                    fileID          =	fopen (filepath,'a')    ;
                    % write data
                    formatLine      = [  '%3d;%12.6f;' repmat('%12.6f;',1,nOV+1) '\n' ];
                    out = num2cell([ iRep ; timeused ; CV_crit(:) ]);
                    fprintf (fileID, formatLine, out{:} )                         ;
                end
                % close file
                fclose(fileID);
                drawnow()
                
            end
            
            
        end
    end
    
end


==> anc/LVM_v0.2/s_simulation_figures.m <==

clear all
close all
more off

addpath('tools')

warning('off','MATLAB:table:ModifiedAndSavedVarnames')

path_figures	= '.\result_figures\'       ;
path_in         = '.\result_simulation\'	;
path_out        = '.\result_simulation\'	;

%% READ DESIGN
disp('Loading design ...')
filepath = [ path_in 'design.csv' ] ;

fid = fopen(filepath);
for r=1:7
    tline = fgetl(fid);
    loc = strfind(tline, ';');
    switch r
        case 1
            nBlock	=   str2num(tline((loc(1)+1):(loc(2)-1)));
        case 2
            nOVmax	=   str2num(tline((loc(1)+1):(loc(2)-1)));
        case 3
            nRep    =   str2num(tline((loc(1)+1):(loc(2)-1)));
        case 4
            nSample	=   str2num(tline((loc(1)+1):(loc(2)-1)));
        case 5
            SetName	=   (tline((loc(1)+1):(loc(2)-1)));
        case 6
            Types = strsplit(tline,';') ;
            Types = str2num(cell2mat(Types(2:end-1)')) ;
        case 7
            NoiseLevels = strsplit(tline,';') ;
            NoiseLevels = str2num(cell2mat(NoiseLevels(2:end-1)')) ;
    end
            
end

fclose(fid);

tab     =	readtable(filepath,'Delimiter',';','HeaderLines',7)	;
tab     =	tab(:,1:end-1)	;
Methods =	table2cell(tab)	;

% META-DATA
nType       =   length(Types)       ;
nNoise      =   length(NoiseLevels)	;
nMethod     =   size(Methods,1)      ;

disp('Loading design done ')

%% PROCESS DATA
disp('Processing data ... ')

% PRE-ALLOCATION
CountCorrect    =	zeros(nType,nNoise,nMethod) ;
TimeUsed        =	zeros(nType,nNoise,nMethod) ;
CountPC         =   zeros(nType,nNoise,nMethod,nOVmax+1)	;
Ktrue           =	nan(nType,1)                            ;
Kmax            =	nan(nType,1)                            ;

% LOOPS: ACTUAL BENCHMARKING
for iType =1:nType
    for iNoise=1:nNoise
        
        for iMethod=1:nMethod
            model= Methods{iMethod,1} ;
            centering= Methods{iMethod,2} ;
            scaling= Methods{iMethod,3} ;
            pattern= Methods{iMethod,4} ;
            criterion= Methods{iMethod,5} ;
            
            MethodName          =	[ 'Model' model '-' centering '-' scaling '_CV' pattern '-' criterion ]       ;
            filepath            =   [ path_out 'Set' SetName num2str(iType) '.' num2str(iNoise) '_' MethodName  '.csv' ]	;
                
            tab = readtable(filepath);
            tab = tab(:,1:end-1);
            tab = table2array(tab);
            
            Ktrue(iType)      =	find(tab(1,3:end))-1        ;
            
            timeused = tab(2:end,2)   ;
            
            TimeUsed(iType,iNoise,iMethod)	=	mean(timeused)        ;
            criterion	=	tab(2:end,3:end)            ;
            
            [~, index] = sort(criterion, 2);
            Khat =  index(:,1)-1 ;
            Kmax(iType) = size(criterion,2)-1;
            N=histcounts(Khat,'BinLimits',[0,nOVmax],'BinMethod','integers') ;
            CountPC(iType,iNoise,iMethod,:) = N ;
            
            CountCorrect(iType,iNoise,iMethod) = N(Ktrue(iType)+1) ;
        end
    end
end
disp('Processing data done ')


%% FIGURE 1
disp('Figure computational efficiency ... ')

% ------------------------------------------------------------------------
%	PLOT 1 - COMPUTATIONAL TIME
% ------------------------------------------------------------------------
TimeUsed2D  =	reshape(permute(TimeUsed,[2 1 3]),[nType*nNoise nMethod]) ;

e = reshape( (1:nNoise)'*ones(1,nType), [nType*nNoise 1]) ;
s = reshape( ((1:nType)'*ones(1,nNoise))', [nType*nNoise 1] ) ;
Xlabels = [num2str(s(:)) repmat('.',[nType*nNoise 1]) num2str(e(:))] ;

figure(1),
    if exist('FigPrep','file'), FigPrep; end
    if exist('AxisPrep','file'), AxisPrep; end
    hold on
    set(gca,'FontName','DejaVu Sans Mono')
    plot(TimeUsed2D(:,1),'kv','MarkerSize',11,'MarkerFaceColor',[1 1 1]*.73,'LineWidth',2)
    plot(TimeUsed2D(:,2),'k^','MarkerSize',11,'MarkerFaceColor',[1 1 1]*.73,'LineWidth',2)
    plot(TimeUsed2D(:,3),'ko','MarkerSize',11,'MarkerFaceColor',[1 1 1]*.73,'LineWidth',2)
    ylabel('Average computing time [s]')
    set(gca,'Yscale','log')
    if exist('PlotVertical','file'), PlotVertical((1:(nType-1))*nNoise+.5,'k-','linewidth',2); end
    xlabel('Data set [s.e]')
    set(gca,'Xtick',1:(nType*nNoise),'XTickLabelRotation',90,'Xticklabels',Xlabels) %,'Xticklabels',Xlabels,'XTickLabelRotation',90)
    set(gca,'Tickdir','out')
    legend({'PCA  EKF cTRI','PPCA EKF IGN','PPCA RKF IGN'},'Location','NorthWest')
  
figurepath = [ path_figures 'fig_simulation_compute' ];
saveas (gcf,figurepath,'fig')
saveas (gcf,figurepath,'epsc')
saveas (gcf,figurepath,'tiff')

disp('Figure computational efficiency done ')

%% FIGURE 2
disp('Figure accuracy ... ')

% ------------------------------------------------------------------------
%	PLOT 2 - OVERALL ACCURACY
% ------------------------------------------------------------------------

CountCorrect2D  =	reshape(permute(CountCorrect,[2 1 3]),[nType*nNoise nMethod]) ;
figure(2); hold on,
    if exist('FigPrep','file'), FigPrep; end
    if exist('AxisPrep','file'), AxisPrep; end
    set(gca,'FontName','DejaVu Sans Mono')
    bar(CountCorrect2D);
    if exist('PlotVertical','file'), PlotVertical((1:(nType-1))*nNoise+.5,'k-','linewidth',2); end
    ylabel(['Accuracy of Dimensionality [%]'])
    xlabel('Data set [s.e]')
    set(gca,'Xtick',1:(nType*nNoise),'XTickLabelRotation',90,'Xticklabels',Xlabels) %,'Xticklabels',Xlabels,'XTickLabelRotation',90)
    set(gca,'Tickdir','out')
    legend({'PCA  EKF cTRI','PPCA EKF IGN','PPCA RKF IGN'},'Location','SouthWest')    
    drawnow()

figurepath = [ path_figures 'fig_simulation_accuracy' ];
saveas (gcf,figurepath,'fig')
saveas (gcf,figurepath,'epsc')
saveas (gcf,figurepath,'tiff')

disp('Figure accuracy done ')

%% FIGURE 3
disp('Figure distribution of estimated dimensionality ... ')

% ------------------------------------------------------------------------
%	PLOT 3 - DISTRIBUTION OF IDENTIFIED NUMBER OF PRINCIPAL COMPONENTS
% ------------------------------------------------------------------------

for iType=1:nType
    figure(iType*10); hold on,
    if exist('FigPrep','file'), FigPrep; end
    if exist('AxisPrep','file'), AxisPrep; end
    drawnow()
    Counts = squeeze(CountPC(iType,:,:,:));
    Counts = permute(Counts,[2 1 3]) ;
    Counts = reshape(Counts,[nNoise*nMethod nOVmax+1]) ;
    x_ = 1:(nMethod*nNoise) ;
    y_ = 0:Kmax(iType) ;
    Counts = Counts(:,1:(Kmax(iType)+1) );
    [X,Y]=meshgrid(x_,y_);
    S= (Counts/nRep)';
    set(gca,'Ylim',[0 nMethod*nNoise]+.5)
    set(gca,'Xlim',[0 Kmax(iType)+1]-.5)
    set(gca,'FontName','DejaVu Sans Mono')
    
    setnames = Xlabels((iType-1)*nNoise+(1:nNoise),:) ;
    methodnames = {' PCA EKF cTRI','PPCA EKF  IGN','PPCA RKF  IGN'};
    ylabels = cell(1,1);
    for m=1:length(setnames)
        for n=1:length(methodnames)
            ylabels{n,m} = [ setnames(m,:) ' - ' methodnames{n} ];
        end
    end
    
    for m=1:length(x_)
        for n=1:length(y_)
            if S(n,m)>0
                w = sqrt(S(n,m))*.92;
                pos = [ y_(n)-w/2 x_(m)-w/2  w w];
                rectangle('Position',pos,'EdgeColor','k','FaceColor','k')
            end
        end
    end
    xlabel('Principal components (K)')
    ylabel(['Data set - Method [-]'],'Rotation',-90,'VerticalAlignment','top')
    
    set(gca,'Ytick',[1:(nMethod*nNoise)],'Yticklabel',ylabels(:),'Ydir','reverse') %
    set(gca,'XAxislocation','top','XTickLabelRotation',-90)
    
    Xlim = get(gca,'Xlim');
    Ylim = get(gca,'Ylim');
    AspectData = (Ylim(2)-Ylim(1))/(Xlim(2)-Xlim(1));
    PosGCA = get(gca,'Position');
    PosGCF = get(gcf,'Position');
    AspectWindow = PosGCA(4)/PosGCA(3)*PosGCF(4)/PosGCF(3);
    if AspectData > AspectWindow
        PosGCA(3) = PosGCA(3)/(AspectData/AspectWindow) ;
        set(gca,'Xtick',[0:Kmax(iType)])
    else
        PosGCA(4) = PosGCA(4)*(AspectData/AspectWindow) ;
    end
    PosGCA(1) = PosGCA(1) +.05;
    set(gca,'Position',PosGCA)
    if exist('PlotHorizontal','file'), PlotHorizontal( (1:(nNoise-1))*nMethod +.5,'k-','linewidth',1); end
    if exist('PlotVertical','file'), PlotVertical(Ktrue(iType),':','linewidth',2,'Color',[1 1 1]*.5); end
    
    %     figurepath = [ path_figures 'fig_simulation_PCdist_Type' num2str(iSet) ];
    %     saveas (gcf,figurepath,'fig')
    %     saveas (gcf,figurepath,'epsc')
    %     saveas (gcf,figurepath,'tiff')
    
    
end

disp('Figure distribution of estimated dimensionality done ')

return


==> anc/LVM_v0.2/tools/fCrossvalidation.m <==
function [skill_mu,skill_sigma,skill_mu_sigma,skill]=fCrossvalidation(Ytil,model,centering,scaling,cvmethod,skillmethod,blockindex,originindex)

% number of samples, number of observed variables
[nSample,nOV]	=	size(Ytil)          ;

% blockindex
if nargin<7 || isempty(blockindex)
    blockindex	=	(1:nSample)'        ;
else
    blockindex  =   blockindex(:)       ;
    assert(length(blockindex)==nSample,'Dimensions of "blockindex" do not match row size of "Ytil".')
end
blocks          =   unique(blockindex)  ;
nBlock          =   length(blocks)      ;


% blockindex
if nargin<8 || isempty(blockindex)
    originindex	=	(1:nSample)'        ;
else
    originindex  =   originindex(:)       ;
    assert(length(originindex)==nSample,'Dimensions of "blockindex" do not match row size of "Ytil".')
end
origins         =   unique(originindex)  ;
nOrigin          =   length(origins)      ;

% compute maximum number of PCs, assuming Leave-One-Sample-Out scheme
Amax          = min(nSample-1,nOV)  ; % apply -1 since calibration data set has one sample less in LOOCV scheme.
if strcmp(model,'efa')
    df2 = @(a,n) ((a-nOV)^2 - (a+nOV));
    while df2(Amax,nSample-1)<0
        Amax = Amax-1;
    end
end
%Amax = min(11,Amax);

% select model structure:
switch model
    case 'pca'
        % selected structure: principal component analysis (PCA)
        %disp('      Cross-validation PCA model')
        
        % ********************************************************************************
        % Prellocation
        % ********************************************************************************
        switch cvmethod % select cross-validation pattern
            % supported corss-validation patterns
            %   rkf: row-wise k-fold (implemented as as leave-one-out)
            %   ekf: element-wise k-fold (implemented as leave-one-out)
            %   cekf: corrected element-wise k-fold (implemented as leave-one-out)
            case 'rkf' 
                % only mean square residual criterion is supported:
                PermittedSkills =	{'msr'}                 ; 
                % pre-allocate matrix of results:
                skill           =	zeros(nSample,1,Amax+1) ; 
            case 'ekf'
                % supported criteria:
                %   c/itr: Iterative imputation
                %   c/pmp: Projection to model plane
                %   c/tri: Trimmed score imputation
                %   c/tsr: Trimmed score regression
                PermittedSkills = {'itr','pmp','tri','tsr','citr','cpmp','ctri','ctsr'};
                skill   = zeros(nSample,nOV,Amax+1) ;
            otherwise
                disp(['         CV method (' cvmethod ') not supported for model type (' model ').'])
        end
        
        % making sure the selected criterion is available
        assert(ismember(skillmethod,PermittedSkills),['Skill (' skillmethod ') not supported for cross-validation type (' cvmethod ').'])
        
        % ********************************************************************************
        % Actual cross-validation loop
        % ********************************************************************************
        
        % FOR EVERY BLOCK:
        for iBlock=1:nBlock
            
            %disp(['	Block ' num2str(iBlock) ' of ' num2str(nBlock)])
            
            % select the rows with validation data
            rowVal  =   find(blockindex==blocks(iBlock))    ;
            % select the rows with calibration data
            rowCal  =	setdiff(1:nSample,rowVal)           ;
            
            % =================================
            %   MATRIX DECOMPOSITION
            % =================================
            
            % compute mean and subtract it (if needed) and decompose with
            % SVD:
            [mu,sigma,lambda2o,Vo]= fDecompose(Ytil(rowCal,:),centering,scaling) ;
            
            % FOR EVERY NUMBER OF PRINCIPAL COMPONENTS:
            for A=0:Amax
                % =================================
                %   PCA MODEL SETUP
                % =================================
                
                % Compute/select PCA model elements,
                %   i.e. covariance matrix eigenvectors and eigenvalues 
                [V,lambda2]=fPCAconstruct(lambda2o,A,Vo) ;
                
                % =================================
                %   PPCA VALIDATION
                % =================================
                switch cvmethod
                    case 'rkf'
                        % compute the mean squared residual for the
                        % left-out sample
                        err2 = fPCAerror2(Ytil(rowVal,:),mu,sigma,lambda2,V,nOV) ;
                        skill(rowVal,1,A+1) = err2 ;
                    case 'ekf'
                        
                        switch skillmethod
                            case {'ctsr','citr','cpmp','ctri'}
                                % ------------------------------------------------
                                % Computed augmented matrix
                                % ------------------------------------------------
                                Y     =   (Ytil-mu)./sigma ;
                                T     =   Y*V ;
                                Yaug  = [ Y T ] ;
                                
                                % ------------------------------------------------
                                % Build augmented PCA model with calibration data
                                % ------------------------------------------------
                                [mu_aug,sigma_aug,lambda2o_aug,Vo_aug]= fDecompose(Yaug(rowCal,:),centering,0) ;
                                [V_aug,lambda2_aug]=fPCAconstruct(lambda2o_aug,A,Vo_aug) ;
                                
                            case {'tsr','itr','pmp','tri'}
                            otherwise
                                error("Unknown imputation method")
                        end
                        
                        switch skillmethod
                            case 'tsr'
                                % FOR EVERY OBSERVED VARIABLE:
                                for iOV=1:nOV
                                    % -------------------------------------
                                    % Build regression model with
                                    % calibration data set
                                    % -------------------------------------
                                    Ytag = (Ytil(rowCal,:)-mu)./sigma ;
                                    if isempty(lambda2)
                                        B = [];
                                    else
                                        T = Ytag*V ;
                                        Ytag(:,iOV) = 0;
                                        Ttag = Ytag*V ;
                                        B = (Ttag'*Ttag)\Ttag'*T ;
                                    end
                                    
                                    % -------------------------------------
                                    % Leave the considered variable out, as
                                    % if it is missing, and apply the
                                    % regression method to estimate it.
                                    % Then compute and report squared
                                    % residual between left-out variable
                                    % and its estimate.
                                    % -------------------------------------
                                    skill(rowVal,iOV,A+1) = fPCAerror2impute(Ytil(rowVal,:),mu,sigma,lambda2,V,nOV,iOV,skillmethod,B) ;
                                    
                                end
                            case {'itr','pmp','tri'}
                                % FOR EVERY OBSERVED VARIABLE
                                for iOV=1:nOV
                                    % -------------------------------------
                                    % Leave the considered variable out, as
                                    % if it is missing, and apply the
                                    % imputation method to estimate it.
                                    % Then compute and report squared
                                    % residual between left-out variable
                                    % and its estimate.
                                    % -------------------------------------
                                    skill(rowVal,iOV,A+1) = fPCAerror2impute(Ytil(rowVal,:),mu,sigma,lambda2,V,nOV,iOV,skillmethod) ;
                                end
                            case 'ctsr'
                                
                                for iOV=1:nOV
                                    % -------------------------------------
                                    % Build regression model with
                                    % calibration data set
                                    % -------------------------------------
                                    Ytag = Yaug(rowCal,:)-[mu zeros(1,A)] ;
                                    if length(lambda2)==0
                                        B = [];
                                    else
                                        T = Ytag*V_aug ;
                                        Ytag(:,iOV) = 0;
                                        Ttag = Ytag*V_aug ;
                                        B = (Ttag'*Ttag)^(-1)*Ttag'*T ;
                                    end
                                    
                                    % -------------------------------------
                                    % Leave the considered variable out, as
                                    % if it is missing, and apply the
                                    % regression method to estimate it.
                                    % Then compute and report squared
                                    % residual between left-out variable
                                    % and its estimate.
                                    % -------------------------------------
                                    skill(rowVal,iOV,A+1) = fPCAerror2impute(Yaug(rowVal,:),mu_aug,sigma_aug,lambda2,V_aug,nOV+A,iOV,skillmethod,B) ;
                                    
                                end
                            case {'citr','cpmp','ctri'}
                                for iOV=1:nOV
                                    % -------------------------------------
                                    % Leave the considered variable out, as
                                    % if it is missing, and apply the
                                    % imputation method to estimate it.
                                    % Then compute and report squared
                                    % residual between left-out variable
                                    % and its estimate.
                                    % -------------------------------------
                                    skill(rowVal,iOV,A+1) = fPCAerror2impute(Yaug(rowVal,:),mu_aug,sigma_aug,lambda2_aug,V_aug,nOV+A,iOV,skillmethod) ;
                                end
                            otherwise
                                disp('         Unknown imputation method')
                        end
                end
                
            end
        end
        
    case {'ppca','blockppca'}
        
        %disp('      Cross-validation PPCA model')
        % ********************************************************************************
        % Prellocation
        % ********************************************************************************
        switch cvmethod
            case 'rkf'
                PermittedSkills =	{'ign','ignres'}            ;
                skill           =	inf(nSample,1,Amax+1,2)	;
            case 'ekf'
                PermittedSkills =	{'crps','ign','msr'}        ;
                skill           =	inf(nSample,nOV,Amax+1,3) ;
            otherwise
                disp(['         CV method (' cvmethod ') not supported for model type (' model ').'])
        end
        
        % making sure the selected criterion is available
        assert(ismember(skillmethod,PermittedSkills),['Skill (' skillmethod ') not supported for cross-validation type (' cvmethod ').'])
        
        % ********************************************************************************
        % Actual cross-validation loop
        % ********************************************************************************
        
        % FOR EVERY BLOCK:
        for iBlock=1:nBlock
            
            %disp(['	Block ' num2str(iBlock) ' of ' num2str(nBlock)])
            
            % select the rows with validation data
            rowVal  =   find(blockindex==blocks(iBlock))    ;
            % select the rows with calibration data
            rowCal  =	setdiff(1:nSample,rowVal)           ;
            
            % =================================
            %   MATRIX DECOMPOSITION
            % =================================
            
            % compute mean and subtract it (if needed) and decompose with
            % SVD:
            switch model
                case 'ppca'
                    [mu,sigma,lambda2o,V]= fDecompose(Ytil(rowCal,:),centering,scaling) ;
                case 'blockppca'
                    [mu,sigma,lambda2o,V,U,S]= fDecompose(Ytil(rowCal,:),centering,scaling,'em',Amax,originindex(rowCal));
                otherwise
            end
            
            for A=0:Amax
                % =================================
                %   PPCA MODEL SETUP
                % =================================
                
                % Compute additional PPCA model elements,
                %   i.e. noise variance (sigma2), eigenvalues of the
                %   denoised data (phi2) and eigenvalues of the noisy data
                %   (lambda2)
                [sigma2,phi2,lambda2]=fPPCAconstruct(lambda2o,A) ;
                
                % =================================
                %   PPCA VALIDATION
                % =================================
                switch cvmethod
                    case 'rkf'
                        switch skillmethod
                            case {'ign','ignres'}
                                % compute the ignorance score and the
                                % ignorance score in the residual space for
                                % the validation sample
                                switch model
                                    case 'blockppca'
                                        skill(rowVal,1,A+1,:) = fPPCAvalidate(Ytil(rowVal,:),mu,sigma,lambda2,V,nOV,[],A,1) ;
                                    case 'ppca'
                                        skill(rowVal,1,A+1,:) = fPPCAvalidate(Ytil(rowVal,:),mu,sigma,lambda2,V,nOV,[],A) ;
                                    otherwise
                                end
                            otherwise
                                disp(['         Skill (' skillmethod ') not supported for cross-validation type (' cvmethod ').'])
                        end
                        
                    case 'ekf'
                        for iOV=1:nOV
                            % compute the ignorance score, the squared
                            % error, and the continuous ranked probability
                            % score (crps) for the validation sample
                            [ign_val,error2,cprs_val]  = fPPCAvalidate(Ytil(rowVal,:),mu,sigma,lambda2,V,nOV,iOV) ;
                            skill(rowVal,iOV,A+1,:) = [ign_val,error2,cprs_val] ;
                        end
                        
                end
            end
        end
        
        % select the subset of the computed matrix "skill" to obtain the
        % criterion that is wanted.
        switch skillmethod
            case 'ign'
                skill = (skill(:,:,:,1)) ;
            case {'ignres','msr'}
                skill = (skill(:,:,:,2)) ;
            case {'crps'}
                skill = (skill(:,:,:,3)) ;
            otherwise
                disp(['         Skill (' skillmethod ') not supported for cross-validation type (' cvmethod ').'])
        end
    case 'efa' % exploratory factor analysis
        disp('      Cross-validation EFA model')
        % ********************************************************************************
        % Prellocation
        % ********************************************************************************
        switch cvmethod
            case 'rkf'
                PermittedSkills =	{'ign','ignres'}            ;
                skill           =	zeros(nSample,1,Amax+1,2)	;
            case 'ekf'
                PermittedSkills =	{'crps','ign','msr'}        ;
                skill           =	zeros(nSample,nOV,Amax+1,3) ;
            otherwise
                disp(['         CV method (' cvmethod ') not supported for model type (' model ').'])
        end
        
        % making sure the selected criterion is available
        assert(ismember(skillmethod,PermittedSkills),['Skill (' skillmethod ') not supported for cross-validation type (' cvmethod ').'])
        
        % ********************************************************************************
        % Actual cross-validation loop
        % ********************************************************************************
        
        % FOR EVERY BLOCK:
        for iBlock=1:nBlock
            
            disp(['	Block ' num2str(iBlock) ' of ' num2str(nBlock)])
            
            % select the rows with validation data
            rowVal  =   find(blockindex==blocks(iBlock))    ;
            % select the rows with calibration data
            rowCal  =	setdiff(1:nSample,rowVal)           ;
            
            if centering
                mu  = mean(Ytil,1)   ;
            else
                mu  = zeros(1,nOV)  ;
            end
            Yc     = Ytil-mu        ;
            if scaling
                sigma = std(Yc,[],1);
            else
                sigma = ones(1,nOV) ;
            end
            Ycs = Yc./sigma ;

            CovY = cov(Ycs);
            
            for A=0:Amax
                
                % =================================
                %   MATRIX DECOMPOSITION
                % =================================
                
                % compute mean and subtract it (if needed) and decompose with
                % Factor Analysis, report result in PCA format:
                [mu1,sigma1,lambda2o,V]= fDecompose(Ycs(rowCal,:),0,0,'factoran',A) ;
                
                % =================================
                %   EFA MODEL SETUP
                % =================================
                
                %svd(V'*V+diag(la)
                % Compute additional PPCA model elements,
                %   i.e. noise variance (sigma2), eigenvalues of the
                %   denoised data (phi2) and eigenvalues of the noisy data
                %   (lambda2)
                [sigma2,phi2,lambda2]=fPPCAconstruct(lambda2o,A) ;
                
                % =================================
                %   PPCA VALIDATION
                % =================================
                switch cvmethod
                    case 'rkf'
                        switch skillmethod
                            case {'ign','ignres'}
                                % compute the ignorance score and the
                                % ignorance score in the residual space for
                                % the validation sample
                                skill(rowVal,1,A+1,:) = fPPCAvalidate(Ytil(rowVal,:),mu,sigma,lambda2,V,nOV,[],A) ;
                            otherwise
                                disp(['         Skill (' skillmethod ') not supported for cross-validation type (' cvmethod ').'])
                        end
                        
                    case 'ekf'
                        for iOV=1:nOV
                            % compute the ignorance score, the squared
                            % error, and the continuous ranked probability
                            % score (crps) for the validation sample
                            [ign_val,error2,cprs_val]  = fPPCAvalidate(Ytil(rowVal,:),mu,sigma,lambda2,V,nOV,iOV) ;
                            skill(rowVal,iOV,A+1,:) = [ign_val,error2,cprs_val] ;
                        end
                        
                end
            end
        end
        
        % select the subset of the computed matrix "skill" to obtain the
        % criterion that is wanted.
        switch skillmethod
            case 'ign'
                skill = (skill(:,:,:,1)) ;
            case {'ignres','msr'}
                skill = (skill(:,:,:,2)) ;
            case {'crps'}
                skill = (skill(:,:,:,3)) ;
            otherwise
                disp(['         Skill (' skillmethod ') not supported for cross-validation type (' cvmethod ').'])
        end
        
    otherwise
        disp('         unknown model type')
        
end

% ********************************************************************************
% Averaging and jack-knifing
% ********************************************************************************
%disp('Averaging and Jack-knifing')
dims                      =   size(skill)                                       ;
Z                         =   reshape(skill,[ prod(dims(1:2)) dims(3:end) ])	;
[skill_mu,skill_mu_sigma] =   fJackKnife(Z)                                     ;
skill_sigma               =   std(Z,[],1)                                       ;


==> anc/LVM_v0.2/tools/fDecompose.m <==
function [mu,sigma,lambda2,V,U,S]= fDecompose(Y,center,scaling,method,nFactor,blockindex)

if nargin<4 || isempty(method)
    method ='svd';
end

% number of sample, number of observed variables
[M,N] = size(Y) ;

% blockindex
if nargin<6 || isempty(blockindex)
    blocks	=	[];
else
    blockindex  =   blockindex(:)       ;
    [blockindex,index]=sort(blockindex);
    Y =Y(index,:) ;
    assert(length(blockindex)==M,'Dimensions of "blockindex" do not match row size of "Ytil".')
    blocks          =   unique(blockindex)  ;
    
end
nBlock          =   length(blocks)      ;

% ==============================
% CENTERING
% ==============================
switch center
    case 'mean'
        mu  = mean(Y,1)   ;
    otherwise
        mu  = zeros(1,N)  ;
end
Y    = Y-mu        ;
switch scaling
    case 'unitvar'
        sigma = std(Y,[],1);
    otherwise
        sigma = ones(1,N) ;
end
Y = Y./sigma ;
% ==============================
% ==============================

switch method
    case 'svd'
        % ==============================
        % SVD DECOMPOSITION
        % ==============================
        [U,S,V] = svd(Y,0)            ;
        lambda2 = diag(S).^2/M        ; % assumes input matrix is data, not a covariance matrix (!)
        lambda2 = lambda2(:)          ;
        % ==============================
        % ==============================
    case 'em'
        
        % Approach assumes input matrix is data, not a covariance matrix (!)
        
        % Initialize model
        [U,S,V] = svd(Y,0)            ;
        T   =   U*S     ;
        T   =   T(:,1:nFactor)       ;
        P   =   V(:,1:nFactor)       ;
        
        if nBlock==0
        else
            J = inf;
            iter= 0;
            itermax =1000;
            mu1=zeros(N,1);
            if nFactor==0
                if center
                    T1 = [ ones(M,1) ];
                    mP = Y'*T1/(T1'*T1);
                    mu1 = mP(:,1);
                else
                    mu1= zeros(N,1);
                end
                Yhat    =  repmat(mu1(:)',[M 1]); % estimated data in scaled form
            else
                while iter<itermax
                    iter=iter+1;
                    % update scores
                    for iBlock=1:nBlock
                        rows = find(blockindex==blocks(iBlock));
                        Yblock = Y(rows,:)';
                        if center
                            Yblock =Yblock-mu1 ;
                        end
                        Yblock = Yblock(:)' ;
                        R = length(rows) ;
                        Pblock = repmat(P,[ R 1 ]) ;
                        % obtain new scores via regression:
                        %   minimize_{T} sum( (Yblock - Tblock*Pblock').^2 )
                        %   N*R         N*R x C     x	CxC
                        Tblock = Yblock	*   Pblock      / (Pblock'*Pblock) ;
                        %Tblock = Yblock	*   Pblock      *   eye(nFactor)*1/R ;
                        T(rows,:)  = repmat(Tblock,[ R 1]) ;
                    end
                    
                    % update components
                    %   minimize_{P} sum( (Yblock - (1 * mu'+T*P')).^2 )
                    %   N*R         N*R x C     x	CxC
                    %(Y'*T*inv(T'*T)) = P
                    if center
                        T1 = [ ones(M,1) T ];
                        mP = Y'*T1/(T1'*T1);
                        mu1 = mP(:,1);
                        P = mP(:,2:end);
                    else
                        P = Y'*T/(T'*T);
                        mu1= zeros(N,1);
                    end
                    v = sum(P.^2,1);
                    P=P./(v.^(1/2));
                    
                    % evaluate model
                    Jnew = norm(Y-T*P');
                    if ((J-Jnew)/Jnew)<(1e-9)
                        iter = inf;
                    end
                    J=Jnew;
                end
                Yhat    =   (T*P'+mu1(:)'); % estimated data in scaled form
            end
            
        end
        
        if center
            % new mean
            mu1 = mean(Yhat);
            % modify known mean in original scale:
            mu = mu+mu1.*sigma ;
            % re-center modelled data
            Yhat=Yhat-mu1(:)' ;
        end
        [U,S,V] = svd(Yhat,0)            ;
        lambda2 = diag(S).^2/M        ; % assumes input matrix is data, not a covariance matrix (!)
        lambda2 = lambda2(:)          ;
        
    case 'factoran'
        optimset = statset('factoran')   ;
        optimset.MaxFunEvals = inf;
        optimset.MaxIter = inf;
        stdev = std(Y,1);
        Ys = Y./stdev(:)';
        corrY= (Ys'*Ys)/M;
        [V,lambda2,R]=factoran(corrY,nFactor,'Xtype','covariance','Rotate','none','start','Rsquared','optimopts',optimset);
        % Construct estimated covariance matrix according to obtained model:
        CovY = diag(stdev)*(V*V'+diag(lambda2))*diag(stdev);
        % Decompose estimated covariance matrix to obtain in standard PCA
        % form:
        [U,S,V] = svd(CovY,0)            ;
        lambda2= diag(S);
        if nargout>=4
            U=Y*V*diag(1./lambda2.^(1/2));
        end
end

==> anc/LVM_v0.2/tools/fGenerateCovariance.m <==
function [Sigma2,nOV,nLV,sigma2,type] = fGenerateCovariance(SetName,Type,NoiseLevel)

% Generate covariance matrix according to selected type of data and
% instance of it. Data set name and instance indexing is applied as in [1].
%
% References:
%   [1] Saccenti, E., & Camacho, J. (2015). Determining the number of
%       components in principal components analysis: A comparison of
%       statistical, crossvalidation and approximated methods. Chemometrics
%       and Intelligent Laboratory Systems, 149, 99-116.

switch SetName
    case {'A','D'}
        CaseNumber = Type ;
        nOV     =	50          ;	% number of observed variables
        lambda2	=	ones(nOV,1) ;   % initialize eigenvalues
        switch CaseNumber
            case num2cell(1:10)
                lambda      =	CaseNumber          ;   % 1st eigenvalue
                lambda2(1)	=	lambda              ;   % overwrite 1st eigenvalue
            case num2cell(11:15)
                lambda      =	(CaseNumber-10)*2	;   % 1st eigenvalue
                lambda2(1:2)=   [ lambda lambda-1 ] ;   % overwrite 1st-2nd eigenvalue
            case num2cell(16:20)
                lambda      =	(CaseNumber-15)*2+1         ;   % 1st eigenvalue
                lambda2(1:3)=	[ lambda lambda-1 lambda-2 ];	% overwrite 1st-3rd eigenvalue
            case num2cell(21:25)
                lambda      =	(CaseNumber-20)*2+2                     ;   % 1st eigenvalue
                lambda2(1:4)=	[ lambda lambda-1 lambda-2  lambda-3 ]	;	% overwrite 1st-4th eigenvalue
            otherwise
                disp('Unknown test case')
        end
        Sigma2	=	diag(lambda2)               ;   % Create covariance matrix as diagonal matrix
        nLV     =	sum(lambda2>lambda2(end))   ;   % Compute correct number of principal components
    case {'B1','B2'}
        CaseNumber = Type ;
        switch SetName
            case 'B1',  fac	=	1   ;
            case 'B2',  fac =	2   ;
            otherwise,  disp('Unknown test case')
        end
        switch CaseNumber
            case num2cell(1:8)
                b1	=	4   ;
                b2	=	7   ;
                b3	=	9   ;
            case num2cell(9:18)
                b1	=	3   ;
                b2	=	6   ;
                b3	=	9	;
            otherwise
                disp('Unknown test case')
        end
        block1	=	1:(b1*fac)          ;
        block2  =	(b1*fac+1):b2*fac	;
        block3  =	(b2*fac+1):b3*fac	;
        nOV     =	b3*fac              ;
        
        switch CaseNumber
            case 1
                val0 = 0.0 ; val1 = 0.8;   val2 = 0.8;   val3 = 0.8;
            case 2
                val0 = 0.3 ; val1 = 0.8;   val2 = 0.8;   val3 = 0.8;
            case 3
                val0 = 0.5 ; val1 = 0.8;   val2 = 0.8;   val3 = 0.8;
            case 4
                val0 = 0.0 ; val1 = 0.5;   val2 = 0.5;   val3 = 0.5;
            case 5
                val0 = 0.2 ; val1 = 0.5;   val2 = 0.5;   val3 = 0.5;
            case 6
                val0 = 0.0 ; val1 = 0.3;   val2 = 0.3;   val3 = 0.3;
            case 7
                val0 = 0.0 ; val1 = 0.8;   val2 = 0.5;   val3 = 0.3;
            case 8
                val0 = 0.1 ; val1 = 0.8;   val2 = 0.5;   val3 = 0.3;
            case 9
                val0 = 0.0 ; val1 = 0.8;   val2 = 0.5;   val3 = 0.3;
            case 10
                val0 = 0.0 ; val1 = 0.8;   val2 = 0.5;   val3 = 0.0;
            case 11
                val0 = 0.0 ; val1 = 0.5;   val2 = 0.3;   val3 = 0.0;
            case 12
                val0 = 0.0 ; val1 = 0.8;   val2 = 0.0;   val3 = 0.0;
            case 13
                val0 = 0.0 ; val1 = 0.5;   val2 = 0.0;   val3 = 0.0;
            case 14
                val0 = 0.0 ; val1 = 0.3;   val2 = 0.0;   val3 = 0.0;
            case 15
                val0 = 0.8 ; val1 = val0;   val2 = val0;   val3 = val0;
            case 16
                val0 = 0.5 ; val1 = val0;   val2 = val0;   val3 = val0;
            case 17
                val0 = 0.3 ; val1 = val0;   val2 = val0;   val3 = val0;
            case 18
                val0 = 0.0 ; val1 = val0;   val2 = val0;   val3 = val0;
            otherwise
                disp('Unknown test case')
        end
        
        % Construct covariance matrix
        Sigma2                  =	ones(nOV,nOV)*val0                  ;
        Sigma2(block1,block1)	=	val1                                ;
        Sigma2(block2,block2)	=	val2                                ;
        Sigma2(block3,block3)	=	val3                                ;
        Sigma2                  =	Sigma2-diag(diag(Sigma2))+eye(nOV)	;
        
        % Compute eigenvalues ( [!] CONSIDER USING SVD INSTEAD )
        lambda2                 =	eigs(Sigma2,nOV)                    ;
        
        % Compute true number of principal components
        nLV                     =	sum( (lambda2./(lambda2(end))>(1+1e-6)));
    case {'C','E'}
        
        sigma2values	=	[	1:10	]*0.05  ;
        n               =	length(sigma2values)                ;
                
        % select matrix type:
        switch Type
            
            case 1
                % initialize basis vectors
                nLV     =	4               ;
                nOV     =	10              ;
                P       =   zeros(nOV,nLV)	;
                
                % for every basis vector
                for i=1:10
                    switch i
                        case num2cell(1:5)
                            P(i,1:2)	=	[	(i/5).^(1/2)        ;
                                (1-i/5).^(1/2)	]   ;
                        case num2cell(6:9)
                            P(i,1:3)	=	[	sqrt(1/2)           ;
                                sqrt(i/10-.5)       ;
                                sqrt(1-i/10)	]	;
                        case 10
                            P(i,:)      =	[	sqrt(0.01)  ;
                                sqrt(0.01)  ;
                                sqrt(0.01)  ;
                                1           ]/sqrt(1.03) ;
                    end
                end
            case 2
                % initialize basis vectors
                nLV     =	8               ;
                nOV     =	10              ;
                P       =   zeros(nOV,nLV)  ;
                
                % construct every basis vector
                i                   =	0           ;
                for j=1:4
                    for k=(j+1):4
                        i           =	i+1         ;
                        P(i,[j k])	=	sqrt(1/2)   ;
                    end
                end
                
                for j=5:7
                    for k=(j+1):7
                        i           =   i+1         ;
                        P(i,[j k])	=	sqrt(1/2)   ;
                    end
                end
                
                i                   =   i+1         ;
                P(i,8)              =   1           ;
                
            case 3
                % initialize basis vectors
                nLV             =	12              ;
                nOV             =	27              ;
                P               =   zeros(nOV,nLV)  ;
                P(1:12,1:12)	=	eye(12)         ;
                
                % construct every basis vector
                i                   =   12          ;
                for j=1:6
                    for k=(j+1):6
                        i           =   i+1         ;
                        P(i,[j k])	=	sqrt(1/2)   ;
                    end
                end
                
            case 4
                % initialize basis vectors
                nLV     =	15              ;
                nOV     =	50              ;
                P       =   zeros(nOV,nLV)  ;
                
                % construct every basis vector
                i                   =   0           ;
                for j=1:10
                    for k=(j+1):10
                        i           =   i+1         ;
                        P(i,[j k])	=	sqrt(1/2)	;
                    end
                end
                
                i	=   i+1 ;   P(i,11)         =	1           ;
                i	=   i+1 ;   P(i,12)         =	1           ;
                i	=   i+1 ;   P(i,[11 13])	=	sqrt(1/2)	;
                i	=   i+1 ;   P(i,[12 14])	=	sqrt(1/2)	;
                i	=   i+1 ;   P(i,15)         =	1           ;
            otherwise
                disp('Unknown test case')
        end
        
        CovX        =	P*P'                                ;
        sigma2      =	sigma2values(NoiseLevel)            ;
        Sigma2      =	(CovX+eye(nOV)*sigma2)/(1+sigma2)   ;
        
    otherwise
        disp('Unknown test case')
end

end



==> anc/LVM_v0.2/tools/fJackKnife.m <==
function [mu,sigma]=fJackKnife(Z)
  
% Jack-knifing
nSample =	size(Z,1)                   ; % number of samples
mu      =	mean(Z,1)                   ; % compute mean criterion
Z       =	(mu*nSample-Z)/(nSample-1)	; % compute deviations of criterion from mean
sigma	=	std(Z,1)                    ; % standard deviation of deviations


==> anc/LVM_v0.2/tools/fPCAconstruct.m <==
function [V_hat,lambda2_hat]=fPCAconstruct(lambda2,A,V)

% construct PCA model
LVmax       =   length(lambda2) ;	% maximal number of PCs
lambda2_hat	=   lambda2(1:A)    ;	% selected eigenvalues
V_hat       =	V(:,1:A)        ;   % selected eigenvectors

==> anc/LVM_v0.2/tools/fPCAerror2impute.m <==
function [error2,Yhat] = fPCAerror2impute(Y,mu,sigma,lambda2,V,nOV,colM,skillmethod,B) 

% compute squared error obtained via imputation

% centering:
Yc           =   (Y-mu)./sigma                ; 

switch skillmethod
    case {'itr','citr'} % iterative estimation
        
        % mean centering
        
        % initialization
        iternum     =   0                   ;
        M           =   size(Y,1)           ;
        relchange	=	inf(M,1)            ;
        Yest        =	zeros(M,1)          ;
        error2      =	(Yest-Yc(:,colM)).^2 ;
        
        % as long as there is no convergence yet
        while any(relchange>1e-3)
            
            % iteration update
            iternum         =   iternum+1                           ;
            
            % apply model with current estimate
            Ytag            =   Yc                                   ;
            Ytag(:,colM)    =   Yest                                ;
            Ttag            =	Ytag*V                              ;
            
            % reconstruct estimate
            Yest            =	Ttag*V(colM,:)'                     ;
            
            % compute new squared error and relative change
            error2_new      =	(Yest-Yc(:,colM)).^2                 ;
            relchange       =	abs(error2_new-error2)./abs(error2) ;
            error2          =	error2_new                          ;
            
        end
        
        % return complete input matrix with estimate
        Ytag(:,colM)    =   Yest	;
        Yhat            =	Ytag	;
        
    case {'pmp','cpmp'} % projection to model plane - numerically unstable. Use iterative estimation as equivalent method.
        
        % variables that are not missing
       % colA	=	setdiff(1:nOV,colM) ;
        colA	=	[1:(colM-1) (colM+1):nOV];
        
        % initialize estimates
        Yhat	=	Yc                  ;
        
        % estimate missing variable
        if isempty(lambda2)
            Yhat(:,colM)	=	0       ;
        else
            Yhat(:,colM)	=	Yhat(:,colA)*V(colA,:)*((V(colA,:)'*V(colA,:))\V(colM,:)')	;
        end
        
    case {'tri','ctri'} % trimmed score imputation
        
        % initialize estimates
        Ytag            =   Yc      ;
        Ytag(:,colM)    =   0       ;
        
        % projection
        Ttag            =	Ytag*V          ;
        
        % reconstruction
        Yest            =	Ttag*V(colM,:)' ;
        
        % return complete input matrix with estimate
        Ytag(:,colM)    =   Yest    ;
        Yhat            =	Ytag	;
        
    case {'tsr','ctsr'} % trimmed score regression
        
        % initialize estimates
        Ytag            =   Yc      ;
        Ytag(:,colM)    =   0       ;
        
        % projection
        Ttag            =	Ytag*V	;
        
        % regression
        That            =	Ttag*B	;
        
        % reconstruction
        Yest            =	That*V(colM,:)'	;
        
        % return complete input matrix with estimate
        Ytag(:,colM)    =   Yest    ;
        Yhat            =	Ytag	;
        
    otherwise
        disp(['Imputation method (' skillmethod ') not supported.'])
end

% add mean vector
Yhat	=	Yhat.*sigma+mu              ;

% compute squared residual
error2	=	(Yhat(:,colM)-Y(:,colM)).^2	;

==> anc/LVM_v0.2/tools/fPPCAconstruct.m <==
function [sigma2_hat,phi2_hat,lambda2_hat]=fPPCAconstruct(lambda2,A)

% construct PCA model

LVmax = length(lambda2) ;	% maximal number of PCs

% compute noise variance parameter:
if LVmax==A,	sigma2_hat	=	0                               ;
else,           sigma2_hat	=	sum(lambda2(A+1:end))/(LVmax-A) ;
end

% compute eigenvalues for denoised data:
phi2_hat            =   lambda2-sigma2_hat      ;
phi2_hat((A+1):end) =   0                       ;

% compute eigenvalues for noisy data:
lambda2_hat         =   (phi2_hat+sigma2_hat)	;

==> anc/LVM_v0.2/tools/fPPCAvalidate.m <==
function [ign_val,error2,crps_val]  = fPPCAvalidate(Yval,mu_hat,sigma_hat,lambda2_hat,V,N,colM,A,block)

if nargin<9 || isempty(block)
    block=false;
end
% function used to validate PPCA model

% compute standard deviations from component variances
lambda_hat	=	lambda2_hat.^(1/2)	;

if (nargin >=6 && ~isempty(colM)) && length(colM)==1
    % IF: validating based on imputation
    
    Yvalms	=   (Yval-mu_hat)./sigma_hat                ;
    
    % variables that are not missing
    colA	=	[1:(colM-1) (colM+1):N];
    
    % compute submatrices of covariance matrix
    C22     =	V(colA,:)*diag(lambda2_hat)*V(colA,:)'	;
    C11     =	V(colM,:)*diag(lambda2_hat)*V(colM,:)'	;
    C21     =	V(colA,:)*diag(lambda2_hat)*V(colM,:)'	;
    C12     =	C21'                                    ;
    
    P = (C22)\C21	;
    % compute mean estimate
    Ymiss_hat       =	Yvalms(:,colA)*P;
    % variance of estimate
    sigma2_miss_hat	=	C11-C12*P          ;
    % standard deviation of estimate
    sigma_miss_hat	=	sigma2_miss_hat.^(1/2)          ;
    
    % compute Z-score of residual
    Z               =	(Ymiss_hat-Yvalms(:,colM))/sigma_miss_hat	;
    if block
        Z           =   repmat(mean(Z,1),[size(Z,1) 1])   ;
    end
    
    % compute log-likelihood
    ign_val = log(2*pi)*1/2+ sum( log(sigma_miss_hat))+ (   ( Z .^ 2 / 2) )   ;
    
    % compute squared residual (in original scale)
    if nargout>=2
        error2 = ( (Ymiss_hat.*sigma_hat(colM)+mu_hat(colM) )-Yval(:,colM) ).^2 ;
    end
    
    % compute continuous ranked probability score (CRPS)
    if nargout >=3
        phi         =	(2 * pi)^(- 1/2) * exp (- Z .^ 2 / 2)               ;
        PHI         =	erfc (Z / (-sqrt(2))) / 2                           ; 
        crps_val	=	-sigma_miss_hat*(1/(sqrt(2*pi))-2*phi-Z.*(2*PHI-1)) ;
    end
else
    % ELSE: validating whole sample at once
    Yms = ((Yval-mu_hat)./sigma_hat) ;
    if block
        R = size(Yms,1) ;
        Yms = Yms'; % RxN
        Yms = Yms(:); % R.N x 1
        Vb = repmat(V,[R 1]); % R.NxC
        T = pinv(Vb)*Yms ;
        T = repmat(T(:)',[ R 1 ]) ;
    else
        T       =   Yms*V ;
    end
    if size(T,2)==0
        X=T;
    else
        X       =   T./lambda_hat'  ;
    end
    
    ign_val =   +log(2*pi)*N/2+ sum( log(lambda_hat))+sum( (   ( X .^ 2 / 2) ) ,2)  ;
    
    if (nargin >=7 && ~isempty(A)) && length(A)==1
        X = X(:,A+1:end) ;
        ign_val(:,2) =   +log(2*pi)*(N-A)/2+ sum( log( lambda_hat(A+1:end)  ))+sum( (   ( X .^ 2 / 2) ) ,2)  ;
    end
    
end

==> anc/PCA_ignorance_supp.tex <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% This is a (brief) model paper using the achemso class
%% The document class accepts keyval options, which should include
%% the target journal and optionally the manuscript type.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\documentclass[journal=jacsat,manuscript=article]{achemso}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Place any additional packages needed here.  Only include packages
%% which are essential, to avoid problems later.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\usepackage{chemformula} % Formula subscripts using \ch{}
\usepackage[T1]{fontenc} % Use modern font encodings

\include{packages}
\include{commands}
\usepackage{bm}
\usepackage{epstopdf}
\usepackage{graphicx}
\graphicspath{{./figures/}}

%   -sum, -sum=   Make sum of all word and equation counts. May also use
%              -sum=#[,#] with up to 7 numbers to indicate how each of the
%              counts (text words, header words, caption words, #headers,
%              #floats, #inlined formulae, #displayed formulae) are summed.
%              The default sum (if only -sum is used) is the same as
%              -sum=1,1,1,0,0,1,1.


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% If issues arise when submitting your manuscript, you may want to
%% un-comment the next line.  This provides information on the
%% version of every file you have used.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%\listfiles

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Place any additional macros here.  Please use \newcommand* where
%% possible, and avoid layout-changing macros (which are not used
%% when typesetting).
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newcommand*\mycommand[1]{\texttt{\emph{#1}}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Meta-data block
%% ---------------
%% Each author should be given as a separate \author command.
%%
%% Corresponding authors should have an e-mail given after the author
%% name as an \email command. Phone and fax numbers can be given
%% using \phone and \fax, respectively; this information is optional.
%%
%% The affiliation of authors is given after the authors; each
%% \affiliation command applies to all preceding authors not already
%% assigned an affiliation.
%%
%% The affiliation takes an option argument for the short name.  This
%% will typically be something like "University of Somewhere".
%%
%% The \altaffiliation macro should be used for new address, etc.
%% On the other hand, \alsoaffiliation is used on a per author basis
%% when authors are associated with multiple institutions.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\author{Stefania Russo}
\email{stefania.russo@eawag.ch}
\affiliation[Eawag]
{Eawag, Swiss Federal Institute of Aquatic Science and Technology, 8600 D{\"u}bendorf, Switzerland}
\author{Guangyu Li}
\email{ligu@student.ethz.ch}
\affiliation[Eawag]
{Eawag, Swiss Federal Institute of Aquatic Science and Technology, 8600 D{\"u}bendorf, Switzerland}
\alsoaffiliation[ETHZ]
{ETH Z{\"u}rich, Institute of Environmental Engineering, 8093 Z{\"u}rich, Switzerland}
\author{Kris Villez}
\email{kris.villez@eawag.ch}
\affiliation[Eawag]
{Eawag, Swiss Federal Institute of Aquatic Science and Technology, 8600 D{\"u}bendorf, Switzerland}
\alsoaffiliation[ETHZ]
{ETH Z{\"u}rich, Institute of Environmental Engineering, 8093 Z{\"u}rich, Switzerland}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% The document title should be given as usual. Some journals require
%% a running title from the author: this should be supplied as an
%% optional argument to \title.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\title[Dimensionality selection with ignorance score]
  {Automatic dimensionality selection for principal component analysis models with the ignorance score -- Supporting Information.}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Some journals require a list of abbreviations or keywords to be
%% supplied. These should be set up here, and will be printed after
%% the title and author information, if needed.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%\abbreviations{IR,NMR,UV}
%\keywords{American Chemical Society, \LaTeX}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% The manuscript does not need to include \maketitle, which is
%% executed automatically.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\begin{document}


\section{Data and software package}

The Supporting Information includes a stand-alone data and software package which computes all results and reproduces all figures included the main text.

\newpage

\section{Production of simulated data sets}

We follow the cited procedure exactly \cite{Camacho2014}. This is a two-step procedure consisting of {\em (i)} simulation of noise-free measurements and {\em (ii)} addition of  measurement noise. The first step is specific for each data set type ($s=1\, \ldots \, 4$) while the second step is specific for the noise level ($e=1\, \ldots \, 6$). 

\paragraph{Step 1 -- Data set type 1 ($s=1$)}

For data set type $s=1$, a single $J=10$-dimensional noise-free sample ($\vy$) is obtained with:

\begin{align}
    x_k & \sim \mathcal{N}(0,1) , & k=1\, \ldots \, 4
\\
    y_j & := 
    \begin{cases}
        \sqrt{\frac{j}{5}} \, x_1 + \sqrt{1-\frac{j}{5}} \, x_2 & \text{if: } 1 \leq j \leq 5
        \\
        \sqrt{\frac{1}{2}} \, x_1 + \sqrt{\frac{j}{10}-\frac{1}{2}}  \, x_2 + \sqrt{1-\frac{j}{10}}  \, x_3 & \text{if: } 6 \leq j \leq 9
        \\
        \frac{1}{100} \, x_1 + \frac{1}{100}  \, x_2 + \frac{1}{100}  \, x_3 
        + x_4
        & \text{if: } j=10
    \end{cases}
\end{align}
where $x_k$ is the value for the $k$th latent variable which is sampled from a standard normal distribution.


\paragraph{Step 1 -- Data set type 2 ($s=2$)}

For data set type $s=1$, a single $J=10$-dimensional noise-free sample ($\vy$) is obtained with:

\small{
\begin{align}
    x_k & \sim \mathcal{N}(0,1) , & k=1\, \ldots \, 4
\\
    y_j & := 
    \begin{cases}
        \sqrt{\frac{1}{2}} \, x_k + \sqrt{\frac{1}{2}} \, x_l , 
        \, k \neq l \in \lbrace 1\, \ldots 4 \, \rbrace ,         & \text{if: } 1 \leq j \leq 6
        \\
        \sqrt{\frac{1}{2}} \, x_k + \sqrt{\frac{1}{2}} \, x_l , 
        \, k \neq l \in \lbrace 5\, \ldots \, 7 \rbrace  ,       & \text{if: } 6 \leq j \leq 9
        \\
        x_8 ,       & \text{if: } j=10
    \end{cases}
\end{align}
}
with definitions as above.

\paragraph{Step 1 -- Data set type 3 ($s=3$)}

For data set type $s=1$, a single $J=27$-dimensional noise-free sample ($\vy$) is obtained with:

\begin{align}
    x_k & \sim \mathcal{N}(0,1) , & k=1\, \ldots \, 12
\\
    y_j & := 
    \begin{cases}
        x_j & \text{if: } 1 \leq j \leq 12
        \\
        \sqrt{\frac{1}{2}} \, x_k + \sqrt{\frac{1}{2}} \, x_l , 
        \, k \neq l \in \lbrace 1\, \ldots 6 \rbrace  ,       & \text{if: } 13 \leq j \leq 27
    \end{cases}
\end{align}

with definitions as above.

\paragraph{Step 1 -- Data set type 4 ($s=4$)}

For data set type $s=1$, a single $J=50$-dimensional noise-free sample ($\vy$) is obtained with:

\begin{align}
    x_k & \sim \mathcal{N}(0,1) , & k=1\, \ldots \, 15
\\
    y_j & := 
    \begin{cases}
        \sqrt{\frac{1}{2}} \, x_k + \sqrt{\frac{1}{2}} \, x_l , 
        \, k \neq l \in \lbrace 1\, \ldots \, 10 \rbrace  ,       & \text{if: } 1 \leq j \leq 45
        \\
        x_{11} ,       & \text{if: } j=46
        \\
        x_{12} ,       & \text{if: } j=47
        \\
        \sqrt{\frac{1}{2}} \, x_{11} + \sqrt{\frac{1}{2}} \, x_{13} ,       & \text{if: } j=48
        \\
        \sqrt{\frac{1}{2}} \, x_{12} + \sqrt{\frac{1}{2}} \, x_{14} ,       & \text{if: } j=49
        \\
        x_{15} ,       & \text{if: } j=50
    \end{cases}
\end{align}

with definitions as above.

\paragraph{Step 2 -- Adding noise}

Noise measurements are obtained by adding measurement errors, sampled from a zero-mean normal distribution, to each variable and a normalization to ensure the overall variance data set is constant regardless of the chosen noise variance:

\begin{align}
    e_j & \sim \mathcal{N}(0,\sigma_e)
\\
    \tilde{y}_j & := \frac{ y_j + e_j }{\sqrt{1 + \sigma_e }}
\end{align}
where $\sigma_e$ is the measurement noise variance. We use 6 values for the noise level ($e=1\, \ldots, 6$):  0.05, 0.1, 0.15, 0.2, 0.25, 0.5. The first 5 values are those used by \cite{Camacho2014}. The 6th value is twice as large as the largest one in the first five.

\newpage
\section{Collection of experimental data}

The following graphs depict the complete 16x16 grid of added stock volumes 24 times. Each graph corresponds to a single step of the experiment and contains a red arrow which covers a series of grid points evaluated in the corresponding step. Each step is initiated by starting with nano-filtered water and adding stock solution (both species) to reach the start of the arrow. The points covered by the red arrows are then evaluated sequentially by adding stock solution in steps of 2 mL. The chosen pattern and a randomized selection of the sequences evaluated in each step allow prevention of strong auto-correlation between the samples while enabling an efficient execution of the complete experiment. 
For each point in the grid, 5 UV-vis absorbance spectra are collected at a 1-minute interval. These data are part of the added software package.

\includegraphics[width=.91\textwidth]{./figures_supp/pdf1.pdf}

\includegraphics[width=.91\textwidth]{./figures_supp/pdf2.pdf}


\bibliography{CentralBib}

\end{document}

